Stand-In Effects and Pooling Amplification: Lessons from Biological World Models for Testing Action Effects

Action-conditioned world models are often checked by replacing actions and measuring prediction error. In autocorrelated designs, future actions can stand in for hidden history and give a false impression of action effects. A conditional randomization test expressed as an e-value has finite-sample validity under the conditional design, score and resampling assumptions, for any admissibly frozen scorer. When many sites share an action, pooling can amplify a shared score error and destroy power. In a registered reanalysis of optogenetics data the pooled test failed its positive controls. A tempered statistic registered before the new data were obtained rejected on a previously unopened field under a reconstructed assignment law. In two registered simulator studies on released world models, fixed mixtures restored or retained power in the tested settings. A third registered study used recorded robot video and assessed sensitivity under a reconstructed command law and undocumented timing. A fourth registered study repeated an exploratory TD-MPC2 design on new seeds. At one step with partial execution, a bounded-stake mixture rejected in 376 of 576 units and temperature scaling in 248. In exploratory evaluations, the original inverse-dynamics reference exceeded the 317M model in all 30 tasks under uniform actions. Under policy-centred actions a tested reference exceeded it in every task across the original and follow-up evaluations. In four pole tasks, with the tested conditional action law and scorer configurations held fixed, two TD-MPC2 scorers retained 6% to 33% of their policy-centred evidence when steps were uniform with probability one half. A reference critic retained 73% to 80%. On fresh units with frozen scorers, pointwise bootstrap intervals for both models' retention minus the critic's lay below zero in all four pole tasks.

==> anc/README.md <==
# arXiv ancillary tables

These files contain tables and detailed forecast inputs. Manuscript sources are outside anc/. Study labels denote experimental groups. A continued row in a former long table remains a continued row in its TSV. Statistical rounding already present in the prior display is preserved.

## Appendix C

- c-001.tsv — Exploratory study E1 forecast inputs. 15 rows. Columns are Forecast, Probability, Outcome, Deciding inputs.
- c-002.tsv — Exploratory study E2 forecast inputs. 7 rows. Columns are Forecast, Probability, Outcome, Deciding inputs.
- c-003.tsv — Exploratory study E3 forecast inputs. 10 rows. Columns are Forecast, Probability, Outcome, Deciding inputs.
- c-004.tsv — Exploratory study E4 forecast inputs. 7 rows. Columns are Forecast, Probability, Outcome, Deciding inputs.
- c-005.tsv — Exploratory study E5 forecast inputs. 7 rows. Columns are Forecast, Probability, Outcome, Deciding inputs.
- c-006.tsv — Exploratory study E6 forecast inputs. 7 rows. Columns are Forecast, Probability, Outcome, Deciding inputs.
- c-007.tsv — Exploratory study E7 forecast inputs. 8 rows. Columns are Forecast, Probability, Outcome, Deciding inputs.
- c-008.tsv — Recorded corrections and clarifications. 2 rows. Columns are Recorded item, Scope in the saved record.
- c-009.tsv — Recorded corrections and clarifications. 1 rows. Columns are Recorded item, Scope in the saved record.
- c-010.tsv — Ten forecasts. 10 rows. Columns are forecast, outcome, numbers.
- c-011.tsv — Recorded corrections and clarifications. 11 rows. Columns are Recorded item, Scope in the saved record.
- c-012.tsv — Seven dated forecasts. 9 rows. Columns are forecast, outcome, numbers.
- c-013.tsv — Recorded corrections and clarifications. 7 rows. Columns are Recorded item, Scope in the saved record.
- c-014.tsv — E5 Stronger references and mixed laws. 7 rows. Columns are number, probability, population, status.
- c-015.tsv — Recorded corrections and clarifications. 27 rows. Columns are Recorded item, Scope in the saved record.
- c-016.tsv — E6 Trajectory occupancy. 24 rows. Columns are forecast, probability, outcome, deciding numbers and complete input disclosures.
- c-017.tsv — E7 Fresh trajectories and forward models. 8 rows (forecasts 1–8). Columns are forecast, probability, outcome, qualifying_tasks, required_tasks, panels, triggers.

## Appendix D

- d-001.tsv — Pixel world, full execution. Rejections of 192, from the earlier manuscript's Table 1.. 8 rows. Columns are Statistic, Rejections.
- d-002.tsv — Additional full-execution statistics from the earlier registered-results summary. The columns have the same denominators as Table .. 3 rows. Columns are Statistic, DIAMOND, IRIS tokens, IRIS pixels, TD-MPC2, Robot video.
- d-003.tsv — Post hoc illustration on four saved ACTIVE units per game; no new simulation.. 3 rows. Columns are Game, K, c, V, Peak, V/ peak, c/ peak, Margin.
- d-004.tsv — DIAMOND study complete results. ACTIVE counts are out of 32 and NULL counts are out of 64; factors, replacement diagnostics and empty-unit lists follow below.. 48 rows. Columns are game, condition, statistic, rejections, Median log E.
- d-005.tsv — diamond results. 6 rows. Columns are Game, Cond., \lambda_K, \lambda_c, \lambda_V, Effects, Undef., Empty.
- d-006.tsv — IRIS decoded pixel (secondary): factors fixed on validation units. A dash means not defined.. 6 rows. Columns are Game/task, Condition, \lambda_K, \lambda_c, \lambda_V, g_V.
- d-007.tsv — IRIS decoded pixel (secondary): rejections and median log E for every game/task and condition. Each cell is count; median. Counts are out of 64 under NULL and 32 otherwise.. 6 rows. Columns are Game/task, Condition, Pooled, Kish, Contrast, V.
- d-008.tsv — IRIS decoded pixel (secondary): rejections and median log E for every game/task and condition. Each cell is count; median. Counts are out of 64 under NULL and 32 otherwise.. 6 rows. Columns are Game/task, Condition, M, M13, W(1/4), W(1/2).
- d-009.tsv — IRIS decoded pixel (secondary): rejections and median log E for every game/task and condition. Each cell is count; median. Counts are out of 64 under NULL and 32 otherwise.. 6 rows. Columns are Game/task, Condition, W(3/4), R, R_1/2.
- d-010.tsv — IRIS tokens: factors fixed on validation units. A dash means not defined.. 61 rows. Columns are Game/task, Condition, \lambda_K, \lambda_c, \lambda_V, g_V.
- d-011.tsv — IRIS tokens: rejections and median log E for every game/task and condition. Each cell is count; median. Counts are out of 64 under NULL and 32 otherwise.. 61 rows. Columns are Game/task, Condition, Pooled, V, M, M13.
- d-012.tsv — IRIS tokens: rejections and median log E for every game/task and condition. Each cell is count; median. Counts are out of 64 under NULL and 32 otherwise.. 61 rows. Columns are Game/task, Condition, W(1/4), W(1/2), W(3/4), R.
- d-013.tsv — IRIS tokens: rejections and median log E for every game/task and condition. Each cell is count; median. Counts are out of 64 under NULL and 32 otherwise.. 61 rows. Columns are Game/task, Condition, R_1/2.
- d-014.tsv — Fourth study (registered): eligible origins and residue-class medians. Empty is the number of units with no eligible origin.. 120 rows. Columns are task, condition, horizon, units, median_origins_per_unit, median_origins_all_classes, median_origins_by_residue, empty_units.
- d-015.tsv — Fourth study (registered): full-execution fine-grid best and break-even factors. Undefined counts are out of 32.. 24 rows. Columns are Task, h, Best, Undefined, Break-even, Undefined.
- d-016.tsv — Fourth study (registered): full-execution rejections (of 32), statistics 1 of 2.. 24 rows. Columns are Task, h, Pooled, Kish, Contrast, V, M, W(1/4), W(1/2), W(3/4).
- d-017.tsv — Fourth study (registered): full-execution rejections (of 32), statistics 2 of 2.. 24 rows. Columns are Task, h, R, R_1/2, T, N, RM, SM, SW, UW.
- d-018.tsv — Fourth study (registered): NULL rejections, pooled over six tasks (of 384); parentheses give the largest per-task count (of 64).. 16 rows. Columns are Statistic, h=1, h=2, h=4, h=8.
- d-019.tsv — Fourth study (registered): full-execution mean log factors per eligible origin.. 24 rows. Columns are Task, h, Origins, At \lambda_V, At λ=1.
- d-020.tsv — Fourth study (registered): paired rejection counts for SW and each comparator.. 120 rows. Columns are Task, Cond., h, SW vs W(3/4), SW vs T, SW vs R, SW vs R_1/2.
- d-021.tsv — Fourth study (registered): one-step partial-execution rejections per task (of 32), statistics 1 of 2.. 18 rows. Columns are Task, p, Pooled, Kish, Contrast, V, M, W(1/4), W(1/2), W(3/4).
- d-022.tsv — Fourth study (registered): one-step partial-execution rejections per task (of 32), statistics 2 of 2.. 18 rows. Columns are Task, p, R, R_1/2, T, N, RM, SM, SW, UW.
- d-023.tsv — Fourth study (registered): partial-execution rejections summed over six tasks (of 192), statistics 1 of 2.. 12 rows. Columns are h, p, Pooled, Kish, Contrast, V, M, W(1/4), W(1/2), W(3/4).
- d-024.tsv — Fourth study (registered): partial-execution rejections summed over six tasks (of 192), statistics 2 of 2.. 12 rows. Columns are h, p, R, R_1/2, T, N, RM, SM, SW, UW.
- d-025.tsv — Fourth study (registered): validation temperatures, dependence factors and selected stake pairs.. 120 rows. Columns are Task, Cond., h, \lambda_V, \lambda_T, Kish, Contrast, \lambda_\rm SV, f_\rm SV.
- d-026.tsv — Robot-data study: recorded-command results, ten statistics under both laws. Natural logarithms; 159 units per row.. 20 rows. Columns are Law, Statistic, Rejected, Median log E, Minimum log E, Maximum log E.
- d-027.tsv — Robot-data study: planned descriptive best factors. Quartiles use linear interpolation.. 4 rows. Columns are Law, Arm, Q1, Median, Q3, Best < 1, Best = 1, Best > 1, L(1) < 0.
- d-028.tsv — Robot-data study: planned descriptive break-even factors on the fine grid.. 4 rows. Columns are Law, Arm, Break-even above 4, No nonnegative grid value.
- d-029.tsv — Robot-data study: NULL rejections out of 159 under each law, for all twelve statistics.. 12 rows. Columns are Statistic, L-emp, L-par.
- d-030.tsv — Robot-data study: planned rejections by number of origins, L-emp. Each count is out of 159.. 28 rows. Columns are Arm, Origins, Pooled, V, M, W(3/4).
- d-031.tsv — Robot-data study: planned rejections by number of origins, L-par. Each count is out of 159.. 28 rows. Columns are Arm, Origins, Pooled, V, M, W(3/4).
- d-032.tsv — Robot-data study: replacement diagnostic by law, arm and split. Positive means the frozen one-sided t-test had p<0.05; descriptive, outside the criteria.. 8 rows. Columns are Law, Arm, Split, Positive / units, Undefined.
- d-033.tsv — Robot-data study: four validation choices locked before test-image access.. 4 rows. Columns are Law, Arm, g, \lambda_V.
- d-034.tsv — Replacement diagnostic: effect reports and undefined p-values. Every stored arm, task and condition is shown.. 97 rows. Columns are Arm, Game/task, Condition, Effect reports, Undefined.
- d-035.tsv — TD-MPC2: factors fixed on validation units. A dash means not defined.. 30 rows. Columns are Game/task, Condition, \lambda_K, \lambda_c, \lambda_V, g_V.
- d-036.tsv — TD-MPC2: rejections and median log E for every game/task and condition. Each cell is count; median. Counts are out of 64 under NULL and 32 otherwise.. 30 rows. Columns are Game/task, Condition, Pooled, Kish, Contrast, V.
- d-037.tsv — TD-MPC2: rejections and median log E for every game/task and condition. Each cell is count; median. Counts are out of 64 under NULL and 32 otherwise.. 30 rows. Columns are Game/task, Condition, M, M13, W(1/4), W(1/2).
- d-038.tsv — TD-MPC2: rejections and median log E for every game/task and condition. Each cell is count; median. Counts are out of 64 under NULL and 32 otherwise.. 30 rows. Columns are Game/task, Condition, W(3/4), R, R_1/2.
- d-039.tsv — Wilson intervals for sets reaching the power bar. 80 rows. Columns are Setting, Statistic, Sets at bar, Sets, 95% Wilson interval.

## Appendix E

- e-001.tsv — Over-betting and online rules. 3 rows. Columns are Game, Best, Break-even, Kish, Contrast.
- e-002.tsv — Over-betting and online rules. 5 rows. Columns are rule, DIAMOND, IRIS_tokens, IRIS_pixels, TD_MPC2, robot_video.
- e-003.tsv — Stored-score bounded-stake study (exploratory): full-execution rejections, statistics 1 of 2. The units column gives the denominator.. 40 rows. Columns are Setting, Group, Cond., Units, Pooled, V, M, W(3/4), R, R_1/2.
- e-004.tsv — Stored-score bounded-stake study (exploratory): full-execution rejections, statistics 2 of 2. The units column gives the denominator.. 40 rows. Columns are Setting, Group, Cond., Units, T, N, RM, SM, SW, UW.
- e-005.tsv — Stored-score bounded-stake study (exploratory): primary NULL rejections, statistics 1 of 2. The units column gives the denominator.. 40 rows. Columns are Setting, Group, Cond., Units, Pooled, V, M, W(3/4), R, R_1/2.
- e-006.tsv — Stored-score bounded-stake study (exploratory): primary NULL rejections, statistics 2 of 2. The units column gives the denominator.. 40 rows. Columns are Setting, Group, Cond., Units, T, N, RM, SM, SW, UW.
- e-007.tsv — Stored-score bounded-stake study (exploratory): supplementary NULL-fit rejections, statistics 1 of 2. The units column gives the denominator. NULL parameters use the group's own NULL validation units.. 40 rows. Columns are Setting, Group, Cond., Units, Pooled, V, M, W(3/4), R, R_1/2.
- e-008.tsv — Stored-score bounded-stake study (exploratory): supplementary NULL-fit rejections, statistics 2 of 2. The units column gives the denominator. NULL parameters use the group's own NULL validation units.. 40 rows. Columns are Setting, Group, Cond., Units, T, N, RM, SM, SW, UW.
- e-009.tsv — Stored-score bounded-stake study (exploratory): partial-execution rejections, statistics 1 of 2. The units column gives the denominator.. 27 rows. Columns are Setting, Group, Cond., Units, Pooled, V, M, W(3/4), R, R_1/2.
- e-010.tsv — Stored-score bounded-stake study (exploratory): partial-execution rejections, statistics 2 of 2. The units column gives the denominator.. 27 rows. Columns are Setting, Group, Cond., Units, T, N, RM, SM, SW, UW.
- e-011.tsv — Stored-score bounded-stake study (exploratory): eight predictions fixed before analysis, with subjective probabilities and outcomes; six held.. 8 rows. Columns are No., Prediction, Prob., Outcome, Numbers.
- e-012.tsv — Learned weights: every available full-execution group, rejections at E\ge20 (exploratory). Robot rows use all 14 origins.. 28 rows. Columns are Group, n, Pooled, V, M, W(3/4), D-M, D-V, D-W(3/4).
- e-013.tsv — Learned weights: full-execution unit log e-values, with display values rounded to six significant digits (exploratory). Counts use full precision.. 196 rows. Columns are Group, Statistic, Reject, Median log E, Sum log E.
- e-014.tsv — Learned weights: all NULL sets and the fixed D-W(3/4) validity bound (exploratory).. 28 rows. Columns are Group, n, D-W(3/4) reject, \lfloor n/32\rfloor.
- e-015.tsv — Learned weights: the six predictions fixed before the analysis, with their original probabilities and outcomes (exploratory).. 6 rows. Columns are No., Prediction (probability), Outcome, Evidence.
- e-016.tsv — Learned weights: fixed weak-signal sets, rejections out of 32 at E\ge20 (exploratory). Registered W(3/4) counts define this list; all seven statistics are shown.. 6 rows. Columns are Game, p, Pooled, V, M, W(3/4), D-M, D-V, D-W(3/4).
- e-017.tsv — Over-betting study: TD-MPC2. Rejections by group, including NULL.. 30 rows. Columns are Game/task, Condition, Units, Pooled, V, M, W(3/4), O15, O57, O57h.
- e-018.tsv — Over-betting study: DIAMOND. Rejections by group, including NULL.. 6 rows. Columns are Game/task, Condition, Units, Pooled, V, M, W(3/4), O15, O57, O57h.
- e-019.tsv — Over-betting study: IRIS pixels. Rejections by group, including NULL.. 6 rows. Columns are Game/task, Condition, Units, Pooled, V, M, W(3/4), O15, O57, O57h.
- e-020.tsv — Over-betting study: IRIS tokens. Rejections by group, including NULL.. 61 rows. Columns are Game/task, Condition, Units, Pooled, V, M, W(3/4), O15, O57, O57h.
- e-021.tsv — Over-betting study: original checks. Each passed count is out of the group total; the final column retains failures of original check (d).. 14 rows. Columns are Score, Condition, Units, (a) pass, (b) pass, (c) pass, (d) fail.
- e-022.tsv — Over-betting study: TD-MPC2. Best and break-even factors are medians over all test units of each group; Kish, contrast and validation factors are fixed per group.. 30 rows. Columns are Game/task, Condition, Units, λ^\ast, \lambda_0, Kish, Contrast, V.
- e-023.tsv — Over-betting study: DIAMOND. Best and break-even factors are medians over all test units of each group; Kish, contrast and validation factors are fixed per group.. 6 rows. Columns are Game/task, Condition, Units, λ^\ast, \lambda_0, Kish, Contrast, V.
- e-024.tsv — Over-betting study: IRIS pixels. Best and break-even factors are medians over all test units of each group; Kish, contrast and validation factors are fixed per group.. 6 rows. Columns are Game/task, Condition, Units, λ^\ast, \lambda_0, Kish, Contrast, V.
- e-025.tsv — Over-betting study: IRIS tokens. Best and break-even factors are medians over all test units of each group; Kish, contrast and validation factors are fixed per group.. 61 rows. Columns are Game/task, Condition, Units, λ^\ast, \lambda_0, Kish, Contrast, V.
- e-026.tsv — Over-betting study: predictions fixed before the analysis and mechanical outcomes.. 6 rows. Columns are No., Prediction (probability), Outcome, Record.
- e-027.tsv — overbet summary. 3 rows. Columns are Game, Best factor, Break-even, Kish, Contrast.
- e-028.tsv — overbet summary. 4 rows. Columns are Rule, DIAMOND, IRIS tokens, IRIS pixels, TD-MPC2.
- e-029.tsv — Fourth study: registered results beside the preceding exploratory run. Exploratory units are excluded from all registered criteria.. 26 rows. Columns are Measure, h, Registered, Exploratory, Denominator.
- e-030.tsv — Fourth-design exploratory run: full-execution rejections (of 32), statistics 1 of 2.. 24 rows. Columns are Task, h, Pooled, Kish, Contrast, V, M, W(1/4), W(1/2), W(3/4).
- e-031.tsv — Fourth-design exploratory run: full-execution rejections (of 32), statistics 2 of 2.. 24 rows. Columns are Task, h, R, R_1/2, T, N, RM, SM, SW, UW.
- e-032.tsv — Fourth-design exploratory run: NULL rejections, pooled over six tasks (of 384); parentheses give the largest per-task count (of 64).. 16 rows. Columns are Statistic, h=1, h=2, h=4, h=8.
- e-033.tsv — Fourth-design exploratory run: partial-execution rejections summed over six tasks (of 192), statistics 1 of 2.. 12 rows. Columns are h, p, Pooled, Kish, Contrast, V, M, W(1/4), W(1/2), W(3/4).
- e-034.tsv — Fourth-design exploratory run: partial-execution rejections summed over six tasks (of 192), statistics 2 of 2.. 12 rows. Columns are h, p, R, R_1/2, T, N, RM, SM, SW, UW.
- e-035.tsv — Regime-map: largest null counts.. 11 rows. Columns are statistic, simulator_max_null_of_64, baseline_pixel_max_null_of_32, baseline_ERK_max_null_of_32, baseline_combined_max_null_of_32.
- e-036.tsv — Regime-map predictions fixed before the analysis. Percentages are prior confidence, not pass thresholds.. 7 rows. Columns are No., Prediction fixed in advance, Outcome, Evidence.
- e-037.tsv — Regime-map: mean alternative and worst decision-relevant rates.. 11 rows. Columns are statistic, mean_simulator_alternative_rate, simulator_cells_in_mean, worst_decision_relevant_rate, defined_decision_relevant_cells.
- e-038.tsv — Sampling-study factors fixed on validation units.. 6 rows. Columns are Game, Condition, \lambda_K, \lambda_c, \lambda_V.
- e-039.tsv — DIAMOND sampling study (exploratory). ACTIVE rejections out of 32; median log E. The final column is the largest NULL count over the defined statistics.. 3 rows. Columns are Game, Pooled, Kish, Contrast, V, M, R, R_1/2, NULL max.
- e-040.tsv — Score-rule predictions fixed before the analysis.. 8 rows. Columns are Prediction, Probability, Outcome.
- e-041.tsv — DIAMOND score-rule study (exploratory). ACTIVE rejections out of 32; median log E. The final column is the largest NULL count over the defined statistics.. 33 rows. Columns are Rule, Game, Pooled, Kish, Contrast, V, M, R, NULL max.
- e-042.tsv — Site-count trend: median ACTIVE pooled log E along the block sizes.. 3 rows. Columns are Game, 1x1 (12,288), 2x2 (3,072), 4x4 (768), 8x8 (192).

## Appendix F

- f-001.tsv — The registered pooled analysis. 5 rows. Columns are Slot, Data, Horizon, log E, Decision.
- f-002.tsv — ERK site-count check: validation-selected site-count factors and their ranges on test fields.. 8 rows. Columns are Min, Model, ρ, g, Min λ, Max λ, Frozen V.
- f-003.tsv — bio site summary. 6 rows. Columns are Statistic, 10 min, 30 min.
- f-004.tsv — bio site summary. 4 rows. Columns are Column 1, V_ρ, M_ρ, V_ρ, M_ρ.
- f-005.tsv — ERK site-count check, 10 minutes (exploratory). Natural-log e-values.. 8 rows. Columns are Statistic, Four-model, Linear-Gaussian, GRU, Transformer, Boosting.
- f-006.tsv — ERK site-count check, 30 minutes (exploratory). Natural-log e-values.. 8 rows. Columns are Statistic, Four-model, Linear-Gaussian, GRU, Transformer, Boosting.
- f-007.tsv — ERK factors: the Kish median is descriptive over eligible test origins.. 8 rows. Columns are Min, Model, \lambda_K min, median, max, \lambda_V, g_V.
- f-008.tsv — bio validation summary. 10 rows. Columns are Statistic, 10 min log E, models <0, 30 min log E, models <0.
- f-009.tsv — ERK validation-tuning check: natural-log e-values at 10 minutes (exploratory).. 10 rows. Columns are Statistic, Four-model, Linear Gaussian, GRU, Transformer, Boosting.
- f-010.tsv — ERK validation-tuning check: natural-log e-values at 30 minutes (exploratory).. 10 rows. Columns are Statistic, Four-model, Linear Gaussian, GRU, Transformer, Boosting.

## Appendix H

- h-001.tsv — D1 one step by task and condition. 30 rows. Columns are group, condition, units, T, W(0.75), R1/2, SV, SW, TS_C.
- h-002.tsv — D1 one step by task and condition. 30 rows. Columns are group, condition, units, RSV, RSW, ON, PRseq, PR.
- h-003.tsv — Horizon 2. 3 rows. Columns are family, units, C0, V, M, W(0.75), T, N, R.
- h-004.tsv — Horizon 2. 3 rows. Columns are family, units, C0, R1/2, RM, SM, SV, SW, UW.
- h-005.tsv — Horizon 2. 3 rows. Columns are family, units, C0, T_G, TS_G, TSW_G, TS_C, TSW_C, RSM.
- h-006.tsv — Horizon 2. 3 rows. Columns are family, units, C0, RSV, RSV_1, RSW, RSW_1, RST, OS.
- h-007.tsv — Horizon 2. 3 rows. Columns are family, units, C0, ON, ON-half, US, PRseq, PRhoef, PRseq-u.
- h-008.tsv — Horizon 2. 3 rows. Columns are family, units, C0, PRseq2.
- h-009.tsv — Horizon 4. 3 rows. Columns are family, units, C0, V, M, W(0.75), T, N, R.
- h-010.tsv — Horizon 4. 3 rows. Columns are family, units, C0, R1/2, RM, SM, SV, SW, UW.
- h-011.tsv — Horizon 4. 3 rows. Columns are family, units, C0, T_G, TS_G, TSW_G, TS_C, TSW_C, RSM.
- h-012.tsv — Horizon 4. 3 rows. Columns are family, units, C0, RSV, RSV_1, RSW, RSW_1, RST, OS.
- h-013.tsv — Horizon 4. 3 rows. Columns are family, units, C0, ON, ON-half, US, PRseq, PRhoef, PRseq-u.
- h-014.tsv — Horizon 4. 3 rows. Columns are family, units, C0, PRseq2.
- h-015.tsv — Horizon 8. 3 rows. Columns are family, units, C0, V, M, W(0.75), T, N, R.
- h-016.tsv — Horizon 8. 3 rows. Columns are family, units, C0, R1/2, RM, SM, SV, SW, UW.
- h-017.tsv — Horizon 8. 3 rows. Columns are family, units, C0, T_G, TS_G, TSW_G, TS_C, TSW_C, RSM.
- h-018.tsv — Horizon 8. 3 rows. Columns are family, units, C0, RSV, RSV_1, RSW, RSW_1, RST, OS.
- h-019.tsv — Horizon 8. 3 rows. Columns are family, units, C0, ON, ON-half, US, PRseq, PRhoef, PRseq-u.
- h-020.tsv — Horizon 8. 3 rows. Columns are family, units, C0, PRseq2.
- h-021.tsv — Horizon 2. 3 rows. Columns are family, units, C0, V, M, W(0.75), T, N, R.
- h-022.tsv — Horizon 2. 3 rows. Columns are family, units, C0, R1/2, RM, SM, SV, SW, UW.
- h-023.tsv — Horizon 2. 3 rows. Columns are family, units, C0, T_G, TS_G, TSW_G, TS_C, TSW_C, RSM.
- h-024.tsv — Horizon 2. 3 rows. Columns are family, units, C0, RSV, RSV_1, RSW, RSW_1, RST, OS.
- h-025.tsv — Horizon 2. 3 rows. Columns are family, units, C0, ON, ON-half, US, PRseq, PRhoef, PRseq-u.
- h-026.tsv — Horizon 2. 3 rows. Columns are family, units, C0, PRseq2.
- h-027.tsv — Horizon 4. 3 rows. Columns are family, units, C0, V, M, W(0.75), T, N, R.
- h-028.tsv — Horizon 4. 3 rows. Columns are family, units, C0, R1/2, RM, SM, SV, SW, UW.
- h-029.tsv — Horizon 4. 3 rows. Columns are family, units, C0, T_G, TS_G, TSW_G, TS_C, TSW_C, RSM.
- h-030.tsv — Horizon 4. 3 rows. Columns are family, units, C0, RSV, RSV_1, RSW, RSW_1, RST, OS.
- h-031.tsv — Horizon 4. 3 rows. Columns are family, units, C0, ON, ON-half, US, PRseq, PRhoef, PRseq-u.
- h-032.tsv — Horizon 4. 3 rows. Columns are family, units, C0, PRseq2.
- h-033.tsv — Horizon 8. 3 rows. Columns are family, units, C0, V, M, W(0.75), T, N, R.
- h-034.tsv — Horizon 8. 3 rows. Columns are family, units, C0, R1/2, RM, SM, SV, SW, UW.
- h-035.tsv — Horizon 8. 3 rows. Columns are family, units, C0, T_G, TS_G, TSW_G, TS_C, TSW_C, RSM.
- h-036.tsv — Horizon 8. 3 rows. Columns are family, units, C0, RSV, RSV_1, RSW, RSW_1, RST, OS.
- h-037.tsv — Horizon 8. 3 rows. Columns are family, units, C0, ON, ON-half, US, PRseq, PRhoef, PRseq-u.
- h-038.tsv — Horizon 8. 3 rows. Columns are family, units, C0, PRseq2.
- h-039.tsv — D3 cross-setting sensitivity. 14 rows. Columns are display_setting, family, units, C0, V, M, W(0.75), T, N.
- h-040.tsv — D3 cross-setting sensitivity. 14 rows. Columns are display_setting, family, units, R, R1/2, RM, SM, SV, SW.
- h-041.tsv — D3 cross-setting sensitivity. 14 rows. Columns are display_setting, family, units, UW, T_G, TS_G, TSW_G, TS_C, TSW_C.
- h-042.tsv — D3 cross-setting sensitivity. 14 rows. Columns are display_setting, family, units, RSM, RSV, RSV_1, RSW, RSW_1, RST.
- h-043.tsv — D3 cross-setting sensitivity. 14 rows. Columns are display_setting, family, units, OS, ON, ON-half, US, PRseq, PRhoef.
- h-044.tsv — D3 cross-setting sensitivity. 14 rows. Columns are display_setting, family, units, PRseq-u, PRseq2, PS, PZ, PR.
- h-045.tsv — D3 cross-setting sensitivity. 14 rows. Columns are setting, family, C0, V, M, W(0.75), T, N, R.
- h-046.tsv — D3 cross-setting sensitivity. 14 rows. Columns are setting, family, C0, R1/2, RM, SM, SV, SW, UW.
- h-047.tsv — D3 cross-setting sensitivity. 14 rows. Columns are setting, family, C0, T_G, TS_G, TSW_G, TS_C, TSW_C, RSM.
- h-048.tsv — D3 cross-setting sensitivity. 14 rows. Columns are setting, family, C0, RSV, RSV_1, RSW, RSW_1, RST, OS.
- h-049.tsv — D3 cross-setting sensitivity. 14 rows. Columns are setting, family, C0, ON, ON-half, US, PRseq, PRhoef, PRseq-u.
- h-050.tsv — D3 cross-setting sensitivity. 14 rows. Columns are setting, family, C0, PRseq2, PS, PZ, PR.
- h-051.tsv — D3 cross-setting sensitivity. 10 rows. Columns are setting, group, condition, units, C0, V, M, W(0.75), T.
- h-052.tsv — D3 cross-setting sensitivity. 10 rows. Columns are setting, group, condition, N, R, R1/2, RM, SM, SV.
- h-053.tsv — D3 cross-setting sensitivity. 10 rows. Columns are setting, group, condition, SW, UW, T_G, TS_G, TSW_G, TS_C.
- h-054.tsv — D3 cross-setting sensitivity. 10 rows. Columns are setting, group, condition, TSW_C, RSM, RSV, RSV_1, RSW, RSW_1.
- h-055.tsv — D3 cross-setting sensitivity. 10 rows. Columns are setting, group, condition, RST, OS, ON, ON-half, US, PRseq.
- h-056.tsv — D3 cross-setting sensitivity. 10 rows. Columns are setting, group, condition, PRhoef, PRseq-u, PRseq2, PS, PZ, PR.
- h-057.tsv — Paired comparisons and matched stake contrasts. 648 rows. Columns are group, condition, comparator, units, both, SW_only, comparator_only, neither, SW_minus_comparator_rate.
- h-058.tsv — Paired comparisons and matched stake contrasts. 648 rows. Columns are group, condition, comparator, median_SW_minus_comparator_log_E.
- h-059.tsv — Paired comparisons and matched stake contrasts. 15 rows. Columns are family, staked, unstaked, units, staked_rejections, unstaked_rejections, staked_only, unstaked_only, both.
- h-060.tsv — Paired comparisons and matched stake contrasts. 15 rows. Columns are family, staked, unstaked, neither.
- h-061.tsv — Paired comparisons and matched stake contrasts. 15 rows. Columns are family, staked, unstaked, units, staked_rejections, unstaked_rejections, staked_only, unstaked_only, both.
- h-062.tsv — Paired comparisons and matched stake contrasts. 15 rows. Columns are family, staked, unstaked, neither.
- h-063.tsv — Paired comparisons and matched stake contrasts. 10 rows. Columns are dataset, candidates, staked, unstaked, task_effects, mean_effect, leave_one_task_out, interval_low, interval_high.
- h-064.tsv — Paired comparisons and matched stake contrasts. 5 rows. Columns are p_statistic, rejections, C0, V, M, W(0.75), T, N, R.
- h-065.tsv — Paired comparisons and matched stake contrasts. 5 rows. Columns are p_statistic, rejections, C0, R1/2, RM, SM, SV, SW, UW.
- h-066.tsv — Paired comparisons and matched stake contrasts. 5 rows. Columns are p_statistic, rejections, C0, T_G, TS_G, TSW_G, TS_C, TSW_C, RSM.
- h-067.tsv — Paired comparisons and matched stake contrasts. 5 rows. Columns are p_statistic, rejections, C0, RSV, RSV_1, RSW, RSW_1, RST, OS.
- h-068.tsv — Paired comparisons and matched stake contrasts. 5 rows. Columns are p_statistic, rejections, C0, ON, ON-half, US.
- h-069.tsv — Paired comparisons and matched stake contrasts. 5 rows. Columns are p_statistic, rejections, C0, V, M, W(0.75), T, N, R.
- h-070.tsv — Paired comparisons and matched stake contrasts. 5 rows. Columns are p_statistic, rejections, C0, R1/2, RM, SM, SV, SW, UW.
- h-071.tsv — Paired comparisons and matched stake contrasts. 5 rows. Columns are p_statistic, rejections, C0, T_G, TS_G, TSW_G, TS_C, TSW_C, RSM.
- h-072.tsv — Paired comparisons and matched stake contrasts. 5 rows. Columns are p_statistic, rejections, C0, RSV, RSV_1, RSW, RSW_1, RST, OS.
- h-073.tsv — Paired comparisons and matched stake contrasts. 5 rows. Columns are p_statistic, rejections, C0, ON, ON-half, US.
- h-074.tsv — Paired comparisons and matched stake contrasts. 30 rows. Columns are group, p_statistic, p_rejections, e_rejections, both, p_only, e_only, neither, retained_e_rejections.
- h-075.tsv — Paired comparisons and matched stake contrasts. 30 rows. Columns are group, p_statistic, p_rejections, null_status.
- h-076.tsv — Paired comparisons and matched stake contrasts. 306 rows. Columns are dataset, setting, comparator, SW, comparator_rejections, SW_minus_comparator.
- h-077.tsv — Task effects and task-reweighting intervals. 14 rows. Columns are dataset, comparator, groups, task_effects, mean_effect, leave_one_task_out, interval_low, interval_high.
- h-078.tsv — Matched stake contrasts. 3470 rows. Columns are dataset, setting, group, condition, family, horizon, candidates, staked, unstaked.
- h-079.tsv — Matched stake contrasts. 3470 rows. Columns are dataset, setting, group, units, staked_rejections, unstaked_rejections, staked_only.
- h-080.tsv — One-step D1 summary formerly printed. 4 rows. Columns are Statistic, D1 partial, D1 full.

## Appendix I

- i-001.tsv — Summaries by data set and strength class. 12 rows. Columns are dataset, strength, horizon, exclude_S2_reacher, planned, available, unavailable, r_hits, r_denominator.
- i-002.tsv — Summaries by data set and strength class. 12 rows. Columns are dataset, strength, horizon, median_r, r_prime_hits, r_prime_denominator, r_prime_NA, median_abs_d, d_nonidentified.
- i-003.tsv — Summaries by data set and strength class. 12 rows. Columns are dataset, strength, horizon, d_T_negative, d_T_denominator, p_half_band_hits, p_half_denominator.
- i-004.tsv — Strong fitted-stake summary formerly printed. 3 rows. Columns are Saved population, Within band, Strong cells, Median stake/execution ratio.

## Appendix J

- j-001.tsv — Unit counts, lengths and origins. 36 rows. Columns are task, condition, split, units, empty, min, median, max, origins.
- j-002.tsv — Arm A: gain, masks and sign flip. 108 rows. Columns are scorer, task, condition, status, C, G, G_nonempty, G_origin, mean_ascending_midrank.
- j-003.tsv — Arm A: gain, masks and sign flip. 108 rows. Columns are scorer, task, condition, first_rank_frequency.
- j-004.tsv — Arm A: gain, masks and sign flip. 18 rows. Columns are scorer, condition, status, summed_C, summed_G.
- j-005.tsv — Arm A: gain, masks and sign flip. 4 rows. Columns are first, second, delta_C, delta_G.
- j-006.tsv — Arm A: gain, masks and sign flip. 3 rows. Columns are first, second, delta_C, delta_G.
- j-007.tsv — Arm A: gain, masks and sign flip. 4 rows. Columns are first, second, delta_C, delta_G.
- j-008.tsv — Arm A: gain, masks and sign flip. 3 rows. Columns are first, second, delta_C, delta_G.
- j-009.tsv — Arm A: gain, masks and sign flip. 54 rows. Columns are scorer, task, M, D, M_ratio, D_over_M, G_nonempty, M_origin, D_origin.
- j-010.tsv — Arm A: gain, masks and sign flip. 54 rows. Columns are scorer, task, M, D_over_M_origin, G_origin.
- j-011.tsv — Arm B: released multitask configurations. 36 rows. Columns are scorer, task, condition, status, C, G, G_nonempty, G_origin, parameter_count.
- j-012.tsv — Arm B: released multitask configurations. 36 rows. Columns are scorer, task, condition, latent_dimension, lambda_T, lambda_C, stake_C, boundary_lambda, boundary_stake.
- j-013.tsv — Arm B: released multitask configurations. 36 rows. Columns are scorer, task, condition, TS_C_optimizer_failures, variance_floor_fraction, clipping_frequency, recorded_tie_frequency, mean_ascending_midrank, first_rank_frequency.
- j-014.tsv — Arm B: released multitask configurations. 90 rows. Columns are model, task, status, episode, raw_summed_reward, episode_length, native_steps, mean_raw_return, ratio_to_single_task.
- j-015.tsv — Arm B: released multitask configurations. 90 rows. Columns are model, task, status, audit_trigger.
- j-016.tsv — Arm B: released multitask configurations. 90 rows. Columns are first, second, task, condition, status, W, L, ties, p_sign.
- j-017.tsv — Arm B: released multitask configurations. 90 rows. Columns are first, second, task, holm_p, separated, G_difference, first_only, second_only.
- j-018.tsv — Arm C: world-model and inverse-dynamics scorers. 60 rows. Columns are scorer, task, condition, status, C, G, G_nonempty, G_origin, mean_ascending_midrank.
- j-019.tsv — Arm C: world-model and inverse-dynamics scorers. 60 rows. Columns are scorer, task, condition, first_rank_frequency.
- j-020.tsv — Arm C: world-model and inverse-dynamics scorers. 10 rows. Columns are scorer, condition, status, summed_C, summed_G.
- j-021.tsv — Arm C: world-model and inverse-dynamics scorers. 18 rows. Columns are fit, status, optimizer_units, held_out_units, configuration_units, training_transitions, held_out_transitions, sampled_presentations, presentations_per_training_transition.
- j-022.tsv — Arm C: world-model and inverse-dynamics scorers. 18 rows. Columns are fit, status, optimizer_units, selected_step, selected_loss, first_heldout_loss, last_heldout_loss, evaluated_steps.
- j-023.tsv — NULL panels. 185 rows. Columns are panel, statistic, status, C, N, binomial_upper_tail, audit_trigger.
- j-024.tsv — Ten forecasts. 10 rows. Columns are forecast, outcome, numbers.
- j-025.tsv — cartpole-balance: 5 observations, 1 actions. 2 rows. Columns are Indices, Component, Definition.
- j-026.tsv — reacher-easy: 6 observations, 2 actions. 3 rows. Columns are Indices, Component, Definition.
- j-027.tsv — walker-walk: 24 observations, 6 actions. 3 rows. Columns are Indices, Component, Definition.
- j-028.tsv — myo-pose: 108 observations, 39 actions. 4 rows. Columns are Indices, Component, Definition.
- j-029.tsv — myo-reach: 115 observations, 39 actions. 5 rows. Columns are Indices, Component, Definition.
- j-030.tsv — myo-obj-hold: 91 observations, 39 actions. 5 rows. Columns are Indices, Component, Definition.
- j-031.tsv — C. Stored-trajectory description, not a P7 statistic. 6 rows. Columns are Task, Units / transitions, max abs r(delta observation, action), Attaining coordinate / action, max abs r(next observation, action), Attaining coordinate / action.
- j-032.tsv — Intact and inverse-dynamics comparisons by task. 12 rows. Columns are Task, Scorer, G (p=1), Rejections (p=0.2).

## Appendix K

- k-001.tsv — Units, origins, policy centres, clipping and replay. 240 rows. Columns are task, [study directory omitted], condition, split, planned, units, origins, mu_min.
- k-002.tsv — Units, origins, policy centres, clipping and replay. 240 rows. Columns are task, [study directory omitted], mu_max, mu_mean, mu_sd, recorded_clip_frequency, executed_clip_frequency, replay_max_absolute_difference.
- k-003.tsv — Units, origins, policy centres, clipping and replay. 240 rows. Columns are task, [study directory omitted], non_bit_identical_coordinates.
- k-004.tsv — Seven scorers, G, C, ranks, reference and relative evidence. 360 rows. Columns are scorer, task, [study directory omitted], condition, status, G, C, mean_ascending_midrank.
- k-005.tsv — Seven scorers, G, C, ranks, reference and relative evidence. 360 rows. Columns are scorer, task, [study directory omitted], first_rank_frequency, parameter_count.
- k-006.tsv — Seven scorers, G, C, ranks, reference and relative evidence. 360 rows. Columns are scorer, task, [study directory omitted], condition, G, C, G_ref, rho.
- k-007.tsv — Seven scorers, G, C, ranks, reference and relative evidence. 360 rows. Columns are scorer, task, [study directory omitted], rho_status, reference_floor_status, parameter_count.
- k-008.tsv — Measured planner returns and native reward scales. 180 rows. Columns are model, task, [study directory omitted], status, episodes, lengths, native_steps, R.
- k-009.tsv — Measured planner returns and native reward scales. 180 rows. Columns are model, task, [study directory omitted], Rbest, return_qualified.
- k-010.tsv — Measured planner returns and native reward scales. 89 rows. Columns are task, [study directory omitted], native_reward_range, native_step_cap, action_repeat, source, line, reward_formula_source.
- k-011.tsv — A1: within-task five-model tau-b. 60 rows. Columns are task, [study directory omitted], condition, returns, G, P, Q, T_R, T_G.
- k-012.tsv — A1: within-task five-model tau-b. 60 rows. Columns are task, [study directory omitted], condition, value, status.
- k-013.tsv — A1: within-task five-model tau-b. 2 rows. Columns are condition, planned, positive, negative, zero, NA_constant_input, NA_missing_input, median.
- k-014.tsv — A2: fixed 300-comparison paired sign family. 300 rows. Columns are task, [study directory omitted], condition, mt30_model, status, W, L.
- k-015.tsv — A2: fixed 300-comparison paired sign family. 300 rows. Columns are task, [study directory omitted], ties, p_sign, adjustment_input_p, holm_p, separated, G_difference.
- k-016.tsv — A2: fixed 300-comparison paired sign family. 300 rows. Columns are task, [study directory omitted], sign_G_direction_disagreement.
- k-017.tsv — A3: eligible, HRLE, unresolved and sensitivity classifications. 360 rows. Columns are scorer, task, [study directory omitted], condition, R, Rbest, rho, primary.
- k-018.tsv — A3: eligible, HRLE, unresolved and sensitivity classifications. 360 rows. Columns are scorer, task, [study directory omitted], sensitivity_80_50, sensitivity_95_10.
- k-019.tsv — A3: eligible, HRLE, unresolved and sensitivity classifications. 12 rows. Columns are condition, scorer, planned, eligible, HRLE, unclassifiable, unavailable, ineligible.
- k-020.tsv — A3: eligible, HRLE, unresolved and sensitivity classifications. 60 rows. Columns are condition, task, [study directory omitted], classification.
- k-021.tsv — A4: action-condition changes and transitions. 180 rows. Columns are scorer, task, [study directory omitted], rho_U, rho_P, rho_difference, G_U, G_P.
- k-022.tsv — A4: action-condition changes and transitions. 180 rows. Columns are scorer, task, [study directory omitted], G_difference, G_ref_U, G_ref_P, G_ref_difference, U_rho_status, P_rho_status.
- k-023.tsv — A4: action-condition changes and transitions. 27 rows. Columns are scorer, task, [study directory omitted], rho_U, rho_P, transition, U_HRLE, P_NA_reason.
- k-024.tsv — A5: endpoint and complete five-size comparisons. 60 rows. Columns are task, [study directory omitted], condition, G, endpoint, nondecreasing, all_equal.
- k-025.tsv — Leave-one-episode-index-out return sensitivity. 300 rows. Columns are task, [study directory omitted], condition, omitted_episode, R, Rbest, tau, full_tau.
- k-026.tsv — Leave-one-episode-index-out return sensitivity. 900 rows. Columns are task, [study directory omitted], full_tau_sign_persists, classifications.
- k-027.tsv — Leave-one-episode-index-out return sensitivity. 60 rows. Columns are task, [study directory omitted], condition, [study directory omitted], [study directory omitted].
- k-028.tsv — NULL panels and audits. 70 rows. Columns are scorer, condition, statistic, status, planned, N, C, binomial_upper_tail, audit_trigger.
- k-029.tsv — Seven dated forecasts. 9 rows. Columns are forecast, outcome, numbers.

## Appendix L

- l-001.tsv — Q2F primary and Q2R descriptive classifications. 12 rows. Columns are group, task, mt30_317M, references, maximum, maximizers, classification.
- l-002.tsv — Q2F all task/scorer/statistic results. 810 rows. Columns are task, scorer, role, stratum, condition, statistic, status, G, C.
- l-003.tsv — Q2F all task/scorer/statistic results. 810 rows. Columns are task, scorer, role, G_origin, H, origin_sum, mean_ascending_midrank, first_rank_frequency, configuration_key.
- l-004.tsv — Q2R all task/scorer/statistic results. 810 rows. Columns are task, scorer, role, stratum, condition, statistic, status, G, C.
- l-005.tsv — Q2R all task/scorer/statistic results. 810 rows. Columns are task, scorer, role, G_origin, H, origin_sum, mean_ascending_midrank, first_rank_frequency, configuration_key.
- l-006.tsv — Q1 primary and common configuration side by side. 50 rows. Columns are task, scorer, primary_G_U, primary_H_U, primary_G_origin_U, primary_rho_U, primary_rho_reason_U, primary_G_P, primary_H_P.
- l-007.tsv — Q1 primary and common configuration side by side. 50 rows. Columns are task, scorer, primary_G_U, primary_G_origin_P, primary_rho_P, primary_rho_reason_P, primary_Delta, pooled_G_U, pooled_H_U.
- l-008.tsv — Q1 primary and common configuration side by side. 50 rows. Columns are task, scorer, primary_G_U, pooled_G_origin_U, pooled_rho_U, pooled_rho_reason_U, pooled_G_P, pooled_H_P, pooled_G_origin_P.
- l-009.tsv — Q1 primary and common configuration side by side. 50 rows. Columns are task, scorer, primary_G_U, pooled_rho_P, pooled_rho_reason_P, pooled_Delta, common_minus_primary_G_U, sign_change_G_U, common_minus_primary_G_P.
- l-010.tsv — Q1 primary and common configuration side by side. 50 rows. Columns are task, scorer, primary_G_U, sign_change_G_P, common_minus_primary_Delta, sign_change_Delta, common_minus_primary_H_U, common_minus_primary_H_P.
- l-011.tsv — Paired comparisons. 108 rows. Columns are group, task, reference, status, G_difference, W, L, ties, p_sign.
- l-012.tsv — Paired comparisons. 108 rows. Columns are group, task, reference, adjustment_input_p, holm_p, separated, sign_G_direction_disagreement.
- l-013.tsv — NULL panels. 175 rows. Columns are group, scorer, mode, stratum, statistic, planned, completed, status, rejections.
- l-014.tsv — NULL panels. 175 rows. Columns are group, scorer, mode, upper_binomial_tail, audit_trigger, forecast7.
- l-015.tsv — Seven forecasts. 7 rows. Columns are number, probability, population, status.
- l-016.tsv — State display. 110 rows. Columns are task, coordinate, U_origins, P_origins, U_mean, P_mean, U_sd, P_sd, standardized_mean_difference.
- l-017.tsv — State display. 110 rows. Columns are task, coordinate, U_origins, zero_variance, scope.

## Appendix M

- m-001.tsv — Critic budgets and selection. 6 rows. Columns are task, parameters, optimization transitions, held-out transitions, updates, selected step, positive presentations, candidate forwards, body seconds.
- m-002.tsv — P and U rates: primary and specific side by side. 180 rows. Columns are task, scorer, level, stratum, primary G, G_origin, H, C, G_ref.
- m-003.tsv — P and U rates: primary and specific side by side. 180 rows. Columns are task, scorer, level, rho, rho reason, origins, specific status, specific G, G_origin.
- m-004.tsv — P and U rates: primary and specific side by side. 180 rows. Columns are task, scorer, level, H, C, G_ref, rho, rho reason, specific-primary.
- m-005.tsv — P and U rates: primary and specific side by side. 180 rows. Columns are task, scorer, level, G sign change.
- m-006.tsv — Per-unit counts, realized U fractions and ranks. 630 rows. Columns are cell, origin counts, realized U fractions, origin weighted ranks.
- m-007.tsv — Dose summaries and adjacent sensitivity changes. 72 rows. Columns are series, G, G_ref, rho, tau-b, tau reason, non-increasing, constant, P L050/L000.
- m-008.tsv — Dose summaries and adjacent sensitivity changes. 72 rows. Columns are series, G, G_ref, ratio reason, adjacent G differences.
- m-009.tsv — Dose summaries and adjacent sensitivity changes. 144 rows. Columns are task, scorer, stratum, from, to, differences, specific-primary difference, sign changed.
- m-010.tsv — Configurations, eligibility and NULL populations. 729 rows. Columns are configuration, status, validation counts.
- m-011.tsv — Configurations, eligibility and NULL populations. 6 rows. Columns are excluded cell, validation origins, reason.
- m-012.tsv — NULL panels. 60 rows. Columns are mode, scorer, stratum, statistic, status, n, rejections, upper tail, trigger.
- m-013.tsv — NULL panels. 60 rows. Columns are mode, scorer, stratum, reason.
- m-014.tsv — Seven dated forecasts. 24 rows. Columns are forecast, probability, outcome, deciding numbers and complete input disclosures.
- m-015.tsv — State and action displays. 50 rows. Columns are task, level, P origins, coordinate means, population sd, SMD vs L000, NA reasons.
- m-016.tsv — State and action displays. 589 rows. Columns are task, level, stratum, condition, origins, stored mu distribution, recorded, executed, decoys.
- m-017.tsv — State and action displays. 120 rows. Columns are task, level, stratum, float32 rounding coordinates, execution coordinates.

## Appendix N

- n-001.tsv — N. 4 rows. Columns are arm, optimization units, checkpoint-selection units, optimization transitions.
- n-002.tsv — Q1 p11 and committed p10. 180 rows. Columns are task, scorer, level, q, stratum, primary_status, G, G_origin, H.
- n-003.tsv — Q1 p11 and committed p10. 180 rows. Columns are task, scorer, level, C, G_ref, rho, rho_NA_reason, origin_sum, empty_units.
- n-004.tsv — Q1 p11 and committed p10. 180 rows. Columns are task, scorer, level, P10_G, P11_minus_P10_G.
- n-005.tsv — Q2 primary and specific. 240 rows. Columns are task, scorer, level, q, stratum, primary_status, G, G_origin, H.
- n-006.tsv — Q2 primary and specific. 240 rows. Columns are task, scorer, level, C, G_ref, rho, rho_NA_reason, origin_sum, empty_units.
- n-007.tsv — Q2 primary and specific. 240 rows. Columns are task, scorer, level, specific_status, specific_reason, validation_origins, specific_G, specific_G_origin, specific_H.
- n-008.tsv — Q2 primary and specific. 240 rows. Columns are task, scorer, level, specific_C, specific_G_ref, specific_rho, specific_rho_NA_reason, specific_origin_sum, specific_empty_units.
- n-009.tsv — Q2 primary and specific. 240 rows. Columns are task, scorer, level, specific_minus_primary_G, specific_minus_primary_G_origin, specific_minus_primary_H, specific_minus_primary_C, specific_minus_primary_G_ref, specific_minus_primary_rho.
- n-010.tsv — Q2 primary and specific. 240 rows. Columns are task, scorer, level, G_sign_changed.
- n-011.tsv — Dose summaries. 132 rows. Columns are mode, task, scorer, stratum, L010, L025, L050, L075, L100.
- n-012.tsv — Dose summaries. 132 rows. Columns are mode, task, scorer, tau_b, tau_NA_reason, non_increasing, P_L050_over_L000, ratio_NA_reason, L000.
- n-013.tsv — Q1 p10 p11 endpoint ratios. 18 rows. Columns are task, scorer, P10_ratio, P11_ratio, ratio_NA_reason.
- n-014.tsv — Q2 levelwise arm contrasts. 240 rows. Columns are mode, task, level, stratum, arm, G, G_origin, H, reason.
- n-015.tsv — Q2 l050 minus l000 and difference of changes. 60 rows. Columns are mode, task, arm, G, G_origin, H, NA_reason.
- n-016.tsv — Q2 adjacent sensitivity changes. 192 rows. Columns are task, scorer, stratum, first, last, primary, specific, specific_minus_primary.
- n-017.tsv — Q2 quadratic and native unscaled midrank diagnostics. 480 rows. Columns are status, rank_mean_ascending_midrank_unit, rank_mean_ascending_midrank_origin, rank_first_rank_frequency_unit, rank_first_rank_frequency_origin, native_rank_mean_ascending_midrank_unit, native_rank_mean_ascending_midrank_origin, native_rank_first_rank_frequency_unit, native_rank_first_rank_frequency_origin.
- n-018.tsv — Q2 quadratic and native unscaled midrank diagnostics. 480 rows. Columns are status, rank_mean_ascending_midrank_unit, rank_mean_ascending_midrank_origin, mode, task, scorer, level, stratum.
- n-019.tsv — D fit and optimization counts. 24 rows. Columns are task, arm, selected_step, updates, selection_rows, optimization_rows, P, U, parameters.
- n-020.tsv — D fit and optimization counts. 24 rows. Columns are task, arm, selected_step, presentations_per_row, manifest.
- n-021.tsv — D task specific training overlap. 36 rows. Columns are task, arm_1, arm_2.
- n-022.tsv — D preprocessing. 1088 rows. Columns are task, arm, field, coordinate, value.
- n-023.tsv — D reserved prediction error. 1440 rows. Columns are task, arm, level, coordinate, MSE, mean_MSE, transitions, selected_step.
- n-024.tsv — D configurations and realized validation counts. 264 rows. Columns are task, arm, mode, level, stratum, status, origins, P_selected, U_selected.
- n-025.tsv — D sensitivity excluded cells. 6 rows. Columns are cell, validation_origins, reason.
- n-026.tsv — Null panels. 110 rows. Columns are mode, scorer, stratum, statistic, status, n, completed, rejections, tail.
- n-027.tsv — Null panels. 110 rows. Columns are mode, scorer, stratum, trigger.
- n-028.tsv — Forecasts. 8 rows (forecasts 1–8). Columns are forecast, probability, outcome, qualifying_tasks, required_tasks, panels, triggers.
- n-029.tsv — Forecast inputs and signed case disclosures. 28 rows. Columns are forecast, task, first_input, first_value, second_input, second_value, qualifies, qualifying_nonpositive.
- n-030.tsv — Mandatory mean replay. 36 rows. Columns are task, level, units, coordinates, non_bit_identical_coordinates, maximum_absolute_difference, absolute_tolerance.
- n-031.tsv — Paired differences within cells. 7296 rows. Columns are mode, task, level, stratum, arm, unit_G_difference.
- n-032.tsv — Parameter and variance values. 7200 rows. Columns are Configuration, Section, Parameter, Value.


## Keys and continued rows

- Join forecast exports by forecast, or by study and forecast when several studies occur in the same table. c-017.tsv and n-028.tsv are duplicate E7 forecast-outcome displays and use forecast.
- For cell exports use the shared design keys in the headers: task (or game), condition (or law/stratum), horizon (or h), and scorer/statistic as present. Include level for occupancy comparisons. Include the arm, configuration, split, unit or forecast when the source display distinguishes multiple observations of a cell.
- d-014.tsv uses task, condition, horizon. e-035.tsv and e-037.tsv join on statistic. For e-002.tsv, join the rule label on each fragment-only row and the label on the immediately following numeric row with one space, then strip the TeX wrapper. Use the completed label as the key.
- n-004.tsv is keyed by task, scorer, level, with successive U and P rows where both laws occur. Keep source order as a tie-breaker, or align by row against the explicitly labelled Q1 table n-002.tsv. n-013.tsv has one row per task and scorer. Join its ratios to P-step endpoint rows at L000 and L050 by task and scorer.

## E8 trajectory-bootstrap tables

- u-001.tsv — Source-specific equal-unit evidence rates, changes, retention and scorer contrasts. Source Table_A.tsv, SHA-256 9955411e5ed6c07b796e7656e9df0a0c3990bc3494fd6f1be88ca26d5687d9b3.
- u-002.tsv — Origin-weighted and fixed-clock estimands, coverage, paired contrasts and common-clock diagnostics. Source Table_B.tsv, SHA-256 36e809514b4e5cc0f7ad600da4ca11271dca9ee059871614dbaef4a87f3aa28a.
- u-003.tsv — Equal-source E6/E7 mixture results for the three frozen scorers. Source Table_C.tsv, SHA-256 95c901e816fa2691491dccbfa6a685d33b277e40af0f51375aaa79166d4ceb3c.
- u-004.tsv — Five dated forecasts, probabilities, predicates, outcomes and inputs. Source Forecasts.tsv, SHA-256 38efb80ba9b9c92895d0c8460938a092a8a1b1604c635d34f8db4465b4e5e418.
- u-005.tsv — Signed equal-unit point estimates and 95% intervals used to draw Figure A. Source Figure_A_data.tsv, SHA-256 0369fc1ea6da9a8b07e20b3e648718d73d64a237bde06d8593b36c33680b2a11.


==> anc/c-001.tsv <==
Forecast	Probability	Outcome	Deciding inputs
1	95%	held	"{""number"":1,""outcome"":""held"",""numbers"":{""NULL_counts"":[{""dataset"":""D1"",""horizon"":1,""statistic"":""SV"",""count"":0},{""dataset"":""D1"",""horizon"":1,""statistic"":""TS_G"",""count"":0},{""dataset"":""D1"",""horizon"":1,""statistic"":""TSW_G"",""count"":0},{""dataset"":""D1"",""horizon"":1,""statistic"":""RSM"",""count"":1},{""dataset"":""D1"",""horizon"":1,""statistic"":""RSW"",""count"":1},{""dataset"":""D1"",""horizon"":1,""statistic"":""OS"",""count"":0},{""dataset"":""D1"",""horizon"":1,""statistic"":""US"",""count"":1},{""dataset"":""D1"",""horizon"":2,""statistic"":""SV"",""count"":1},{""dataset"":""D1"",""horizon"":2,""statistic"":""TS_G"",""count"":1},{""dataset"":""D1"",""horizon"":2,""statistic"":""TSW_G"",""count"":1},{""dataset"":""D1"",""horizon"":2,""statistic"":""RSM"",""count"":0},{""dataset"":""D1"",""horizon"":2,""statistic"":""RSW"",""count"":0},{""dataset"":""D1"",""horizon"":2,""statistic"":""OS"",""count"":0},{""dataset"":""D1"",""horizon"":2,""statistic"":""US"",""count"":0},{""dataset"":""D1"",""horizon"":4,""statistic"":""SV"",""count"":1},{""dataset"":""D1"",""horizon"":4,""statistic"":""TS_G"",""count"":3},{""dataset"":""D1"",""horizon"":4,""statistic"":""TSW_G"",""count"":3},{""dataset"":""D1"",""horizon"":4,""statistic"":""RSM"",""count"":0},{""dataset"":""D1"",""horizon"":4,""statistic"":""RSW"",""count"":0},{""dataset"":""D1"",""horizon"":4,""statistic"":""OS"",""count"":1},{""dataset"":""D1"",""horizon"":4,""statistic"":""US"",""count"":1},{""dataset"":""D1"",""horizon"":8,""statistic"":""SV"",""count"":3},{""dataset"":""D1"",""horizon"":8,""statistic"":""TS_G"",""count"":0},{""dataset"":""D1"",""horizon"":8,""statistic"":""TSW_G"",""count"":0},{""dataset"":""D1"",""horizon"":8,""statistic"":""RSM"",""count"":0},{""dataset"":""D1"",""horizon"":8,""statistic"":""RSW"",""count"":0},{""dataset"":""D1"",""horizon"":8,""statistic"":""OS"",""count"":0},{""dataset"":""D1"",""horizon"":8,""statistic"":""US"",""count"":0},{""dataset"":""D2"",""horizon"":1,""statistic"":""SV"",""count"":1},{""dataset"":""D2"",""horizon"":1,""statistic"":""TS_G"",""count"":1},{""dataset"":""D2"",""horizon"":1,""statistic"":""TSW_G"",""count"":0},{""dataset"":""D2"",""horizon"":1,""statistic"":""RSM"",""count"":0},{""dataset"":""D2"",""horizon"":1,""statistic"":""RSW"",""count"":0},{""dataset"":""D2"",""horizon"":1,""statistic"":""OS"",""count"":0},{""dataset"":""D2"",""horizon"":1,""statistic"":""US"",""count"":0},{""dataset"":""D2"",""horizon"":2,""statistic"":""SV"",""count"":1},{""dataset"":""D2"",""horizon"":2,""statistic"":""TS_G"",""count"":1},{""dataset"":""D2"",""horizon"":2,""statistic"":""TSW_G"",""count"":1},{""dataset"":""D2"",""horizon"":2,""statistic"":""RSM"",""count"":1},{""dataset"":""D2"",""horizon"":2,""statistic"":""RSW"",""count"":1},{""dataset"":""D2"",""horizon"":2,""statistic"":""OS"",""count"":0},{""dataset"":""D2"",""horizon"":2,""statistic"":""US"",""count"":1},{""dataset"":""D2"",""horizon"":4,""statistic"":""SV"",""count"":2},{""dataset"":""D2"",""horizon"":4,""statistic"":""TS_G"",""count"":4},{""dataset"":""D2"",""horizon"":4,""statistic"":""TSW_G"",""count"":2},{""dataset"":""D2"",""horizon"":4,""statistic"":""RSM"",""count"":2},{""dataset"":""D2"",""horizon"":4,""statistic"":""RSW"",""count"":2},{""dataset"":""D2"",""horizon"":4,""statistic"":""OS"",""count"":0},{""dataset"":""D2"",""horizon"":4,""statistic"":""US"",""count"":4},{""dataset"":""D2"",""horizon"":8,""statistic"":""SV"",""count"":1},{""dataset"":""D2"",""horizon"":8,""statistic"":""TS_G"",""count"":1},{""dataset"":""D2"",""horizon"":8,""statistic"":""TSW_G"",""count"":1},{""dataset"":""D2"",""horizon"":8,""statistic"":""RSM"",""count"":0},{""dataset"":""D2"",""horizon"":8,""statistic"":""RSW"",""count"":0},{""dataset"":""D2"",""horizon"":8,""statistic"":""OS"",""count"":0},{""dataset"":""D2"",""horizon"":8,""statistic"":""US"",""count"":1},{""dataset"":""D1"",""horizon"":1,""statistic"":""PS"",""count"":18},{""dataset"":""D1"",""horizon"":1,""statistic"":""PZ"",""count"":18},{""dataset"":""D1"",""horizon"":1,""statistic"":""PR"",""count"":21},{""dataset"":""D2"",""horizon"":1,""statistic"":""PS"",""count"":24},{""dataset"":""D2"",""horizon"":1,""statistic"":""PZ"",""count"":24},{""dataset"":""D2"",""horizon"":1,""statistic"":""PR"",""count"":26}]}}"
2	85%	held	"{""number"":2,""outcome"":""held"",""numbers"":{""RSW"":351,""Rhalf"":286}}"
3	60%	held	"{""number"":3,""outcome"":""held"",""numbers"":{""fixed_SW"":376,""RSW"":351}}"
4	65%	held	"{""number"":4,""outcome"":""held"",""numbers"":{""TS_G"":378,""fixed_SW"":376,""margin"":38}}"
5	70%	held	"{""number"":5,""outcome"":""held"",""numbers"":{""OS"":247,""fixed_SW"":376}}"
6	40%	held	"{""number"":6,""outcome"":""held"",""numbers"":{""fixed_SW"":376,""PS"":335,""PZ"":348,""PR"":328}}"
7	60%	held	"{""number"":7,""outcome"":""held"",""numbers"":{""PR"":187,""W"":182}}"
8	80%	held	"{""number"":8,""outcome"":""held"",""numbers"":{""PR"":96,""threshold"":90}}"
9	60%	held	"{""number"":9,""outcome"":""held"",""numbers"":{""PS"":96,""threshold"":48}}"
10	50%	held	"{""number"":10,""outcome"":""held"",""numbers"":{""IRIS_partial_counts"":{""SV"":179,""TS_G"":175,""TSW_G"":176,""RSM"":143,""RSW"":151,""OS"":170,""US"":174,""PS"":198,""PZ"":198,""PR"":189},""threshold"":193}}"
11	55%	held	"{""number"":11,""outcome"":""held"",""numbers"":{""PRseq"":287,""fixed_SW"":376}}"
12	50%	failed	"{""number"":12,""outcome"":""failed"",""numbers"":{""PRseq"":180,""W"":182}}"
13	60%	held	"{""number"":13,""outcome"":""held"",""numbers"":{""ON"":311,""fixed_SW"":376}}"
14	60%	held	"{""number"":14,""outcome"":""held"",""numbers"":{""TS_C"":381,""fixed_SW"":376,""margin"":28}}"
15	80%	held	"{""number"":15,""outcome"":""held"",""numbers"":{""RSV"":348,""Rhalf"":286}}"


==> anc/c-002.tsv <==
Forecast	Probability	Outcome	Deciding inputs
1	55%	held	"{""number"":1,""probability"":0.55,""outcome"":""held"",""numerator"":29,""denominator"":31,""median_r"":null,""d_nonidentified"":null,""reason"":""""}"
2	70%	held	"{""number"":2,""probability"":0.7,""outcome"":""held"",""numerator"":29,""denominator"":31,""median_r"":0.9647364834451113,""d_nonidentified"":null,""reason"":""""}"
3	55%	held	"{""number"":3,""probability"":0.55,""outcome"":""held"",""numerator"":27,""denominator"":30,""median_r"":null,""d_nonidentified"":null,""reason"":""""}"
4	65%	held	"{""number"":4,""probability"":0.65,""outcome"":""held"",""numerator"":11,""denominator"":12,""median_r"":null,""d_nonidentified"":null,""reason"":"""",""flat_nonzero_successes"":0,""all_zero_successes"":0}"
5	75%	held	"{""number"":5,""probability"":0.75,""outcome"":""held"",""numerator"":61,""denominator"":61,""median_r"":null,""d_nonidentified"":null,""reason"":""""}"
6	50%	failed	"{""number"":6,""probability"":0.5,""outcome"":""failed"",""numerator"":28,""denominator"":61,""median_r"":null,""d_nonidentified"":0,""reason"":""""}"
7	60%	failed	"{""number"":7,""probability"":0.6,""outcome"":""failed"",""numerator"":5,""denominator"":8,""median_r"":null,""d_nonidentified"":null,""reason"":""""}"


==> anc/c-003.tsv <==
Forecast	Probability	Outcome	Deciding inputs
1	65%	held	"{""outcome"":""held"",""numbers"":{""summed_C"":[139,126,112,104,0],""adjacent_changes"":[-13,-14,-8,-104]},""number"":1}"
2	55%	held	"{""outcome"":""held"",""numbers"":{""intact_summed_G"":15.874214973672657,""half_gain_summed_G"":10.286067412263627},""number"":2}"
3	70%	held	"{""outcome"":""held"",""numbers"":{""intact_summed_C"":139,""mask_summed_C"":78,""drop"":61},""number"":3}"
4	50%	held	"{""outcome"":""held"",""numbers"":{""tasks"":[""cartpole-balance"",""reacher-easy"",""walker-walk"",""myo-pose"",""myo-reach"",""myo-obj-hold""],""ratios"":[0.5778328783512403,43.34475400169133,1.4040343229692265,0.9687859229413209,2.0355008227382636,1.8038802113195778],""count_below_1_10"":2},""number"":4}"
5	60%	held	"{""outcome"":""held"",""numbers"":{""tasks"":[""cartpole-balance"",""reacher-easy"",""walker-walk""],""mt317"":[0.918927489779994,3.477521869801067,3.4868765479227273],""mt1"":[0.3514982728195321,2.918065457155971,1.156173570112951]},""number"":5}"
6	25%	failed	"{""outcome"":""failed"",""numbers"":{""tasks"":[""cartpole-balance"",""reacher-easy"",""walker-walk""],""by_size"":[[0.3514982728195321,2.918065457155971,1.156173570112951],[0.7983019934004822,3.2495289174888544,2.004799596954152],[0.6702125859851223,3.2379797639237187,2.578483293711587],[0.7554493389147956,3.1698878480456676,3.1103256540936095],[0.918927489779994,3.477521869801067,3.4868765479227273]],""nondecreasing_tasks"":1},""number"":6}"
7	65%	failed	"{""outcome"":""failed"",""numbers"":{""tasks"":[""cartpole-balance"",""reacher-easy"",""walker-walk""],""single_task"":[0.015564906443232473,3.9596117686975623,1.6960407247313039],""mt5"":[0.7983019934004822,3.2495289174888544,2.004799596954152],""single_task_larger_tasks"":1},""number"":7}"
8	50%	held	"{""outcome"":""held"",""numbers"":{""IDM_label"":""IDM-L"",""IDM_summed_C"":181,""WM8_summed_C"":129},""number"":8}"
9	75%	held	"{""outcome"":""held"",""numbers"":{""IDM_label"":""IDM-V"",""IDM_summed_C"":31,""WM8_summed_C"":129},""number"":9}"
10	80%	held	"{""outcome"":""held"",""numbers"":{""panels"":37,""statistic_panels"":185,""failed_components"":[]},""number"":10}"


==> anc/c-004.tsv <==
Forecast	Probability	Outcome	Deciding inputs
1	55%	held	"{""outcome"":""held"",""positive"":27,""planned_tasks"":30,""threshold"":18,""number"":1}"
2	55%	held	"{""outcome"":""held"",""ST_HRLE_U"":6,""planned_tasks"":30,""threshold"":5,""number"":2}"
3	65%	held	"{""outcome"":""held"",""ST_HRLE_U"":6,""ST_HRLE_P"":1,""return_qualified_ST_tasks"":[""walker-stand"",""walker-walk"",""walker-run"",""cheetah-run"",""reacher-easy"",""reacher-hard"",""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-balance-sparse"",""cartpole-swingup"",""cartpole-swingup-sparse"",""cup-catch"",""finger-spin"",""finger-turn-easy"",""finger-turn-hard"",""fish-swim"",""hopper-stand"",""hopper-hop"",""walker-walk-backwards"",""walker-run-backwards"",""cheetah-run-backwards"",""cheetah-run-front"",""cheetah-run-back"",""cheetah-jump"",""hopper-hop-backwards"",""reacher-three-easy"",""reacher-three-hard"",""cup-spin"",""pendulum-spin""],""planned_tasks"":30,""number"":3}"
4	65%	held	"{""outcome"":""held"",""strict_endpoint_improvement_tasks"":30,""planned_tasks"":30,""threshold"":24,""number"":4}"
5	40%	held	"{""outcome"":""held"",""B"":[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-balance-sparse"",""cartpole-swingup"",""cartpole-swingup-sparse""],""high_P_tasks"":[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-balance-sparse"",""cartpole-swingup"",""cartpole-swingup-sparse""],""numerator"":6,""denominator"":6,""U_reference_floor_exclusions"":[],""number"":5}"
6	50%	held	"{""outcome"":""held"",""separated_ST_above_mt30_5M_P_tasks"":[""walker-stand"",""walker-walk"",""walker-run"",""cheetah-run"",""reacher-easy"",""reacher-hard"",""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance-sparse"",""cartpole-swingup"",""cartpole-swingup-sparse"",""cup-catch"",""finger-spin"",""finger-turn-easy"",""finger-turn-hard"",""fish-swim"",""hopper-stand"",""hopper-hop"",""walker-walk-backwards"",""walker-run-backwards"",""cheetah-run-backwards"",""cheetah-run-front"",""cheetah-run-back"",""cheetah-jump"",""reacher-three-easy"",""reacher-three-hard"",""cup-spin"",""pendulum-spin""],""count"":28,""threshold"":15,""family"":300,""number"":6}"
7	80%	held	"{""outcome"":""held"",""panels"":70,""planned_panels"":70,""denominator_each"":1920,""minimum_tail"":0.010963774670449063,""threshold"":0.001,""number"":7}"


==> anc/c-005.tsv <==
Forecast	Probability	Outcome	Deciding inputs
1	80%	held	"{""number"":1,""probability"":0.8,""population"":""9 Q2F tasks R4 > R0"",""status"":""held"",""inputs_complete"":true}"
2	70%	held	"{""number"":2,""probability"":0.7,""population"":""6 focal Q2F tasks R2 > R0"",""status"":""held"",""inputs_complete"":true}"
3	65%	held	"{""number"":3,""probability"":0.65,""population"":""6 focal Q2F tasks maximum over R1,R2,R3,R3c,R4 >= 317M"",""status"":""held"",""inputs_complete"":true}"
4	60%	failed	"{""number"":4,""probability"":0.6,""population"":""6 focal Q2F tasks R3 > 317M in at most 2"",""status"":""failed"",""inputs_complete"":true}"
5	60%	failed	"{""number"":5,""probability"":0.6,""population"":""4 named Q1 tasks ST G_U <= G_P/4 with G_P > 0"",""status"":""failed"",""inputs_complete"":true}"
6	55%	held	"{""number"":6,""probability"":0.55,""population"":""4 named Q1 tasks CC(M) G_U >= G_P"",""status"":""held"",""inputs_complete"":true}"
7	90%	held	"{""number"":7,""probability"":0.9,""population"":""76 complete primary e-value NULL panels"",""status"":""held"",""inputs_complete"":true}"


==> anc/c-006.tsv <==
Forecast	Probability	Outcome	Deciding inputs
1	55%	held	"{""forecast"":1,""probability"":0.55,""status"":""held"",""inputs"":{""acrobot-swingup"":{""levels"":[""L000"",""L010"",""L025"",""L050"",""L075""],""G_ref"":[2.4732945857320185,1.7416465568404496,1.5950077614256404,1.8337950851638327,2.0650009840829107],""rho"":[0.5721126924947961,0.45110878525523956,0.19113464318080395,0.12068781974854124,0.10865626319626467],""status"":""available"",""G"":[1.4150032247759465,0.7856720626002658,0.30486123935070264,0.22131673069401347,0.2243752904270583],""q"":[0.0,0.1,0.25,0.5,0.75],""tau_b"":-0.8,""tau_NA_reason"":null,""non_increasing"":false,""constant"":false,""adjacent_differences"":[-0.6293311621756807,-0.48081082324956315,-0.08354450865668916,0.0030585597330448355],""ratio"":0.15640722707826835,""ratio_NA_reason"":null},""pendulum-swingup"":{""levels"":[""L000"",""L010"",""L025"",""L050"",""L075""],""G_ref"":[3.924309771837157,3.5326177826079896,2.855631825546274,2.8511797899342057,2.79901954832327],""rho"":[0.5515307398794003,0.49790725384526485,0.3398145894645935,0.18664272472273472,0.14644339623445085],""status"":""available"",""G"":[2.1643774719773075,1.7589160190232929,0.9703853564600347,0.5321519646677145,0.40989792878307824],""q"":[0.0,0.1,0.25,0.5,0.75],""tau_b"":-1.0,""tau_NA_reason"":null,""non_increasing"":true,""constant"":false,""adjacent_differences"":[-0.4054614529540146,-0.7885306625632582,-0.4382333917923201,-0.12225403588463629],""ratio"":0.24586837164848013,""ratio_NA_reason"":null},""cartpole-balance"":{""levels"":[""L000"",""L010"",""L025"",""L050"",""L075""],""G_ref"":[4.690766272910048,4.681281272953636,4.638469916305945,3.624352467925976,3.4899561372991874],""rho"":[0.6250059510056317,0.5931346072155038,0.5158670985934347,0.07636689691473701,-0.12880795515693821],""status"":""available"",""G"":[2.931756835345287,2.7766299290986485,2.3928340176376794,0.2767805513007757,-0.44953411363291507],""q"":[0.0,0.1,0.25,0.5,0.75],""tau_b"":-1.0,""tau_NA_reason"":null,""non_increasing"":true,""constant"":false,""adjacent_differences"":[-0.15512690624663872,-0.38379591146096903,-2.1160534663369037,-0.7263146649336908],""ratio"":0.09440774485929626,""ratio_NA_reason"":null},""cartpole-swingup"":{""levels"":[""L000"",""L010"",""L025"",""L050"",""L075""],""G_ref"":[4.421229282816523,4.174799943293937,3.9626207756624794,3.545999538108957,3.3249924333417673],""rho"":[0.5551827986369573,0.40853206932342573,0.24616464779855754,0.04791229003399336,-0.09922920969751602],""status"":""available"",""G"":[2.4545904466497452,1.7055396598451926,0.9754571476002011,0.16989695833028284,-0.3299363714107243],""q"":[0.0,0.1,0.25,0.5,0.75],""tau_b"":-1.0,""tau_NA_reason"":null,""non_increasing"":true,""constant"":false,""adjacent_differences"":[-0.7490507868045526,-0.7300825122449915,-0.8055601892699182,-0.49983332974100714],""ratio"":0.06921601058220288,""ratio_NA_reason"":null}},""count"":3,""required"":3,""planned_tasks"":[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""]}"
2	65%	held	"{""forecast"":2,""probability"":0.65,""status"":""held"",""inputs"":{""acrobot-swingup"":{""L000"":1.4150032247759465,""L050"":0.22131673069401347},""pendulum-swingup"":{""L000"":2.1643774719773075,""L050"":0.5321519646677145},""cartpole-balance"":{""L000"":2.931756835345287,""L050"":0.2767805513007757},""cartpole-swingup"":{""L000"":2.4545904466497452,""L050"":0.16989695833028284}},""count"":4,""counted_tasks"":[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""],""counted_nonpositive_cases"":[],""signed_inequality"":false}"
3	65%	held	"{""forecast"":3,""probability"":0.65,""status"":""held"",""inputs"":{""acrobot-swingup"":{""L000"":2.4732945857320185,""L050"":1.8337950851638327},""pendulum-swingup"":{""L000"":3.924309771837157,""L050"":2.8511797899342057},""cartpole-balance"":{""L000"":4.690766272910048,""L050"":3.624352467925976},""cartpole-swingup"":{""L000"":4.421229282816523,""L050"":3.545999538108957}},""count"":4,""counted_tasks"":[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""],""counted_nonpositive_cases"":[],""signed_inequality"":true}"
4	45%	held	"{""forecast"":4,""probability"":0.45,""status"":""held"",""inputs"":{""acrobot-swingup"":0.5721126924947961,""pendulum-swingup"":0.5515307398794003,""cartpole-balance"":0.6250059510056317,""cartpole-swingup"":0.5551827986369573},""count"":4,""required"":2}"
5	50%	failed	"{""forecast"":5,""probability"":0.5,""status"":""failed"",""inputs"":{""acrobot-swingup"":{""L000"":0.7888953766473951,""L050"":0.050891494113863456},""pendulum-swingup"":{""L000"":2.1504832067301667,""L050"":0.5630646688444211},""cartpole-balance"":{""L000"":2.296032367607522,""L050"":0.7681370849907938},""cartpole-swingup"":{""L000"":2.0846093375623704,""L050"":0.5634850092547663}},""count"":4,""counted_tasks"":[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""],""counted_nonpositive_cases"":[],""signed_inequality"":true}"
6	45%	held	"{""forecast"":6,""probability"":0.45,""status"":""held"",""inputs"":{""acrobot-swingup"":0.15640722707826835,""pendulum-swingup"":0.24586837164848013,""cartpole-balance"":0.09440774485929626,""cartpole-swingup"":0.06921601058220288,""walker-walk"":0.8068909727889845,""cheetah-run"":1.1514153279378523},""control_exceedance_counts"":{""walker-walk"":4,""cheetah-run"":4},""required_each"":3}"
7	90%	held	"{""forecast"":7,""probability"":0.9,""status"":""held"",""inputs"":[{""scorer"":""ST"",""stratum"":""U"",""statistic"":""T"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""ST"",""stratum"":""U"",""statistic"":""TS_C"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""ST"",""stratum"":""U"",""statistic"":""SW"",""status"":""available"",""n"":960,""rejections"":1,""tail"":1.0,""trigger"":false},{""scorer"":""ST"",""stratum"":""U"",""statistic"":""R1/2"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""ST"",""stratum"":""P"",""statistic"":""T"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""ST"",""stratum"":""P"",""statistic"":""TS_C"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""ST"",""stratum"":""P"",""statistic"":""SW"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""ST"",""stratum"":""P"",""statistic"":""R1/2"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""mt30-317M"",""stratum"":""U"",""statistic"":""T"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""mt30-317M"",""stratum"":""U"",""statistic"":""TS_C"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""mt30-317M"",""stratum"":""U"",""statistic"":""SW"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""mt30-317M"",""stratum"":""U"",""statistic"":""R1/2"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""mt30-317M"",""stratum"":""P"",""statistic"":""T"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""mt30-317M"",""stratum"":""P"",""statistic"":""TS_C"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""mt30-317M"",""stratum"":""P"",""statistic"":""SW"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""mt30-317M"",""stratum"":""P"",""statistic"":""R1/2"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""CC(pool)"",""stratum"":""U"",""statistic"":""T"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""CC(pool)"",""stratum"":""U"",""statistic"":""TS_C"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""CC(pool)"",""stratum"":""U"",""statistic"":""SW"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""CC(pool)"",""stratum"":""U"",""statistic"":""R1/2"",""status"":""available"",""n"":960,""rejections"":1,""tail"":1.0,""trigger"":false},{""scorer"":""CC(pool)"",""stratum"":""P"",""statistic"":""T"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""CC(pool)"",""stratum"":""P"",""statistic"":""TS_C"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""CC(pool)"",""stratum"":""P"",""statistic"":""SW"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false},{""scorer"":""CC(pool)"",""stratum"":""P"",""statistic"":""R1/2"",""status"":""available"",""n"":960,""rejections"":0,""tail"":1.0,""trigger"":false}],""planned_panels"":24,""triggering_panels"":0,""excludes"":""six primary PRseq and all sensitivity panels""}"


==> anc/c-007.tsv <==
Forecast	Probability	Outcome	Deciding inputs
1	85%	held	"{""forecast"":1,""probability"":0.85,""required"":3,""inputs"":[{""task"":""acrobot-swingup"",""first"":1.2822538901145022,""second"":0.1822176320983575},{""task"":""pendulum-swingup"",""first"":2.225188183948904,""second"":0.5586008912099254},{""task"":""cartpole-balance"",""first"":2.935193152521826,""second"":0.16501289120815743},{""task"":""cartpole-swingup"",""first"":2.4458788496610895,""second"":0.21386576293910942}],""first"":""ST L000"",""second"":""ST L050"",""qualifying_tasks"":[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""],""qualifying_nonpositive"":[],""status"":""held""}"
2	80%	held	"{""forecast"":2,""probability"":0.8,""required"":4,""inputs"":[{""task"":""acrobot-swingup"",""first"":2.3270364394741527,""second"":1.6586664657000163},{""task"":""pendulum-swingup"",""first"":3.9702442830851554,""second"":2.8429290652881622},{""task"":""cartpole-balance"",""first"":4.695807860692414,""second"":3.4262943559661525},{""task"":""cartpole-swingup"",""first"":4.407309810049039,""second"":3.591459313713373}],""first"":""CC(pool) L000"",""second"":""CC(pool) L050"",""qualifying_tasks"":[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""],""qualifying_nonpositive"":[],""status"":""held""}"
3	75%	held	"{""forecast"":3,""probability"":0.75,""required"":3,""inputs"":[{""task"":""acrobot-swingup"",""first"":0.6932003453755142,""second"":0.07602404608243546},{""task"":""pendulum-swingup"",""first"":2.2127725995139125,""second"":0.5387203565384899},{""task"":""cartpole-balance"",""first"":2.295760606136803,""second"":0.5845867665422853},{""task"":""cartpole-swingup"",""first"":2.098625961681359,""second"":0.6004371590889039}],""first"":""mt30-317M L000"",""second"":""mt30-317M L050"",""qualifying_tasks"":[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""],""qualifying_nonpositive"":[],""status"":""held""}"
4	60%	failed	"{""forecast"":4,""probability"":0.6,""required"":3,""inputs"":[{""task"":""acrobot-swingup"",""first"":0.5475039190784067,""second"":0.06906839172508777},{""task"":""pendulum-swingup"",""first"":2.915319336281897,""second"":1.8160528156691167},{""task"":""cartpole-balance"",""first"":0.16437954906845523,""second"":-0.01734895437675686},{""task"":""cartpole-swingup"",""first"":1.5091781548189676,""second"":0.90606887931137}],""first"":""D(pol) L000"",""second"":""D(pol) L050"",""qualifying_tasks"":[""acrobot-swingup"",""cartpole-balance""],""qualifying_nonpositive"":[{""task"":""cartpole-balance"",""first"":0.16437954906845523,""second"":-0.01734895437675686}],""status"":""failed""}"
5	50%	failed	"{""forecast"":5,""probability"":0.5,""required"":3,""inputs"":[{""task"":""acrobot-swingup"",""first"":0.8050735026712204,""second"":0.298088051775646},{""task"":""pendulum-swingup"",""first"":3.2886721351441905,""second"":2.262833833647591},{""task"":""cartpole-balance"",""first"":2.251126799093451,""second"":1.0918069519358533},{""task"":""cartpole-swingup"",""first"":2.01863512769133,""second"":1.3119267171131517}],""first"":""D(mix) L000"",""second"":""D(mix) L050"",""qualifying_tasks"":[""pendulum-swingup"",""cartpole-swingup""],""qualifying_nonpositive"":[],""status"":""failed""}"
6	65%	held	"{""forecast"":6,""probability"":0.65,""required"":4,""inputs"":[{""task"":""acrobot-swingup"",""first"":0.06906839172508777,""second"":0.298088051775646},{""task"":""pendulum-swingup"",""first"":1.8160528156691167,""second"":2.262833833647591},{""task"":""cartpole-balance"",""first"":-0.01734895437675686,""second"":1.0918069519358533},{""task"":""cartpole-swingup"",""first"":0.90606887931137,""second"":1.3119267171131517}],""first"":""D(pol) L050"",""second"":""D(mix) L050"",""qualifying_tasks"":[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""],""qualifying_nonpositive"":[{""task"":""cartpole-balance"",""first"":-0.01734895437675686,""second"":1.0918069519358533}],""status"":""held""}"
7	65%	failed	"{""forecast"":7,""probability"":0.65,""required"":3,""inputs"":[{""task"":""acrobot-swingup"",""first"":-0.21565268759682898,""second"":0.5475039190784067},{""task"":""pendulum-swingup"",""first"":2.092551474135772,""second"":2.915319336281897},{""task"":""cartpole-balance"",""first"":2.1831841686583666,""second"":0.16437954906845523},{""task"":""cartpole-swingup"",""first"":1.701312718144607,""second"":1.5091781548189676}],""first"":""D(uni) L000"",""second"":""D(pol) L000"",""qualifying_tasks"":[""acrobot-swingup"",""pendulum-swingup""],""qualifying_nonpositive"":[{""task"":""acrobot-swingup"",""first"":-0.21565268759682898,""second"":0.5475039190784067}],""status"":""failed""}"
8	88%	held	"{""forecast"":8,""probability"":0.88,""panels"":56,""triggered"":[],""qualifying_tasks"":[],""status"":""held""}"


==> anc/c-008.tsv <==
Recorded item	Scope in the saved record
CORRECTION 01	CORRECTION_01 --- exploratory A6 v3 numerical implementation correction
CORRECTION 02	CORRECTION_02: exploratory A6 v3 output validation


==> anc/c-009.tsv <==
Recorded item	Scope in the saved record
CORRECTION 01	CORRECTION_01: final output audit false positive


==> anc/c-010.tsv <==
forecast	outcome	numbers
1	held	"{""summed_C"":[139, 126, 112, 104, 0], ""adjacent_changes"":[-13, -14, -8, -104]}"
2	held	"{""intact_summed_G"":15.8742, ""half_gain_summed_G"":10.2861}"
3	held	"{""intact_summed_C"":139, ""mask_summed_C"":78, ""drop"":61}"
4	held	"{""tasks"":[""cartpole-balance"", ""reacher-easy"", ""walker-walk"", ""myo-pose"", ""myo-reach"", ""myo-obj-hold""], ""ratios"":[0.577833, 43.3448, 1.40403, 0.968786, 2.0355, 1.80388], ""count_below_1_10"":2}"
5	held	"{""tasks"":[""cartpole-balance"", ""reacher-easy"", ""walker-walk""], ""mt317"":[0.918927, 3.47752, 3.48688], ""mt1"":[0.351498, 2.91807, 1.15617]}"
6	failed	"{""tasks"":[""cartpole-balance"", ""reacher-easy"", ""walker-walk""], ""by_size"":[[0.351498, 2.91807, 1.15617], [0.798302, 3.24953, 2.0048], [0.670213, 3.23798, 2.57848], [0.755449, 3.16989, 3.11033], [0.918927, 3.47752, 3.48688]], ""nondecreasing_tasks"":1}"
7	failed	"{""tasks"":[""cartpole-balance"", ""reacher-easy"", ""walker-walk""], ""single_task"":[0.0155649, 3.95961, 1.69604], ""mt5"":[0.798302, 3.24953, 2.0048], ""single_task_larger_tasks"":1}"
8	held	"{""IDM_label"":""IDM-L"", ""IDM_summed_C"":181, ""WM8_summed_C"":129}"
9	held	"{""IDM_label"":""IDM-V"", ""IDM_summed_C"":31, ""WM8_summed_C"":129}"
10	held	"{""panels"":37, ""statistic_panels"":185, ""failed_components"":[]}"


==> anc/c-011.tsv <==
Recorded item	Scope in the saved record
CLARIFICATION 01	written clarification of the first-measurement admission rule; continue Phase 1
CLARIFICATION 02	Answer: option 1
CLARIFICATION 03	Answer: option 1
CORRECTION 01	CORRECTION_01: process launcher and durable preflight records
CORRECTION 02	CORRECTION_02: exact NUL-device guard change; initialization tests stopped
CORRECTION 02 REPORTING NOTE	CORRECTION_02 stop-paperwork note
CORRECTION 03	CORRECTION_03: distinguish guard permission from Windows device spelling
CORRECTION 04	CORRECTION_04 --- metadata-environment cleanup
CORRECTION 05	CORRECTION_05 --- released-checkpoint persistence compatibility
CORRECTION 06	CORRECTION_06 --- admit the job before its heavy imports
CORRECTION 07	CORRECTION_07 --- Windows archive durability handle


==> anc/c-012.tsv <==
forecast	outcome	numbers
1	held	"{""positive"":27, ""planned_tasks"":30, ""threshold"":18}"
2	held	"{""ST_HRLE_U"":6, ""planned_tasks"":30, ""threshold"":5}"
3	held	"{""ST_HRLE_U"":6, ""ST_HRLE_P"":1, ""return_qualified_ST_tasks"":[""walker-stand"", ""walker-walk"", ""walker-run"", ""cheetah-run"", ""reacher-easy"", ""reacher-hard"", ""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-balance-sparse"", ""cartpole-swingup"", ""cartpole-swingup-sparse"", ""cup-catch"", ""finger-spin"", ""finger-turn-easy"", ""finger-turn-hard"", ""fish-swim"", ""hopper-stand"", ""hopper-hop"", ""walker-walk-backwards"","
3		"""walker-run-backwards"", ""cheetah-run-backwards"", ""cheetah-run-front"", ""cheetah-run-back"", ""cheetah-jump"", ""hopper-hop-backwards"", ""reacher-three-easy"", ""reacher-three-hard"", ""cup-spin"", ""pendulum-spin""], ""planned_tasks"":30}"
4	held	"{""strict_endpoint_improvement_tasks"":30, ""planned_tasks"":30, ""threshold"":24}"
5	held	"{""B"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-balance-sparse"", ""cartpole-swingup"", ""cartpole-swingup-sparse""], ""high_P_tasks"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-balance-sparse"", ""cartpole-swingup"", ""cartpole-swingup-sparse""], ""numerator"":6, ""denominator"":6, ""U_reference_floor_exclusions"":[]}"
6	held	"{""separated_ST_above_mt30_5M_P_tasks"":[""walker-stand"", ""walker-walk"", ""walker-run"", ""cheetah-run"", ""reacher-easy"", ""reacher-hard"", ""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance-sparse"", ""cartpole-swingup"", ""cartpole-swingup-sparse"", ""cup-catch"", ""finger-spin"", ""finger-turn-easy"", ""finger-turn-hard"", ""fish-swim"", ""hopper-stand"", ""hopper-hop"", ""walker-walk-backwards"", ""walker-run-backwards"","
6		"""cheetah-run-backwards"", ""cheetah-run-front"", ""cheetah-run-back"", ""cheetah-jump"", ""reacher-three-easy"", ""reacher-three-hard"", ""cup-spin"", ""pendulum-spin""], ""count"":28, ""threshold"":15, ""family"":300}"
7	held	"{""panels"":70, ""planned_panels"":70, ""denominator_each"":1920, ""minimum_tail"":0.0109638, ""threshold"":0.001}"


==> anc/c-013.tsv <==
Recorded item	Scope in the saved record
CORRECTION 01	CORRECTION_01: preserve an existing event timestamp
CORRECTION 02	CORRECTION_02: separate private checkpoint-receipt persistence
CORRECTION 03	CORRECTION_03: create an append log's parent directory
CORRECTION 04	CORRECTION_04: authenticate Git-ignored P7 historical artifacts
CORRECTION 05	CORRECTION_05: bind function-local inherited resource imports to v4
CORRECTION 06	CORRECTION_06: merge planned-row metadata without duplicate keywords
CORRECTION 07	CORRECTION_07: validate both preflight ledger assertion formats


==> anc/c-014.tsv <==
number	probability	population	status
1	0.8	9 Q2F tasks R4 > R0	held
2	0.7	6 focal Q2F tasks R2 > R0	held
3	0.65	6 focal Q2F tasks maximum over R1, R2, R3, R3c, R4 >= 317M	held
4	0.6	6 focal Q2F tasks R3 > 317M in at most 2	failed
5	0.6	4 named Q1 tasks ST G_U <= G_P/4 with G_P > 0	failed
6	0.55	4 named Q1 tasks CC(M) G_U >= G_P	held
7	0.9	76 complete primary e-value NULL panels	held


==> anc/c-015.tsv <==
Recorded item	Scope in the saved record
CORRECTION 01	Correction 01: preflight filesystem and output infrastructure
CORRECTION 02	Correction 02: checkpoint-location clarification and preflight retry
CORRECTION 03	Correction 03: optional release metadata
CORRECTION 04	Correction 04: local Git identity and commit error handling
CORRECTION 05	Correction 05: known-answer fixture numerator
CORRECTION 06	Correction 06: workload-specific synthetic admission and static wrapper checks
CORRECTION 07	Correction 07: certificate provenance wrapper
CORRECTION 08	Correction 08: static production wrappers and accounting
CORRECTION 09	Correction 09: unavailable-report row wrapper
CORRECTION 10	Correction 10: complete independent recomputation coverage before production
CORRECTION 11	Correction 11: active freeze revision receipt
CORRECTION 12 (not applied)	Record 12: disk-accounting proposal was not applied
CORRECTION 13	Record 13: unexpected process loss, no continuation
CORRECTION 14	Record 14: user-authorized continuation after interruption 13
CORRECTION 16 STORAGE SCOPE	Correction 16: storage-rule scope clarified; P9 remains on C:
CORRECTION 17	Record 17: second unexpected process loss; required fit stopped without repair
CORRECTION 18	Record 18: authorized Scheduler continuation after the second interruption
CORRECTION 20	Record 20: Task Scheduler continuation stopped by an over-restrictive launch guard
CORRECTION 21	Record 21: Authorized launch-only repair and real Scheduler validation
CORRECTION 22	Record 22: Verified continuation after authorized launch-guard repair
CORRECTION 24	Record 24: Standing-authorized repair of PID-only launch-audit paths
CORRECTION 25	Record 25: Verified continuation after unique-audit metadata repair
CORRECTION 26	Record 26: Unique-audit Scheduler continuation execution disclosure
CORRECTION 27	Record 27: Authorized post-restart complete receipt verification
CORRECTION 28	Record 28: Post-restart mandatory verification stopped; no repair applied
CORRECTION 29	Record 29: Authorized one-line verifier receipt-path repair
CORRECTION 30	Record 30: Authorized post-restart Scheduler continuation


==> anc/c-016.tsv <==
forecast	probability	outcome	deciding numbers and complete input disclosures
1	0.55	held	"{""inputs"":{""acrobot-swingup"":{""levels"":[""L000"", ""L010"", ""L025"", ""L050"", ""L075""], ""G_ref"":[2.47329, 1.74165, 1.59501, 1.8338, 2.065], ""rho"":[0.572113, 0.451109, 0.191135, 0.120688, 0.108656], ""status"":""available"", ""G"":[1.415, 0.785672, 0.304861, 0.221317, 0.224375], ""q"":[0.0, 0.1, 0.25, 0.5, 0.75], ""tau_b"":-0.8, ""tau_NA_reason"":null, ""non_increasing"":false,"
1			"""constant"":false, ""adjacent_differences"":[-0.629331, -0.480811, -0.0835445, 0.00305856], ""ratio"":0.156407, ""ratio_NA_reason"":null}, ""pendulum-swingup"":{""levels"":[""L000"", ""L010"", ""L025"", ""L050"", ""L075""], ""G_ref"":[3.92431, 3.53262, 2.85563, 2.85118, 2.79902], ""rho"":[0.551531, 0.497907, 0.339815, 0.186643, 0.146443], ""status"":""available"", ""G"":[2.16438,"
1			"1.75892, 0.970385, 0.532152, 0.409898], ""q"":[0.0, 0.1, 0.25, 0.5, 0.75], ""tau_b"":-1.0, ""tau_NA_reason"":null, ""non_increasing"":true, ""constant"":false, ""adjacent_differences"":[-0.405461, -0.788531, -0.438233, -0.122254], ""ratio"":0.245868, ""ratio_NA_reason"":null}, ""cartpole-balance"":{""levels"":[""L000"", ""L010"", ""L025"", ""L050"", ""L075""], ""G_ref"":[4.69077,"
1			"4.68128, 4.63847, 3.62435, 3.48996], ""rho"":[0.625006, 0.593135, 0.515867, 0.0763669, -0.128808], ""status"":""available"", ""G"":[2.93176, 2.77663, 2.39283, 0.276781, -0.449534], ""q"":[0.0, 0.1, 0.25, 0.5, 0.75], ""tau_b"":-1.0, ""tau_NA_reason"":null, ""non_increasing"":true, ""constant"":false, ""adjacent_differences"":[-0.155127, -0.383796, -2.11605, -0.726315],"
1			"""ratio"":0.0944077, ""ratio_NA_reason"":null}, ""cartpole-swingup"":{""levels"":[""L000"", ""L010"", ""L025"", ""L050"", ""L075""], ""G_ref"":[4.42123, 4.1748, 3.96262, 3.546, 3.32499], ""rho"":[0.555183, 0.408532, 0.246165, 0.0479123, -0.0992292], ""status"":""available"", ""G"":[2.45459, 1.70554, 0.975457, 0.169897, -0.329936], ""q"":[0.0, 0.1, 0.25, 0.5, 0.75], ""tau_b"":-1.0,"
1			"""tau_NA_reason"":null, ""non_increasing"":true, ""constant"":false, ""adjacent_differences"":[-0.749051, -0.730083, -0.80556, -0.499833], ""ratio"":0.069216, ""ratio_NA_reason"":null}}, ""count"":3, ""required"":3, ""planned_tasks"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-swingup""]}"
2	0.65	held	"{""inputs"":{""acrobot-swingup"":{""L000"":1.415, ""L050"":0.221317}, ""pendulum-swingup"":{""L000"":2.16438, ""L050"":0.532152}, ""cartpole-balance"":{""L000"":2.93176, ""L050"":0.276781}, ""cartpole-swingup"":{""L000"":2.45459, ""L050"":0.169897}}, ""count"":4, ""counted_tasks"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-swingup""],"
2			"""counted_nonpositive_cases"":[], ""signed_inequality"":false}"
3	0.65	held	"{""inputs"":{""acrobot-swingup"":{""L000"":2.47329, ""L050"":1.8338}, ""pendulum-swingup"":{""L000"":3.92431, ""L050"":2.85118}, ""cartpole-balance"":{""L000"":4.69077, ""L050"":3.62435}, ""cartpole-swingup"":{""L000"":4.42123, ""L050"":3.546}}, ""count"":4, ""counted_tasks"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-swingup""],"
3			"""counted_nonpositive_cases"":[], ""signed_inequality"":true}"
4	0.45	held	"{""inputs"":{""acrobot-swingup"":0.572113, ""pendulum-swingup"":0.551531, ""cartpole-balance"":0.625006, ""cartpole-swingup"":0.555183}, ""count"":4, ""required"":2}"
5	0.5	failed	"{""inputs"":{""acrobot-swingup"":{""L000"":0.788895, ""L050"":0.0508915}, ""pendulum-swingup"":{""L000"":2.15048, ""L050"":0.563065}, ""cartpole-balance"":{""L000"":2.29603, ""L050"":0.768137}, ""cartpole-swingup"":{""L000"":2.08461, ""L050"":0.563485}}, ""count"":4, ""counted_tasks"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-swingup""],"
5			"""counted_nonpositive_cases"":[], ""signed_inequality"":true}"
6	0.45	held	"{""inputs"":{""acrobot-swingup"":0.156407, ""pendulum-swingup"":0.245868, ""cartpole-balance"":0.0944077, ""cartpole-swingup"":0.069216, ""walker-walk"":0.806891, ""cheetah-run"":1.15142}, ""control_exceedance_counts"":{""walker-walk"":4, ""cheetah-run"":4}, ""required_each"":3}"
7	0.9	held	"{""inputs"":[{""scorer"":""ST"", ""stratum"":""U"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""U"", ""statistic"":""TS_C"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""U"", ""statistic"":""SW"", ""status"":""available"", ""n"":960,"
7			"""rejections"":1, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""U"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""P"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""P"", ""statistic"":""TS_C"","
7			"""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""P"", ""statistic"":""SW"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""P"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"","
7			"""stratum"":""U"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""U"", ""statistic"":""TS_C"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""U"", ""statistic"":""SW"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0,"
7			"""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""U"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""P"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""P"", ""statistic"":""TS_C"","
7			"""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""P"", ""statistic"":""SW"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""P"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false},"
7			"{""scorer"":""CC(pool)"", ""stratum"":""U"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""U"", ""statistic"":""TS_C"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""U"", ""statistic"":""SW"", ""status"":""available"", ""n"":960,"
7			"""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""U"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":1, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""P"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""P"","
7			"""statistic"":""TS_C"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""P"", ""statistic"":""SW"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""P"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0,"
7			"""trigger"":false}], ""planned_panels"":24, ""triggering_panels"":0, ""excludes"":""six primary PRseq and all sensitivity panels""}"


==> anc/c-017.tsv <==
forecast	probability	outcome	qualifying_tasks	required_tasks	panels	triggers
1	0.85	held	acrobot-swingup, pendulum-swingup, cartpole-balance, cartpole-swingup	3	NA	NA
2	0.8	held	acrobot-swingup, pendulum-swingup, cartpole-balance, cartpole-swingup	4	NA	NA
3	0.75	held	acrobot-swingup, pendulum-swingup, cartpole-balance, cartpole-swingup	3	NA	NA
4	0.6	failed	acrobot-swingup, cartpole-balance	3	NA	NA
5	0.5	failed	pendulum-swingup, cartpole-swingup	3	NA	NA
6	0.65	held	acrobot-swingup, pendulum-swingup, cartpole-balance, cartpole-swingup	4	NA	NA
7	0.65	failed	acrobot-swingup, pendulum-swingup	3	NA	NA
8	0.88	held		NA	56	0


==> anc/d-001.tsv <==
Statistic	Rejections
Pooled	2
Kish	54
Contrast	180
V	185
M	178
W(3/4)	185
R	80
R_1/2	176


==> anc/d-002.tsv <==
Statistic	DIAMOND	IRIS tokens	IRIS pixels	TD-MPC2	Robot video
M	96	22	96	5	154
N	96	24	94	5	138
R	96	17	95	5	153


==> anc/d-003.tsv <==
Game	K	c	V	Peak	V/ peak	c/ peak	Margin
Boxing	0.0181	0.0241	0.00195	0.00164	1.19	14.7	451
Breakout	0.320	0.0530	0.00391	0.00328	1.19	16.1	76
Pong	0.0488	0.0773	0.00391	0.00465	0.84	16.6	29


==> anc/d-004.tsv <==
game	condition	statistic	rejections	Median log E
Boxing	ACTIVE	Pooled	0	-222,582
Boxing	ACTIVE	Kish	0	-2698
Boxing	ACTIVE	Contrast	0	-4012
Boxing	ACTIVE	V	32	454
Boxing	ACTIVE	M	32	455
Boxing	ACTIVE	M13	32	455
Boxing	ACTIVE	R	32	339
Boxing	ACTIVE	R_1/2	32	266
Boxing	NULL	Pooled	0	-484,245
Boxing	NULL	Kish	0	-9675
Boxing	NULL	Contrast	0	-7323
Boxing	NULL	V	0	-0.39
Boxing	NULL	M	0	-2.79
Boxing	NULL	M13	0	-8.06
Boxing	NULL	R	0	-202
Boxing	NULL	R_1/2	0	-69.2
Pong	ACTIVE	Pooled	0	-21,805
Pong	ACTIVE	Kish	0	-383
Pong	ACTIVE	Contrast	0	-975
Pong	ACTIVE	V	32	360
Pong	ACTIVE	M	32	358
Pong	ACTIVE	M13	32	358
Pong	ACTIVE	R	32	175
Pong	ACTIVE	R_1/2	32	154
Pong	NULL	Pooled	0	-61,023
Pong	NULL	Kish	0	-2771
Pong	NULL	Contrast	0	-1702
Pong	NULL	V	0	-0.04
Pong	NULL	M	0	-1.68
Pong	NULL	M13	0	-2.57
Pong	NULL	R	0	-183
Pong	NULL	R_1/2	0	-62.1
Breakout	ACTIVE	Pooled	0	-5408
Breakout	ACTIVE	Kish	0	-1585
Breakout	ACTIVE	Contrast	1	-95.3
Breakout	ACTIVE	V	32	129
Breakout	ACTIVE	M	32	126
Breakout	ACTIVE	M13	32	126
Breakout	ACTIVE	R	32	56.3
Breakout	ACTIVE	R_1/2	32	49.2
Breakout	NULL	Pooled	0	-27,790
Breakout	NULL	Kish	0	-6979
Breakout	NULL	Contrast	0	-1106
Breakout	NULL	V	0	-0.01
Breakout	NULL	M	0	-1.35
Breakout	NULL	M13	0	-1.91
Breakout	NULL	R	0	-49.4
Breakout	NULL	R_1/2	0	-17.3


==> anc/d-005.tsv <==
Game	Cond.	\lambda_K	\lambda_c	\lambda_V	Effects	Undef.	Empty
Boxing	ACTIVE	0.0181	0.0241	0.00195	32	none	none
Boxing	NULL	0.0227	0.0178	0.0000610	3	none	none
Pong	ACTIVE	0.0488	0.0773	0.00391	32	none	none
Pong	NULL	0.0559	0.0375	0.0000610	1	none	none
Breakout	ACTIVE	0.320	0.0530	0.00391	32	none	none
Breakout	NULL	0.258	0.0472	0.000122	1	none	none


==> anc/d-006.tsv <==
Game/task	Condition	\lambda_K	\lambda_c	\lambda_V	g_V
Boxing	NULL	0.2149	0.01438	0.00006104	14
Boxing	p1	0.1911	0.01684	0.0009766	10
Breakout	NULL	0.4308	0.06997	0.00006104	14
Breakout	p1	0.4898	0.06458	0.001953	9
Pong	NULL	0.5706	0.1091	0.00006104	14
Pong	p1	0.5679	0.09341	0.003906	8


==> anc/d-007.tsv <==
Game/task	Condition	Pooled	Kish	Contrast	V
Boxing	NULL	0; -456,887	0; -97,043	0; -5,338	0; -0.2607
Boxing	p1	0; -327,975	0; -61,526	0; -4,224	32; 173.7
Breakout	NULL	0; -27,543	0; -11,784	0; -1,807	0; -0.00004674
Breakout	p1	0; -6,494	0; -3,107	6; -292.3	32; 102.6
Pong	NULL	0; -60,036	0; -34,046	0; -6,132	0; -0.04236
Pong	p1	0; -4,662	0; -2,480	14; -75.26	32; 399.2


==> anc/d-008.tsv <==
Game/task	Condition	M	M13	W(1/4)	W(1/2)
Boxing	NULL	0; -2.675	0; -7.899	0; -1.571	0; -0.9236
Boxing	p1	32; 171	32; 171.1	32; 172.3	32; 173
Breakout	NULL	0; -1.41	0; -2.062	0; -0.9255	0; -0.5184
Breakout	p1	32; 99.89	32; 100	32; 101.2	32; 101.9
Pong	NULL	0; -1.69	0; -2.66	0; -1.089	0; -0.6124
Pong	p1	32; 399.7	32; 399.8	32; 400.2	32; 400.4


==> anc/d-009.tsv <==
Game/task	Condition	W(3/4)	R	R_1/2
Boxing	NULL	0; -0.5379	0; -204.4	0; -70.79
Boxing	p1	32; 173.4	32; 136.4	32; 140.7
Breakout	NULL	0; -0.2265	0; -40.89	0; -13.57
Breakout	p1	32; 102.3	31; 65.06	31; 47.81
Pong	NULL	0; -0.288	0; -136.3	0; -46.68
Pong	p1	32; 400.2	32; 285	32; 195.6


==> anc/d-010.tsv <==
Game/task	Condition	\lambda_K	\lambda_c	\lambda_V	g_V
Alien	NULL	--	--	0.0009766	10
Alien	p1	--	--	0.25	2
Amidar	NULL	--	--	0.001953	9
Amidar	p1	--	--	0.25	2
Assault	NULL	--	--	0.001953	9
Assault	p1	--	--	0.25	2
Asterix	NULL	--	--	0.00006104	14
Asterix	p1	--	--	0.125	3
BankHeist	NULL	--	--	0.0009766	10
BankHeist	p1	--	--	0.0625	4
BattleZone	NULL	--	--	0.00006104	14
BattleZone	p1	--	--	0.125	3
Boxing	NULL	--	--	0.0009766	10
Boxing	p0.05	--	--	0.0009766	10
Boxing	p0.2	--	--	0.01562	6
Boxing	p0.5	--	--	0.0625	4
Boxing	p1	--	--	0.25	2
Breakout	NULL	--	--	0.00006104	14
Breakout	p0.05	--	--	0.003906	8
Breakout	p0.2	--	--	0.01562	6
Breakout	p0.5	--	--	0.0625	4
Breakout	p1	--	--	0.5	1
ChopperCommand	NULL	--	--	0.0004883	11
ChopperCommand	p1	--	--	0.25	2
CrazyClimber	NULL	--	--	0.0009766	10
CrazyClimber	p1	--	--	0.25	2
DemonAttack	NULL	--	--	0.001953	9
DemonAttack	p1	--	--	0.25	2
Freeway	NULL	--	--	0.00006104	14
Freeway	p1	--	--	1	0
Frostbite	NULL	--	--	0.00006104	14
Frostbite	p1	--	--	0.25	2
Gopher	NULL	--	--	0.00006104	14
Gopher	p1	--	--	0.25	2
Hero	NULL	--	--	0.0002441	12
Hero	p1	--	--	0.125	3
Jamesbond	NULL	--	--	0.001953	9
Jamesbond	p1	--	--	0.25	2
Kangaroo	NULL	--	--	0.0002441	12
Kangaroo	p1	--	--	0.25	2
Krull	NULL	--	--	0.001953	9
Krull	p1	--	--	0.25	2
KungFuMaster	NULL	--	--	0.00006104	14
KungFuMaster	p1	--	--	0.25	2
MsPacman	NULL	--	--	0.007812	7
MsPacman	p1	--	--	0.125	3
Pong	NULL	--	--	0.0009766	10
Pong	p0.05	--	--	0.003906	8
Pong	p0.2	--	--	0.01562	6
Pong	p0.5	--	--	0.03125	5
Pong	p1	--	--	0.5	1
PrivateEye	NULL	--	--	0.001953	9
PrivateEye	p1	--	--	0.125	3
Qbert	NULL	--	--	0.007812	7
Qbert	p1	--	--	0.125	3
RoadRunner	NULL	--	--	0.0009766	10
RoadRunner	p1	--	--	0.125	3
Seaquest	NULL	--	--	0.00006104	14
Seaquest	p1	--	--	0.25	2
UpNDown	NULL	--	--	0.007812	7
UpNDown	p1	--	--	0.0625	4


==> anc/d-011.tsv <==
Game/task	Condition	Pooled	V	M	M13
Alien	NULL	0; -3,257	0; -0.03414	0; -0.782	0; -0.9827
Alien	p1	26; 73.13	32; 266.8	32; 264.1	32; 264.2
Amidar	NULL	0; -1,312	0; 0.01363	1; -0.567	1; -0.6922
Amidar	p1	1; -83.71	32; 80.82	32; 78.11	32; 78.26
Assault	NULL	0; -2,976	0; -0.09681	0; -0.7638	0; -0.9562
Assault	p1	0; -110.4	32; 207.1	32; 204.4	32; 204.6
Asterix	NULL	0; -2,654	0; -0.002434	0; -0.8053	1; -1.014
Asterix	p1	1; -623.2	32; 93.78	32; 91.07	32; 91.22
BankHeist	NULL	0; -446.6	0; 0.0001969	0; -0.4882	0; -0.5903
BankHeist	p1	0; -256.8	19; 3.199	9; 1.717	9; 1.835
BattleZone	NULL	0; -13,719	0; 0.004667	0; -0.9141	0; -1.181
BattleZone	p1	16; 0.3572	32; 780.8	32; 787.7	32; 787.9
Boxing	NULL	0; -5,694	0; -0.02323	0; -0.7813	0; -0.9822
Boxing	p1	28; 144.5	32; 541.1	32; 538.4	32; 538.5
Boxing	p0.5	0; -3,258	32; 81.95	32; 79.24	32; 79.39
Boxing	p0.2	0; -5,016	31; 11.4	29; 9.555	30; 9.699
Boxing	p0.05	0; -5,585	0; 0.164	0; -0.4843	0; -0.5901
Breakout	NULL	0; -1,190	0; -0.00009676	0; -0.6557	0; -0.8102
Breakout	p1	32; 121.4	32; 125.2	32; 123.1	32; 123.2
Breakout	p0.5	0; -617.1	31; 19.47	30; 16.79	31; 16.93
Breakout	p0.2	0; -942	18; 3.048	12; 1.359	12; 1.466
Breakout	p0.05	0; -1,179	0; 0.254	0; -0.3864	1; -0.4634
ChopperCommand	NULL	0; -10,622	0; -0.01489	0; -0.9261	0; -1.194
ChopperCommand	p1	26; 162.5	32; 563.7	32; 560.9	32; 561.1
CrazyClimber	NULL	0; -4,430	0; -0.03591	0; -0.8544	0; -1.088
CrazyClimber	p1	25; 65.93	32; 264.4	32; 261.7	32; 261.8
DemonAttack	NULL	0; -3,725	0; -0.1328	0; -0.7938	0; -0.9994
DemonAttack	p1	24; 112.6	32; 315.9	32; 313.5	32; 313.6
Freeway	NULL	0; -3,062	0; -0.0004991	0; -0.7463	0; -0.933
Freeway	p1	32; 369.8	32; 369.8	32; 374.1	32; 374.2
Frostbite	NULL	0; -1,803	0; 0.001784	0; -0.6329	0; -0.7798
Frostbite	p1	0; -90.95	32; 105.4	32; 102.8	32; 103
Gopher	NULL	0; -15,804	0; -0.00152	0; -1.046	0; -1.379
Gopher	p1	32; 536.2	32; 548.1	32; 546.1	32; 546.3
Hero	NULL	0; -7,110	0; 0.005102	0; -0.8567	0; -1.095
Hero	p1	18; 34.81	32; 255.6	32; 253	32; 253.2
Jamesbond	NULL	0; -5,294	0; -0.1703	0; -0.8425	0; -1.068
Jamesbond	p1	0; -141.2	32; 324.7	32; 322	32; 322.2
Kangaroo	NULL	0; -1,762	0; 0.00323	0; -0.6194	0; -0.7612
Kangaroo	p1	7; -59.66	32; 128.7	32; 126	32; 126.2
Krull	NULL	0; -2,069	0; -0.09795	0; -0.7424	0; -0.9271
Krull	p1	7; -114.3	32; 167.3	32; 164.6	32; 164.8
KungFuMaster	NULL	0; -3,503	0; 0.0005744	0; -0.7182	0; -0.8946
KungFuMaster	p1	32; 274.3	32; 354.6	32; 353	32; 353.2
MsPacman	NULL	0; -311	0; 0.005763	0; -0.4278	0; -0.5136
MsPacman	p1	0; -140.8	27; 7.362	22; 4.84	22; 4.982
Pong	NULL	0; -4,105	0; -0.09126	0; -0.8609	0; -1.093
Pong	p1	32; 428	32; 438.2	32; 435.8	32; 435.9
Pong	p0.5	0; -2,615	32; 51.35	32; 55.94	32; 56.09
Pong	p0.2	0; -4,961	29; 8.558	22; 6.102	25; 6.245
Pong	p0.05	0; -5,821	1; 0.2172	1; -0.5837	1; -0.7197
PrivateEye	NULL	0; -7,696	0; -0.4647	0; -0.9849	0; -1.277
PrivateEye	p1	0; -201.2	32; 321	32; 318.4	32; 318.5
Qbert	NULL	0; -134.6	0; -0.03603	0; -0.4178	0; -0.5009
Qbert	p1	0; -25.21	29; 7.682	20; 5.667	22; 5.81
RoadRunner	NULL	0; -1,708	0; -0.01013	0; -0.6714	0; -0.8313
RoadRunner	p1	0; -143.3	30; 63.92	30; 61.24	30; 61.38
Seaquest	NULL	0; -9,299	0; -0.002904	0; -0.958	0; -1.24
Seaquest	p1	14; -32.61	32; 338.7	32; 339	32; 339.2
UpNDown	NULL	0; -320.3	0; -0.06032	0; -0.4652	0; -0.5607
UpNDown	p1	0; -240.1	9; 2.051	1; 0.5394	1; 0.6009


==> anc/d-012.tsv <==
Game/task	Condition	W(1/4)	W(1/2)	W(3/4)	R
Alien	NULL	0; -0.585	0; -0.3673	0; -0.187	0; -197.1
Alien	p1	32; 265.4	32; 266.1	32; 266.5	29; 71.67
Amidar	NULL	1; -0.4255	0; -0.2596	0; -0.1137	0; -189.9
Amidar	p1	32; 79.44	32; 80.13	32; 80.54	0; -60.65
Assault	NULL	0; -0.5964	0; -0.4007	0; -0.237	0; -176
Assault	p1	32; 205.7	32; 206.4	32; 206.8	32; 97
Asterix	NULL	0; -0.5889	0; -0.3534	0; -0.1624	0; -86.06
Asterix	p1	32; 92.4	32; 93.09	32; 93.49	32; 77.59
BankHeist	NULL	0; -0.3702	0; -0.2299	0; -0.1074	0; -188.9
BankHeist	p1	11; 2.308	15; 2.696	16; 2.975	0; -146.9
BattleZone	NULL	0; -0.654	0; -0.3829	0; -0.17	0; -195.7
BattleZone	p1	32; 789	32; 789.7	32; 790.1	32; 497
Boxing	NULL	0; -0.5807	0; -0.3593	0; -0.1775	0; -203
Boxing	p1	32; 539.7	32; 540.4	32; 540.8	32; 346.1
Boxing	p0.5	32; 80.56	32; 81.26	32; 81.66	27; 35.62
Boxing	p0.2	30; 10.51	30; 11.05	31; 11.38	0; -117.7
Boxing	p0.05	0; -0.319	0; -0.1271	0; 0.03078	0; -181.6
Breakout	NULL	0; -0.4881	0; -0.2971	0; -0.1368	0; -51
Breakout	p1	32; 124	32; 124.6	32; 125	30; 58.36
Breakout	p0.5	31; 18.09	31; 18.78	31; 19.19	9; -5.692
Breakout	p0.2	12; 2.02	13; 2.485	14; 2.798	0; -33.14
Breakout	p0.05	0; -0.2348	0; -0.0439	0; 0.1161	0; -45.63
ChopperCommand	NULL	0; -0.6696	0; -0.4007	0; -0.189	0; -202.4
ChopperCommand	p1	32; 562.3	32; 563	32; 563.4	32; 367.5
CrazyClimber	NULL	0; -0.6355	0; -0.3952	0; -0.1995	0; -191.4
CrazyClimber	p1	32; 263	32; 263.7	32; 264.1	32; 105
DemonAttack	NULL	0; -0.6234	0; -0.4325	0; -0.2741	0; -178.5
DemonAttack	p1	32; 314.8	32; 315.5	32; 315.9	32; 192.6
Freeway	NULL	0; -0.5493	0; -0.3312	0; -0.1522	0; -150.5
Freeway	p1	32; 375.3	32; 376	32; 376	32; 245.4
Frostbite	NULL	0; -0.4724	0; -0.2883	0; -0.1328	0; -145.1
Frostbite	p1	32; 104.1	32; 104.7	32; 105.1	0; -30.96
Gopher	NULL	0; -0.7372	0; -0.4278	0; -0.1922	0; -190
Gopher	p1	32; 547	32; 547.5	32; 547.9	32; 257.5
Hero	NULL	0; -0.6166	0; -0.364	0; -0.1625	0; -153.2
Hero	p1	32; 254.2	32; 254.9	32; 255.3	32; 97.63
Jamesbond	NULL	0; -0.6699	0; -0.4741	0; -0.3106	0; -184.4
Jamesbond	p1	32; 323.4	32; 324.1	32; 324.5	32; 177.2
Kangaroo	NULL	0; -0.4629	0; -0.2828	0; -0.1301	0; -179
Kangaroo	p1	32; 127.4	32; 128	32; 128.5	1; -38.95
Krull	NULL	0; -0.5806	0; -0.3917	0; -0.2326	0; -207.1
Krull	p1	32; 165.9	32; 166.6	32; 167	15; -1.537
KungFuMaster	NULL	0; -0.5305	0; -0.3208	0; -0.1475	0; -194.5
KungFuMaster	p1	32; 353.7	32; 354.2	32; 354.4	32; 117.1
MsPacman	NULL	0; -0.3266	0; -0.2033	0; -0.09351	0; -177
MsPacman	p1	23; 6.019	26; 6.684	26; 7.079	0; -150.3
Pong	NULL	0; -0.655	0; -0.4258	0; -0.2449	0; -187
Pong	p1	32; 436.9	32; 437.5	32; 437.9	32; 200.2
Pong	p0.5	32; 55.75	32; 55.8	32; 56.1	3; -25.69
Pong	p0.2	27; 7.231	27; 7.885	29; 8.277	0; -128.5
Pong	p0.05	1; -0.3677	1; -0.1327	1; 0.05747	0; -173.1
PrivateEye	NULL	0; -0.8591	0; -0.7097	0; -0.5797	0; -203.2
PrivateEye	p1	32; 319.7	32; 320.4	32; 320.8	32; 120.1
Qbert	NULL	0; -0.3259	0; -0.2167	0; -0.1206	0; -116.4
Qbert	p1	26; 6.602	29; 7.111	29; 7.446	0; -101.2
RoadRunner	NULL	0; -0.492	0; -0.2999	0; -0.147	0; -65.22
RoadRunner	p1	30; 62.54	30; 63.23	30; 63.64	14; -2.136
Seaquest	NULL	0; -0.6847	0; -0.4024	0; -0.1825	0; -176.8
Seaquest	p1	32; 339.3	32; 339.4	32; 339.3	32; 166
UpNDown	NULL	0; -0.3688	0; -0.2524	0; -0.1518	0; -166.9
UpNDown	p1	1; 1.067	4; 1.511	8; 1.817	0; -148.8


==> anc/d-013.tsv <==
Game/task	Condition	R_1/2
Alien	NULL	0; -66.77
Alien	p1	32; 100.6
Amidar	NULL	0; -64.16
Amidar	p1	27; 15.07
Assault	NULL	0; -59.31
Assault	p1	32; 107.5
Asterix	NULL	0; -30.25
Asterix	p1	32; 68.03
BankHeist	NULL	0; -64.28
BankHeist	p1	0; -39.42
BattleZone	NULL	0; -65.45
BattleZone	p1	32; 362.6
Boxing	NULL	0; -69.79
Boxing	p1	32; 270.3
Boxing	p0.5	32; 78.11
Boxing	p0.2	1; -16.85
Boxing	p0.05	0; -56.52
Breakout	NULL	0; -17.32
Breakout	p1	31; 50.31
Breakout	p0.5	25; 11.15
Breakout	p0.2	2; -3.976
Breakout	p0.05	0; -14.56
ChopperCommand	NULL	0; -70.54
ChopperCommand	p1	32; 282.4
CrazyClimber	NULL	0; -65.04
CrazyClimber	p1	32; 116.7
DemonAttack	NULL	0; -60.24
DemonAttack	p1	32; 165
Freeway	NULL	0; -50.39
Freeway	p1	32; 178
Frostbite	NULL	0; -48.55
Frostbite	p1	27; 23.01
Gopher	NULL	0; -64.68
Gopher	p1	32; 208.1
Hero	NULL	0; -52.05
Hero	p1	32; 100.2
Jamesbond	NULL	0; -62.74
Jamesbond	p1	32; 161.4
Kangaroo	NULL	0; -59.36
Kangaroo	p1	29; 27.24
Krull	NULL	0; -72.59
Krull	p1	31; 55.87
KungFuMaster	NULL	0; -65.95
KungFuMaster	p1	32; 125.7
MsPacman	NULL	0; -58.25
MsPacman	p1	0; -42.83
Pong	NULL	0; -64.3
Pong	p1	32; 170.1
Pong	p0.5	32; 33.42
Pong	p0.2	0; -28.8
Pong	p0.05	0; -55.89
PrivateEye	NULL	0; -70.14
PrivateEye	p1	32; 131.8
Qbert	NULL	0; -41.37
Qbert	p1	0; -31.24
RoadRunner	NULL	0; -21.92
RoadRunner	p1	24; 19.55
Seaquest	NULL	0; -58.56
Seaquest	p1	32; 157.5
UpNDown	NULL	0; -56.47
UpNDown	p1	0; -50.04


==> anc/d-014.tsv <==
task	condition	horizon	units	median_origins_per_unit	median_origins_all_classes	median_origins_by_residue	empty_units
cartpole-balance	NULL	1	64	500.0	500.0	[500.0]	0
cartpole-balance	NULL	2	64	499.0	249.5	[250.0, 249.0]	0
cartpole-balance	NULL	4	64	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
cartpole-balance	NULL	8	64	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
cartpole-balance	p0.05	1	32	500.0	500.0	[500.0]	0
cartpole-balance	p0.05	2	32	499.0	249.5	[250.0, 249.0]	0
cartpole-balance	p0.05	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
cartpole-balance	p0.05	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
cartpole-balance	p0.2	1	32	500.0	500.0	[500.0]	0
cartpole-balance	p0.2	2	32	499.0	249.5	[250.0, 249.0]	0
cartpole-balance	p0.2	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
cartpole-balance	p0.2	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
cartpole-balance	p0.5	1	32	500.0	500.0	[500.0]	0
cartpole-balance	p0.5	2	32	499.0	249.5	[250.0, 249.0]	0
cartpole-balance	p0.5	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
cartpole-balance	p0.5	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
cartpole-balance	p1	1	32	500.0	500.0	[500.0]	0
cartpole-balance	p1	2	32	499.0	249.5	[250.0, 249.0]	0
cartpole-balance	p1	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
cartpole-balance	p1	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
myo-obj-hold	NULL	1	64	20.0	20.0	[20.0]	0
myo-obj-hold	NULL	2	64	19.0	10.0	[10.0, 9.0]	0
myo-obj-hold	NULL	4	64	17.0	4.0	[5.0, 4.0, 4.0, 4.0]	0
myo-obj-hold	NULL	8	64	13.0	2.0	[2.0, 2.0, 2.0, 2.0, 2.0, 1.0, 1.0, 1.0]	0
myo-obj-hold	p0.05	1	32	20.0	20.0	[20.0]	0
myo-obj-hold	p0.05	2	32	19.0	10.0	[10.0, 9.0]	0
myo-obj-hold	p0.05	4	32	17.0	4.0	[5.0, 4.0, 4.0, 4.0]	0
myo-obj-hold	p0.05	8	32	13.0	2.0	[2.0, 2.0, 2.0, 2.0, 2.0, 1.0, 1.0, 1.0]	0
myo-obj-hold	p0.2	1	32	20.0	20.0	[20.0]	0
myo-obj-hold	p0.2	2	32	19.0	10.0	[10.0, 9.0]	0
myo-obj-hold	p0.2	4	32	17.0	4.0	[5.0, 4.0, 4.0, 4.0]	0
myo-obj-hold	p0.2	8	32	13.0	2.0	[2.0, 2.0, 2.0, 2.0, 2.0, 1.0, 1.0, 1.0]	0
myo-obj-hold	p0.5	1	32	20.0	20.0	[20.0]	0
myo-obj-hold	p0.5	2	32	19.0	10.0	[10.0, 9.0]	0
myo-obj-hold	p0.5	4	32	17.0	4.0	[5.0, 4.0, 4.0, 4.0]	0
myo-obj-hold	p0.5	8	32	13.0	2.0	[2.0, 2.0, 2.0, 2.0, 2.0, 1.0, 1.0, 1.0]	0
myo-obj-hold	p1	1	32	20.0	20.0	[20.0]	0
myo-obj-hold	p1	2	32	19.0	10.0	[10.0, 9.0]	0
myo-obj-hold	p1	4	32	17.0	4.0	[5.0, 4.0, 4.0, 4.0]	0
myo-obj-hold	p1	8	32	13.0	2.0	[2.0, 2.0, 2.0, 2.0, 2.0, 1.0, 1.0, 1.0]	0
myo-pose	NULL	1	64	100.0	100.0	[100.0]	0
myo-pose	NULL	2	64	99.0	49.5	[50.0, 49.0]	0
myo-pose	NULL	4	64	97.0	24.0	[25.0, 24.0, 24.0, 24.0]	0
myo-pose	NULL	8	64	93.0	12.0	[12.0, 12.0, 12.0, 12.0, 12.0, 11.0, 11.0, 11.0]	0
myo-pose	p0.05	1	32	100.0	100.0	[100.0]	0
myo-pose	p0.05	2	32	99.0	49.5	[50.0, 49.0]	0
myo-pose	p0.05	4	32	97.0	24.0	[25.0, 24.0, 24.0, 24.0]	0
myo-pose	p0.05	8	32	93.0	12.0	[12.0, 12.0, 12.0, 12.0, 12.0, 11.0, 11.0, 11.0]	0
myo-pose	p0.2	1	32	100.0	100.0	[100.0]	0
myo-pose	p0.2	2	32	99.0	49.5	[50.0, 49.0]	0
myo-pose	p0.2	4	32	97.0	24.0	[25.0, 24.0, 24.0, 24.0]	0
myo-pose	p0.2	8	32	93.0	12.0	[12.0, 12.0, 12.0, 12.0, 12.0, 11.0, 11.0, 11.0]	0
myo-pose	p0.5	1	32	100.0	100.0	[100.0]	0
myo-pose	p0.5	2	32	99.0	49.5	[50.0, 49.0]	0
myo-pose	p0.5	4	32	97.0	24.0	[25.0, 24.0, 24.0, 24.0]	0
myo-pose	p0.5	8	32	93.0	12.0	[12.0, 12.0, 12.0, 12.0, 12.0, 11.0, 11.0, 11.0]	0
myo-pose	p1	1	32	100.0	100.0	[100.0]	0
myo-pose	p1	2	32	99.0	49.5	[50.0, 49.0]	0
myo-pose	p1	4	32	97.0	24.0	[25.0, 24.0, 24.0, 24.0]	0
myo-pose	p1	8	32	93.0	12.0	[12.0, 12.0, 12.0, 12.0, 12.0, 11.0, 11.0, 11.0]	0
myo-reach	NULL	1	64	12.5	12.5	[12.5]	0
myo-reach	NULL	2	64	11.5	6.0	[6.0, 5.5]	0
myo-reach	NULL	4	64	9.5	2.0	[3.0, 2.5, 2.0, 2.0]	0
myo-reach	NULL	8	64	5.5	1.0	[1.0, 1.0, 1.0, 1.0, 1.0, 0.5, 0.0, 0.0]	0
myo-reach	p0.05	1	32	13.0	13.0	[13.0]	0
myo-reach	p0.05	2	32	12.0	6.0	[6.0, 6.0]	0
myo-reach	p0.05	4	32	10.0	3.0	[3.0, 3.0, 2.0, 2.0]	0
myo-reach	p0.05	8	32	6.0	1.0	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0]	0
myo-reach	p0.2	1	32	12.0	12.0	[12.0]	0
myo-reach	p0.2	2	32	11.0	6.0	[6.0, 5.0]	0
myo-reach	p0.2	4	32	9.0	2.0	[3.0, 2.0, 2.0, 2.0]	0
myo-reach	p0.2	8	32	5.0	1.0	[1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0, 0.0]	0
myo-reach	p0.5	1	32	13.0	13.0	[13.0]	0
myo-reach	p0.5	2	32	12.0	6.0	[6.0, 6.0]	0
myo-reach	p0.5	4	32	10.0	3.0	[3.0, 3.0, 2.0, 2.0]	0
myo-reach	p0.5	8	32	6.0	1.0	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0]	0
myo-reach	p1	1	32	13.0	13.0	[13.0]	0
myo-reach	p1	2	32	12.0	6.0	[6.0, 6.0]	0
myo-reach	p1	4	32	10.0	2.0	[3.0, 3.0, 2.0, 2.0]	0
myo-reach	p1	8	32	6.0	1.0	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0]	0
reacher-easy	NULL	1	64	500.0	500.0	[500.0]	0
reacher-easy	NULL	2	64	499.0	249.5	[250.0, 249.0]	0
reacher-easy	NULL	4	64	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
reacher-easy	NULL	8	64	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
reacher-easy	p0.05	1	32	500.0	500.0	[500.0]	0
reacher-easy	p0.05	2	32	499.0	249.5	[250.0, 249.0]	0
reacher-easy	p0.05	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
reacher-easy	p0.05	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
reacher-easy	p0.2	1	32	500.0	500.0	[500.0]	0
reacher-easy	p0.2	2	32	499.0	249.5	[250.0, 249.0]	0
reacher-easy	p0.2	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
reacher-easy	p0.2	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
reacher-easy	p0.5	1	32	500.0	500.0	[500.0]	0
reacher-easy	p0.5	2	32	499.0	249.5	[250.0, 249.0]	0
reacher-easy	p0.5	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
reacher-easy	p0.5	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
reacher-easy	p1	1	32	500.0	500.0	[500.0]	0
reacher-easy	p1	2	32	499.0	249.5	[250.0, 249.0]	0
reacher-easy	p1	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
reacher-easy	p1	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
walker-walk	NULL	1	64	500.0	500.0	[500.0]	0
walker-walk	NULL	2	64	499.0	249.5	[250.0, 249.0]	0
walker-walk	NULL	4	64	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
walker-walk	NULL	8	64	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
walker-walk	p0.05	1	32	500.0	500.0	[500.0]	0
walker-walk	p0.05	2	32	499.0	249.5	[250.0, 249.0]	0
walker-walk	p0.05	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
walker-walk	p0.05	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
walker-walk	p0.2	1	32	500.0	500.0	[500.0]	0
walker-walk	p0.2	2	32	499.0	249.5	[250.0, 249.0]	0
walker-walk	p0.2	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
walker-walk	p0.2	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
walker-walk	p0.5	1	32	500.0	500.0	[500.0]	0
walker-walk	p0.5	2	32	499.0	249.5	[250.0, 249.0]	0
walker-walk	p0.5	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
walker-walk	p0.5	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0
walker-walk	p1	1	32	500.0	500.0	[500.0]	0
walker-walk	p1	2	32	499.0	249.5	[250.0, 249.0]	0
walker-walk	p1	4	32	497.0	124.0	[125.0, 124.0, 124.0, 124.0]	0
walker-walk	p1	8	32	493.0	62.0	[62.0, 62.0, 62.0, 62.0, 62.0, 61.0, 61.0, 61.0]	0


==> anc/d-015.tsv <==
Task	h	Best	Undefined	Break-even	Undefined
cartpole-balance	1	0.00116134	0	0.00232267	0
cartpole-balance	2	0.000976562	0	0.00164238	0
cartpole-balance	4	0.00116134	0	0.00232267	3
cartpole-balance	8	0.00138107	0	0.0035955	6
myo-obj-hold	1	0.162714	0	1	0
myo-obj-hold	2	0.105112	0	0.707107	0
myo-obj-hold	4	0.0743254	0	0.25	0
myo-obj-hold	8	0.03125	0	0.150888	4
myo-pose	1	0.03125	0	0.0743254	0
myo-pose	2	0.0406784	0	0.105112	0
myo-pose	4	0.0441942	0	0.105112	0
myo-pose	8	0.0441942	0	0.105112	0
myo-reach	1	1	0	1	0
myo-reach	2	1	0	1	0
myo-reach	4	1	0	1	0
myo-reach	8	0.707107	0	1	0
reacher-easy	1	0.03125	0	0.353553	0
reacher-easy	2	0.03125	0	0.5	0
reacher-easy	4	0.026278	0	0.460224	0
reacher-easy	8	0.0220971	0	0.210224	0
walker-walk	1	0.026278	0	0.0743254	0
walker-walk	2	0.0220971	0	0.0625	0
walker-walk	4	0.0185814	0	0.0441942	0
walker-walk	8	0.013139	0	0.03125	0


==> anc/d-016.tsv <==
Task	h	Pooled	Kish	Contrast	V	M	W(1/4)	W(1/2)	W(3/4)
cartpole-balance	1	0	0	0	23	18	20	20	22
cartpole-balance	2	0	0	0	14	5	6	9	13
cartpole-balance	4	0	0	0	4	1	3	4	4
cartpole-balance	8	0	0	0	0	0	0	0	0
reacher-easy	1	1	4	31	32	32	32	32	32
reacher-easy	2	11	15	31	32	32	32	32	32
reacher-easy	4	9	14	29	32	32	32	32	32
reacher-easy	8	3	5	31	31	32	32	32	32
walker-walk	1	0	0	1	32	32	32	32	32
walker-walk	2	0	0	0	32	32	32	32	32
walker-walk	4	0	0	0	32	32	32	32	32
walker-walk	8	0	0	0	32	32	32	32	32
myo-pose	1	0	0	31	32	32	32	32	32
myo-pose	2	0	0	32	32	32	32	32	32
myo-pose	4	0	0	32	31	32	32	32	31
myo-pose	8	0	4	31	25	28	28	27	26
myo-reach	1	32	32	32	32	32	32	32	32
myo-reach	2	32	32	32	32	32	32	32	32
myo-reach	4	31	32	32	31	32	32	32	32
myo-reach	8	25	25	23	26	22	22	24	26
myo-obj-hold	1	28	30	32	32	32	32	32	32
myo-obj-hold	2	9	28	32	28	32	32	32	32
myo-obj-hold	4	2	15	27	27	26	27	27	27
myo-obj-hold	8	2	5	6	6	3	4	4	4


==> anc/d-017.tsv <==
Task	h	R	R_1/2	T	N	RM	SM	SW	UW
cartpole-balance	1	0	1	20	17	1	19	23	21
cartpole-balance	2	0	0	14	9	0	6	14	11
cartpole-balance	4	0	0	4	4	0	0	6	4
cartpole-balance	8	0	1	0	0	0	1	1	1
reacher-easy	1	32	32	32	32	32	32	32	32
reacher-easy	2	32	32	32	32	32	32	32	32
reacher-easy	4	32	32	32	32	32	32	32	32
reacher-easy	8	32	32	32	32	32	32	32	32
walker-walk	1	32	32	32	32	32	32	32	32
walker-walk	2	32	32	32	32	32	32	32	32
walker-walk	4	32	32	32	32	32	32	32	32
walker-walk	8	32	32	32	32	32	32	32	32
myo-pose	1	32	32	32	32	32	32	32	32
myo-pose	2	32	32	32	32	32	32	32	32
myo-pose	4	32	32	32	28	32	32	32	32
myo-pose	8	31	31	31	0	31	29	31	31
myo-reach	1	32	32	31	32	32	32	32	32
myo-reach	2	32	32	32	32	32	32	32	32
myo-reach	4	32	31	32	2	32	32	32	32
myo-reach	8	3	1	20	0	1	3	25	22
myo-obj-hold	1	32	32	32	32	32	32	32	32
myo-obj-hold	2	32	32	32	32	32	32	32	32
myo-obj-hold	4	29	23	29	0	27	25	27	28
myo-obj-hold	8	3	0	1	0	2	2	4	4


==> anc/d-018.tsv <==
Statistic	h=1	h=2	h=4	h=8
Pooled	0 (0)	0 (0)	0 (0)	3 (3)
Kish	0 (0)	0 (0)	0 (0)	4 (3)
Contrast	0 (0)	0 (0)	1 (1)	0 (0)
V	0 (0)	0 (0)	1 (1)	3 (3)
M	0 (0)	0 (0)	0 (0)	0 (0)
W(1/4)	0 (0)	0 (0)	0 (0)	0 (0)
W(1/2)	0 (0)	0 (0)	1 (1)	1 (1)
W(3/4)	0 (0)	0 (0)	1 (1)	2 (2)
R	1 (1)	0 (0)	1 (1)	0 (0)
R_1/2	3 (2)	0 (0)	0 (0)	0 (0)
T	0 (0)	0 (0)	2 (2)	0 (0)
N	0 (0)	0 (0)	1 (1)	0 (0)
RM	1 (1)	0 (0)	0 (0)	0 (0)
SM	0 (0)	0 (0)	1 (1)	0 (0)
SW	0 (0)	1 (1)	1 (1)	2 (2)
UW	1 (1)	0 (0)	1 (1)	0 (0)


==> anc/d-019.tsv <==
Task	h	Origins	At \lambda_V	At λ=1
cartpole-balance	1	16000	0.0115665	-117.109
cartpole-balance	2	15968	0.00717971	-125.683
cartpole-balance	4	15904	-0.00251586	-121.772
cartpole-balance	8	15776	0.000214758	-120.085
myo-obj-hold	1	655	3.9568	2.00526
myo-obj-hold	2	623	2.25269	-4.46979
myo-obj-hold	4	559	0.916304	-31.7615
myo-obj-hold	8	431	-0.415009	-76.9655
myo-pose	1	3200	1.23441	-40.2592
myo-pose	2	3168	1.22064	-36.5253
myo-pose	4	3104	0.912748	-39.7591
myo-pose	8	2976	0.0646558	-44.4945
myo-reach	1	428	4.67396	4.67396
myo-reach	2	396	4.52744	4.20462
myo-reach	4	332	-4.95589	-4.95589
myo-reach	8	204	-6.69645	-41.078
reacher-easy	1	16000	3.78956	-11.0879
reacher-easy	2	15968	3.96946	-12.8875
reacher-easy	4	15904	3.65234	-21.87
reacher-easy	8	15776	2.92878	-39.8652
walker-walk	1	16000	1.50027	-42.6924
walker-walk	2	15968	1.47034	-58.0324
walker-walk	4	15904	1.02296	-80.5881
walker-walk	8	15776	0.450165	-110.193


==> anc/d-020.tsv <==
Task	Cond.	h	SW vs W(3/4)	SW vs T	SW vs R	SW vs R_1/2
cartpole-balance	NULL	1	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
cartpole-balance	NULL	2	1, 0, 0, 63	1, 0, 0, 63	1, 0, 0, 63	1, 0, 0, 63
cartpole-balance	NULL	4	0, 0, 1, 63	1, 0, 0, 63	1, 0, 0, 63	1, 0, 0, 63
cartpole-balance	NULL	8	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
cartpole-balance	p0.05	1	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
cartpole-balance	p0.05	2	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
cartpole-balance	p0.05	4	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
cartpole-balance	p0.05	8	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
cartpole-balance	p0.2	1	1, 0, 0, 31	1, 0, 0, 31	1, 0, 0, 31	1, 0, 0, 31
cartpole-balance	p0.2	2	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
cartpole-balance	p0.2	4	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
cartpole-balance	p0.2	8	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
cartpole-balance	p0.5	1	4, 0, 4, 24	1, 2, 7, 22	8, 0, 0, 24	8, 0, 0, 24
cartpole-balance	p0.5	2	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
cartpole-balance	p0.5	4	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
cartpole-balance	p0.5	8	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
cartpole-balance	p1	1	1, 0, 22, 9	3, 0, 20, 9	23, 0, 0, 9	22, 0, 1, 9
cartpole-balance	p1	2	3, 2, 11, 16	3, 3, 11, 15	14, 0, 0, 18	14, 0, 0, 18
cartpole-balance	p1	4	3, 1, 3, 25	3, 1, 3, 25	6, 0, 0, 26	6, 0, 0, 26
cartpole-balance	p1	8	1, 0, 0, 31	1, 0, 0, 31	1, 0, 0, 31	0, 0, 1, 31
myo-obj-hold	NULL	1	0, 0, 0, 64	0, 0, 0, 64	0, 1, 0, 63	0, 1, 0, 63
myo-obj-hold	NULL	2	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
myo-obj-hold	NULL	4	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
myo-obj-hold	NULL	8	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
myo-obj-hold	p0.05	1	3, 1, 0, 28	3, 0, 0, 29	1, 0, 2, 29	0, 1, 3, 28
myo-obj-hold	p0.05	2	1, 0, 0, 31	1, 0, 0, 31	0, 0, 1, 31	0, 0, 1, 31
myo-obj-hold	p0.05	4	0, 0, 0, 32	0, 0, 0, 32	0, 2, 0, 30	0, 0, 0, 32
myo-obj-hold	p0.05	8	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
myo-obj-hold	p0.2	1	14, 0, 10, 8	14, 0, 10, 8	7, 0, 17, 8	3, 1, 21, 7
myo-obj-hold	p0.2	2	5, 1, 4, 22	7, 0, 2, 23	1, 4, 8, 19	1, 3, 8, 20
myo-obj-hold	p0.2	4	0, 0, 0, 32	0, 0, 0, 32	0, 3, 0, 29	0, 0, 0, 32
myo-obj-hold	p0.2	8	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
myo-obj-hold	p0.5	1	3, 1, 28, 0	3, 1, 28, 0	0, 1, 31, 0	0, 1, 31, 0
myo-obj-hold	p0.5	2	6, 2, 17, 7	5, 2, 18, 7	0, 4, 23, 5	0, 4, 23, 5
myo-obj-hold	p0.5	4	0, 5, 5, 22	4, 2, 1, 25	1, 3, 4, 24	4, 1, 1, 26
myo-obj-hold	p0.5	8	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
myo-obj-hold	p1	1	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
myo-obj-hold	p1	2	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
myo-obj-hold	p1	4	0, 0, 27, 5	0, 2, 27, 3	0, 2, 27, 3	4, 0, 23, 5
myo-obj-hold	p1	8	0, 0, 4, 28	3, 0, 1, 28	1, 0, 3, 28	4, 0, 0, 28
myo-pose	NULL	1	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
myo-pose	NULL	2	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
myo-pose	NULL	4	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
myo-pose	NULL	8	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
myo-pose	p0.05	1	1, 0, 0, 31	1, 0, 0, 31	1, 0, 0, 31	1, 0, 0, 31
myo-pose	p0.05	2	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
myo-pose	p0.05	4	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 2, 0, 30
myo-pose	p0.05	8	0, 0, 0, 32	0, 0, 0, 32	0, 2, 0, 30	0, 2, 0, 30
myo-pose	p0.2	1	25, 0, 6, 1	20, 0, 11, 1	28, 0, 3, 1	10, 0, 21, 1
myo-pose	p0.2	2	20, 2, 2, 8	22, 0, 0, 10	20, 0, 2, 10	8, 2, 14, 8
myo-pose	p0.2	4	5, 0, 1, 26	6, 0, 0, 26	5, 2, 1, 24	3, 4, 3, 22
myo-pose	p0.2	8	5, 0, 1, 26	6, 0, 0, 26	3, 0, 3, 26	4, 0, 2, 26
myo-pose	p0.5	1	3, 0, 29, 0	5, 0, 27, 0	2, 0, 30, 0	0, 0, 32, 0
myo-pose	p0.5	2	8, 0, 23, 1	6, 0, 25, 1	0, 0, 31, 1	0, 1, 31, 0
myo-pose	p0.5	4	9, 1, 19, 3	8, 1, 20, 3	2, 0, 26, 4	1, 2, 27, 2
myo-pose	p0.5	8	6, 0, 9, 17	14, 0, 1, 17	2, 4, 13, 13	2, 4, 13, 13
myo-pose	p1	1	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
myo-pose	p1	2	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
myo-pose	p1	4	1, 0, 31, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
myo-pose	p1	8	5, 0, 26, 1	1, 1, 30, 0	1, 1, 30, 0	1, 1, 30, 0
myo-reach	NULL	1	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 2, 0, 62
myo-reach	NULL	2	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
myo-reach	NULL	4	0, 0, 0, 64	0, 2, 0, 62	0, 1, 0, 63	0, 0, 0, 64
myo-reach	NULL	8	0, 0, 2, 62	2, 0, 0, 62	2, 0, 0, 62	2, 0, 0, 62
myo-reach	p0.05	1	3, 0, 0, 29	3, 0, 0, 29	3, 0, 0, 29	2, 0, 1, 29
myo-reach	p0.05	2	2, 0, 0, 30	2, 0, 0, 30	0, 0, 2, 30	2, 0, 0, 30
myo-reach	p0.05	4	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
myo-reach	p0.05	8	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
myo-reach	p0.2	1	17, 0, 9, 6	15, 0, 11, 6	11, 0, 15, 6	9, 0, 17, 6
myo-reach	p0.2	2	10, 0, 5, 17	13, 0, 2, 17	8, 1, 7, 16	13, 0, 2, 17
myo-reach	p0.2	4	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
myo-reach	p0.2	8	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
myo-reach	p0.5	1	6, 0, 26, 0	6, 0, 26, 0	1, 0, 31, 0	1, 0, 31, 0
myo-reach	p0.5	2	5, 0, 24, 3	4, 1, 25, 2	0, 0, 29, 3	4, 0, 25, 3
myo-reach	p0.5	4	0, 0, 19, 13	2, 2, 17, 11	4, 2, 15, 11	13, 0, 6, 13
myo-reach	p0.5	8	0, 0, 11, 21	11, 0, 0, 21	11, 0, 0, 21	11, 0, 0, 21
myo-reach	p1	1	0, 0, 32, 0	1, 0, 31, 0	0, 0, 32, 0	0, 0, 32, 0
myo-reach	p1	2	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
myo-reach	p1	4	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	1, 0, 31, 0
myo-reach	p1	8	0, 1, 25, 6	5, 0, 20, 7	22, 0, 3, 7	24, 0, 1, 7
reacher-easy	NULL	1	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
reacher-easy	NULL	2	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
reacher-easy	NULL	4	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
reacher-easy	NULL	8	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
reacher-easy	p0.05	1	28, 0, 2, 2	30, 0, 0, 2	30, 0, 0, 2	29, 0, 1, 2
reacher-easy	p0.05	2	6, 0, 0, 26	6, 0, 0, 26	6, 0, 0, 26	6, 0, 0, 26
reacher-easy	p0.05	4	2, 0, 0, 30	2, 0, 0, 30	2, 0, 0, 30	2, 0, 0, 30
reacher-easy	p0.05	8	1, 0, 0, 31	1, 0, 0, 31	1, 0, 0, 31	1, 0, 0, 31
reacher-easy	p0.2	1	2, 0, 30, 0	2, 0, 30, 0	1, 0, 31, 0	0, 0, 32, 0
reacher-easy	p0.2	2	11, 0, 21, 0	8, 0, 24, 0	23, 0, 9, 0	0, 0, 32, 0
reacher-easy	p0.2	4	11, 0, 15, 6	13, 1, 13, 5	23, 0, 3, 6	3, 1, 23, 5
reacher-easy	p0.2	8	6, 5, 3, 18	6, 5, 3, 18	8, 0, 1, 23	3, 7, 6, 16
reacher-easy	p0.5	1	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
reacher-easy	p0.5	2	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
reacher-easy	p0.5	4	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
reacher-easy	p0.5	8	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
reacher-easy	p1	1	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
reacher-easy	p1	2	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
reacher-easy	p1	4	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
reacher-easy	p1	8	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
walker-walk	NULL	1	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
walker-walk	NULL	2	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
walker-walk	NULL	4	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
walker-walk	NULL	8	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64	0, 0, 0, 64
walker-walk	p0.05	1	25, 0, 1, 6	26, 0, 0, 6	26, 0, 0, 6	26, 0, 0, 6
walker-walk	p0.05	2	1, 0, 0, 31	1, 0, 0, 31	1, 0, 0, 31	1, 0, 0, 31
walker-walk	p0.05	4	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
walker-walk	p0.05	8	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32	0, 0, 0, 32
walker-walk	p0.2	1	0, 0, 32, 0	1, 0, 31, 0	29, 0, 3, 0	3, 0, 29, 0
walker-walk	p0.2	2	10, 0, 21, 1	3, 0, 28, 1	31, 0, 0, 1	9, 0, 22, 1
walker-walk	p0.2	4	1, 0, 18, 13	0, 2, 19, 11	19, 0, 0, 13	9, 0, 10, 13
walker-walk	p0.2	8	0, 0, 2, 30	1, 0, 1, 30	2, 0, 0, 30	2, 0, 0, 30
walker-walk	p0.5	1	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
walker-walk	p0.5	2	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
walker-walk	p0.5	4	0, 0, 32, 0	0, 0, 32, 0	1, 0, 31, 0	0, 0, 32, 0
walker-walk	p0.5	8	2, 0, 29, 1	0, 1, 31, 0	11, 0, 20, 1	0, 0, 31, 1
walker-walk	p1	1	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
walker-walk	p1	2	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
walker-walk	p1	4	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0
walker-walk	p1	8	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0	0, 0, 32, 0


==> anc/d-021.tsv <==
Task	p	Pooled	Kish	Contrast	V	M	W(1/4)	W(1/2)	W(3/4)
cartpole-balance	0.5	0	0	0	6	1	1	1	4
cartpole-balance	0.2	0	0	0	0	0	0	0	0
cartpole-balance	0.05	0	0	0	0	0	0	0	0
reacher-easy	0.5	0	0	4	32	32	32	32	32
reacher-easy	0.2	0	0	0	29	31	31	31	30
reacher-easy	0.05	0	0	0	1	1	1	2	2
walker-walk	0.5	0	0	0	32	32	32	32	32
walker-walk	0.2	0	0	0	32	29	31	32	32
walker-walk	0.05	0	0	0	0	1	1	1	1
myo-pose	0.5	0	0	1	29	28	28	29	29
myo-pose	0.2	0	0	0	7	5	5	6	6
myo-pose	0.05	0	0	0	0	0	0	0	0
myo-reach	0.5	0	0	21	26	22	24	25	26
myo-reach	0.2	0	0	6	10	4	5	7	9
myo-reach	0.05	0	0	0	0	0	0	0	0
myo-obj-hold	0.5	0	0	15	29	26	28	28	29
myo-obj-hold	0.2	0	0	5	10	8	9	10	10
myo-obj-hold	0.05	0	0	0	0	1	1	1	1


==> anc/d-022.tsv <==
Task	p	R	R_1/2	T	N	RM	SM	SW	UW
cartpole-balance	0.5	0	0	9	2	0	4	8	6
cartpole-balance	0.2	0	0	0	0	0	0	1	0
cartpole-balance	0.05	0	0	0	0	0	0	0	0
reacher-easy	0.5	32	32	32	32	32	32	32	32
reacher-easy	0.2	31	32	30	13	32	32	32	32
reacher-easy	0.05	0	1	0	2	1	31	30	30
walker-walk	0.5	32	32	32	32	32	32	32	32
walker-walk	0.2	3	29	31	32	29	32	32	32
walker-walk	0.05	0	0	0	2	0	16	26	23
myo-pose	0.5	30	32	27	30	32	32	32	32
myo-pose	0.2	3	21	11	7	20	29	31	30
myo-pose	0.05	0	0	0	0	0	0	1	0
myo-reach	0.5	31	31	26	10	31	31	32	32
myo-reach	0.2	15	17	11	0	14	22	26	26
myo-reach	0.05	0	1	0	0	0	1	3	1
myo-obj-hold	0.5	32	32	29	22	32	31	31	32
myo-obj-hold	0.2	17	22	10	4	19	23	24	24
myo-obj-hold	0.05	2	4	0	0	2	4	3	3


==> anc/d-023.tsv <==
h	p	Pooled	Kish	Contrast	V	M	W(1/4)	W(1/2)	W(3/4)
1	0.5	0	0	41	154	141	145	147	152
1	0.2	0	0	11	88	77	81	86	87
1	0.05	0	0	0	1	3	3	4	4
2	0.5	0	0	61	134	121	126	129	130
2	0.2	0	0	12	52	57	60	59	56
2	0.05	0	0	4	0	1	0	0	0
4	0.5	4	7	47	105	92	104	107	113
4	0.2	0	0	7	32	26	29	32	34
4	0.05	0	0	2	0	0	0	0	0
8	0.5	14	14	14	78	69	74	77	81
8	0.2	1	1	2	9	4	6	10	11
8	0.05	0	0	1	0	1	1	1	0


==> anc/d-024.tsv <==
h	p	R	R_1/2	T	N	RM	SM	SW	UW
1	0.5	157	159	155	128	159	162	167	166
1	0.2	69	121	93	56	114	138	146	144
1	0.05	2	6	0	4	3	52	63	57
2	0.5	151	148	135	83	148	147	147	151
2	0.2	31	83	56	44	75	83	109	107
2	0.05	3	1	0	9	2	5	10	8
4	0.5	113	101	107	64	107	101	116	114
4	0.2	9	41	35	30	35	41	51	52
4	0.05	2	2	0	3	1	1	2	2
8	0.5	69	80	65	59	77	68	89	84
8	0.2	4	15	9	11	13	9	17	20
8	0.05	2	2	0	0	1	0	1	1


==> anc/d-025.tsv <==
Task	Cond.	h	\lambda_V	\lambda_T	Kish	Contrast	\lambda_\rm SV	f_\rm SV
cartpole-balance	NULL	1	0.000976562	0.00123575	0.499956	0.0117916	0.000976562	1
cartpole-balance	NULL	2	0.000976562	0.00102369	0.430228	0.0115391	0.015625	0.25
cartpole-balance	NULL	4	0.00195312	0.00115342	0.365024	0.0114238	0.015625	0.25
cartpole-balance	NULL	8	0.00195312	0.00150854	0.341705	0.0113969	0.015625	0.25
cartpole-balance	p0.05	1	0.000244141	0.000179426	0.341051	0.0116326	0.000488281	0.5
cartpole-balance	p0.05	2	0.000244141	0.000210739	0.296093	0.0114274	0.000976562	0.5
cartpole-balance	p0.05	4	0.000488281	0.000303132	0.253905	0.0113508	0.015625	0.125
cartpole-balance	p0.05	8	0.000488281	0.000437141	0.224703	0.0111245	0.015625	0.125
cartpole-balance	p0.2	1	6.10352e-05	6.10352e-05	0.439935	0.0115576	0.5	0.015625
cartpole-balance	p0.2	2	6.10352e-05	6.10352e-05	0.413335	0.0111656	6.10352e-05	0.015625
cartpole-balance	p0.2	4	6.10352e-05	6.10352e-05	0.350137	0.0110684	0.5	0.015625
cartpole-balance	p0.2	8	6.10352e-05	6.10352e-05	0.316547	0.011112	0.0625	0.015625
cartpole-balance	p0.5	1	0.000488281	0.000628753	0.42608	0.0119614	0.00390625	0.25
cartpole-balance	p0.5	2	0.000488281	0.000613827	0.37176	0.0117807	0.0625	0.0625
cartpole-balance	p0.5	4	0.000976562	0.000697239	0.314576	0.0116583	0.000976562	1
cartpole-balance	p0.5	8	0.000976562	0.000771841	0.272007	0.0116849	0.03125	0.0625
cartpole-balance	p1	1	0.000976562	0.00123575	0.499956	0.0117916	0.000976562	1
cartpole-balance	p1	2	0.000976562	0.00102369	0.430228	0.0115391	0.015625	0.25
cartpole-balance	p1	4	0.00195312	0.00115342	0.365024	0.0114238	0.015625	0.25
cartpole-balance	p1	8	0.00195312	0.00150854	0.341705	0.0113969	0.015625	0.25
myo-obj-hold	NULL	1	0.25	0.150128	0.602026	0.15735	0.25	1
myo-obj-hold	NULL	2	0.25	0.103021	0.376522	0.140875	0.25	1
myo-obj-hold	NULL	4	0.0625	0.0379533	0.232651	0.0785752	0.0625	1
myo-obj-hold	NULL	8	0.03125	0.00998635	0.172075	0.036436	0.03125	1
myo-obj-hold	p0.05	1	0.00195312	0.00188881	0.506787	0.0241922	0.5	0.0625
myo-obj-hold	p0.05	2	0.00195312	0.00171229	0.340708	0.0273015	0.5	0.0625
myo-obj-hold	p0.05	4	0.00390625	0.00121672	0.224336	0.0344981	0.00390625	1
myo-obj-hold	p0.05	8	0.00390625	6.10352e-05	0.186904	0.0264966	0.00390625	1
myo-obj-hold	p0.2	1	0.00390625	0.00422369	0.512968	0.0265674	0.125	0.25
myo-obj-hold	p0.2	2	0.0078125	0.00461061	0.335582	0.0288707	0.125	0.25
myo-obj-hold	p0.2	4	0.0078125	0.00291587	0.216876	0.0303917	0.0625	0.25
myo-obj-hold	p0.2	8	0.00390625	0.00206888	0.181827	0.0282959	0.00390625	1
myo-obj-hold	p0.5	1	0.0078125	0.00906671	0.579324	0.0278193	0.5	0.5
myo-obj-hold	p0.5	2	0.015625	0.0142069	0.413359	0.0359185	0.125	0.5
myo-obj-hold	p0.5	4	0.03125	0.00964292	0.264133	0.0386951	0.125	0.5
myo-obj-hold	p0.5	8	0.015625	0.00339226	0.220013	0.0319584	0.015625	1
myo-obj-hold	p1	1	0.25	0.150128	0.602026	0.15735	0.25	1
myo-obj-hold	p1	2	0.25	0.103021	0.376522	0.140875	0.25	1
myo-obj-hold	p1	4	0.0625	0.0379533	0.232651	0.0785752	0.0625	1
myo-obj-hold	p1	8	0.03125	0.00998635	0.172075	0.036436	0.03125	1
myo-pose	NULL	1	0.03125	0.0297285	0.528606	0.044232	0.125	0.5
myo-pose	NULL	2	0.03125	0.0309362	0.454334	0.0315776	0.125	0.5
myo-pose	NULL	4	0.03125	0.0272231	0.31598	0.0287247	0.03125	1
myo-pose	NULL	8	0.0625	0.0188637	0.229684	0.0242852	0.125	0.5
myo-pose	p0.05	1	0.000488281	0.000901283	0.595744	0.0368549	0.125	0.03125
myo-pose	p0.05	2	0.000976562	0.000950363	0.47962	0.0299	0.03125	0.125
myo-pose	p0.05	4	0.000976562	0.000734576	0.336575	0.0270373	0.015625	0.25
myo-pose	p0.05	8	0.00390625	0.000664511	0.275309	0.0274512	0.00390625	1
myo-pose	p0.2	1	0.00195312	0.00227363	0.571715	0.0296865	0.125	0.125
myo-pose	p0.2	2	0.00390625	0.00195107	0.422171	0.0264457	0.125	0.125
myo-pose	p0.2	4	0.0078125	0.00115363	0.300277	0.0250098	0.25	0.125
myo-pose	p0.2	8	0.00195312	0.000634148	0.263299	0.0267648	0.125	0.25
myo-pose	p0.5	1	0.0078125	0.00940357	0.61661	0.0378032	0.125	0.25
myo-pose	p0.5	2	0.015625	0.0107394	0.536264	0.0352353	0.0625	0.5
myo-pose	p0.5	4	0.015625	0.00898502	0.420768	0.0298974	0.0625	0.5
myo-pose	p0.5	8	0.015625	0.00650599	0.397278	0.0290876	0.0625	0.5
myo-pose	p1	1	0.03125	0.0297285	0.528606	0.044232	0.125	0.5
myo-pose	p1	2	0.03125	0.0309362	0.454334	0.0315776	0.125	0.5
myo-pose	p1	4	0.03125	0.0272231	0.31598	0.0287247	0.03125	1
myo-pose	p1	8	0.0625	0.0188637	0.229684	0.0242852	0.125	0.5
myo-reach	NULL	1	1	1.46997	0.916582	0.164562	1	1
myo-reach	NULL	2	0.5	0.0573599	0.659125	0.125614	0.5	1
myo-reach	NULL	4	1	0.0358614	0.476326	0.063185	1	1
myo-reach	NULL	8	0.25	0.02475	0.583073	0.0280158	0.25	1
myo-reach	p0.05	1	6.10352e-05	0.00166847	0.632496	0.02166	0.0625	0.0625
myo-reach	p0.05	2	0.000488281	0.00151522	0.44985	0.0225747	1	0.0625
myo-reach	p0.05	4	0.00390625	0.00217214	0.417393	0.02188	0.015625	0.5
myo-reach	p0.05	8	0.0625	0.00683954	0.602679	0.0226728	0.0625	1
myo-reach	p0.2	1	0.0078125	0.00910345	0.80598	0.0239241	0.0625	0.25
myo-reach	p0.2	2	0.015625	0.010513	0.567303	0.0251393	0.0625	0.5
myo-reach	p0.2	4	0.015625	0.00613851	0.466535	0.021028	0.015625	1
myo-reach	p0.2	8	0.00195312	0.00255393	0.492643	0.015355	0.00195312	1
myo-reach	p0.5	1	0.015625	0.0163788	0.704765	0.0273092	0.0625	0.5
myo-reach	p0.5	2	0.03125	0.0208793	0.445697	0.0278701	0.0625	0.5
myo-reach	p0.5	4	0.0625	0.0199141	0.372353	0.0240354	0.0625	1
myo-reach	p0.5	8	0.25	0.00788227	0.696405	0.0178557	0.25	1
myo-reach	p1	1	1	1.46997	0.916582	0.164562	1	1
myo-reach	p1	2	0.5	0.0573599	0.659125	0.125614	0.5	1
myo-reach	p1	4	1	0.0358614	0.476326	0.063185	1	1
myo-reach	p1	8	0.25	0.02475	0.583073	0.0280158	0.25	1
reacher-easy	NULL	1	0.03125	0.0234685	0.610691	0.0808239	0.03125	1
reacher-easy	NULL	2	0.03125	0.0198512	0.593866	0.0721365	0.03125	1
reacher-easy	NULL	4	0.03125	0.0171288	0.665232	0.0529522	0.03125	1
reacher-easy	NULL	8	0.03125	0.0130524	0.703051	0.0318889	0.03125	1
reacher-easy	p0.05	1	0.000488281	0.000277279	1	0.0156712	0.5	0.0625
reacher-easy	p0.05	2	0.000488281	0.000318398	1	0.0162131	0.0625	0.03125
reacher-easy	p0.05	4	0.000976562	0.000365188	1	0.0164748	0.125	0.03125
reacher-easy	p0.05	8	0.000244141	0.000343841	0.961124	0.015655	0.015625	0.125
reacher-easy	p0.2	1	0.000976562	0.000866372	1	0.0157813	0.5	0.25
reacher-easy	p0.2	2	0.00195312	0.000999612	1	0.0164538	0.0625	0.25
reacher-easy	p0.2	4	0.00195312	0.00103663	1	0.0161139	0.03125	0.25
reacher-easy	p0.2	8	0.000976562	0.000994273	1	0.0153655	0.125	0.125
reacher-easy	p0.5	1	0.00195312	0.002163	1	0.0159547	0.5	0.5
reacher-easy	p0.5	2	0.00390625	0.0027152	1	0.0175379	0.0625	0.5
reacher-easy	p0.5	4	0.0078125	0.00318481	1	0.0184489	0.03125	0.5
reacher-easy	p0.5	8	0.0078125	0.00337683	1	0.0193341	0.03125	0.5
reacher-easy	p1	1	0.03125	0.0234685	0.610691	0.0808239	0.03125	1
reacher-easy	p1	2	0.03125	0.0198512	0.593866	0.0721365	0.03125	1
reacher-easy	p1	4	0.03125	0.0171288	0.665232	0.0529522	0.03125	1
reacher-easy	p1	8	0.03125	0.0130524	0.703051	0.0318889	0.03125	1
walker-walk	NULL	1	0.03125	0.0258302	0.908371	0.121094	0.03125	1
walker-walk	NULL	2	0.015625	0.0205702	0.706907	0.105994	0.015625	1
walker-walk	NULL	4	0.015625	0.0161501	0.634307	0.0842653	0.015625	1
walker-walk	NULL	8	0.015625	0.0115993	0.596266	0.058339	0.03125	0.5
walker-walk	p0.05	1	0.000488281	0.000401809	1	0.0419826	0.0625	0.03125
walker-walk	p0.05	2	0.000488281	0.00048162	0.958258	0.0402438	0.0078125	0.125
walker-walk	p0.05	4	0.000244141	0.000413796	0.792774	0.0409972	0.125	0.015625
walker-walk	p0.05	8	6.10352e-05	0.000277972	0.630929	0.0445632	0.015625	0.0625
walker-walk	p0.2	1	0.00195312	0.00253828	0.97848	0.0572324	0.0625	0.125
walker-walk	p0.2	2	0.00390625	0.00271112	0.828318	0.0530405	0.015625	0.25
walker-walk	p0.2	4	0.00390625	0.00270275	0.680272	0.0660606	0.00390625	1
walker-walk	p0.2	8	0.00390625	0.00185299	0.567553	0.0481531	0.00390625	1
walker-walk	p0.5	1	0.0078125	0.00760165	1	0.0501458	0.0625	0.5
walker-walk	p0.5	2	0.0078125	0.007802	0.856581	0.0539616	0.03125	0.5
walker-walk	p0.5	4	0.0078125	0.00715347	0.747518	0.0531113	0.015625	0.5
walker-walk	p0.5	8	0.0078125	0.00539348	0.65271	0.0460163	0.015625	0.5
walker-walk	p1	1	0.03125	0.0258302	0.908371	0.121094	0.03125	1
walker-walk	p1	2	0.015625	0.0205702	0.706907	0.105994	0.015625	1
walker-walk	p1	4	0.015625	0.0161501	0.634307	0.0842653	0.015625	1
walker-walk	p1	8	0.015625	0.0115993	0.596266	0.058339	0.03125	0.5


==> anc/d-026.tsv <==
Law	Statistic	Rejected	Median log E	Minimum log E	Maximum log E
L-emp	Pooled	143/159	13.916	-134.538	33.703
L-emp	V	155/159	15.536	-52.484	28.718
L-emp	M	154/159	13.447	-0.445	31.000
L-emp	W(3/4)	155/159	15.305	-1.763	29.873
L-emp	W(1/4)	155/159	14.427	-0.664	30.800
L-emp	W(1/2)	155/159	15.053	-1.070	30.440
L-emp	R	153/159	10.834	-7.553	24.072
L-emp	R_1/2	154/159	8.492	-3.089	16.828
L-emp	O57	149/159	13.163	-3.839	32.655
L-emp	O57h	153/159	11.780	-0.567	26.867
L-par	Pooled	142/159	13.831	-132.199	32.807
L-par	V	156/159	15.393	-52.032	28.729
L-par	M	155/159	13.069	-0.437	30.116
L-par	W(3/4)	156/159	15.115	-1.754	29.319
L-par	W(1/4)	156/159	14.097	-0.656	29.956
L-par	W(1/2)	156/159	14.719	-1.061	29.688
L-par	R	152/159	10.389	-7.561	24.152
L-par	R_1/2	155/159	8.211	-3.094	16.879
L-par	O57	150/159	12.904	-2.628	32.012
L-par	O57h	154/159	11.774	-0.638	26.925


==> anc/d-027.tsv <==
Law	Arm	Q1	Median	Q3	Best < 1	Best = 1	Best > 1	L(1) < 0
emp	NULL	{6.1035156\times10^-5}	{6.1035156\times10^-5}	0.037162722	159	0	0	159
emp	ACTIVE	0.42044821	0.59460356	0.70710678	150	3	6	13
par	NULL	{6.1035156\times10^-5}	{6.1035156\times10^-5}	0.03125	159	0	0	159
par	ACTIVE	0.42044821	0.59460356	0.70710678	151	4	4	12


==> anc/d-028.tsv <==
Law	Arm	Break-even above 4	No nonnegative grid value
emp	NULL	0	86
emp	ACTIVE	6	1
par	NULL	0	87
par	ACTIVE	6	1


==> anc/d-029.tsv <==
Statistic	L-emp	L-par
Pooled	0	0
Validation-tuned (V)	0	0
Mixture (M)	1	0
W(3/4), primary	0	0
W(1/2)	0	0
W(1/4)	1	0
Rank (R)	1	1
Rank (R_1/2)	2	1
Online (O57)	2	0
Online (O57h)	1	0
V at the ACTIVE factor	0	0
W(3/4) at the ACTIVE factor	0	0


==> anc/d-030.tsv <==
Arm	Origins	Pooled	V	M	W(3/4)
NULL	1	1	0	0	0
NULL	2	2	0	0	0
NULL	3	1	0	0	0
NULL	4	0	0	0	0
NULL	5	0	0	0	0
NULL	6	0	0	0	0
NULL	7	0	0	0	0
NULL	8	0	0	0	0
NULL	9	0	0	0	0
NULL	10	0	0	0	0
NULL	11	0	0	0	0
NULL	12	0	0	0	0
NULL	13	0	0	1	0
NULL	14	0	0	1	0
ACTIVE	1	26	20	1	16
ACTIVE	2	72	70	23	63
ACTIVE	3	91	103	58	97
ACTIVE	4	104	128	81	122
ACTIVE	5	113	136	108	134
ACTIVE	6	114	144	119	140
ACTIVE	7	125	145	134	144
ACTIVE	8	127	147	136	147
ACTIVE	9	130	148	141	148
ACTIVE	10	128	150	146	150
ACTIVE	11	127	150	146	150
ACTIVE	12	134	152	149	152
ACTIVE	13	139	153	151	153
ACTIVE	14	143	155	154	155


==> anc/d-031.tsv <==
Arm	Origins	Pooled	V	M	W(3/4)
NULL	1	1	0	0	0
NULL	2	0	0	0	0
NULL	3	0	0	0	0
NULL	4	0	0	0	0
NULL	5	0	0	0	0
NULL	6	0	0	0	0
NULL	7	0	0	0	0
NULL	8	0	0	0	0
NULL	9	0	0	0	0
NULL	10	0	0	0	0
NULL	11	0	0	0	0
NULL	12	0	0	0	0
NULL	13	0	0	0	0
NULL	14	0	0	0	0
ACTIVE	1	26	20	3	13
ACTIVE	2	69	67	20	58
ACTIVE	3	91	103	58	94
ACTIVE	4	103	127	85	127
ACTIVE	5	112	140	106	133
ACTIVE	6	119	144	123	141
ACTIVE	7	122	145	134	145
ACTIVE	8	123	149	136	148
ACTIVE	9	127	149	141	149
ACTIVE	10	126	150	146	150
ACTIVE	11	124	152	148	152
ACTIVE	12	134	154	150	152
ACTIVE	13	139	153	150	153
ACTIVE	14	142	156	155	156


==> anc/d-032.tsv <==
Law	Arm	Split	Positive / units	Undefined
emp	NULL	validation	2/80	0
emp	NULL	test	4/159	0
emp	ACTIVE	validation	79/80	0
emp	ACTIVE	test	151/159	0
par	NULL	validation	4/80	0
par	NULL	test	6/159	0
par	ACTIVE	validation	80/80	0
par	ACTIVE	test	153/159	0


==> anc/d-033.tsv <==
Law	Arm	g	\lambda_V
emp	NULL	9	0.001953125
emp	ACTIVE	1	0.5
par	NULL	8	0.00390625
par	ACTIVE	1	0.5


==> anc/d-034.tsv <==
Arm	Game/task	Condition	Effect reports	Undefined
IRIS pixels	Boxing	NULL	2/64	0
IRIS pixels	Boxing	p1	32/32	0
IRIS pixels	Breakout	NULL	5/64	0
IRIS pixels	Breakout	p1	32/32	0
IRIS pixels	Pong	NULL	1/64	0
IRIS pixels	Pong	p1	32/32	0
IRIS tokens	Alien	NULL	4/64	0
IRIS tokens	Alien	p1	32/32	0
IRIS tokens	Amidar	NULL	4/64	0
IRIS tokens	Amidar	p1	32/32	0
IRIS tokens	Assault	NULL	4/64	0
IRIS tokens	Assault	p1	32/32	0
IRIS tokens	Asterix	NULL	3/64	0
IRIS tokens	Asterix	p1	32/32	0
IRIS tokens	BankHeist	NULL	5/64	0
IRIS tokens	BankHeist	p1	20/32	0
IRIS tokens	BattleZone	NULL	2/64	0
IRIS tokens	BattleZone	p1	32/32	0
IRIS tokens	Boxing	NULL	3/64	0
IRIS tokens	Boxing	p0.05	2/32	0
IRIS tokens	Boxing	p0.2	31/32	0
IRIS tokens	Boxing	p0.5	32/32	0
IRIS tokens	Boxing	p1	32/32	0
IRIS tokens	Breakout	NULL	1/64	0
IRIS tokens	Breakout	p0.05	3/32	0
IRIS tokens	Breakout	p0.2	22/32	0
IRIS tokens	Breakout	p0.5	32/32	0
IRIS tokens	Breakout	p1	32/32	0
IRIS tokens	ChopperCommand	NULL	2/64	0
IRIS tokens	ChopperCommand	p1	32/32	0
IRIS tokens	CrazyClimber	NULL	2/64	0
IRIS tokens	CrazyClimber	p1	32/32	0
IRIS tokens	DemonAttack	NULL	4/64	0
IRIS tokens	DemonAttack	p1	32/32	0
IRIS tokens	Freeway	NULL	2/64	0
IRIS tokens	Freeway	p1	32/32	0
IRIS tokens	Frostbite	NULL	3/64	0
IRIS tokens	Frostbite	p1	32/32	0
IRIS tokens	Gopher	NULL	4/64	0
IRIS tokens	Gopher	p1	32/32	0
IRIS tokens	Hero	NULL	4/64	0
IRIS tokens	Hero	p1	32/32	0
IRIS tokens	Jamesbond	NULL	1/64	0
IRIS tokens	Jamesbond	p1	32/32	0
IRIS tokens	Kangaroo	NULL	3/64	0
IRIS tokens	Kangaroo	p1	32/32	0
IRIS tokens	Krull	NULL	1/64	0
IRIS tokens	Krull	p1	32/32	0
IRIS tokens	KungFuMaster	NULL	3/64	0
IRIS tokens	KungFuMaster	p1	32/32	0
IRIS tokens	MsPacman	NULL	4/64	0
IRIS tokens	MsPacman	p1	25/32	0
IRIS tokens	Pong	NULL	2/64	0
IRIS tokens	Pong	p0.05	1/32	0
IRIS tokens	Pong	p0.2	25/32	0
IRIS tokens	Pong	p0.5	32/32	0
IRIS tokens	Pong	p1	32/32	0
IRIS tokens	PrivateEye	NULL	4/64	0
IRIS tokens	PrivateEye	p1	32/32	0
IRIS tokens	Qbert	NULL	3/64	0
IRIS tokens	Qbert	p1	28/32	0
IRIS tokens	RoadRunner	NULL	4/64	0
IRIS tokens	RoadRunner	p1	30/32	0
IRIS tokens	Seaquest	NULL	2/64	0
IRIS tokens	Seaquest	p1	32/32	0
IRIS tokens	UpNDown	NULL	4/64	0
IRIS tokens	UpNDown	p1	15/32	0
TD-MPC2	cartpole-balance	NULL	4/64	0
TD-MPC2	cartpole-balance	p0.05	2/32	0
TD-MPC2	cartpole-balance	p0.2	6/32	0
TD-MPC2	cartpole-balance	p0.5	15/32	0
TD-MPC2	cartpole-balance	p1	27/32	0
TD-MPC2	myo-obj-hold	NULL	1/64	0
TD-MPC2	myo-obj-hold	p0.05	2/32	0
TD-MPC2	myo-obj-hold	p0.2	7/32	0
TD-MPC2	myo-obj-hold	p0.5	21/32	0
TD-MPC2	myo-obj-hold	p1	32/32	0
TD-MPC2	myo-pose	NULL	2/64	0
TD-MPC2	myo-pose	p0.05	1/32	0
TD-MPC2	myo-pose	p0.2	8/32	0
TD-MPC2	myo-pose	p0.5	28/32	0
TD-MPC2	myo-pose	p1	32/32	0
TD-MPC2	myo-reach	NULL	7/64	0
TD-MPC2	myo-reach	p0.05	2/32	0
TD-MPC2	myo-reach	p0.2	1/32	0
TD-MPC2	myo-reach	p0.5	21/32	0
TD-MPC2	myo-reach	p1	32/32	0
TD-MPC2	reacher-easy	NULL	1/64	0
TD-MPC2	reacher-easy	p0.05	8/32	0
TD-MPC2	reacher-easy	p0.2	29/32	0
TD-MPC2	reacher-easy	p0.5	32/32	0
TD-MPC2	reacher-easy	p1	32/32	0
TD-MPC2	walker-walk	NULL	4/64	0
TD-MPC2	walker-walk	p0.05	6/32	0
TD-MPC2	walker-walk	p0.2	32/32	0
TD-MPC2	walker-walk	p0.5	32/32	0
TD-MPC2	walker-walk	p1	32/32	0


==> anc/d-035.tsv <==
Game/task	Condition	\lambda_K	\lambda_c	\lambda_V	g_V
cartpole-balance	NULL	0.4226	0.01158	0.00006104	14
cartpole-balance	p0.05	0.3822	0.01206	0.0001221	13
cartpole-balance	p0.2	0.4415	0.0117	0.0004883	11
cartpole-balance	p0.5	0.4283	0.01197	0.0004883	11
cartpole-balance	p1	0.4511	0.01212	0.0009766	10
myo-obj-hold	NULL	0.5514	0.02341	0.00006104	14
myo-obj-hold	p0.05	0.583	0.0239	0.001953	9
myo-obj-hold	p0.2	0.7126	0.02748	0.003906	8
myo-obj-hold	p0.5	0.6311	0.02744	0.01562	6
myo-obj-hold	p1	0.6371	0.1769	0.25	2
myo-pose	NULL	0.6156	0.03961	0.0004883	11
myo-pose	p0.05	0.6175	0.03078	0.0009766	10
myo-pose	p0.2	0.6459	0.03711	0.003906	8
myo-pose	p0.5	0.6275	0.0343	0.007812	7
myo-pose	p1	0.6091	0.04822	0.03125	5
myo-reach	NULL	0.7911	0.02227	0.00006104	14
myo-reach	p0.05	0.7877	0.02202	0.001953	9
myo-reach	p0.2	0.8433	0.02498	0.007812	7
myo-reach	p0.5	0.6149	0.02815	0.01562	6
myo-reach	p1	0.9226	0.1241	0.5	1
reacher-easy	NULL	1	0.01515	0.00006104	14
reacher-easy	p0.05	1	0.01584	0.0002441	12
reacher-easy	p0.2	1	0.01516	0.0009766	10
reacher-easy	p0.5	1	0.01575	0.001953	9
reacher-easy	p1	0.3999	0.09832	0.03125	5
walker-walk	NULL	1	0.0488	0.00006104	14
walker-walk	p0.05	1	0.05301	0.0009766	10
walker-walk	p0.2	1	0.0432	0.001953	9
walker-walk	p0.5	1	0.06727	0.007812	7
walker-walk	p1	0.905	0.1645	0.03125	5


==> anc/d-036.tsv <==
Game/task	Condition	Pooled	Kish	Contrast	V
cartpole-balance	NULL	0; -61,915	0; -25,478	0; -324.1	0; -0.02645
cartpole-balance	p1	0; -53,850	0; -23,635	0; -239.3	24; 6.289
cartpole-balance	p0.5	0; -59,344	0; -24,746	0; -313.6	9; 1.877
cartpole-balance	p0.2	0; -58,331	0; -25,108	0; -297	1; 0.2572
cartpole-balance	p0.05	0; -59,259	0; -21,948	0; -333.1	0; 0.04316
myo-obj-hold	NULL	0; -2,122	0; -1,132	0; -21.42	0; -0.00295
myo-obj-hold	p1	22; 33.67	29; 54.97	32; 76.18	32; 75.29
myo-obj-hold	p0.5	0; -1,508	0; -918.1	16; 4.043	23; 9.981
myo-obj-hold	p0.2	0; -1,903	0; -1,328	3; -16.14	13; 0.9689
myo-obj-hold	p0.05	0; -1,950	0; -1,103	0; -19.38	0; 0.05227
myo-pose	NULL	0; -9,953	0; -5,954	0; -197	0; -0.1296
myo-pose	p1	0; -4,567	0; -2,597	31; 98.24	32; 121.2
myo-pose	p0.5	0; -7,552	0; -4,568	3; -40.69	32; 18.56
myo-pose	p0.2	0; -9,642	0; -6,068	0; -150.1	13; 2.042
myo-pose	p0.05	0; -9,420	0; -5,644	0; -115.9	0; -0.06511
myo-reach	NULL	0; -1,223	0; -955.7	0; -6.638	0; 0.00332
myo-reach	p1	31; 58.22	31; 58.22	32; 58.22	31; 58.22
myo-reach	p0.5	0; -1,058	0; -624.6	20; 12.85	26; 13.3
myo-reach	p0.2	0; -1,491	0; -1,248	2; -7.316	6; 1.025
myo-reach	p0.05	0; -1,225	0; -953.5	0; -6.069	0; 0.1439
reacher-easy	NULL	0; -132,114	0; -132,114	0; -1,228	0; -0.06078
reacher-easy	p1	1; -5,683	10; -850.4	30; 1,530	32; 1,850
reacher-easy	p0.5	0; -92,353	0; -92,353	5; -563.8	32; 99.74
reacher-easy	p0.2	0; -109,242	0; -109,242	0; -839.4	30; 11.7
reacher-easy	p0.05	0; -85,940	0; -85,940	0; -722.5	2; 0.3599
walker-walk	NULL	0; -63,553	0; -63,553	0; -1,860	0; -0.01902
walker-walk	p1	0; -21,198	0; -18,962	0; -1,701	32; 701.8
walker-walk	p0.5	0; -47,669	0; -47,669	0; -1,690	32; 116.6
walker-walk	p0.2	0; -59,116	0; -59,116	0; -1,287	32; 14.88
walker-walk	p0.05	0; -64,960	0; -64,960	0; -2,124	5; 1.376


==> anc/d-037.tsv <==
Game/task	Condition	M	M13	W(1/4)	W(1/2)
cartpole-balance	NULL	0; -1.616	0; -2.479	0; -1.047	0; -0.5823
cartpole-balance	p1	19; 3.854	20; 3.989	22; 4.968	24; 5.618
cartpole-balance	p0.5	5; 0.2186	5; 0.1571	6; 0.826	7; 1.309
cartpole-balance	p0.2	0; -1.003	0; -1.466	0; -0.6001	0; -0.227
cartpole-balance	p0.05	0; -1.415	0; -2.122	0; -0.9144	0; -0.4845
myo-obj-hold	NULL	0; -0.9085	0; -1.165	0; -0.6543	0; -0.3873
myo-obj-hold	p1	32; 74.25	32; 74.39	32; 74.81	32; 74.94
myo-obj-hold	p0.5	23; 7.947	23; 8.09	23; 8.76	23; 9.347
myo-obj-hold	p0.2	6; -0.2284	7; -0.2792	6; 0.146	10; 0.5007
myo-obj-hold	p0.05	0; -0.7473	0; -0.9399	0; -0.5317	0; -0.2971
myo-pose	NULL	0; -1.131	0; -1.51	0; -0.8397	0; -0.5435
myo-pose	p1	32; 118.5	32; 118.6	32; 119.8	32; 120.5
myo-pose	p0.5	32; 15.97	32; 16.12	32; 17.2	32; 17.88
myo-pose	p0.2	5; 0.5566	7; 0.6032	9; 1.067	10; 1.506
myo-pose	p0.05	0; -0.9736	0; -1.272	0; -0.7183	0; -0.4504
myo-reach	NULL	0; -0.6754	0; -0.8383	0; -0.5005	0; -0.3026
myo-reach	p1	32; 57.24	32; 57.38	32; 57.52	32; 57.81
myo-reach	p0.5	25; 11.21	25; 11.35	26; 12.15	26; 12.69
myo-reach	p0.2	2; -0.09853	2; -0.1211	3; 0.2432	4; 0.576
myo-reach	p0.05	0; -0.6211	0; -0.7666	0; -0.4214	0; -0.1956
reacher-easy	NULL	0; -1.932	0; -3.41	0; -1.17	0; -0.6481
reacher-easy	p1	32; 1,877	32; 1,877	32; 1,877	32; 1,878
reacher-easy	p0.5	32; 114.3	32; 114.4	32; 114.8	32; 115
reacher-easy	p0.2	31; 11.74	31; 11.89	31; 12.16	31; 12.09
reacher-easy	p0.05	0; -0.9387	0; -1.414	1; -0.4759	2; -0.1074
walker-walk	NULL	0; -1.475	0; -2.157	0; -0.977	0; -0.5482
walker-walk	p1	32; 699.1	32; 699.2	32; 700.4	32; 701.1
walker-walk	p0.5	32; 113.9	32; 114.1	32; 115.2	32; 115.9
walker-walk	p0.2	30; 12.58	31; 12.72	32; 13.6	32; 14.22
walker-walk	p0.05	1; -0.1574	1; -0.2568	1; 0.3876	2; 0.834


==> anc/d-038.tsv <==
Game/task	Condition	W(3/4)	R	R_1/2
cartpole-balance	NULL	0; -0.2662	0; -208.1	0; -71.46
cartpole-balance	p1	24; 6.008	0; -155.5	1; -38.38
cartpole-balance	p0.5	9; 1.633	0; -175.9	0; -51.19
cartpole-balance	p0.2	0; 0.04416	0; -199.2	0; -65.9
cartpole-balance	p0.05	0; -0.1852	0; -204	0; -68.9
myo-obj-hold	NULL	0; -0.1768	0; -8.862	0; -3.132
myo-obj-hold	p1	32; 75.11	32; 48.15	32; 32.77
myo-obj-hold	p0.5	23; 9.713	32; 19.39	32; 14.69
myo-obj-hold	p0.2	12; 0.762	17; 3.503	23; 4.708
myo-obj-hold	p0.05	0; -0.1072	0; -4.711	2; -0.7626
myo-pose	NULL	0; -0.3153	0; -42.6	0; -14.92
myo-pose	p1	32; 120.9	32; 123.9	32; 89.94
myo-pose	p0.5	32; 18.27	32; 33.74	32; 33.16
myo-pose	p0.2	12; 1.809	4; -8.438	22; 6.601
myo-pose	p0.05	0; -0.2393	0; -36.27	0; -10.93
myo-reach	NULL	0; -0.1376	0; -5.138	0; -1.806
myo-reach	p1	32; 58.04	32; 31.98	32; 21.57
myo-reach	p0.5	26; 13.04	30; 15.04	30; 11.02
myo-reach	p0.2	4; 0.8252	13; 1.608	13; 2.718
myo-reach	p0.05	0; -0.01149	0; -3.784	1; -0.8149
reacher-easy	NULL	0; -0.3133	0; -211.3	0; -73.49
reacher-easy	p1	32; 1,877	32; 1,178	32; 801.5
reacher-easy	p0.5	32; 114.8	32; 477.9	32; 360.6
reacher-easy	p0.2	31; 11.88	31; 51.75	32; 92.17
reacher-easy	p0.05	2; 0.149	0; -142.6	0; -30.23
walker-walk	NULL	0; -0.249	0; -208.2	0; -71.56
walker-walk	p1	32; 701.5	32; 582.8	32; 426.6
walker-walk	p0.5	32; 116.3	32; 201	32; 186.2
walker-walk	p0.2	32; 14.61	3; -43.3	32; 32.3
walker-walk	p0.05	4; 1.142	0; -165.6	0; -44.74


==> anc/d-039.tsv <==
Setting	Statistic	Sets at bar	Sets	95% Wilson interval
IRIS tokens	pooled	10	26	0.224 to 0.575
IRIS tokens	V	24	26	0.759 to 0.979
IRIS tokens	T	24	26	0.759 to 0.979
IRIS tokens	W(3/4)	24	26	0.759 to 0.979
IRIS tokens	R½	22	26	0.665 to 0.938
IRIS tokens	SW	24	26	0.759 to 0.979
IRIS tokens	TS	24	26	0.759 to 0.979
TD-MPC2	pooled	1	6	0.030 to 0.564
TD-MPC2	Kish	2	6	0.097 to 0.700
TD-MPC2	contrast	4	6	0.300 to 0.903
TD-MPC2	V	6	6	0.610 to 1.000
TD-MPC2	T	6	6	0.610 to 1.000
TD-MPC2	W(3/4)	6	6	0.610 to 1.000
TD-MPC2	R½	5	6	0.436 to 0.970
TD-MPC2	SW	5	6	0.436 to 0.970
TD-MPC2	TS	6	6	0.610 to 1.000
TD-MPC2 h=1	pooled	2	6	0.097 to 0.700
TD-MPC2 h=1	C1	2	6	0.097 to 0.700
TD-MPC2 h=1	C1c	4	6	0.300 to 0.903
TD-MPC2 h=1	M	5	6	0.436 to 0.970
TD-MPC2 h=1	N	5	6	0.436 to 0.970
TD-MPC2 h=1	R	5	6	0.436 to 0.970
TD-MPC2 h=1	R1/2	5	6	0.436 to 0.970
TD-MPC2 h=1	RM	5	6	0.436 to 0.970
TD-MPC2 h=1	SM	5	6	0.436 to 0.970
TD-MPC2 h=1	SW	5	6	0.436 to 0.970
TD-MPC2 h=1	T	5	6	0.436 to 0.970
TD-MPC2 h=1	UW	5	6	0.436 to 0.970
TD-MPC2 h=1	V	5	6	0.436 to 0.970
TD-MPC2 h=1	W(0.25)	5	6	0.436 to 0.970
TD-MPC2 h=1	W(0.5)	5	6	0.436 to 0.970
TD-MPC2 h=1	W(0.75)	5	6	0.436 to 0.970
TD-MPC2 h=2	pooled	1	6	0.030 to 0.564
TD-MPC2 h=2	C1	2	6	0.097 to 0.700
TD-MPC2 h=2	C1c	4	6	0.300 to 0.903
TD-MPC2 h=2	M	5	6	0.436 to 0.970
TD-MPC2 h=2	N	5	6	0.436 to 0.970
TD-MPC2 h=2	R	5	6	0.436 to 0.970
TD-MPC2 h=2	R1/2	5	6	0.436 to 0.970
TD-MPC2 h=2	RM	5	6	0.436 to 0.970
TD-MPC2 h=2	SM	5	6	0.436 to 0.970
TD-MPC2 h=2	SW	5	6	0.436 to 0.970
TD-MPC2 h=2	T	5	6	0.436 to 0.970
TD-MPC2 h=2	UW	5	6	0.436 to 0.970
TD-MPC2 h=2	V	5	6	0.436 to 0.970
TD-MPC2 h=2	W(0.25)	5	6	0.436 to 0.970
TD-MPC2 h=2	W(0.5)	5	6	0.436 to 0.970
TD-MPC2 h=2	W(0.75)	5	6	0.436 to 0.970
TD-MPC2 h=4	pooled	1	6	0.030 to 0.564
TD-MPC2 h=4	C1	1	6	0.030 to 0.564
TD-MPC2 h=4	C1c	4	6	0.300 to 0.903
TD-MPC2 h=4	M	5	6	0.436 to 0.970
TD-MPC2 h=4	N	3	6	0.188 to 0.812
TD-MPC2 h=4	R	5	6	0.436 to 0.970
TD-MPC2 h=4	R1/2	4	6	0.300 to 0.903
TD-MPC2 h=4	RM	5	6	0.436 to 0.970
TD-MPC2 h=4	SM	5	6	0.436 to 0.970
TD-MPC2 h=4	SW	5	6	0.436 to 0.970
TD-MPC2 h=4	T	5	6	0.436 to 0.970
TD-MPC2 h=4	UW	5	6	0.436 to 0.970
TD-MPC2 h=4	V	5	6	0.436 to 0.970
TD-MPC2 h=4	W(0.25)	5	6	0.436 to 0.970
TD-MPC2 h=4	W(0.5)	5	6	0.436 to 0.970
TD-MPC2 h=4	W(0.75)	5	6	0.436 to 0.970
TD-MPC2 h=8	pooled	1	6	0.030 to 0.564
TD-MPC2 h=8	C1	1	6	0.030 to 0.564
TD-MPC2 h=8	C1c	2	6	0.097 to 0.700
TD-MPC2 h=8	M	3	6	0.188 to 0.812
TD-MPC2 h=8	N	2	6	0.097 to 0.700
TD-MPC2 h=8	R	3	6	0.188 to 0.812
TD-MPC2 h=8	R1/2	3	6	0.188 to 0.812
TD-MPC2 h=8	RM	3	6	0.188 to 0.812
TD-MPC2 h=8	SM	3	6	0.188 to 0.812
TD-MPC2 h=8	SW	4	6	0.300 to 0.903
TD-MPC2 h=8	T	3	6	0.188 to 0.812
TD-MPC2 h=8	UW	3	6	0.188 to 0.812
TD-MPC2 h=8	V	4	6	0.300 to 0.903
TD-MPC2 h=8	W(0.25)	3	6	0.188 to 0.812
TD-MPC2 h=8	W(0.5)	4	6	0.300 to 0.903
TD-MPC2 h=8	W(0.75)	4	6	0.300 to 0.903


==> anc/e-001.tsv <==
Game	Best	Break-even	Kish	Contrast
Boxing	0.0016	0.0046	0.018	0.024
Pong	0.0046	0.026	0.049	0.077
Breakout	0.0039	0.031	0.32	0.053


==> anc/e-002.tsv <==
rule	DIAMOND	IRIS_tokens	IRIS_pixels	TD_MPC2	robot_video
[l]{Follow the					
leader}	88	22	79	5	149
[l]{Follow the leader,					
halved}	90	23	87	5	153
W(3/4)	96	24	96	6	155


==> anc/e-003.tsv <==
Setting	Group	Cond.	Units	Pooled	V	M	W(3/4)	R	R_1/2
Tokens	Alien	p1	32	26	32	32	32	29	32
Tokens	Amidar	p1	32	1	32	32	32	0	27
Tokens	Assault	p1	32	0	32	32	32	32	32
Tokens	Asterix	p1	32	1	32	32	32	32	32
Tokens	BankHeist	p1	32	0	19	9	16	0	0
Tokens	BattleZone	p1	32	16	32	32	32	32	32
Tokens	Boxing	p1	32	28	32	32	32	32	32
Pixels	Boxing	p1	32	0	32	32	32	32	32
Tokens	Breakout	p1	32	32	32	32	32	30	31
Pixels	Breakout	p1	32	0	32	32	32	31	31
Tokens	ChopperCommand	p1	32	26	32	32	32	32	32
Tokens	CrazyClimber	p1	32	25	32	32	32	32	32
Tokens	DemonAttack	p1	32	24	32	32	32	32	32
Tokens	Freeway	p1	32	32	32	32	32	32	32
Tokens	Frostbite	p1	32	0	32	32	32	0	27
Tokens	Gopher	p1	32	32	32	32	32	32	32
Tokens	Hero	p1	32	18	32	32	32	32	32
Tokens	Jamesbond	p1	32	0	32	32	32	32	32
Tokens	Kangaroo	p1	32	7	32	32	32	1	29
Tokens	Krull	p1	32	7	32	32	32	15	31
Tokens	KungFuMaster	p1	32	32	32	32	32	32	32
Tokens	MsPacman	p1	32	0	27	22	26	0	0
Tokens	Pong	p1	32	32	32	32	32	32	32
Pixels	Pong	p1	32	0	32	32	32	32	32
Tokens	PrivateEye	p1	32	0	32	32	32	32	32
Tokens	Qbert	p1	32	0	29	20	29	0	0
Tokens	RoadRunner	p1	32	0	30	30	30	14	24
Tokens	Seaquest	p1	32	14	32	32	32	32	32
Tokens	UpNDown	p1	32	0	9	1	8	0	0
TD-MPC2	cartpole-balance	p1	32	0	24	19	24	0	1
TD-MPC2	myo-obj-hold	p1	32	22	32	32	32	32	32
TD-MPC2	myo-pose	p1	32	0	32	32	32	32	32
TD-MPC2	myo-reach	p1	32	31	31	32	32	32	32
TD-MPC2	reacher-easy	p1	32	1	32	32	32	32	32
TD-MPC2	walker-walk	p1	32	0	32	32	32	32	32
Robot	emp	ACTIVE	159	143	155	154	155	153	154
Robot	par	ACTIVE	159	142	156	155	156	152	155
DIAMOND	Boxing	ACTIVE	32	0	32	32	32	32	32
DIAMOND	Pong	ACTIVE	32	0	32	32	32	32	32
DIAMOND	Breakout	ACTIVE	32	0	32	32	32	32	32


==> anc/e-004.tsv <==
Setting	Group	Cond.	Units	T	N	RM	SM	SW	UW
Tokens	Alien	p1	32	32	32	32	32	32	32
Tokens	Amidar	p1	32	32	32	26	32	32	32
Tokens	Assault	p1	32	32	32	32	32	32	32
Tokens	Asterix	p1	32	32	32	32	32	32	32
Tokens	BankHeist	p1	32	19	19	0	9	15	15
Tokens	BattleZone	p1	32	32	32	32	32	32	32
Tokens	Boxing	p1	32	32	32	32	32	32	32
Pixels	Boxing	p1	32	32	32	32	32	32	32
Tokens	Breakout	p1	32	32	32	31	32	32	32
Pixels	Breakout	p1	32	32	30	31	32	32	32
Tokens	ChopperCommand	p1	32	32	32	32	32	32	32
Tokens	CrazyClimber	p1	32	32	32	32	32	32	32
Tokens	DemonAttack	p1	32	32	32	32	32	32	32
Tokens	Freeway	p1	32	32	32	32	32	32	32
Tokens	Frostbite	p1	32	32	32	26	32	32	32
Tokens	Gopher	p1	32	32	32	32	32	32	32
Tokens	Hero	p1	32	32	32	32	32	32	32
Tokens	Jamesbond	p1	32	32	32	32	32	32	32
Tokens	Kangaroo	p1	32	32	32	29	32	32	32
Tokens	Krull	p1	32	32	32	31	32	32	32
Tokens	KungFuMaster	p1	32	32	32	32	32	32	32
Tokens	MsPacman	p1	32	25	26	0	19	26	25
Tokens	Pong	p1	32	32	32	32	32	32	32
Pixels	Pong	p1	32	32	32	32	32	32	32
Tokens	PrivateEye	p1	32	32	32	32	32	32	32
Tokens	Qbert	p1	32	29	26	0	18	29	28
Tokens	RoadRunner	p1	32	30	30	23	30	30	30
Tokens	Seaquest	p1	32	32	32	32	32	32	32
Tokens	UpNDown	p1	32	8	9	0	1	8	1
TD-MPC2	cartpole-balance	p1	32	24	19	1	19	19	17
TD-MPC2	myo-obj-hold	p1	32	32	32	32	32	32	32
TD-MPC2	myo-pose	p1	32	32	32	32	32	32	32
TD-MPC2	myo-reach	p1	32	32	32	32	32	32	32
TD-MPC2	reacher-easy	p1	32	32	32	32	32	32	32
TD-MPC2	walker-walk	p1	32	32	32	32	32	32	32
Robot	emp	ACTIVE	159	155	138	153	151	155	155
Robot	par	ACTIVE	159	155	140	152	151	156	156
DIAMOND	Boxing	ACTIVE	32	32	32	32	32	32	32
DIAMOND	Pong	ACTIVE	32	32	32	32	32	32	32
DIAMOND	Breakout	ACTIVE	32	32	32	32	32	32	32


==> anc/e-005.tsv <==
Setting	Group	Cond.	Units	Pooled	V	M	W(3/4)	R	R_1/2
Tokens	Alien	NULL	64	0	0	0	0	0	0
Tokens	Amidar	NULL	64	0	0	1	0	0	0
Tokens	Assault	NULL	64	0	0	0	0	0	0
Tokens	Asterix	NULL	64	0	0	0	0	0	0
Tokens	BankHeist	NULL	64	0	1	0	1	0	0
Tokens	BattleZone	NULL	64	0	0	0	0	0	0
Tokens	Boxing	NULL	64	0	0	0	0	0	0
Pixels	Boxing	NULL	64	0	0	0	0	0	0
Tokens	Breakout	NULL	64	0	0	0	0	0	0
Pixels	Breakout	NULL	64	0	0	0	0	0	0
Tokens	ChopperCommand	NULL	64	0	0	0	0	0	0
Tokens	CrazyClimber	NULL	64	0	0	0	0	0	0
Tokens	DemonAttack	NULL	64	0	0	0	0	0	0
Tokens	Freeway	NULL	64	0	0	0	0	0	0
Tokens	Frostbite	NULL	64	0	0	0	0	0	0
Tokens	Gopher	NULL	64	0	0	0	0	0	0
Tokens	Hero	NULL	64	0	0	0	0	0	0
Tokens	Jamesbond	NULL	64	0	0	0	0	0	0
Tokens	Kangaroo	NULL	64	0	0	0	0	0	0
Tokens	Krull	NULL	64	0	0	0	0	0	0
Tokens	KungFuMaster	NULL	64	0	0	0	0	0	0
Tokens	MsPacman	NULL	64	0	0	0	0	0	0
Tokens	Pong	NULL	64	0	0	0	0	0	0
Pixels	Pong	NULL	64	0	0	0	0	0	0
Tokens	PrivateEye	NULL	64	0	0	0	0	0	0
Tokens	Qbert	NULL	64	0	0	0	0	0	0
Tokens	RoadRunner	NULL	64	0	0	0	0	0	0
Tokens	Seaquest	NULL	64	0	0	0	0	0	0
Tokens	UpNDown	NULL	64	0	1	0	1	0	0
TD-MPC2	cartpole-balance	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-obj-hold	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-pose	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-reach	NULL	64	0	0	0	0	0	0
TD-MPC2	reacher-easy	NULL	64	0	0	0	0	0	0
TD-MPC2	walker-walk	NULL	64	0	0	0	0	0	0
Robot	emp	NULL	159	0	0	1	0	1	2
Robot	par	NULL	159	0	0	0	0	1	1
DIAMOND	Boxing	NULL	64	0	0	0	0	0	0
DIAMOND	Pong	NULL	64	0	0	0	0	0	0
DIAMOND	Breakout	NULL	64	0	0	0	0	0	0


==> anc/e-006.tsv <==
Setting	Group	Cond.	Units	T	N	RM	SM	SW	UW
Tokens	Alien	NULL	64	0	0	0	0	0	0
Tokens	Amidar	NULL	64	0	1	0	1	0	0
Tokens	Assault	NULL	64	0	0	0	0	0	0
Tokens	Asterix	NULL	64	0	0	0	0	0	0
Tokens	BankHeist	NULL	64	1	1	0	0	0	0
Tokens	BattleZone	NULL	64	0	0	0	0	0	0
Tokens	Boxing	NULL	64	0	0	0	0	0	0
Pixels	Boxing	NULL	64	0	0	0	0	0	0
Tokens	Breakout	NULL	64	0	0	0	0	0	0
Pixels	Breakout	NULL	64	0	0	0	0	0	0
Tokens	ChopperCommand	NULL	64	0	0	0	0	0	0
Tokens	CrazyClimber	NULL	64	0	0	0	0	0	0
Tokens	DemonAttack	NULL	64	0	0	0	0	0	0
Tokens	Freeway	NULL	64	0	0	0	0	0	0
Tokens	Frostbite	NULL	64	0	0	0	0	0	0
Tokens	Gopher	NULL	64	0	0	0	0	0	0
Tokens	Hero	NULL	64	0	0	0	0	0	0
Tokens	Jamesbond	NULL	64	0	0	0	0	0	0
Tokens	Kangaroo	NULL	64	0	0	0	0	0	0
Tokens	Krull	NULL	64	0	0	0	0	0	0
Tokens	KungFuMaster	NULL	64	0	0	0	0	0	0
Tokens	MsPacman	NULL	64	0	0	0	0	0	0
Tokens	Pong	NULL	64	0	0	0	0	0	0
Pixels	Pong	NULL	64	0	0	0	0	0	0
Tokens	PrivateEye	NULL	64	0	0	0	0	0	0
Tokens	Qbert	NULL	64	0	0	0	0	0	0
Tokens	RoadRunner	NULL	64	0	0	0	0	0	0
Tokens	Seaquest	NULL	64	0	0	0	0	0	0
Tokens	UpNDown	NULL	64	1	1	0	0	1	0
TD-MPC2	cartpole-balance	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-obj-hold	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-pose	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-reach	NULL	64	0	0	0	0	0	0
TD-MPC2	reacher-easy	NULL	64	0	0	0	0	0	0
TD-MPC2	walker-walk	NULL	64	0	0	0	0	0	0
Robot	emp	NULL	159	0	1	1	0	0	1
Robot	par	NULL	159	0	0	1	0	0	0
DIAMOND	Boxing	NULL	64	0	0	0	0	0	0
DIAMOND	Pong	NULL	64	0	0	0	0	0	0
DIAMOND	Breakout	NULL	64	0	0	0	0	0	0


==> anc/e-007.tsv <==
Setting	Group	Cond.	Units	Pooled	V	M	W(3/4)	R	R_1/2
Tokens	Alien	NULL	64	0	0	0	0	0	0
Tokens	Amidar	NULL	64	0	0	1	0	0	0
Tokens	Assault	NULL	64	0	0	0	0	0	0
Tokens	Asterix	NULL	64	0	0	0	0	0	0
Tokens	BankHeist	NULL	64	0	0	0	0	0	0
Tokens	BattleZone	NULL	64	0	0	0	0	0	0
Tokens	Boxing	NULL	64	0	0	0	0	0	0
Pixels	Boxing	NULL	64	0	0	0	0	0	0
Tokens	Breakout	NULL	64	0	0	0	0	0	0
Pixels	Breakout	NULL	64	0	0	0	0	0	0
Tokens	ChopperCommand	NULL	64	0	0	0	0	0	0
Tokens	CrazyClimber	NULL	64	0	0	0	0	0	0
Tokens	DemonAttack	NULL	64	0	0	0	0	0	0
Tokens	Freeway	NULL	64	0	0	0	0	0	0
Tokens	Frostbite	NULL	64	0	0	0	0	0	0
Tokens	Gopher	NULL	64	0	0	0	0	0	0
Tokens	Hero	NULL	64	0	0	0	0	0	0
Tokens	Jamesbond	NULL	64	0	0	0	0	0	0
Tokens	Kangaroo	NULL	64	0	0	0	0	0	0
Tokens	Krull	NULL	64	0	0	0	0	0	0
Tokens	KungFuMaster	NULL	64	0	0	0	0	0	0
Tokens	MsPacman	NULL	64	0	0	0	0	0	0
Tokens	Pong	NULL	64	0	0	0	0	0	0
Pixels	Pong	NULL	64	0	0	0	0	0	0
Tokens	PrivateEye	NULL	64	0	0	0	0	0	0
Tokens	Qbert	NULL	64	0	0	0	0	0	0
Tokens	RoadRunner	NULL	64	0	0	0	0	0	0
Tokens	Seaquest	NULL	64	0	0	0	0	0	0
Tokens	UpNDown	NULL	64	0	0	0	0	0	0
TD-MPC2	cartpole-balance	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-obj-hold	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-pose	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-reach	NULL	64	0	0	0	0	0	0
TD-MPC2	reacher-easy	NULL	64	0	0	0	0	0	0
TD-MPC2	walker-walk	NULL	64	0	0	0	0	0	0
Robot	emp	NULL	159	0	0	1	0	1	2
Robot	par	NULL	159	0	0	0	0	1	1
DIAMOND	Boxing	NULL	64	0	0	0	0	0	0
DIAMOND	Pong	NULL	64	0	0	0	0	0	0
DIAMOND	Breakout	NULL	64	0	0	0	0	0	0


==> anc/e-008.tsv <==
Setting	Group	Cond.	Units	T	N	RM	SM	SW	UW
Tokens	Alien	NULL	64	0	0	0	0	0	0
Tokens	Amidar	NULL	64	0	1	0	1	0	0
Tokens	Assault	NULL	64	0	0	0	0	0	0
Tokens	Asterix	NULL	64	0	0	0	0	0	0
Tokens	BankHeist	NULL	64	0	1	0	0	0	0
Tokens	BattleZone	NULL	64	0	0	0	0	0	0
Tokens	Boxing	NULL	64	0	0	0	0	0	0
Pixels	Boxing	NULL	64	0	0	0	0	0	0
Tokens	Breakout	NULL	64	0	0	0	0	0	0
Pixels	Breakout	NULL	64	0	0	0	0	0	0
Tokens	ChopperCommand	NULL	64	0	0	0	0	0	0
Tokens	CrazyClimber	NULL	64	0	0	0	0	0	0
Tokens	DemonAttack	NULL	64	0	0	0	0	0	0
Tokens	Freeway	NULL	64	0	0	0	0	0	0
Tokens	Frostbite	NULL	64	0	0	0	0	0	0
Tokens	Gopher	NULL	64	0	0	0	0	0	0
Tokens	Hero	NULL	64	0	0	0	0	0	0
Tokens	Jamesbond	NULL	64	0	0	0	0	0	0
Tokens	Kangaroo	NULL	64	0	0	0	0	0	0
Tokens	Krull	NULL	64	0	0	0	0	0	0
Tokens	KungFuMaster	NULL	64	0	0	0	0	0	0
Tokens	MsPacman	NULL	64	0	0	0	0	0	0
Tokens	Pong	NULL	64	0	0	0	0	0	0
Pixels	Pong	NULL	64	0	0	0	0	0	0
Tokens	PrivateEye	NULL	64	0	0	0	0	0	0
Tokens	Qbert	NULL	64	0	0	0	0	0	0
Tokens	RoadRunner	NULL	64	0	0	0	0	0	0
Tokens	Seaquest	NULL	64	0	0	0	0	0	0
Tokens	UpNDown	NULL	64	0	1	0	0	0	0
TD-MPC2	cartpole-balance	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-obj-hold	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-pose	NULL	64	0	0	0	0	0	0
TD-MPC2	myo-reach	NULL	64	0	0	0	0	0	0
TD-MPC2	reacher-easy	NULL	64	0	0	0	0	0	0
TD-MPC2	walker-walk	NULL	64	0	0	0	0	0	0
Robot	emp	NULL	159	0	1	1	0	0	1
Robot	par	NULL	159	0	0	1	0	0	0
DIAMOND	Boxing	NULL	64	0	0	0	0	0	0
DIAMOND	Pong	NULL	64	0	0	0	0	0	0
DIAMOND	Breakout	NULL	64	0	0	0	0	0	0


==> anc/e-009.tsv <==
Setting	Group	Cond.	Units	Pooled	V	M	W(3/4)	R	R_1/2
Tokens	Boxing	p0.05	32	0	0	0	0	0	0
Tokens	Boxing	p0.2	32	0	31	29	31	0	1
Tokens	Boxing	p0.5	32	0	32	32	32	27	32
Tokens	Breakout	p0.05	32	0	0	0	0	0	0
Tokens	Breakout	p0.2	32	0	18	12	14	0	2
Tokens	Breakout	p0.5	32	0	31	30	31	9	25
Tokens	Pong	p0.05	32	0	1	1	1	0	0
Tokens	Pong	p0.2	32	0	29	22	29	0	0
Tokens	Pong	p0.5	32	0	32	32	32	3	32
TD-MPC2	cartpole-balance	p0.05	32	0	0	0	0	0	0
TD-MPC2	cartpole-balance	p0.2	32	0	1	0	0	0	0
TD-MPC2	cartpole-balance	p0.5	32	0	9	5	9	0	0
TD-MPC2	myo-obj-hold	p0.05	32	0	0	0	0	0	2
TD-MPC2	myo-obj-hold	p0.2	32	0	13	6	12	17	23
TD-MPC2	myo-obj-hold	p0.5	32	0	23	23	23	32	32
TD-MPC2	myo-pose	p0.05	32	0	0	0	0	0	0
TD-MPC2	myo-pose	p0.2	32	0	13	5	12	4	22
TD-MPC2	myo-pose	p0.5	32	0	32	32	32	32	32
TD-MPC2	myo-reach	p0.05	32	0	0	0	0	0	1
TD-MPC2	myo-reach	p0.2	32	0	6	2	4	13	13
TD-MPC2	myo-reach	p0.5	32	0	26	25	26	30	30
TD-MPC2	reacher-easy	p0.05	32	0	2	0	2	0	0
TD-MPC2	reacher-easy	p0.2	32	0	30	31	31	31	32
TD-MPC2	reacher-easy	p0.5	32	0	32	32	32	32	32
TD-MPC2	walker-walk	p0.05	32	0	5	1	4	0	0
TD-MPC2	walker-walk	p0.2	32	0	32	30	32	3	32
TD-MPC2	walker-walk	p0.5	32	0	32	32	32	32	32


==> anc/e-010.tsv <==
Setting	Group	Cond.	Units	T	N	RM	SM	SW	UW
Tokens	Boxing	p0.05	32	0	0	0	0	1	0
Tokens	Boxing	p0.2	32	30	0	1	30	31	30
Tokens	Boxing	p0.5	32	32	32	32	32	32	32
Tokens	Breakout	p0.05	32	0	0	0	0	0	0
Tokens	Breakout	p0.2	32	18	4	0	14	20	17
Tokens	Breakout	p0.5	32	31	31	24	31	31	31
Tokens	Pong	p0.05	32	1	0	0	1	1	0
Tokens	Pong	p0.2	32	30	0	0	27	30	29
Tokens	Pong	p0.5	32	32	32	32	32	32	32
TD-MPC2	cartpole-balance	p0.05	32	0	0	0	0	0	0
TD-MPC2	cartpole-balance	p0.2	32	0	0	0	0	0	0
TD-MPC2	cartpole-balance	p0.5	32	12	5	0	6	10	7
TD-MPC2	myo-obj-hold	p0.05	32	0	0	0	2	4	0
TD-MPC2	myo-obj-hold	p0.2	32	13	1	19	26	27	27
TD-MPC2	myo-obj-hold	p0.5	32	27	21	32	32	32	32
TD-MPC2	myo-pose	p0.05	32	0	0	0	1	0	0
TD-MPC2	myo-pose	p0.2	32	13	9	21	32	31	31
TD-MPC2	myo-pose	p0.5	32	32	32	32	32	32	32
TD-MPC2	myo-reach	p0.05	32	0	0	0	1	2	2
TD-MPC2	myo-reach	p0.2	32	6	0	13	15	20	19
TD-MPC2	myo-reach	p0.5	32	26	13	30	31	31	31
TD-MPC2	reacher-easy	p0.05	32	2	0	0	31	30	29
TD-MPC2	reacher-easy	p0.2	32	31	19	32	32	32	32
TD-MPC2	reacher-easy	p0.5	32	32	32	32	32	32	32
TD-MPC2	walker-walk	p0.05	32	4	3	0	12	21	17
TD-MPC2	walker-walk	p0.2	32	30	32	32	32	32	32
TD-MPC2	walker-walk	p0.5	32	32	32	32	32	32	32


==> anc/e-011.tsv <==
No.	Prediction	Prob.	Outcome	Numbers
1	Every new statistic rejects in at most floor(n/32) in every primary NULL set	90%	Held	Largest new-statistic NULL count 1
2	T reaches bar in at least 23 IRIS-token games and all 6 TD tasks	70%	Held	24 token games; 6 tasks
3	N reaches bar in fewer eligible FULL sets than W(3/4)	80%	Held	N: 35; W: 36 (of 38)
4	SW exceeds W(3/4) total PARTIAL rejections	75%	Held	SW: 546; W: 421
5	SW at least matches R_1/2 total PARTIAL rejections	50%	Held	SW: 546; rank: 375
6	SW reaches bar in at least one p=0.05 set	40%	Held	1 set at the bar
7	SW loses at most two rejections in every FULL set and reaches the bar in at least 24 token games and all six tasks	75%	Failed	SW: 19; W: 24 in cartpole-balance; 24 token games and 5 tasks at bar
8	The fixed decision is to proceed	45%	Failed	Three conditions held; no-harm failed


==> anc/e-012.tsv <==
Group	n	Pooled	V	M	W(3/4)	D-M	D-V	D-W(3/4)
Alien	32	26	32	32	32	32	32	32
Amidar	32	1	32	32	32	32	32	32
Assault	32	0	32	32	32	32	32	32
Asterix	32	1	32	32	32	32	32	32
BankHeist	32	0	19	9	16	13	19	19
BattleZone	32	16	32	32	32	32	32	32
Boxing	32	28	32	32	32	32	32	32
Breakout	32	32	32	32	32	32	32	32
ChopperCommand	32	26	32	32	32	32	32	32
CrazyClimber	32	25	32	32	32	32	32	32
DemonAttack	32	24	32	32	32	32	32	32
Freeway	32	32	32	32	32	32	32	32
Frostbite	32	0	32	32	32	32	32	32
Gopher	32	32	32	32	32	32	32	32
Hero	32	18	32	32	32	32	32	32
Jamesbond	32	0	32	32	32	32	32	32
Kangaroo	32	7	32	32	32	32	32	32
Krull	32	7	32	32	32	32	32	32
KungFuMaster	32	32	32	32	32	32	32	32
MsPacman	32	0	27	22	26	24	26	26
Pong	32	32	32	32	32	32	32	32
PrivateEye	32	0	32	32	32	32	32	32
Qbert	32	0	29	20	29	23	28	28
RoadRunner	32	0	30	30	30	30	30	30
Seaquest	32	14	32	32	32	32	32	32
UpNDown	32	0	9	1	8	2	3	1
Robot empirical law	159	143	155	154	155	155	155	155
Robot parametric law	159	142	156	155	156	155	156	156


==> anc/e-013.tsv <==
Group	Statistic	Reject	Median log E	Sum log E
Alien	Pooled	26	73.1324	1861.41
Alien	D-M	32	268.095	8345.98
Alien	D-V	32	270.803	8432.63
Alien	D-W(3/4)	32	270.515	8423.43
Alien	M	32	264.053	8167.28
Alien	V	32	266.761	8253.93
Alien	W(3/4)	32	266.473	8244.73
Amidar	Pooled	1	-83.7078	-3110.74
Amidar	D-M	32	93.5811	2960.58
Amidar	D-V	32	96.2891	3037.6
Amidar	D-W(3/4)	32	96.0015	3031.18
Amidar	M	32	78.1146	2504.94
Amidar	V	32	80.8227	2572.24
Amidar	W(3/4)	32	80.535	2574.95
Assault	Pooled	0	-110.401	-4455.36
Assault	D-M	32	227.109	6963.46
Assault	D-V	32	229.817	7050.12
Assault	D-W(3/4)	32	229.529	7040.91
Assault	M	32	204.428	6468.09
Assault	V	32	207.136	6554.74
Assault	W(3/4)	32	206.848	6545.54
Asterix	Pooled	1	-623.198	-20802.6
Asterix	D-M	32	100.105	3616.21
Asterix	D-V	32	102.81	3633.32
Asterix	D-W(3/4)	32	102.522	3668.87
Asterix	M	32	91.0736	3282.13
Asterix	V	32	93.7817	3277.04
Asterix	W(3/4)	32	93.494	3329.47
BankHeist	Pooled	0	-256.781	-8889.2
BankHeist	D-M	13	2.07089	82.4321
BankHeist	D-V	19	4.17408	116.47
BankHeist	D-W(3/4)	19	3.906	116.164
BankHeist	M	9	1.71667	69.039
BankHeist	V	19	3.1986	99.2049
BankHeist	W(3/4)	16	2.97512	96.5288
BattleZone	Pooled	16	0.357227	1173.52
BattleZone	D-M	32	823.379	26205.4
BattleZone	D-V	32	823.878	26273.4
BattleZone	D-W(3/4)	32	824.439	26274.7
BattleZone	M	32	787.727	24898.4
BattleZone	V	32	780.849	24671.5
BattleZone	W(3/4)	32	790.148	24939.9
Boxing	Pooled	28	144.487	4228.37
Boxing	D-M	32	558.892	17715
Boxing	D-V	32	561.6	17801.7
Boxing	D-W(3/4)	32	561.312	17792.5
Boxing	M	32	538.361	16951.4
Boxing	V	32	541.07	17038.1
Boxing	W(3/4)	32	540.782	17028.8
Breakout	Pooled	32	121.414	3852.89
Breakout	D-M	32	124.255	3994.01
Breakout	D-V	32	126.495	4060.23
Breakout	D-W(3/4)	32	126.223	4052.54
Breakout	M	32	123.076	3957.81
Breakout	V	32	125.222	4014
Breakout	W(3/4)	32	124.955	4018.69
ChopperCommand	Pooled	26	162.536	5359.07
ChopperCommand	D-M	32	566.569	18467.2
ChopperCommand	D-V	32	569.277	18553.9
ChopperCommand	D-W(3/4)	32	568.989	18544.7
ChopperCommand	M	32	560.942	18303.2
ChopperCommand	V	32	563.65	18389.8
ChopperCommand	W(3/4)	32	563.363	18380.6
CrazyClimber	Pooled	25	65.9273	1243.84
CrazyClimber	D-M	32	267.209	8452.35
CrazyClimber	D-V	32	269.917	8493.44
CrazyClimber	D-W(3/4)	32	269.629	8518.5
CrazyClimber	M	32	261.678	8157.31
CrazyClimber	V	32	264.386	8184.87
CrazyClimber	W(3/4)	32	264.098	8224.04
DemonAttack	Pooled	24	112.598	2383.34
DemonAttack	D-M	32	361.582	10774
DemonAttack	D-V	32	364.29	10824.4
DemonAttack	D-W(3/4)	32	364.002	10838.3
DemonAttack	M	32	313.459	9388.74
DemonAttack	V	32	315.884	9349.15
DemonAttack	W(3/4)	32	315.88	9436.4
Freeway	Pooled	32	369.79	11825.1
Freeway	D-M	32	377.396	12095.5
Freeway	D-V	32	380.048	12162.4
Freeway	D-W(3/4)	32	379.761	12162.4
Freeway	M	32	374.064	12059.9
Freeway	V	32	369.79	11825.1
Freeway	W(3/4)	32	376.019	12067
Frostbite	Pooled	0	-90.9503	-2909.08
Frostbite	D-M	32	113.544	3649.61
Frostbite	D-V	32	116.241	3734.62
Frostbite	D-W(3/4)	32	115.953	3725.48
Frostbite	M	32	102.816	3305.99
Frostbite	V	32	105.426	3386.5
Frostbite	W(3/4)	32	105.141	3377.7
Gopher	Pooled	32	536.249	17014.9
Gopher	D-M	32	546.409	17512.7
Gopher	D-V	32	548.317	17575.4
Gopher	D-W(3/4)	32	548.061	17570.6
Gopher	M	32	546.117	17501.6
Gopher	V	32	548.147	17569.9
Gopher	W(3/4)	32	547.891	17561.7
Hero	Pooled	18	34.8055	1640.81
Hero	D-M	32	256.641	10579.1
Hero	D-V	32	259.349	10591.3
Hero	D-W(3/4)	32	259.061	10642.9
Hero	M	32	253.043	10478.3
Hero	V	32	255.593	10269.5
Hero	W(3/4)	32	255.31	10525
Jamesbond	Pooled	0	-141.174	-5051.88
Jamesbond	D-M	32	378.63	12144.2
Jamesbond	D-V	32	381.338	12230.1
Jamesbond	D-W(3/4)	32	381.05	12220.9
Jamesbond	M	32	322.041	10294.7
Jamesbond	V	32	324.749	10381.4
Jamesbond	W(3/4)	32	324.461	10372.2
Kangaroo	Pooled	7	-59.6641	-1896.14
Kangaroo	D-M	32	136.563	4390.22
Kangaroo	D-V	32	139.271	4476.71
Kangaroo	D-W(3/4)	32	138.983	4467.5
Kangaroo	M	32	126.031	4082.92
Kangaroo	V	32	128.739	4169.53
Kangaroo	W(3/4)	32	128.451	4160.33
Krull	Pooled	7	-114.272	-3867.14
Krull	D-M	32	174.468	5436.02
Krull	D-V	32	177.176	5522.39
Krull	D-W(3/4)	32	176.888	5513.19
Krull	M	32	164.615	5084.92
Krull	V	32	167.323	5170.24
Krull	W(3/4)	32	167.035	5161.09
KungFuMaster	Pooled	32	274.29	8478.71
KungFuMaster	D-M	32	376.774	12124.4
KungFuMaster	D-V	32	379.481	12207.3
KungFuMaster	D-W(3/4)	32	379.194	12198.2
KungFuMaster	M	32	353.018	11309.7
KungFuMaster	V	32	354.627	11340.5
KungFuMaster	W(3/4)	32	354.427	11357.4
MsPacman	Pooled	0	-140.767	-4599.1
MsPacman	D-M	24	7.6873	242.159
MsPacman	D-V	26	10.2268	297.734
MsPacman	D-W(3/4)	26	9.94353	295.851
MsPacman	M	22	4.8404	168.945
MsPacman	V	27	7.36227	228.116
MsPacman	W(3/4)	26	7.07945	222.724
Pong	Pooled	32	427.985	13697.8
Pong	D-M	32	438.737	13816.9
Pong	D-V	32	438.473	13849.5
Pong	D-W(3/4)	32	438.643	13848.4
Pong	M	32	435.778	13785.3
Pong	V	32	438.205	13855
Pong	W(3/4)	32	437.926	13846.7
PrivateEye	Pooled	0	-201.151	-7026.94
PrivateEye	D-M	32	338.877	10858.1
PrivateEye	D-V	32	341.586	10944.8
PrivateEye	D-W(3/4)	32	341.298	10935.5
PrivateEye	M	32	318.383	10246.5
PrivateEye	V	32	320.993	10248.1
PrivateEye	W(3/4)	32	320.765	10288.8
Qbert	Pooled	0	-25.2054	-1179.74
Qbert	D-M	23	5.26803	214.489
Qbert	D-V	28	7.07467	235.462
Qbert	D-W(3/4)	28	6.89685	235.152
Qbert	M	20	5.66741	202.646
Qbert	V	29	7.68178	243.303
Qbert	W(3/4)	29	7.44607	238.782
RoadRunner	Pooled	0	-143.302	-6059.15
RoadRunner	D-M	30	64.3857	2686.52
RoadRunner	D-V	30	66.9536	2756.98
RoadRunner	D-W(3/4)	30	66.6697	2749.56
RoadRunner	M	30	61.2352	2530.79
RoadRunner	V	30	63.9248	2588.29
RoadRunner	W(3/4)	30	63.6376	2587.4
Seaquest	Pooled	14	-32.6068	-403.079
Seaquest	D-M	32	359.558	11792.2
Seaquest	D-V	32	362.266	11801
Seaquest	D-W(3/4)	32	361.979	11846.2
Seaquest	M	32	339.029	11662.6
Seaquest	V	32	338.662	11476.2
Seaquest	W(3/4)	32	339.279	11692
UpNDown	Pooled	0	-240.055	-8333.39
UpNDown	D-M	2	0.949746	36.923
UpNDown	D-V	3	2.11596	58.867
UpNDown	D-W(3/4)	1	1.99344	55.1801
UpNDown	M	1	0.539434	26.1955
UpNDown	V	9	2.05146	58.3792
UpNDown	W(3/4)	8	1.81731	56.2654
Robot empirical law	Pooled	143	13.9157	1795.33
Robot empirical law	D-M	155	13.523	2139.26
Robot empirical law	D-V	155	15.7394	2384.93
Robot empirical law	D-W(3/4)	155	15.6128	2420.7
Robot empirical law	M	154	13.4471	2127.58
Robot empirical law	V	155	15.5361	2367.69
Robot empirical law	W(3/4)	155	15.3047	2401.9
Robot parametric law	Pooled	142	13.8312	1801.25
Robot parametric law	D-M	155	13.3128	2146.08
Robot parametric law	D-V	156	15.4965	2390.57
Robot parametric law	D-W(3/4)	156	15.2168	2424.52
Robot parametric law	M	155	13.0688	2135.58
Robot parametric law	V	156	15.3934	2374.68
Robot parametric law	W(3/4)	156	15.1146	2407.88


==> anc/e-014.tsv <==
Group	n	D-W(3/4) reject	\lfloor n/32\rfloor
Alien	64	0	2
Amidar	64	0	2
Assault	64	0	2
Asterix	64	0	2
BankHeist	64	1	2
BattleZone	64	0	2
Boxing	64	0	2
Breakout	64	0	2
ChopperCommand	64	0	2
CrazyClimber	64	0	2
DemonAttack	64	0	2
Freeway	64	0	2
Frostbite	64	0	2
Gopher	64	0	2
Hero	64	0	2
Jamesbond	64	0	2
Kangaroo	64	0	2
Krull	64	0	2
KungFuMaster	64	0	2
MsPacman	64	0	2
Pong	64	0	2
PrivateEye	64	0	2
Qbert	64	0	2
RoadRunner	64	0	2
Seaquest	64	0	2
UpNDown	64	0	2
Robot empirical law	159	0	4
Robot parametric law	159	0	4


==> anc/e-015.tsv <==
No.	Prediction (probability)	Outcome	Evidence
1	Every NULL set has at most \lfloor n/32\rfloor D-W(3/4) rejections (90%).	Held	28 sets; zero failures.
2	D-W(3/4) improves in at least two thirds of the weak-signal sets (45%).	Failed	2 of 6; 4 required.
3	D-W(3/4) reaches 120 of 159 robot rejections with fewer origins (35%).	Failed	4 origins for both.
4	If DIAMOND is available, median D-W(3/4) log e-value is at least twice W(3/4) in at least two games (60%).	Unavailable	Required stored-W reference absent.
5	At full execution, D-W(3/4) reaches the power bar in at least 24 IRIS games (75%).	Held	24 games for each statistic.
6	The mechanical decision is GO (50%).	Failed	NO-GO: G1 passed; G2 and G3 failed.


==> anc/e-016.tsv <==
Game	p	Pooled	V	M	W(3/4)	D-M	D-V	D-W(3/4)
BankHeist	1	0	19	9	16	13	19	19
Boxing	0.05	0	0	0	0	0	0	0
Breakout	0.05	0	0	0	0	0	0	0
Breakout	0.2	0	18	12	14	8	15	15
Pong	0.05	0	1	1	1	0	0	0
UpNDown	1	0	9	1	8	2	3	1


==> anc/e-017.tsv <==
Game/task	Condition	Units	Pooled	V	M	W(3/4)	O15	O57	O57h
cartpole-balance	NULL	64	0	0	0	0	0	0	0
cartpole-balance	p0.05	32	0	0	0	0	0	0	0
cartpole-balance	p0.2	32	0	1	0	0	0	0	0
cartpole-balance	p0.5	32	0	9	5	9	1	1	4
cartpole-balance	p1	32	0	24	19	24	1	1	21
myo-obj-hold	NULL	64	0	0	0	0	0	0	0
myo-obj-hold	p0.05	32	0	0	0	0	0	0	0
myo-obj-hold	p0.2	32	0	13	6	12	4	6	2
myo-obj-hold	p0.5	32	0	23	23	23	11	11	8
myo-obj-hold	p1	32	22	32	32	32	31	31	32
myo-pose	NULL	64	0	0	0	0	0	0	0
myo-pose	p0.05	32	0	0	0	0	0	0	0
myo-pose	p0.2	32	0	13	5	12	5	6	1
myo-pose	p0.5	32	0	32	32	32	24	24	25
myo-pose	p1	32	0	32	32	32	23	26	30
myo-reach	NULL	64	0	0	0	0	0	0	0
myo-reach	p0.05	32	0	0	0	0	0	0	0
myo-reach	p0.2	32	0	6	2	4	2	3	1
myo-reach	p0.5	32	0	26	25	26	14	15	13
myo-reach	p1	32	31	31	32	32	31	31	31
reacher-easy	NULL	64	0	0	0	0	0	0	0
reacher-easy	p0.05	32	0	2	0	2	0	0	1
reacher-easy	p0.2	32	0	30	31	31	20	21	25
reacher-easy	p0.5	32	0	32	32	32	19	19	21
reacher-easy	p1	32	1	32	32	32	32	32	32
walker-walk	NULL	64	0	0	0	0	0	0	0
walker-walk	p0.05	32	0	5	1	4	0	0	1
walker-walk	p0.2	32	0	32	30	32	24	26	28
walker-walk	p0.5	32	0	32	32	32	21	21	24
walker-walk	p1	32	0	32	32	32	32	32	32


==> anc/e-018.tsv <==
Game/task	Condition	Units	Pooled	V	M	W(3/4)	O15	O57	O57h
Boxing	ACTIVE	32	0	32	32	32	31	31	32
Boxing	NULL	64	0	0	0	0	0	0	0
Breakout	ACTIVE	32	0	32	32	32	25	26	27
Breakout	NULL	64	0	0	0	0	0	0	0
Pong	ACTIVE	32	0	32	32	32	31	31	31
Pong	NULL	64	0	0	0	0	0	0	0


==> anc/e-019.tsv <==
Game/task	Condition	Units	Pooled	V	M	W(3/4)	O15	O57	O57h
Boxing	NULL	64	0	0	0	0	0	0	0
Boxing	p1	32	0	32	32	32	32	32	32
Breakout	NULL	64	0	0	0	0	0	0	0
Breakout	p1	32	0	32	32	32	22	22	26
Pong	NULL	64	0	0	0	0	0	0	0
Pong	p1	32	0	32	32	32	22	25	29


==> anc/e-020.tsv <==
Game/task	Condition	Units	Pooled	V	M	W(3/4)	O15	O57	O57h
Alien	NULL	64	0	0	0	0	0	0	0
Alien	p1	32	26	32	32	32	32	32	32
Amidar	NULL	64	0	0	1	0	0	0	0
Amidar	p1	32	1	32	32	32	32	32	32
Assault	NULL	64	0	0	0	0	0	0	0
Assault	p1	32	0	32	32	32	32	32	32
Asterix	NULL	64	0	0	0	0	0	0	0
Asterix	p1	32	1	32	32	32	32	32	32
BankHeist	NULL	64	0	0	0	0	0	0	0
BankHeist	p1	32	0	19	9	16	5	5	12
BattleZone	NULL	64	0	0	0	0	0	0	0
BattleZone	p1	32	16	32	32	32	32	32	32
Boxing	NULL	64	0	0	0	0	0	0	0
Boxing	p0.05	32	0	0	0	0	0	0	0
Boxing	p0.2	32	0	31	29	31	23	23	28
Boxing	p0.5	32	0	32	32	32	31	31	32
Boxing	p1	32	28	32	32	32	32	32	32
Breakout	NULL	64	0	0	0	0	0	0	0
Breakout	p0.05	32	0	0	0	0	0	0	0
Breakout	p0.2	32	0	18	12	14	4	5	6
Breakout	p0.5	32	0	31	30	31	22	22	26
Breakout	p1	32	32	32	32	32	32	32	32
ChopperCommand	NULL	64	0	0	0	0	0	0	0
ChopperCommand	p1	32	26	32	32	32	32	32	32
CrazyClimber	NULL	64	0	0	0	0	0	0	0
CrazyClimber	p1	32	25	32	32	32	32	32	32
DemonAttack	NULL	64	0	0	0	0	0	0	0
DemonAttack	p1	32	24	32	32	32	32	32	32
Freeway	NULL	64	0	0	0	0	0	0	0
Freeway	p1	32	32	32	32	32	32	32	32
Frostbite	NULL	64	0	0	0	0	0	0	0
Frostbite	p1	32	0	32	32	32	32	32	32
Gopher	NULL	64	0	0	0	0	0	0	0
Gopher	p1	32	32	32	32	32	32	32	32
Hero	NULL	64	0	0	0	0	0	0	0
Hero	p1	32	18	32	32	32	32	32	32
Jamesbond	NULL	64	0	0	0	0	0	0	0
Jamesbond	p1	32	0	32	32	32	32	32	32
Kangaroo	NULL	64	0	0	0	0	0	0	0
Kangaroo	p1	32	7	32	32	32	32	32	32
Krull	NULL	64	0	0	0	0	0	0	1
Krull	p1	32	7	32	32	32	32	32	32
KungFuMaster	NULL	64	0	0	0	0	0	0	0
KungFuMaster	p1	32	32	32	32	32	32	32	32
MsPacman	NULL	64	0	0	0	0	0	0	0
MsPacman	p1	32	0	27	22	26	20	20	23
Pong	NULL	64	0	0	0	0	0	0	0
Pong	p0.05	32	0	1	1	1	0	0	1
Pong	p0.2	32	0	29	22	29	14	15	19
Pong	p0.5	32	0	32	32	32	32	32	32
Pong	p1	32	32	32	32	32	32	32	32
PrivateEye	NULL	64	0	0	0	0	0	0	0
PrivateEye	p1	32	0	32	32	32	32	32	32
Qbert	NULL	64	0	0	0	0	0	0	0
Qbert	p1	32	0	29	20	29	17	18	24
RoadRunner	NULL	64	0	0	0	0	0	0	0
RoadRunner	p1	32	0	30	30	30	29	30	30
Seaquest	NULL	64	0	0	0	0	0	0	0
Seaquest	p1	32	14	32	32	32	32	32	32
UpNDown	NULL	64	0	0	0	0	0	0	0
UpNDown	p1	32	0	9	1	8	1	1	5


==> anc/e-021.tsv <==
Score	Condition	Units	(a) pass	(b) pass	(c) pass	(d) fail
DIAMOND	ACTIVE	96	96	96	96	0
DIAMOND	NULL	192	192	192	192	36
IRIS pixels	NULL	192	192	192	192	32
IRIS pixels	p1	96	96	96	96	0
IRIS tokens	NULL	1664	1664	1664	1664	0
IRIS tokens	p0.05	96	96	96	96	0
IRIS tokens	p0.2	96	96	96	96	0
IRIS tokens	p0.5	96	96	96	96	0
IRIS tokens	p1	832	832	832	832	0
TD-MPC2	NULL	384	384	384	384	13
TD-MPC2	p0.05	192	192	192	192	1
TD-MPC2	p0.2	192	192	192	192	0
TD-MPC2	p0.5	192	192	192	192	0
TD-MPC2	p1	192	192	192	192	0


==> anc/e-022.tsv <==
Game/task	Condition	Units	λ^\ast	\lambda_0	Kish	Contrast	V
cartpole-balance	NULL	64	{6.1035\times10^-5}	0.00037793	0.42256	0.011579	{6.1035\times10^-5}
cartpole-balance	p0.05	32	0.00010265	0.00029033	0.38223	0.012055	0.00012207
cartpole-balance	p0.2	32	0.00029033	0.00082119	0.44146	0.011704	0.00048828
cartpole-balance	p0.5	32	0.00069053	0.0013811	0.42835	0.011975	0.00048828
cartpole-balance	p1	32	0.0011613	0.0023227	0.45107	0.012123	0.00097656
myo-obj-hold	NULL	64	{6.1035\times10^-5}	0.0027621	0.55143	0.023407	{6.1035\times10^-5}
myo-obj-hold	p0.05	32	0.0011613	0.0050848	0.58297	0.023897	0.0019531
myo-obj-hold	p0.2	32	0.0039062	0.0092907	0.71258	0.027478	0.0039062
myo-obj-hold	p0.5	32	0.011049	0.028764	0.63114	0.027444	0.015625
myo-obj-hold	p1	32	0.14865	1	0.6371	0.17687	0.25
myo-pose	NULL	64	{6.1035\times10^-5}	0.0021379	0.61563	0.03961	0.00048828
myo-pose	p0.05	32	0.0003178	0.0012712	0.61751	0.03078	0.00097656
myo-pose	p0.2	32	0.0027621	0.0055243	0.64593	0.037111	0.0039062
myo-pose	p0.5	32	0.0092907	0.022097	0.62748	0.034296	0.0078125
myo-pose	p1	32	0.026278	0.074325	0.60907	0.048222	0.03125
myo-reach	NULL	64	0.0015117	0.0065695	0.79106	0.02227	{6.1035\times10^-5}
myo-reach	p0.05	32	0.0023227	0.0092907	0.78766	0.022023	0.0019531
myo-reach	p0.2	32	0.0060469	0.014382	0.84334	0.024975	0.0078125
myo-reach	p0.5	32	0.018581	0.044194	0.6149	0.028146	0.015625
myo-reach	p1	32	1	1	0.92259	0.12406	0.5
reacher-easy	NULL	64	{6.1035\times10^-5}	0.00024414	1	0.015148	{6.1035\times10^-5}
reacher-easy	p0.05	32	0.00029033	0.00058067	1	0.01584	0.00024414
reacher-easy	p0.2	32	0.0010689	0.0021379	1	0.01516	0.00097656
reacher-easy	p0.5	32	0.0027621	0.0065695	1	0.015753	0.0019531
reacher-easy	p1	32	0.022097	0.27365	0.39994	0.098325	0.03125
walker-walk	NULL	64	{6.1035\times10^-5}	0.0006356	1	0.048804	{6.1035\times10^-5}
walker-walk	p0.05	32	0.00075586	0.0015117	1	0.053011	0.00097656
walker-walk	p0.2	32	0.0027621	0.0055243	1	0.043205	0.0019531
walker-walk	p0.5	32	0.0078125	0.017103	1	0.06727	0.0078125
walker-walk	p1	32	0.026278	0.074325	0.90502	0.16449	0.03125


==> anc/e-023.tsv <==
Game/task	Condition	Units	λ^\ast	\lambda_0	Kish	Contrast	V
Boxing	ACTIVE	32	0.0016424	0.0046453	0.01812	0.024074	0.0019531
Boxing	NULL	64	{6.1035\times10^-5}	0.00012207	0.022728	0.017827	{6.1035\times10^-5}
Breakout	ACTIVE	32	0.0039062	0.03125	0.32019	0.05298	0.0039062
Breakout	NULL	64	{6.1035\times10^-5}	0.00058067	0.25775	0.047241	0.00012207
Pong	ACTIVE	32	0.0046453	0.026278	0.048787	0.077295	0.0039062
Pong	NULL	64	{6.1035\times10^-5}	0.00041059	0.055909	0.037484	{6.1035\times10^-5}


==> anc/e-024.tsv <==
Game/task	Condition	Units	λ^\ast	\lambda_0	Kish	Contrast	V
Boxing	NULL	64	{6.1035\times10^-5}	0.00012207	0.2149	0.014383	{6.1035\times10^-5}
Boxing	p1	32	0.0011613	0.0023227	0.19113	0.016842	0.00097656
Breakout	NULL	64	{6.1035\times10^-5}	0.0006356	0.43078	0.069967	{6.1035\times10^-5}
Breakout	p1	32	0.0023227	0.018581	0.48976	0.064584	0.0019531
Pong	NULL	64	{6.1035\times10^-5}	0.00034527	0.57061	0.1091	{6.1035\times10^-5}
Pong	p1	32	0.0055243	0.074325	0.56788	0.093405	0.0039062


==> anc/e-025.tsv <==
Game/task	Condition	Units	λ^\ast	\lambda_0	Kish	Contrast	V
Alien	NULL	64	{6.1035\times10^-5}	0.0065695	--	--	0.00097656
Alien	p1	32	0.2973	1	--	--	0.25
Amidar	NULL	64	0.0017978	0.013139	--	--	0.0019531
Amidar	p1	32	0.25	0.70711	--	--	0.25
Assault	NULL	64	{6.1035\times10^-5}	0.0066684	--	--	0.0019531
Assault	p1	32	0.25	0.70711	--	--	0.25
Asterix	NULL	64	{6.1035\times10^-5}	0.007191	--	--	{6.1035\times10^-5}
Asterix	p1	32	0.11506	0.2973	--	--	0.125
BankHeist	NULL	64	0.00065473	0.03125	--	--	0.00097656
BankHeist	p1	32	0.068413	0.14865	--	--	0.0625
BattleZone	NULL	64	0.00039298	0.0023227	--	--	{6.1035\times10^-5}
BattleZone	p1	32	0.14865	0.92045	--	--	0.125
Boxing	NULL	64	{6.1035\times10^-5}	0.0079301	--	--	0.00097656
Boxing	p0.05	32	0.0042758	0.0092907	--	--	0.00097656
Boxing	p0.2	32	0.022097	0.044194	--	--	0.015625
Boxing	p0.5	32	0.0625	0.125	--	--	0.0625
Boxing	p1	32	0.2973	1	--	--	0.25
Breakout	NULL	64	{6.1035\times10^-5}	0.011049	--	--	{6.1035\times10^-5}
Breakout	p0.05	32	0.0065695	0.017103	--	--	0.0039062
Breakout	p0.2	32	0.024188	0.044194	--	--	0.015625
Breakout	p0.5	32	0.052556	0.10511	--	--	0.0625
Breakout	p1	32	0.5	1	--	--	0.5
ChopperCommand	NULL	64	{6.6809\times10^-5}	0.0032848	--	--	0.00048828
ChopperCommand	p1	32	0.25	1	--	--	0.25
CrazyClimber	NULL	64	0.00012948	0.0032848	--	--	0.00097656
CrazyClimber	p1	32	0.25	1	--	--	0.25
DemonAttack	NULL	64	{6.1035\times10^-5}	0.0055243	--	--	0.0019531
DemonAttack	p1	32	0.2973	1	--	--	0.25
Freeway	NULL	64	{6.1035\times10^-5}	0.0065695	--	--	{6.1035\times10^-5}
Freeway	p1	32	0.5946	1	--	--	1
Frostbite	NULL	64	0.0014019	0.0085516	--	--	{6.1035\times10^-5}
Frostbite	p1	32	0.21022	0.70711	--	--	0.25
Gopher	NULL	64	{6.1035\times10^-5}	0.0016424	--	--	{6.1035\times10^-5}
Gopher	p1	32	0.2973	1	--	--	0.25
Hero	NULL	64	0.00027466	0.0046453	--	--	0.00024414
Hero	p1	32	0.14865	1	--	--	0.125
Jamesbond	NULL	64	{6.1035\times10^-5}	0.0039062	--	--	0.0019531
Jamesbond	p1	32	0.25	0.70711	--	--	0.25
Kangaroo	NULL	64	0.0011788	0.0092907	--	--	0.00024414
Kangaroo	p1	32	0.25	0.70711	--	--	0.25
Krull	NULL	64	{6.1035\times10^-5}	0.0060469	--	--	0.0019531
Krull	p1	32	0.25	0.70711	--	--	0.25
KungFuMaster	NULL	64	0.00033046	0.0065695	--	--	{6.1035\times10^-5}
KungFuMaster	p1	32	0.35355	1	--	--	0.25
MsPacman	NULL	64	0.0047153	0.03125	--	--	0.0078125
MsPacman	p1	32	0.125	0.25	--	--	0.125
Pong	NULL	64	{6.1035\times10^-5}	0.0050848	--	--	0.00097656
Pong	p0.05	32	0.0027621	0.0065695	--	--	0.0039062
Pong	p0.2	32	0.015625	0.026278	--	--	0.015625
Pong	p0.5	32	0.040678	0.088388	--	--	0.03125
Pong	p1	32	0.5	1	--	--	0.5
PrivateEye	NULL	64	{6.1035\times10^-5}	0.0050848	--	--	0.0019531
PrivateEye	p1	32	0.17678	0.70711	--	--	0.125
Qbert	NULL	64	{6.1035\times10^-5}	0.034206	--	--	0.0078125
Qbert	p1	32	0.17678	0.42045	--	--	0.125
RoadRunner	NULL	64	{6.1035\times10^-5}	0.015625	--	--	0.00097656
RoadRunner	p1	32	0.14865	0.5	--	--	0.125
Seaquest	NULL	64	{6.1035\times10^-5}	0.0032848	--	--	{6.1035\times10^-5}
Seaquest	p1	32	0.17678	0.8409	--	--	0.25
UpNDown	NULL	64	{6.1035\times10^-5}	0.052556	--	--	0.0078125
UpNDown	p1	32	0.0625	0.125	--	--	0.0625


==> anc/e-026.tsv <==
No.	Prediction (probability)	Outcome	Record
1	Checks (a), (b), (c) and (d) stated in this subsection hold in every unit of the temperature-curve analysis (97%).	contradicted	Checks a,b,c: 4512/4512 passed each; d: 4430/4512 passed, 82 failed; largest d violation=3.067
2	In every group at p = 1 of TD-MPC2 and of the IRIS decoded pixels in which Kish or Contrast rejects in fewer than 24 of 32 units while W(3/4) rejects in at least 24, the median factor-to-best ratio exceeds 2 (85%).	supported	Eligible group-factor pairs=12; median factor-to-best ratio > 2 in 12; minimum median factor-to-best ratio=6.259
3	W(3/4) rejects in 96 of 96 ACTIVE units and 0 of 192 NULL units of DIAMOND (95%).	supported	W(3/4): ACTIVE 96/96; NULL 0/192
4	No online rule rejects in more than 2 of 64 NULL units in any group (97%).	supported	"Largest NULL counts per group of 64: ""O15"": 0, ""O57"": 0, ""O57h"": 1"
5	O57 reaches 24 of 32 units at p = 1 in at least 22 of the 26 IRIS games and at least 5 of the 6 TD-MPC2 tasks (60%).	supported	O57 at p=1, \ge24/32: IRIS tokens 22/26; TD-MPC2 5/6
6	W(3/4) reaches the bar at p = 1 in at least as many IRIS games as each of the three online rules (55%).	supported	"IRIS tokens at p=1, \ge24/32: W(3/4)=24; online=""O15"": 22, ""O57"": 22, ""O57h"": 23"


==> anc/e-027.tsv <==
Game	Best factor	Break-even	Kish	Contrast
Boxing	0.0016424	0.0046453	0.01812	0.024074
Pong	0.0046453	0.026278	0.048787	0.077295
Breakout	0.0039062	0.03125	0.32019	0.05298


==> anc/e-028.tsv <==
Rule	DIAMOND	IRIS tokens	IRIS pixels	TD-MPC2
O15	87	22	76	4
O57	88	22	79	5
O57h	90	23	87	5
W(3/4)	96	24	96	6


==> anc/e-029.tsv <==
Measure	h	Registered	Exploratory	Denominator
ACTIVE tasks at ≥24/32: W(3/4)	1	5	6	6 tasks
ACTIVE tasks at ≥24/32: Pooled	1	2	1	6 tasks
Partial total: W(3/4)	1	243	256	576 units
Partial total: T	1	248	255	576 units
Partial total: R_1/2	1	286	280	576 units
Partial total: SW	1	376	364	576 units
ACTIVE tasks at ≥24/32: W(3/4)	2	5	5	6 tasks
ACTIVE tasks at ≥24/32: Pooled	2	1	1	6 tasks
Partial total: W(3/4)	2	186	209	576 units
Partial total: T	2	191	216	576 units
Partial total: R_1/2	2	232	241	576 units
Partial total: SW	2	266	264	576 units
ACTIVE tasks at ≥24/32: W(3/4)	4	5	5	6 tasks
ACTIVE tasks at ≥24/32: Pooled	4	1	1	6 tasks
Partial total: W(3/4)	4	147	150	576 units
Partial total: T	4	142	157	576 units
Partial total: R_1/2	4	144	159	576 units
Partial total: SW	4	169	184	576 units
ACTIVE tasks at ≥24/32: W(3/4)	8	4	4	6 tasks
ACTIVE tasks at ≥24/32: Pooled	8	1	1	6 tasks
Partial total: W(3/4)	8	92	96	576 units
Partial total: T	8	74	79	576 units
Partial total: R_1/2	8	97	114	576 units
Partial total: SW	8	107	127	576 units
ACTIVE total: SW	all	643	678	768 unit--horizon observations
ACTIVE total: W(3/4)	all	633	666	768 unit--horizon observations


==> anc/e-030.tsv <==
Task	h	Pooled	Kish	Contrast	V	M	W(1/4)	W(1/2)	W(3/4)
cartpole-balance	1	0	0	0	28	24	27	27	27
cartpole-balance	2	0	0	0	22	13	16	20	21
cartpole-balance	4	0	0	0	12	6	8	10	12
cartpole-balance	8	0	0	0	3	1	2	2	3
reacher-easy	1	0	0	28	32	32	32	32	32
reacher-easy	2	1	7	29	31	32	32	32	32
reacher-easy	4	5	5	29	31	32	32	32	32
reacher-easy	8	0	0	28	31	32	32	32	32
walker-walk	1	0	0	12	32	32	32	32	32
walker-walk	2	0	0	9	32	32	32	32	32
walker-walk	4	0	0	1	32	32	32	32	32
walker-walk	8	0	0	2	32	32	32	32	32
myo-pose	1	0	0	32	32	32	32	32	32
myo-pose	2	0	0	32	32	32	32	32	32
myo-pose	4	0	0	32	32	32	32	32	32
myo-pose	8	0	3	32	28	30	30	28	28
myo-reach	1	31	32	32	32	32	32	32	32
myo-reach	2	31	31	32	31	32	32	32	32
myo-reach	4	31	32	32	31	32	32	32	32
myo-reach	8	31	31	23	31	23	24	29	31
myo-obj-hold	1	23	28	32	32	32	32	32	32
myo-obj-hold	2	14	23	32	32	32	32	32	32
myo-obj-hold	4	1	10	24	26	25	26	26	26
myo-obj-hold	8	3	6	4	6	5	5	6	6


==> anc/e-031.tsv <==
Task	h	R	R_1/2	T	N	RM	SM	SW	UW
cartpole-balance	1	0	3	28	24	3	25	29	28
cartpole-balance	2	0	4	23	21	4	14	26	21
cartpole-balance	4	0	3	10	12	3	5	12	10
cartpole-balance	8	0	5	1	3	5	4	6	5
reacher-easy	1	32	32	32	32	32	32	32	32
reacher-easy	2	32	32	31	32	32	32	32	32
reacher-easy	4	32	32	31	32	32	32	32	32
reacher-easy	8	32	32	31	32	32	32	32	32
walker-walk	1	32	32	32	32	32	32	32	32
walker-walk	2	32	32	32	32	32	32	32	32
walker-walk	4	32	32	32	32	32	32	32	32
walker-walk	8	32	32	32	32	32	32	32	32
myo-pose	1	32	32	32	32	32	32	32	32
myo-pose	2	32	32	32	32	32	32	32	32
myo-pose	4	32	32	32	21	32	32	32	32
myo-pose	8	32	32	32	0	32	32	30	32
myo-reach	1	32	32	32	32	32	32	32	32
myo-reach	2	32	32	32	32	32	32	32	32
myo-reach	4	32	32	32	0	32	32	32	32
myo-reach	8	4	0	25	0	0	4	31	24
myo-obj-hold	1	32	32	32	32	32	32	32	32
myo-obj-hold	2	32	32	32	32	32	32	32	32
myo-obj-hold	4	29	28	27	0	28	22	26	28
myo-obj-hold	8	1	0	0	0	0	2	6	6


==> anc/e-032.tsv <==
Statistic	h=1	h=2	h=4	h=8
Pooled	0 (0)	0 (0)	0 (0)	0 (0)
Kish	0 (0)	0 (0)	0 (0)	0 (0)
Contrast	0 (0)	0 (0)	1 (1)	0 (0)
V	1 (1)	1 (1)	2 (1)	1 (1)
M	0 (0)	0 (0)	1 (1)	1 (1)
W(1/4)	0 (0)	0 (0)	2 (1)	1 (1)
W(1/2)	0 (0)	1 (1)	2 (1)	1 (1)
W(3/4)	0 (0)	1 (1)	2 (1)	1 (1)
R	0 (0)	1 (1)	2 (2)	0 (0)
R_1/2	0 (0)	1 (1)	2 (2)	1 (1)
T	1 (1)	1 (1)	2 (1)	1 (1)
N	1 (1)	1 (1)	2 (1)	1 (1)
RM	0 (0)	1 (1)	1 (1)	0 (0)
SM	0 (0)	0 (0)	2 (2)	0 (0)
SW	0 (0)	1 (1)	3 (1)	1 (1)
UW	0 (0)	1 (1)	4 (2)	1 (1)


==> anc/e-033.tsv <==
h	p	Pooled	Kish	Contrast	V	M	W(1/4)	W(1/2)	W(3/4)
1	0.5	1	1	46	156	150	154	155	158
1	0.2	0	0	16	89	82	85	88	90
1	0.05	0	0	2	7	6	8	8	8
2	0.5	2	3	59	136	136	139	138	137
2	0.2	0	0	16	59	64	65	69	69
2	0.05	0	0	3	2	3	4	4	3
4	0.5	14	15	56	107	100	104	108	110
4	0.2	1	1	5	39	31	38	38	40
4	0.05	0	0	1	0	2	2	1	0
8	0.5	12	12	21	83	66	74	79	80
8	0.2	4	5	5	18	9	11	15	16
8	0.05	0	1	0	0	1	1	1	0


==> anc/e-034.tsv <==
h	p	R	R_1/2	T	N	RM	SM	SW	UW
1	0.5	159	159	157	132	159	163	164	163
1	0.2	69	114	91	53	104	133	137	137
1	0.05	4	7	7	5	5	50	63	53
2	0.5	154	154	146	87	154	148	152	154
2	0.2	36	85	69	51	78	86	102	101
2	0.05	3	2	1	5	1	9	10	9
4	0.5	123	111	114	64	120	115	119	124
4	0.2	23	46	43	35	42	45	65	65
4	0.05	1	2	0	4	0	0	0	0
8	0.5	70	84	69	50	80	66	99	94
8	0.2	9	27	10	12	21	18	26	29
8	0.05	0	3	0	2	3	1	2	3


==> anc/e-035.tsv <==
statistic	simulator_max_null_of_64	baseline_pixel_max_null_of_32	baseline_ERK_max_null_of_32	baseline_combined_max_null_of_32
Pooled	0	0	0	0
Kish	0	0	0	0
Contrast	0	0	--	0
V	0	0	--	0
M	0	0	0	0
W(0.25)	0	0	--	0
W(0.5)	0	0	--	0
W(0.75)	0	0	--	0
R	0	0	0	0
R_1/2	0	1	0	1
ORACLE	0	--	--	--


==> anc/e-036.tsv <==
No.	Prediction fixed in advance	Outcome	Evidence
1	For \delta > 0, Pooled's median log E decreases with n in every (ρ, p, β) group (90%).	failed	29 of 36 groups
2	With \delta = 0, p = 1 and ρ = 0, Pooled rejects in at least 80% of test units at every n and β level where the oracle does (80%).	held	8 eligible cells
3	With \delta = 0 and p ≤ 0.5, Pooled collapses at n = 4,096 (70%).	held	12 of 12 cells collapse
4	M's deficit relative to V is at least 0.5·log 15 in at least half of the weak-β cells (55%).	held	28 of 54 cells
5	The worst-cell rate of W(0.5) is at least that of M (70%).	held	W(1/2): 0.75; M: 0.5938
6	Kish rejects in fewer than 50% of test units in at least one alternative cell where M rejects in at least 80% (85%).	held	Stored witness cells in the readout
7	the selection rule selects W(0.5) (40%), M (35%), another candidate (25%).	another candidate: V	V selected; category: another candidate


==> anc/e-037.tsv <==
statistic	mean_simulator_alternative_rate	simulator_cells_in_mean	worst_decision_relevant_rate	defined_decision_relevant_cells
Pooled	0.2211	162	0	98
Kish	0.2224	162	0	98
Contrast	0.4958	162	0	98
V	0.6348	162	0.8125	98
M	0.5604	162	0.5938	98
W(0.25)	0.588	162	0.625	98
W(0.5)	0.6094	162	0.75	98
W(0.75)	0.6252	162	0.7812	98
R	0.3399	162	0	98
R_1/2	0.5081	162	0.1875	98
ORACLE	0.2969	54	0	30


==> anc/e-038.tsv <==
Game	Condition	\lambda_K	\lambda_c	\lambda_V
Boxing	ACTIVE	0.01811	0.0245	0.001953
Boxing	NULL	0.02288	0.01712	0.00006104
Breakout	ACTIVE	0.3204	0.05366	0.003906
Breakout	NULL	0.2583	0.04586	0.0001221
Pong	ACTIVE	0.04879	0.07486	0.003906
Pong	NULL	0.05585	0.03715	0.00006104


==> anc/e-039.tsv <==
Game	Pooled	Kish	Contrast	V	M	R	R_1/2	NULL max
Boxing	0; -220,241	0; -2,645	0; -4,040	32; 463.1	32; 463.2	32; 343	32; 268.4	0
Pong	0; -22,354	0; -418.1	0; -969.1	32; 359.2	32; 357.8	32; 173.6	32; 153.6	0
Breakout	0; -5,553	0; -1,638	0; -103.6	32; 128.9	32; 126.2	32; 54.87	32; 49.49	0


==> anc/e-040.tsv <==
Prediction	Probability	Outcome
The registered score reproduces DIAMOND study within protocol tolerances	0.99	supported
Collapse persists under the higher variance floors and common variance	0.85	supported
Collapse persists under Student-t and Laplace	0.6	supported
Collapse weakens with block side k in at least 2 games	0.7	supported
Collapse persists at k=8, n=192	0.5	supported
Collapse persists under random projection	0.7	supported
Collapse persists under the joint Gaussian	0.4	supported
M repairs under every variant where collapse persists	0.8	supported


==> anc/e-041.tsv <==
Rule	Game	Pooled	Kish	Contrast	V	M	R	NULL max
Registered pixel	Boxing	0; -222,582	0; -2,698	0; -4,012	32; 454.1	32; 454.5	32; 339	0
Registered pixel	Pong	0; -21,805	0; -382.5	0; -975	32; 360.3	32; 357.6	32; 174.8	0
Registered pixel	Breakout	0; -5,408	0; -1,585	1; -95.29	32; 128.9	32; 126.2	32; 56.32	0
Floor 8/255	Boxing	0; -172,554	0; -19,681	0; -2,591	32; 487.9	32; 485.2	32; 359	0
Floor 8/255	Pong	0; -6,065	0; -2,086	12; -34.52	32; 385.5	32; 382.8	32; 175.4	0
Floor 8/255	Breakout	0; -700.5	0; -564.8	29; 85.29	32; 128.8	32; 129	32; 55.36	0
Floor 32/255	Boxing	0; -119,237	0; -53,874	0; -1,011	32; 425.8	32; 425.9	32; 340.8	0
Floor 32/255	Pong	2; -676.6	2; -569	32; 361	32; 388.2	32; 385.5	32; 177.2	0
Floor 32/255	Breakout	13; -56.31	13; -53.18	31; 107.9	32; 126.3	32; 129.5	32; 55.58	0
Common variance	Boxing	0; -321,591	0; -42,114	0; -4,240	32; 472.2	32; 469.5	32; 351.4	0
Common variance	Pong	0; -18,918	0; -240.3	0; -814.6	32; 364.7	32; 362	32; 169.6	0
Common variance	Breakout	0; -5,419	0; -840.1	0; -465.4	32; 128.9	32; 126.1	32; 55.31	0
Student-t	Boxing	0; -454,826	0; -6,847	0; -9,549	32; 151	32; 148.3	32; 92.83	0
Student-t	Pong	0; -66,166	0; -2,460	0; -4,341	32; 127.4	32; 134.2	32; 131.1	0
Student-t	Breakout	0; -12,981	0; -4,003	0; -477.7	32; 99.74	32; 97.03	31; 53.25	0
Laplace	Boxing	0; -502,900	0; -4,073	0; -14,969	32; 377.3	32; 374.6	32; 286.2	0
Laplace	Pong	0; -53,813	0; -2,753	0; -4,025	32; 268.8	32; 292	32; 158.7	0
Laplace	Breakout	0; -13,420	0; -3,004	0; -1,269	32; 117.7	32; 115.4	32; 55.6	0
Blocks 2x2	Boxing	0; -62,975	0; -2,787	0; -3,400	32; 402.1	32; 422.7	32; 321.5	0
Blocks 2x2	Pong	0; -6,004	0; -431	0; -627.8	32; 365.4	32; 362.7	32; 163.2	0
Blocks 2x2	Breakout	0; -1,683	0; -996.2	23; 29.38	32; 129.5	32; 126.8	32; 55.99	0
Blocks 4x4	Boxing	0; -20,274	0; -2,870	0; -1,954	32; 336.9	32; 340.6	32; 267.9	0
Blocks 4x4	Pong	0; -1,526	0; -304.3	13; -52.75	32; 392.3	32; 389.6	32; 173.5	0
Blocks 4x4	Breakout	0; -312.7	0; -244.6	28; 67.9	32; 128	32; 126.7	31; 56.13	0
Blocks 8x8	Boxing	0; -6,656	0; -2,124	0; -802.5	32; 221.6	32; 220.7	32; 193.3	0
Blocks 8x8	Pong	7; -77.24	19; 63.38	32; 207.3	32; 289.7	32; 287	32; 137.2	0
Blocks 8x8	Breakout	27; 66.59	27; 73.51	32; 111	32; 125.6	32; 128	32; 56.31	0
Projection 256	Boxing	0; -16,716	0; -13,397	32; 322.8	32; 361.1	32; 358.4	32; 307.2	0
Projection 256	Pong	0; -5,999	0; -4,920	32; 257.3	32; 383.6	32; 385	32; 171.9	0
Projection 256	Breakout	1; -2,891	1; -2,891	16; 17.41	32; 129.4	32; 128.1	32; 55.31	0
Joint Gaussian	Boxing	0; -366,580	--	--	30; 373.7	32; 377.4	32; 335.6	0
Joint Gaussian	Pong	0; -66,379	--	--	32; 354.1	32; 356.3	32; 173.4	0
Joint Gaussian	Breakout	0; -4,324	--	--	30; 114.1	32; 121.3	31; 55.08	0


==> anc/e-042.tsv <==
Game	1x1 (12,288)	2x2 (3,072)	4x4 (768)	8x8 (192)
Boxing	-222,582	-62,975	-20,274	-6,656
Pong	-21,805	-6,004	-1,526	-77.24
Breakout	-5,408	-1,683	-312.7	66.59


==> anc/f-001.tsv <==
Slot	Data	Horizon	log E	Decision
1	ERK (positive control)	10 min	-9576.45	not rejected
2	ERK (positive control)	30 min	-2974.53	not rejected
3	CcaS, four-model average	1 step	-1.68	not rejected
4	CcaS, four-model average	6 steps	3466.13	rejected
5	CcaS, published model	12 steps	17,572.64	rejected


==> anc/f-002.tsv <==
Min	Model	ρ	g	Min λ	Max λ	Frozen V
10	Linear-Gaussian	0.0625	4	0.031068	0.067227	0.125
10	GRU	0.0625	4	0.031068	0.067227	0.125
10	Transformer	0.25	2	0.0079523	0.017699	0.03125
10	Gradient boosting	0.125	3	0.015779	0.034783	0.0625
30	Linear-Gaussian	0.0625	4	0.031068	0.067227	0.25
30	GRU	0.03125	5	0.060264	0.12598	0.25
30	Transformer	0.0625	4	0.031068	0.067227	0.125
30	Gradient boosting	0.03125	5	0.060264	0.12598	0.25


==> anc/f-003.tsv <==
Statistic	10 min	30 min
Validation-tuned (V)	210	-101
V_ρ	350.5	206.1
Kish	349	217.5
Mixture (M)	346.6	218.2
M_ρ	347.8	220.8
W_ρ(3/4)	350.3	219.5


==> anc/f-004.tsv <==
Column 1	V_ρ	M_ρ	V_ρ	M_ρ
Linear-Gaussian	36.2	293.7	207.5	215.1
GRU	176.9	321.3	189.6	222.0
Transformer	300.7	298.0	179.7	188.9
Gradient boosting	351.9	349.2	177.6	220.7


==> anc/f-005.tsv <==
Statistic	Four-model	Linear-Gaussian	GRU	Transformer	Boosting
Pooled	-9576.45	-17988.75	-14890.29	-12971.87	-9575.07
Kish	349.00	294.09	326.08	300.58	350.39
Validation-tuned (V)	209.64	-1420.06	-978.93	211.02	121.40
Mixture (M)	346.64	291.48	312.32	293.87	348.03
W(3/4)	345.33	290.16	311.00	292.56	346.71
V_ρ	350.54	36.18	176.92	300.69	351.93
M_ρ	347.84	293.71	321.26	297.98	349.22
W_ρ(3/4)	350.26	292.39	319.95	300.40	351.64


==> anc/f-006.tsv <==
Statistic	Four-model	Linear-Gaussian	GRU	Transformer	Boosting
Pooled	-2974.53	-3922.16	-2973.15	-4352.33	-3198.00
Kish	217.52	217.49	215.04	184.90	218.60
Validation-tuned (V)	-101.36	-546.51	-318.45	-99.97	-357.84
Mixture (M)	218.18	209.89	218.13	184.78	219.30
W(3/4)	216.86	208.57	216.82	183.46	217.98
V_ρ	206.08	207.46	189.62	179.75	177.62
M_ρ	220.83	215.08	221.98	188.94	220.67
W_ρ(3/4)	219.51	213.77	220.66	187.62	219.35


==> anc/f-007.tsv <==
Min	Model	\lambda_K min	median	max	\lambda_V	g_V
10	Linear Gaussian	0.008769	0.009404	0.0195	0.125	3
10	GRU	0.008663	0.009291	0.01926	0.125	3
10	Transformer	0.007907	0.008481	0.0176	0.03125	5
10	Gradient boosting	0.009673	0.01037	0.02148	0.0625	4
30	Linear Gaussian	0.0155	0.01668	0.03418	0.25	2
30	GRU	0.0172	0.01851	0.03785	0.25	2
30	Transformer	0.01117	0.01203	0.02476	0.125	3
30	Gradient boosting	0.01651	0.01777	0.03636	0.25	2


==> anc/f-008.tsv <==
Statistic	10 min log E	models <0	30 min log E	models <0
Pooled	-9,576	4	-2,975	4
Kish	349	0	218	0
M	347	0	218	0
M13	347	0	218	0
V	210	2	-101	4
W(1/4)	346	0	218	0
W(1/2)	346	0	218	0
W(3/4)	345	0	217	0
R	181	0	129	0
R_1/2	163	0	114	0


==> anc/f-009.tsv <==
Statistic	Four-model	Linear Gaussian	GRU	Transformer	Boosting
Pooled	-9,576	-17,989	-14,890	-12,972	-9,575
Kish	349	294.1	326.1	300.6	350.4
M	346.6	291.5	312.3	293.9	348
M13	346.8	291.6	312.5	294	348.2
V	209.6	-1,420	-978.9	211	121.4
W(1/4)	346.4	291.3	312.1	293.7	347.8
W(1/2)	346	290.9	311.7	293.2	347.4
W(3/4)	345.3	290.2	311	292.6	346.7
R	181.3	177.7	166.3	135.4	182.7
R_1/2	163.1	161.7	156.8	138.2	164.4


==> anc/f-010.tsv <==
Statistic	Four-model	Linear Gaussian	GRU	Transformer	Boosting
Pooled	-2,975	-3,922	-2,973	-4,352	-3,198
Kish	217.5	217.5	215	184.9	218.6
M	218.2	209.9	218.1	184.8	219.3
M13	218.3	210	218.3	184.9	219.4
V	-101.4	-546.5	-318.5	-99.97	-357.8
W(1/4)	218	209.7	217.9	184.6	219.1
W(1/2)	217.6	209.3	217.5	184.2	218.7
W(3/4)	216.9	208.6	216.8	183.5	218
R	129.1	128.5	130.2	89	128.4
R_1/2	114.1	113.6	115.1	89.34	113.5


==> anc/h-001.tsv <==
group	condition	units	T	W(0.75)	R1/2	SV	SW	TS_C
cartpole-balance	NULL	64	0	0	0	0	0	0
cartpole-balance	p0.05	32	0	0	0	0	0	0
cartpole-balance	p0.2	32	0	0	0	1	1	0
cartpole-balance	p0.5	32	9	4	0	8	8	9
cartpole-balance	p1	32	20	22	1	23	23	20
myo-obj-hold	NULL	64	0	0	1	0	0	0
myo-obj-hold	p0.05	32	0	1	4	3	3	5
myo-obj-hold	p0.2	32	10	10	22	24	24	25
myo-obj-hold	p0.5	32	29	29	32	31	31	31
myo-obj-hold	p1	32	32	32	32	32	32	32
myo-pose	NULL	64	0	0	0	0	0	0
myo-pose	p0.05	32	0	0	0	2	1	0
myo-pose	p0.2	32	11	6	21	31	31	32
myo-pose	p0.5	32	27	29	32	32	32	32
myo-pose	p1	32	32	32	32	32	32	32
myo-reach	NULL	64	0	0	2	0	0	0
myo-reach	p0.05	32	0	0	1	3	3	5
myo-reach	p0.2	32	11	9	17	27	26	26
myo-reach	p0.5	32	26	26	31	32	32	32
myo-reach	p1	32	31	32	32	32	32	31
reacher-easy	NULL	64	0	0	0	0	0	0
reacher-easy	p0.05	32	0	2	1	30	30	31
reacher-easy	p0.2	32	30	30	32	32	32	32
reacher-easy	p0.5	32	32	32	32	32	32	32
reacher-easy	p1	32	32	32	32	32	32	32
walker-walk	NULL	64	0	0	0	0	0	0
walker-walk	p0.05	32	0	1	0	26	26	25
walker-walk	p0.2	32	31	32	29	32	32	32
walker-walk	p0.5	32	32	32	32	32	32	32
walker-walk	p1	32	32	32	32	32	32	32


==> anc/h-002.tsv <==
group	condition	units	RSV	RSW	ON	PRseq	PR
cartpole-balance	NULL	64	0	0	0	4	3
cartpole-balance	p0.05	32	0	0	0	3	2
cartpole-balance	p0.2	32	0	0	0	5	4
cartpole-balance	p0.5	32	6	6	3	16	13
cartpole-balance	p1	32	19	17	25	27	27
myo-obj-hold	NULL	64	1	1	0	2	1
myo-obj-hold	p0.05	32	3	3	1	3	6
myo-obj-hold	p0.2	32	22	22	14	6	18
myo-obj-hold	p0.5	32	32	31	30	19	32
myo-obj-hold	p1	32	32	32	32	32	32
myo-pose	NULL	64	0	0	0	4	3
myo-pose	p0.05	32	0	0	0	1	0
myo-pose	p0.2	32	24	25	19	26	26
myo-pose	p0.5	32	30	32	32	32	32
myo-pose	p1	32	32	32	32	32	32
myo-reach	NULL	64	0	0	0	5	5
myo-reach	p0.05	32	0	0	0	3	3
myo-reach	p0.2	32	21	20	13	4	6
myo-reach	p0.5	32	31	31	26	10	27
myo-reach	p1	32	32	32	32	25	32
reacher-easy	NULL	64	0	0	0	2	2
reacher-easy	p0.05	32	28	29	31	16	18
reacher-easy	p0.2	32	32	32	32	32	32
reacher-easy	p0.5	32	32	32	32	32	32
reacher-easy	p1	32	32	32	32	32	32
walker-walk	NULL	64	0	0	0	7	7
walker-walk	p0.05	32	24	24	14	15	13
walker-walk	p0.2	32	31	32	32	32	32
walker-walk	p0.5	32	32	32	32	32	32
walker-walk	p1	32	32	32	32	32	32


==> anc/h-003.tsv <==
family	units	C0	V	M	W(0.75)	T	N	R
FULL	192	52	170	165	173	174	169	160
NULL	384	0	0	0	0	0	0	0
PARTIAL	576	0	186	179	186	191	136	185


==> anc/h-004.tsv <==
family	units	C0	R1/2	RM	SM	SV	SW	UW
FULL	192	52	160	160	166	172	174	171
NULL	384	0	0	0	0	1	1	0
PARTIAL	576	0	232	225	235	271	266	266


==> anc/h-005.tsv <==
family	units	C0	T_G	TS_G	TSW_G	TS_C	TSW_C	RSM
FULL	192	52	174	176	176	175	175	169
NULL	384	0	0	1	1	1	1	0
PARTIAL	576	0	189	271	267	271	269	231


==> anc/h-006.tsv <==
family	units	C0	RSV	RSV_1	RSW	RSW_1	RST	OS
FULL	192	52	173	160	172	160	173	121
NULL	384	0	0	0	0	0	0	0
PARTIAL	576	0	263	241	260	241	261	147


==> anc/h-007.tsv <==
family	units	C0	ON	ON-half	US	PRseq	PRhoef	PRseq-u
FULL	192	52	174	185	174	163	96	177
NULL	384	0	0	1	0	19	0	19
PARTIAL	576	0	218	225	271	241	117	293


==> anc/h-008.tsv <==
family	units	C0	PRseq2
FULL	192	52	158
NULL	384	0	19
PARTIAL	576	0	244


==> anc/h-009.tsv <==
family	units	C0	V	M	W(0.75)	T	N	R
FULL	192	42	157	155	158	161	98	157
NULL	384	0	1	0	1	2	1	1
PARTIAL	576	4	137	118	147	142	97	124


==> anc/h-010.tsv <==
family	units	C0	R1/2	RM	SM	SV	SW	UW
FULL	192	42	150	155	153	159	161	160
NULL	384	0	0	0	1	1	1	1
PARTIAL	576	4	144	143	143	168	169	168


==> anc/h-011.tsv <==
family	units	C0	T_G	TS_G	TSW_G	TS_C	TSW_C	RSM
FULL	192	42	160	163	162	161	161	148
NULL	384	0	2	3	3	3	3	0
PARTIAL	576	4	129	178	173	182	177	146


==> anc/h-012.tsv <==
family	units	C0	RSV	RSV_1	RSW	RSW_1	RST	OS
FULL	192	42	162	157	161	157	162	94
NULL	384	0	1	1	0	0	1	1
PARTIAL	576	4	170	156	167	157	172	94


==> anc/h-013.tsv <==
family	units	C0	ON	ON-half	US	PRseq	PRhoef	PRseq-u
FULL	192	42	156	167	161	127	93	169
NULL	384	0	1	1	1	17	0	21
PARTIAL	576	4	128	140	177	201	67	232


==> anc/h-014.tsv <==
family	units	C0	PRseq2
FULL	192	42	130
NULL	384	0	22
PARTIAL	576	4	211


==> anc/h-015.tsv <==
family	units	C0	V	M	W(0.75)	T	N	R
FULL	192	30	120	117	120	116	64	101
NULL	384	3	3	0	2	0	0	0
PARTIAL	576	15	87	74	92	74	70	75


==> anc/h-016.tsv <==
family	units	C0	R1/2	RM	SM	SV	SW	UW
FULL	192	30	97	98	99	127	125	122
NULL	384	3	0	0	0	3	2	0
PARTIAL	576	15	97	91	77	112	107	105


==> anc/h-017.tsv <==
family	units	C0	T_G	TS_G	TSW_G	TS_C	TSW_C	RSM
FULL	192	30	119	123	121	125	123	95
NULL	384	3	0	0	0	1	0	0
PARTIAL	576	15	75	90	84	94	91	82


==> anc/h-018.tsv <==
family	units	C0	RSV	RSV_1	RSW	RSW_1	RST	OS
FULL	192	30	103	102	102	102	99	66
NULL	384	3	1	0	0	0	0	0
PARTIAL	576	15	102	97	97	97	102	57


==> anc/h-019.tsv <==
family	units	C0	ON	ON-half	US	PRseq	PRhoef	PRseq-u
FULL	192	30	100	106	122	110	64	109
NULL	384	3	0	0	0	19	0	10
PARTIAL	576	15	74	75	107	148	29	139


==> anc/h-020.tsv <==
family	units	C0	PRseq2
FULL	192	30	106
NULL	384	3	13
PARTIAL	576	15	144


==> anc/h-021.tsv <==
family	units	C0	V	M	W(0.75)	T	N	R
FULL	192	46	180	173	181	182	181	160
NULL	384	0	1	0	1	1	1	1
PARTIAL	576	2	197	203	209	216	143	193


==> anc/h-022.tsv <==
family	units	C0	R1/2	RM	SM	SV	SW	UW
FULL	192	46	164	164	174	184	186	181
NULL	384	0	1	1	0	1	1	1
PARTIAL	576	2	241	233	243	257	264	264


==> anc/h-023.tsv <==
family	units	C0	T_G	TS_G	TSW_G	TS_C	TSW_C	RSM
FULL	192	46	181	185	184	185	186	175
NULL	384	0	1	1	1	1	1	1
PARTIAL	576	2	216	264	264	269	267	241


==> anc/h-024.tsv <==
family	units	C0	RSV	RSV_1	RSW	RSW_1	RST	OS
FULL	192	46	178	164	178	164	178	136
NULL	384	0	1	1	1	1	1	0
PARTIAL	576	2	265	245	262	242	266	156


==> anc/h-025.tsv <==
family	units	C0	ON	ON-half	US	PRseq	PRhoef	PRseq-u
FULL	192	46	177	188	186	169	99	187
NULL	384	0	1	1	1	21	0	26
PARTIAL	576	2	231	237	269	254	119	304


==> anc/h-026.tsv <==
family	units	C0	PRseq2
FULL	192	46	170
NULL	384	0	24
PARTIAL	576	2	256


==> anc/h-027.tsv <==
family	units	C0	V	M	W(0.75)	T	N	R
FULL	192	37	164	159	166	164	97	157
NULL	384	0	2	1	2	2	2	2
PARTIAL	576	15	146	133	150	157	103	147


==> anc/h-028.tsv <==
family	units	C0	R1/2	RM	SM	SV	SW	UW
FULL	192	37	159	159	155	166	166	166
NULL	384	0	2	1	2	2	3	4
PARTIAL	576	15	159	162	160	181	184	189


==> anc/h-029.tsv <==
family	units	C0	T_G	TS_G	TSW_G	TS_C	TSW_C	RSM
FULL	192	37	162	169	165	164	164	154
NULL	384	0	4	4	2	2	3	2
PARTIAL	576	15	157	190	188	196	194	153


==> anc/h-030.tsv <==
family	units	C0	RSV	RSV_1	RSW	RSW_1	RST	OS
FULL	192	37	167	160	166	160	166	104
NULL	384	0	2	2	2	3	2	0
PARTIAL	576	15	200	181	190	177	183	99


==> anc/h-031.tsv <==
family	units	C0	ON	ON-half	US	PRseq	PRhoef	PRseq-u
FULL	192	37	159	169	167	139	95	171
NULL	384	0	2	4	4	17	0	18
PARTIAL	576	15	145	158	192	199	68	242


==> anc/h-032.tsv <==
family	units	C0	PRseq2
FULL	192	37	135
NULL	384	0	21
PARTIAL	576	15	212


==> anc/h-033.tsv <==
family	units	C0	V	M	W(0.75)	T	N	R
FULL	192	34	131	123	132	121	67	101
NULL	384	0	1	1	1	1	1	0
PARTIAL	576	16	101	76	96	79	64	79


==> anc/h-034.tsv <==
family	units	C0	R1/2	RM	SM	SV	SW	UW
FULL	192	34	101	101	106	135	137	131
NULL	384	0	1	0	0	1	1	1
PARTIAL	576	16	114	104	85	128	127	126


==> anc/h-035.tsv <==
family	units	C0	T_G	TS_G	TSW_G	TS_C	TSW_C	RSM
FULL	192	34	126	128	126	129	126	100
NULL	384	0	1	1	1	1	1	0
PARTIAL	576	16	74	114	110	114	112	104


==> anc/h-036.tsv <==
family	units	C0	RSV	RSV_1	RSW	RSW_1	RST	OS
FULL	192	34	107	106	105	105	105	69
NULL	384	0	0	0	0	0	0	0
PARTIAL	576	16	114	115	113	114	111	53


==> anc/h-037.tsv <==
family	units	C0	ON	ON-half	US	PRseq	PRhoef	PRseq-u
FULL	192	34	114	116	131	113	65	115
NULL	384	0	1	0	1	24	0	14
PARTIAL	576	16	79	83	125	156	30	155


==> anc/h-038.tsv <==
family	units	C0	PRseq2
FULL	192	34	109
NULL	384	0	19
PARTIAL	576	16	154


==> anc/h-039.tsv <==
display_setting	family	units	C0	V	M	W(0.75)	T	N
DIAMOND	FULL	96	0	96	96	96	96	96
DIAMOND	NULL	192	0	0	0	0	0	0
IRIS decoded pixels	FULL	96	0	96	96	96	96	94
IRIS decoded pixels	NULL	192	0	0	0	0	0	0
IRIS tokens	FULL	832	353	786	754	781	783	782
IRIS tokens	NULL	1664	0	2	1	2	2	3
IRIS tokens	PARTIAL	288	0	174	158	170	174	99
Robot video/emp	FULL	159	143	155	154	155	155	138
Robot video/emp	NULL	159	0	0	1	0	0	1
Robot video/par	FULL	159	142	156	155	156	155	140
Robot video/par	NULL	159	0	0	0	0	0	0
TD-MPC2	FULL	192	54	183	179	184	184	179
TD-MPC2	NULL	384	0	0	0	0	0	0
TD-MPC2	PARTIAL	576	0	256	224	251	260	199


==> anc/h-040.tsv <==
display_setting	family	units	R	R1/2	RM	SM	SV	SW
DIAMOND	FULL	96	96	96	96	96	96	96
DIAMOND	NULL	192	0	0	0	0	0	0
IRIS decoded pixels	FULL	96	95	95	95	96	96	96
IRIS decoded pixels	NULL	192	0	0	0	0	0	0
IRIS tokens	FULL	832	569	681	678	749	782	780
IRIS tokens	NULL	1664	0	0	0	1	1	1
IRIS tokens	PARTIAL	288	39	92	89	167	179	178
Robot video/emp	FULL	159	153	154	153	151	155	155
Robot video/emp	NULL	159	1	2	1	0	0	0
Robot video/par	FULL	159	152	155	152	151	156	156
Robot video/par	NULL	159	1	1	1	0	0	0
TD-MPC2	FULL	192	160	161	161	179	177	179
TD-MPC2	NULL	384	0	0	0	0	0	0
TD-MPC2	PARTIAL	576	226	283	275	349	368	368


==> anc/h-041.tsv <==
display_setting	family	units	UW	T_G	TS_G	TSW_G	TS_C	TSW_C
DIAMOND	FULL	96	96	96	96	96	96	96
DIAMOND	NULL	192	0	0	0	0	0	0
IRIS decoded pixels	FULL	96	96	96	96	96	96	96
IRIS decoded pixels	NULL	192	0	0	0	0	0	0
IRIS tokens	FULL	832	771	786	782	780	783	779
IRIS tokens	NULL	1664	0	2	1	1	2	1
IRIS tokens	PARTIAL	288	171	174	175	176	177	175
Robot video/emp	FULL	159	155	155	155	155	155	155
Robot video/emp	NULL	159	1	0	0	0	0	0
Robot video/par	FULL	159	156	156	156	156	155	155
Robot video/par	NULL	159	0	0	0	0	0	0
TD-MPC2	FULL	192	177	184	184	184	184	184
TD-MPC2	NULL	384	0	0	0	0	0	0
TD-MPC2	PARTIAL	576	355	260	369	370	377	376


==> anc/h-042.tsv <==
display_setting	family	units	RSM	RSV	RSV_1	RSW	RSW_1	RST
DIAMOND	FULL	96	96	96	96	96	96	96
DIAMOND	NULL	192	0	0	0	0	0	0
IRIS decoded pixels	FULL	96	95	95	95	95	95	95
IRIS decoded pixels	NULL	192	0	0	0	0	0	0
IRIS tokens	FULL	832	699	690	677	699	680	690
IRIS tokens	NULL	1664	0	0	0	0	0	0
IRIS tokens	PARTIAL	288	143	151	92	151	92	151
Robot video/emp	FULL	159	147	153	153	152	153	153
Robot video/emp	NULL	159	0	1	1	1	1	1
Robot video/par	FULL	159	146	152	152	152	152	152
Robot video/par	NULL	159	0	1	1	1	1	1
TD-MPC2	FULL	192	177	178	161	178	161	178
TD-MPC2	NULL	384	0	0	0	0	0	0
TD-MPC2	PARTIAL	576	333	335	277	336	278	348


==> anc/h-043.tsv <==
display_setting	family	units	OS	ON	ON-half	US	PRseq	PRhoef
DIAMOND	FULL	96	96	96	96	96	96	91
DIAMOND	NULL	192	0	0	0	0	10	0
IRIS decoded pixels	FULL	96	96	96	96	96	94	87
IRIS decoded pixels	NULL	192	0	0	0	0	5	0
IRIS tokens	FULL	832	748	754	752	773	740	671
IRIS tokens	NULL	1664	1	1	1	0	80	0
IRIS tokens	PARTIAL	288	170	164	169	174	177	83
Robot video/emp	FULL	159	81	152	148	155	157	96
Robot video/emp	NULL	159	0	0	0	0	7	0
Robot video/par	FULL	159	81	154	149	156	156	96
Robot video/par	NULL	159	0	0	0	0	13	0
TD-MPC2	FULL	192	182	186	192	181	174	104
TD-MPC2	NULL	384	0	0	0	0	13	0
TD-MPC2	PARTIAL	576	255	306	322	361	276	157


==> anc/h-044.tsv <==
display_setting	family	units	PRseq-u	PRseq2	PS	PZ	PR
DIAMOND	FULL	96	96	96	96	96	96
DIAMOND	NULL	192	9	8	6	6	9
IRIS decoded pixels	FULL	96	94	95	96	96	96
IRIS decoded pixels	NULL	192	7	12	8	7	8
IRIS tokens	FULL	832	744	730	810	750	741
IRIS tokens	NULL	1664	79	77	86	78	68
IRIS tokens	PARTIAL	288	190	175	198	198	189
Robot video/emp	FULL	159	157	157	157	157	156
Robot video/emp	NULL	159	7	7	5	7	8
Robot video/par	FULL	159	156	156	157	157	156
Robot video/par	NULL	159	13	13	4	7	12
TD-MPC2	FULL	192	186	178	185	184	185
TD-MPC2	NULL	384	11	11	16	16	12
TD-MPC2	PARTIAL	576	331	278	334	345	321


==> anc/h-045.tsv <==
setting	family	C0	V	M	W(0.75)	T	N	R
DIAMOND	FULL	0	3	3	3	3	3	3
DIAMOND	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS decoded pixels	FULL	0	3	3	3	3	3	3
IRIS decoded pixels	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	FULL	10	24	22	24	24	24	17
IRIS tokens	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	PARTIAL	0	5	4	5	5	3	1
Robot video/emp	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/emp	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	FULL	1	6	5	6	6	5	5
TD-MPC2	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	PARTIAL	0	6	6	6	7	4	6


==> anc/h-046.tsv <==
setting	family	C0	R1/2	RM	SM	SV	SW	UW
DIAMOND	FULL	0	3	3	3	3	3	3
DIAMOND	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS decoded pixels	FULL	0	3	3	3	3	3	3
IRIS decoded pixels	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	FULL	10	22	21	22	24	24	24
IRIS tokens	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	PARTIAL	0	3	3	5	5	5	5
Robot video/emp	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/emp	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	FULL	1	5	5	5	5	5	5
TD-MPC2	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	PARTIAL	0	7	7	10	10	10	10


==> anc/h-047.tsv <==
setting	family	C0	T_G	TS_G	TSW_G	TS_C	TSW_C	RSM
DIAMOND	FULL	0	3	3	3	3	3	3
DIAMOND	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS decoded pixels	FULL	0	3	3	3	3	3	3
IRIS decoded pixels	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	FULL	10	24	24	24	24	24	22
IRIS tokens	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	PARTIAL	0	5	5	5	5	5	4
Robot video/emp	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/emp	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	FULL	1	6	6	6	6	6	5
TD-MPC2	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	PARTIAL	0	7	10	10	11	10	9


==> anc/h-048.tsv <==
setting	family	C0	RSV	RSV_1	RSW	RSW_1	RST	OS
DIAMOND	FULL	0	3	3	3	3	3	3
DIAMOND	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS decoded pixels	FULL	0	3	3	3	3	3	3
IRIS decoded pixels	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	FULL	10	22	22	22	21	22	22
IRIS tokens	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	PARTIAL	0	4	3	4	3	4	5
Robot video/emp	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/emp	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	FULL	1	5	5	5	5	5	5
TD-MPC2	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	PARTIAL	0	9	7	9	7	10	6


==> anc/h-049.tsv <==
setting	family	C0	ON	ON-half	US	PRseq	PRhoef	PRseq-u
DIAMOND	FULL	0	3	3	3	3	3	3
DIAMOND	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS decoded pixels	FULL	0	3	3	3	3	2	3
IRIS decoded pixels	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	FULL	10	22	22	24	21	21	22
IRIS tokens	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	PARTIAL	0	5	5	5	5	2	5
Robot video/emp	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/emp	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	FULL	1	6	6	5	5	3	6
TD-MPC2	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	PARTIAL	0	8	8	10	5	5	7


==> anc/h-050.tsv <==
setting	family	C0	PRseq2	PS	PZ	PR
DIAMOND	FULL	0	3	3	3	3
DIAMOND	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS decoded pixels	FULL	0	3	3	3	3
IRIS decoded pixels	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	FULL	10	21	24	22	22
IRIS tokens	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
IRIS tokens	PARTIAL	0	5	6	6	5
Robot video/emp	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/emp	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	FULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
Robot video/par	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	FULL	1	6	6	6	6
TD-MPC2	NULL	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)	NA (n != 32)
TD-MPC2	PARTIAL	0	5	7	7	7


==> anc/h-051.tsv <==
setting	group	condition	units	C0	V	M	W(0.75)	T
DIAMOND	Boxing	ACTIVE	32	0	32	32	32	32
DIAMOND	Boxing	NULL	64	0	0	0	0	0
DIAMOND	Breakout	ACTIVE	32	0	32	32	32	32
DIAMOND	Breakout	NULL	64	0	0	0	0	0
DIAMOND	Pong	ACTIVE	32	0	32	32	32	32
DIAMOND	Pong	NULL	64	0	0	0	0	0
Robot video	emp	ACTIVE	159	143	155	154	155	155
Robot video	emp	NULL	159	0	0	1	0	0
Robot video	par	ACTIVE	159	142	156	155	156	155
Robot video	par	NULL	159	0	0	0	0	0


==> anc/h-052.tsv <==
setting	group	condition	N	R	R1/2	RM	SM	SV
DIAMOND	Boxing	ACTIVE	32	32	32	32	32	32
DIAMOND	Boxing	NULL	0	0	0	0	0	0
DIAMOND	Breakout	ACTIVE	32	32	32	32	32	32
DIAMOND	Breakout	NULL	0	0	0	0	0	0
DIAMOND	Pong	ACTIVE	32	32	32	32	32	32
DIAMOND	Pong	NULL	0	0	0	0	0	0
Robot video	emp	ACTIVE	138	153	154	153	151	155
Robot video	emp	NULL	1	1	2	1	0	0
Robot video	par	ACTIVE	140	152	155	152	151	156
Robot video	par	NULL	0	1	1	1	0	0


==> anc/h-053.tsv <==
setting	group	condition	SW	UW	T_G	TS_G	TSW_G	TS_C
DIAMOND	Boxing	ACTIVE	32	32	32	32	32	32
DIAMOND	Boxing	NULL	0	0	0	0	0	0
DIAMOND	Breakout	ACTIVE	32	32	32	32	32	32
DIAMOND	Breakout	NULL	0	0	0	0	0	0
DIAMOND	Pong	ACTIVE	32	32	32	32	32	32
DIAMOND	Pong	NULL	0	0	0	0	0	0
Robot video	emp	ACTIVE	155	155	155	155	155	155
Robot video	emp	NULL	0	1	0	0	0	0
Robot video	par	ACTIVE	156	156	156	156	156	155
Robot video	par	NULL	0	0	0	0	0	0


==> anc/h-054.tsv <==
setting	group	condition	TSW_C	RSM	RSV	RSV_1	RSW	RSW_1
DIAMOND	Boxing	ACTIVE	32	32	32	32	32	32
DIAMOND	Boxing	NULL	0	0	0	0	0	0
DIAMOND	Breakout	ACTIVE	32	32	32	32	32	32
DIAMOND	Breakout	NULL	0	0	0	0	0	0
DIAMOND	Pong	ACTIVE	32	32	32	32	32	32
DIAMOND	Pong	NULL	0	0	0	0	0	0
Robot video	emp	ACTIVE	155	147	153	153	152	153
Robot video	emp	NULL	0	0	1	1	1	1
Robot video	par	ACTIVE	155	146	152	152	152	152
Robot video	par	NULL	0	0	1	1	1	1


==> anc/h-055.tsv <==
setting	group	condition	RST	OS	ON	ON-half	US	PRseq
DIAMOND	Boxing	ACTIVE	32	32	32	32	32	32
DIAMOND	Boxing	NULL	0	0	0	0	0	2
DIAMOND	Breakout	ACTIVE	32	32	32	32	32	32
DIAMOND	Breakout	NULL	0	0	0	0	0	6
DIAMOND	Pong	ACTIVE	32	32	32	32	32	32
DIAMOND	Pong	NULL	0	0	0	0	0	2
Robot video	emp	ACTIVE	153	81	152	148	155	157
Robot video	emp	NULL	1	0	0	0	0	7
Robot video	par	ACTIVE	152	81	154	149	156	156
Robot video	par	NULL	1	0	0	0	0	13


==> anc/h-056.tsv <==
setting	group	condition	PRhoef	PRseq-u	PRseq2	PS	PZ	PR
DIAMOND	Boxing	ACTIVE	32	32	32	32	32	32
DIAMOND	Boxing	NULL	0	2	2	2	1	1
DIAMOND	Breakout	ACTIVE	27	32	32	32	32	32
DIAMOND	Breakout	NULL	0	5	3	1	2	4
DIAMOND	Pong	ACTIVE	32	32	32	32	32	32
DIAMOND	Pong	NULL	0	2	3	3	3	4
Robot video	emp	ACTIVE	96	157	157	157	157	156
Robot video	emp	NULL	0	7	7	5	7	8
Robot video	par	ACTIVE	96	156	156	157	157	156
Robot video	par	NULL	0	13	13	4	7	12


==> anc/h-057.tsv <==
group	condition	comparator	units	both	SW_only	comparator_only	neither	SW_minus_comparator_rate
cartpole-balance	p0.05	C0	32	0	0	0	32	0.0
cartpole-balance	p0.05	V	32	0	0	0	32	0.0
cartpole-balance	p0.05	M	32	0	0	0	32	0.0
cartpole-balance	p0.05	W(0.75)	32	0	0	0	32	0.0
cartpole-balance	p0.05	T	32	0	0	0	32	0.0
cartpole-balance	p0.05	N	32	0	0	0	32	0.0
cartpole-balance	p0.05	R	32	0	0	0	32	0.0
cartpole-balance	p0.05	R1/2	32	0	0	0	32	0.0
cartpole-balance	p0.05	RM	32	0	0	0	32	0.0
cartpole-balance	p0.05	SM	32	0	0	0	32	0.0
cartpole-balance	p0.05	SV	32	0	0	0	32	0.0
cartpole-balance	p0.05	T_G	32	0	0	0	32	0.0
cartpole-balance	p0.05	TS_G	32	0	0	0	32	0.0
cartpole-balance	p0.05	TSW_G	32	0	0	0	32	0.0
cartpole-balance	p0.05	TS_C	32	0	0	0	32	0.0
cartpole-balance	p0.05	RSM	32	0	0	0	32	0.0
cartpole-balance	p0.05	RSV	32	0	0	0	32	0.0
cartpole-balance	p0.05	RSV_1	32	0	0	0	32	0.0
cartpole-balance	p0.05	RSW	32	0	0	0	32	0.0
cartpole-balance	p0.05	RSW_1	32	0	0	0	32	0.0
cartpole-balance	p0.05	RST	32	0	0	0	32	0.0
cartpole-balance	p0.05	UW	32	0	0	0	32	0.0
cartpole-balance	p0.05	TSW_C	32	0	0	0	32	0.0
cartpole-balance	p0.05	US	32	0	0	0	32	0.0
cartpole-balance	p0.05	OS	32	0	0	0	32	0.0
cartpole-balance	p0.05	ON	32	0	0	0	32	0.0
cartpole-balance	p0.05	ON-half	32	0	0	0	32	0.0
cartpole-balance	p0.2	C0	32	0	1	0	31	0.03125
cartpole-balance	p0.2	V	32	0	1	0	31	0.03125
cartpole-balance	p0.2	M	32	0	1	0	31	0.03125
cartpole-balance	p0.2	W(0.75)	32	0	1	0	31	0.03125
cartpole-balance	p0.2	T	32	0	1	0	31	0.03125
cartpole-balance	p0.2	N	32	0	1	0	31	0.03125
cartpole-balance	p0.2	R	32	0	1	0	31	0.03125
cartpole-balance	p0.2	R1/2	32	0	1	0	31	0.03125
cartpole-balance	p0.2	RM	32	0	1	0	31	0.03125
cartpole-balance	p0.2	SM	32	0	1	0	31	0.03125
cartpole-balance	p0.2	SV	32	1	0	0	31	0.0
cartpole-balance	p0.2	T_G	32	0	1	0	31	0.03125
cartpole-balance	p0.2	TS_G	32	1	0	0	31	0.0
cartpole-balance	p0.2	TSW_G	32	1	0	0	31	0.0
cartpole-balance	p0.2	TS_C	32	0	1	0	31	0.03125
cartpole-balance	p0.2	RSM	32	0	1	0	31	0.03125
cartpole-balance	p0.2	RSV	32	0	1	0	31	0.03125
cartpole-balance	p0.2	RSV_1	32	0	1	0	31	0.03125
cartpole-balance	p0.2	RSW	32	0	1	0	31	0.03125
cartpole-balance	p0.2	RSW_1	32	0	1	0	31	0.03125
cartpole-balance	p0.2	RST	32	0	1	0	31	0.03125
cartpole-balance	p0.2	UW	32	0	1	0	31	0.03125
cartpole-balance	p0.2	TSW_C	32	0	1	0	31	0.03125
cartpole-balance	p0.2	US	32	0	1	0	31	0.03125
cartpole-balance	p0.2	OS	32	1	0	2	29	-0.0625
cartpole-balance	p0.2	ON	32	0	1	0	31	0.03125
cartpole-balance	p0.2	ON-half	32	0	1	1	30	0.0
cartpole-balance	p0.5	C0	32	0	8	0	24	0.25
cartpole-balance	p0.5	V	32	6	2	0	24	0.0625
cartpole-balance	p0.5	M	32	1	7	0	24	0.21875
cartpole-balance	p0.5	W(0.75)	32	4	4	0	24	0.125
cartpole-balance	p0.5	T	32	7	1	2	22	-0.03125
cartpole-balance	p0.5	N	32	2	6	0	24	0.1875
cartpole-balance	p0.5	R	32	0	8	0	24	0.25
cartpole-balance	p0.5	R1/2	32	0	8	0	24	0.25
cartpole-balance	p0.5	RM	32	0	8	0	24	0.25
cartpole-balance	p0.5	SM	32	4	4	0	24	0.125
cartpole-balance	p0.5	SV	32	7	1	1	23	0.0
cartpole-balance	p0.5	T_G	32	6	2	0	24	0.0625
cartpole-balance	p0.5	TS_G	32	6	2	0	24	0.0625
cartpole-balance	p0.5	TSW_G	32	5	3	0	24	0.09375
cartpole-balance	p0.5	TS_C	32	7	1	2	22	-0.03125
cartpole-balance	p0.5	RSM	32	4	4	0	24	0.125
cartpole-balance	p0.5	RSV	32	5	3	1	23	0.0625
cartpole-balance	p0.5	RSV_1	32	0	8	0	24	0.25
cartpole-balance	p0.5	RSW	32	5	3	1	23	0.0625
cartpole-balance	p0.5	RSW_1	32	0	8	0	24	0.25
cartpole-balance	p0.5	RST	32	5	3	1	23	0.0625
cartpole-balance	p0.5	UW	32	6	2	0	24	0.0625
cartpole-balance	p0.5	TSW_C	32	8	0	1	23	-0.03125
cartpole-balance	p0.5	US	32	7	1	0	24	0.03125
cartpole-balance	p0.5	OS	32	4	4	2	22	0.0625
cartpole-balance	p0.5	ON	32	3	5	0	24	0.15625
cartpole-balance	p0.5	ON-half	32	5	3	4	20	-0.03125
cartpole-balance	p1	C0	32	0	23	0	9	0.71875
cartpole-balance	p1	V	32	22	1	1	8	0.0
cartpole-balance	p1	M	32	18	5	0	9	0.15625
cartpole-balance	p1	W(0.75)	32	22	1	0	9	0.03125
cartpole-balance	p1	T	32	20	3	0	9	0.09375
cartpole-balance	p1	N	32	17	6	0	9	0.1875
cartpole-balance	p1	R	32	0	23	0	9	0.71875
cartpole-balance	p1	R1/2	32	1	22	0	9	0.6875
cartpole-balance	p1	RM	32	1	22	0	9	0.6875
cartpole-balance	p1	SM	32	19	4	0	9	0.125
cartpole-balance	p1	SV	32	22	1	1	8	0.0
cartpole-balance	p1	T_G	32	22	1	1	8	0.0
cartpole-balance	p1	TS_G	32	22	1	1	8	0.0
cartpole-balance	p1	TSW_G	32	23	0	0	9	0.0
cartpole-balance	p1	TS_C	32	20	3	0	9	0.09375
cartpole-balance	p1	RSM	32	11	12	0	9	0.375
cartpole-balance	p1	RSV	32	16	7	3	6	0.125
cartpole-balance	p1	RSV_1	32	1	22	0	9	0.6875
cartpole-balance	p1	RSW	32	15	8	2	7	0.1875
cartpole-balance	p1	RSW_1	32	1	22	0	9	0.6875
cartpole-balance	p1	RST	32	16	7	3	6	0.125
cartpole-balance	p1	UW	32	21	2	0	9	0.0625
cartpole-balance	p1	TSW_C	32	21	2	0	9	0.0625
cartpole-balance	p1	US	32	21	2	1	8	0.03125
cartpole-balance	p1	OS	32	21	2	3	6	-0.03125
cartpole-balance	p1	ON	32	21	2	4	5	-0.0625
cartpole-balance	p1	ON-half	32	23	0	9	0	-0.28125
myo-obj-hold	p0.05	C0	32	0	3	0	29	0.09375
myo-obj-hold	p0.05	V	32	0	3	0	29	0.09375
myo-obj-hold	p0.05	M	32	0	3	1	28	0.0625
myo-obj-hold	p0.05	W(0.75)	32	0	3	1	28	0.0625
myo-obj-hold	p0.05	T	32	0	3	0	29	0.09375
myo-obj-hold	p0.05	N	32	0	3	0	29	0.09375
myo-obj-hold	p0.05	R	32	2	1	0	29	0.03125
myo-obj-hold	p0.05	R1/2	32	3	0	1	28	-0.03125
myo-obj-hold	p0.05	RM	32	2	1	0	29	0.03125
myo-obj-hold	p0.05	SM	32	3	0	1	28	-0.03125
myo-obj-hold	p0.05	SV	32	3	0	0	29	0.0
myo-obj-hold	p0.05	T_G	32	0	3	0	29	0.09375
myo-obj-hold	p0.05	TS_G	32	3	0	2	27	-0.0625
myo-obj-hold	p0.05	TSW_G	32	3	0	0	29	0.0
myo-obj-hold	p0.05	TS_C	32	3	0	2	27	-0.0625
myo-obj-hold	p0.05	RSM	32	2	1	0	29	0.03125
myo-obj-hold	p0.05	RSV	32	3	0	0	29	0.0
myo-obj-hold	p0.05	RSV_1	32	3	0	1	28	-0.03125
myo-obj-hold	p0.05	RSW	32	3	0	0	29	0.0
myo-obj-hold	p0.05	RSW_1	32	3	0	1	28	-0.03125
myo-obj-hold	p0.05	RST	32	3	0	0	29	0.0
myo-obj-hold	p0.05	UW	32	3	0	0	29	0.0
myo-obj-hold	p0.05	TSW_C	32	3	0	0	29	0.0
myo-obj-hold	p0.05	US	32	3	0	0	29	0.0
myo-obj-hold	p0.05	OS	32	0	3	0	29	0.09375
myo-obj-hold	p0.05	ON	32	1	2	0	29	0.0625
myo-obj-hold	p0.05	ON-half	32	1	2	0	29	0.0625
myo-obj-hold	p0.2	C0	32	0	24	0	8	0.75
myo-obj-hold	p0.2	V	32	10	14	0	8	0.4375
myo-obj-hold	p0.2	M	32	8	16	0	8	0.5
myo-obj-hold	p0.2	W(0.75)	32	10	14	0	8	0.4375
myo-obj-hold	p0.2	T	32	10	14	0	8	0.4375
myo-obj-hold	p0.2	N	32	4	20	0	8	0.625
myo-obj-hold	p0.2	R	32	17	7	0	8	0.21875
myo-obj-hold	p0.2	R1/2	32	21	3	1	7	0.0625
myo-obj-hold	p0.2	RM	32	18	6	1	7	0.15625
myo-obj-hold	p0.2	SM	32	23	1	0	8	0.03125
myo-obj-hold	p0.2	SV	32	24	0	0	8	0.0
myo-obj-hold	p0.2	T_G	32	10	14	0	8	0.4375
myo-obj-hold	p0.2	TS_G	32	24	0	0	8	0.0
myo-obj-hold	p0.2	TSW_G	32	24	0	0	8	0.0
myo-obj-hold	p0.2	TS_C	32	24	0	1	7	-0.03125
myo-obj-hold	p0.2	RSM	32	19	5	1	7	0.125
myo-obj-hold	p0.2	RSV	32	21	3	1	7	0.0625
myo-obj-hold	p0.2	RSV_1	32	21	3	1	7	0.0625
myo-obj-hold	p0.2	RSW	32	21	3	1	7	0.0625
myo-obj-hold	p0.2	RSW_1	32	21	3	1	7	0.0625
myo-obj-hold	p0.2	RST	32	23	1	1	7	0.0
myo-obj-hold	p0.2	UW	32	23	1	1	7	0.0
myo-obj-hold	p0.2	TSW_C	32	24	0	1	7	-0.03125
myo-obj-hold	p0.2	US	32	23	1	1	7	0.0
myo-obj-hold	p0.2	OS	32	1	23	0	8	0.71875
myo-obj-hold	p0.2	ON	32	14	10	0	8	0.3125
myo-obj-hold	p0.2	ON-half	32	16	8	0	8	0.25
myo-obj-hold	p0.5	C0	32	0	31	0	1	0.96875
myo-obj-hold	p0.5	V	32	28	3	1	0	0.0625
myo-obj-hold	p0.5	M	32	25	6	1	0	0.15625
myo-obj-hold	p0.5	W(0.75)	32	28	3	1	0	0.0625
myo-obj-hold	p0.5	T	32	28	3	1	0	0.0625
myo-obj-hold	p0.5	N	32	22	9	0	1	0.28125
myo-obj-hold	p0.5	R	32	31	0	1	0	-0.03125
myo-obj-hold	p0.5	R1/2	32	31	0	1	0	-0.03125
myo-obj-hold	p0.5	RM	32	31	0	1	0	-0.03125
myo-obj-hold	p0.5	SM	32	31	0	0	1	0.0
myo-obj-hold	p0.5	SV	32	31	0	0	1	0.0
myo-obj-hold	p0.5	T_G	32	28	3	1	0	0.0625
myo-obj-hold	p0.5	TS_G	32	31	0	0	1	0.0
myo-obj-hold	p0.5	TSW_G	32	31	0	0	1	0.0
myo-obj-hold	p0.5	TS_C	32	31	0	0	1	0.0
myo-obj-hold	p0.5	RSM	32	31	0	0	1	0.0
myo-obj-hold	p0.5	RSV	32	31	0	1	0	-0.03125
myo-obj-hold	p0.5	RSV_1	32	31	0	1	0	-0.03125
myo-obj-hold	p0.5	RSW	32	31	0	0	1	0.0
myo-obj-hold	p0.5	RSW_1	32	31	0	1	0	-0.03125
myo-obj-hold	p0.5	RST	32	31	0	1	0	-0.03125
myo-obj-hold	p0.5	UW	32	31	0	1	0	-0.03125
myo-obj-hold	p0.5	TSW_C	32	31	0	0	1	0.0
myo-obj-hold	p0.5	US	32	31	0	0	1	0.0
myo-obj-hold	p0.5	OS	32	11	20	0	1	0.625
myo-obj-hold	p0.5	ON	32	29	2	1	0	0.03125
myo-obj-hold	p0.5	ON-half	32	29	2	1	0	0.03125
myo-obj-hold	p1	C0	32	28	4	0	0	0.125
myo-obj-hold	p1	V	32	32	0	0	0	0.0
myo-obj-hold	p1	M	32	32	0	0	0	0.0
myo-obj-hold	p1	W(0.75)	32	32	0	0	0	0.0
myo-obj-hold	p1	T	32	32	0	0	0	0.0
myo-obj-hold	p1	N	32	32	0	0	0	0.0
myo-obj-hold	p1	R	32	32	0	0	0	0.0
myo-obj-hold	p1	R1/2	32	32	0	0	0	0.0
myo-obj-hold	p1	RM	32	32	0	0	0	0.0
myo-obj-hold	p1	SM	32	32	0	0	0	0.0
myo-obj-hold	p1	SV	32	32	0	0	0	0.0
myo-obj-hold	p1	T_G	32	32	0	0	0	0.0
myo-obj-hold	p1	TS_G	32	32	0	0	0	0.0
myo-obj-hold	p1	TSW_G	32	32	0	0	0	0.0
myo-obj-hold	p1	TS_C	32	32	0	0	0	0.0
myo-obj-hold	p1	RSM	32	32	0	0	0	0.0
myo-obj-hold	p1	RSV	32	32	0	0	0	0.0
myo-obj-hold	p1	RSV_1	32	32	0	0	0	0.0
myo-obj-hold	p1	RSW	32	32	0	0	0	0.0
myo-obj-hold	p1	RSW_1	32	32	0	0	0	0.0
myo-obj-hold	p1	RST	32	32	0	0	0	0.0
myo-obj-hold	p1	UW	32	32	0	0	0	0.0
myo-obj-hold	p1	TSW_C	32	32	0	0	0	0.0
myo-obj-hold	p1	US	32	32	0	0	0	0.0
myo-obj-hold	p1	OS	32	32	0	0	0	0.0
myo-obj-hold	p1	ON	32	32	0	0	0	0.0
myo-obj-hold	p1	ON-half	32	32	0	0	0	0.0
myo-pose	p0.05	C0	32	0	1	0	31	0.03125
myo-pose	p0.05	V	32	0	1	0	31	0.03125
myo-pose	p0.05	M	32	0	1	0	31	0.03125
myo-pose	p0.05	W(0.75)	32	0	1	0	31	0.03125
myo-pose	p0.05	T	32	0	1	0	31	0.03125
myo-pose	p0.05	N	32	0	1	0	31	0.03125
myo-pose	p0.05	R	32	0	1	0	31	0.03125
myo-pose	p0.05	R1/2	32	0	1	0	31	0.03125
myo-pose	p0.05	RM	32	0	1	0	31	0.03125
myo-pose	p0.05	SM	32	0	1	0	31	0.03125
myo-pose	p0.05	SV	32	1	0	1	30	-0.03125
myo-pose	p0.05	T_G	32	0	1	0	31	0.03125
myo-pose	p0.05	TS_G	32	0	1	0	31	0.03125
myo-pose	p0.05	TSW_G	32	0	1	0	31	0.03125
myo-pose	p0.05	TS_C	32	0	1	0	31	0.03125
myo-pose	p0.05	RSM	32	0	1	0	31	0.03125
myo-pose	p0.05	RSV	32	0	1	0	31	0.03125
myo-pose	p0.05	RSV_1	32	0	1	0	31	0.03125
myo-pose	p0.05	RSW	32	0	1	0	31	0.03125
myo-pose	p0.05	RSW_1	32	0	1	0	31	0.03125
myo-pose	p0.05	RST	32	0	1	0	31	0.03125
myo-pose	p0.05	UW	32	0	1	0	31	0.03125
myo-pose	p0.05	TSW_C	32	0	1	0	31	0.03125
myo-pose	p0.05	US	32	0	1	0	31	0.03125
myo-pose	p0.05	OS	32	0	1	0	31	0.03125
myo-pose	p0.05	ON	32	0	1	0	31	0.03125
myo-pose	p0.05	ON-half	32	0	1	0	31	0.03125
myo-pose	p0.2	C0	32	0	31	0	1	0.96875
myo-pose	p0.2	V	32	7	24	0	1	0.75
myo-pose	p0.2	M	32	5	26	0	1	0.8125
myo-pose	p0.2	W(0.75)	32	6	25	0	1	0.78125
myo-pose	p0.2	T	32	11	20	0	1	0.625
myo-pose	p0.2	N	32	7	24	0	1	0.75
myo-pose	p0.2	R	32	3	28	0	1	0.875
myo-pose	p0.2	R1/2	32	21	10	0	1	0.3125
myo-pose	p0.2	RM	32	20	11	0	1	0.34375
myo-pose	p0.2	SM	32	29	2	0	1	0.0625
myo-pose	p0.2	SV	32	31	0	0	1	0.0
myo-pose	p0.2	T_G	32	7	24	0	1	0.75
myo-pose	p0.2	TS_G	32	31	0	0	1	0.0
myo-pose	p0.2	TSW_G	32	31	0	0	1	0.0
myo-pose	p0.2	TS_C	32	31	0	1	0	-0.03125
myo-pose	p0.2	RSM	32	27	4	1	0	0.09375
myo-pose	p0.2	RSV	32	24	7	0	1	0.21875
myo-pose	p0.2	RSV_1	32	21	10	0	1	0.3125
myo-pose	p0.2	RSW	32	25	6	0	1	0.1875
myo-pose	p0.2	RSW_1	32	20	11	0	1	0.34375
myo-pose	p0.2	RST	32	24	7	0	1	0.21875
myo-pose	p0.2	UW	32	30	1	0	1	0.03125
myo-pose	p0.2	TSW_C	32	31	0	1	0	-0.03125
myo-pose	p0.2	US	32	31	0	0	1	0.0
myo-pose	p0.2	OS	32	13	18	0	1	0.5625
myo-pose	p0.2	ON	32	19	12	0	1	0.375
myo-pose	p0.2	ON-half	32	22	9	0	1	0.28125
myo-pose	p0.5	C0	32	0	32	0	0	1.0
myo-pose	p0.5	V	32	29	3	0	0	0.09375
myo-pose	p0.5	M	32	28	4	0	0	0.125
myo-pose	p0.5	W(0.75)	32	29	3	0	0	0.09375
myo-pose	p0.5	T	32	27	5	0	0	0.15625
myo-pose	p0.5	N	32	30	2	0	0	0.0625
myo-pose	p0.5	R	32	30	2	0	0	0.0625
myo-pose	p0.5	R1/2	32	32	0	0	0	0.0
myo-pose	p0.5	RM	32	32	0	0	0	0.0
myo-pose	p0.5	SM	32	32	0	0	0	0.0
myo-pose	p0.5	SV	32	32	0	0	0	0.0
myo-pose	p0.5	T_G	32	29	3	0	0	0.09375
myo-pose	p0.5	TS_G	32	32	0	0	0	0.0
myo-pose	p0.5	TSW_G	32	32	0	0	0	0.0
myo-pose	p0.5	TS_C	32	32	0	0	0	0.0
myo-pose	p0.5	RSM	32	32	0	0	0	0.0
myo-pose	p0.5	RSV	32	30	2	0	0	0.0625
myo-pose	p0.5	RSV_1	32	30	2	0	0	0.0625
myo-pose	p0.5	RSW	32	32	0	0	0	0.0
myo-pose	p0.5	RSW_1	32	32	0	0	0	0.0
myo-pose	p0.5	RST	32	30	2	0	0	0.0625
myo-pose	p0.5	UW	32	32	0	0	0	0.0
myo-pose	p0.5	TSW_C	32	32	0	0	0	0.0
myo-pose	p0.5	US	32	32	0	0	0	0.0
myo-pose	p0.5	OS	32	31	1	0	0	0.03125
myo-pose	p0.5	ON	32	32	0	0	0	0.0
myo-pose	p0.5	ON-half	32	32	0	0	0	0.0
myo-pose	p1	C0	32	0	32	0	0	1.0
myo-pose	p1	V	32	32	0	0	0	0.0
myo-pose	p1	M	32	32	0	0	0	0.0
myo-pose	p1	W(0.75)	32	32	0	0	0	0.0
myo-pose	p1	T	32	32	0	0	0	0.0
myo-pose	p1	N	32	32	0	0	0	0.0
myo-pose	p1	R	32	32	0	0	0	0.0
myo-pose	p1	R1/2	32	32	0	0	0	0.0
myo-pose	p1	RM	32	32	0	0	0	0.0
myo-pose	p1	SM	32	32	0	0	0	0.0
myo-pose	p1	SV	32	32	0	0	0	0.0
myo-pose	p1	T_G	32	32	0	0	0	0.0
myo-pose	p1	TS_G	32	32	0	0	0	0.0
myo-pose	p1	TSW_G	32	32	0	0	0	0.0
myo-pose	p1	TS_C	32	32	0	0	0	0.0
myo-pose	p1	RSM	32	32	0	0	0	0.0
myo-pose	p1	RSV	32	32	0	0	0	0.0
myo-pose	p1	RSV_1	32	32	0	0	0	0.0
myo-pose	p1	RSW	32	32	0	0	0	0.0
myo-pose	p1	RSW_1	32	32	0	0	0	0.0
myo-pose	p1	RST	32	32	0	0	0	0.0
myo-pose	p1	UW	32	32	0	0	0	0.0
myo-pose	p1	TSW_C	32	32	0	0	0	0.0
myo-pose	p1	US	32	32	0	0	0	0.0
myo-pose	p1	OS	32	32	0	0	0	0.0
myo-pose	p1	ON	32	32	0	0	0	0.0
myo-pose	p1	ON-half	32	32	0	0	0	0.0
myo-reach	p0.05	C0	32	0	3	0	29	0.09375
myo-reach	p0.05	V	32	0	3	0	29	0.09375
myo-reach	p0.05	M	32	0	3	0	29	0.09375
myo-reach	p0.05	W(0.75)	32	0	3	0	29	0.09375
myo-reach	p0.05	T	32	0	3	0	29	0.09375
myo-reach	p0.05	N	32	0	3	0	29	0.09375
myo-reach	p0.05	R	32	0	3	0	29	0.09375
myo-reach	p0.05	R1/2	32	1	2	0	29	0.0625
myo-reach	p0.05	RM	32	0	3	0	29	0.09375
myo-reach	p0.05	SM	32	1	2	0	29	0.0625
myo-reach	p0.05	SV	32	3	0	0	29	0.0
myo-reach	p0.05	T_G	32	0	3	0	29	0.09375
myo-reach	p0.05	TS_G	32	3	0	2	27	-0.0625
myo-reach	p0.05	TSW_G	32	3	0	1	28	-0.03125
myo-reach	p0.05	TS_C	32	3	0	2	27	-0.0625
myo-reach	p0.05	RSM	32	0	3	0	29	0.09375
myo-reach	p0.05	RSV	32	0	3	0	29	0.09375
myo-reach	p0.05	RSV_1	32	1	2	0	29	0.0625
myo-reach	p0.05	RSW	32	0	3	0	29	0.09375
myo-reach	p0.05	RSW_1	32	1	2	0	29	0.0625
myo-reach	p0.05	RST	32	1	2	0	29	0.0625
myo-reach	p0.05	UW	32	1	2	0	29	0.0625
myo-reach	p0.05	TSW_C	32	3	0	1	28	-0.03125
myo-reach	p0.05	US	32	1	2	0	29	0.0625
myo-reach	p0.05	OS	32	0	3	0	29	0.09375
myo-reach	p0.05	ON	32	0	3	0	29	0.09375
myo-reach	p0.05	ON-half	32	0	3	0	29	0.09375
myo-reach	p0.2	C0	32	0	26	0	6	0.8125
myo-reach	p0.2	V	32	10	16	0	6	0.5
myo-reach	p0.2	M	32	4	22	0	6	0.6875
myo-reach	p0.2	W(0.75)	32	9	17	0	6	0.53125
myo-reach	p0.2	T	32	11	15	0	6	0.46875
myo-reach	p0.2	N	32	0	26	0	6	0.8125
myo-reach	p0.2	R	32	15	11	0	6	0.34375
myo-reach	p0.2	R1/2	32	17	9	0	6	0.28125
myo-reach	p0.2	RM	32	14	12	0	6	0.375
myo-reach	p0.2	SM	32	22	4	0	6	0.125
myo-reach	p0.2	SV	32	26	0	1	5	-0.03125
myo-reach	p0.2	T_G	32	10	16	0	6	0.5
myo-reach	p0.2	TS_G	32	26	0	1	5	-0.03125
myo-reach	p0.2	TSW_G	32	26	0	0	6	0.0
myo-reach	p0.2	TS_C	32	26	0	0	6	0.0
myo-reach	p0.2	RSM	32	14	12	0	6	0.375
myo-reach	p0.2	RSV	32	21	5	0	6	0.15625
myo-reach	p0.2	RSV_1	32	17	9	0	6	0.28125
myo-reach	p0.2	RSW	32	20	6	0	6	0.1875
myo-reach	p0.2	RSW_1	32	16	10	0	6	0.3125
myo-reach	p0.2	RST	32	21	5	0	6	0.15625
myo-reach	p0.2	UW	32	26	0	0	6	0.0
myo-reach	p0.2	TSW_C	32	26	0	0	6	0.0
myo-reach	p0.2	US	32	26	0	0	6	0.0
myo-reach	p0.2	OS	32	0	26	0	6	0.8125
myo-reach	p0.2	ON	32	13	13	0	6	0.40625
myo-reach	p0.2	ON-half	32	14	12	0	6	0.375
myo-reach	p0.5	C0	32	0	32	0	0	1.0
myo-reach	p0.5	V	32	26	6	0	0	0.1875
myo-reach	p0.5	M	32	22	10	0	0	0.3125
myo-reach	p0.5	W(0.75)	32	26	6	0	0	0.1875
myo-reach	p0.5	T	32	26	6	0	0	0.1875
myo-reach	p0.5	N	32	10	22	0	0	0.6875
myo-reach	p0.5	R	32	31	1	0	0	0.03125
myo-reach	p0.5	R1/2	32	31	1	0	0	0.03125
myo-reach	p0.5	RM	32	31	1	0	0	0.03125
myo-reach	p0.5	SM	32	31	1	0	0	0.03125
myo-reach	p0.5	SV	32	32	0	0	0	0.0
myo-reach	p0.5	T_G	32	26	6	0	0	0.1875
myo-reach	p0.5	TS_G	32	32	0	0	0	0.0
myo-reach	p0.5	TSW_G	32	32	0	0	0	0.0
myo-reach	p0.5	TS_C	32	32	0	0	0	0.0
myo-reach	p0.5	RSM	32	31	1	0	0	0.03125
myo-reach	p0.5	RSV	32	31	1	0	0	0.03125
myo-reach	p0.5	RSV_1	32	31	1	0	0	0.03125
myo-reach	p0.5	RSW	32	31	1	0	0	0.03125
myo-reach	p0.5	RSW_1	32	31	1	0	0	0.03125
myo-reach	p0.5	RST	32	31	1	0	0	0.03125
myo-reach	p0.5	UW	32	32	0	0	0	0.0
myo-reach	p0.5	TSW_C	32	32	0	0	0	0.0
myo-reach	p0.5	US	32	31	1	0	0	0.03125
myo-reach	p0.5	OS	32	10	22	0	0	0.6875
myo-reach	p0.5	ON	32	26	6	0	0	0.1875
myo-reach	p0.5	ON-half	32	26	6	0	0	0.1875
myo-reach	p1	C0	32	32	0	0	0	0.0
myo-reach	p1	V	32	32	0	0	0	0.0
myo-reach	p1	M	32	32	0	0	0	0.0
myo-reach	p1	W(0.75)	32	32	0	0	0	0.0
myo-reach	p1	T	32	31	1	0	0	0.03125
myo-reach	p1	N	32	32	0	0	0	0.0
myo-reach	p1	R	32	32	0	0	0	0.0
myo-reach	p1	R1/2	32	32	0	0	0	0.0
myo-reach	p1	RM	32	32	0	0	0	0.0
myo-reach	p1	SM	32	32	0	0	0	0.0
myo-reach	p1	SV	32	32	0	0	0	0.0
myo-reach	p1	T_G	32	32	0	0	0	0.0
myo-reach	p1	TS_G	32	32	0	0	0	0.0
myo-reach	p1	TSW_G	32	32	0	0	0	0.0
myo-reach	p1	TS_C	32	31	1	0	0	0.03125
myo-reach	p1	RSM	32	32	0	0	0	0.0
myo-reach	p1	RSV	32	32	0	0	0	0.0
myo-reach	p1	RSV_1	32	32	0	0	0	0.0
myo-reach	p1	RSW	32	32	0	0	0	0.0
myo-reach	p1	RSW_1	32	32	0	0	0	0.0
myo-reach	p1	RST	32	32	0	0	0	0.0
myo-reach	p1	UW	32	32	0	0	0	0.0
myo-reach	p1	TSW_C	32	32	0	0	0	0.0
myo-reach	p1	US	32	32	0	0	0	0.0
myo-reach	p1	OS	32	32	0	0	0	0.0
myo-reach	p1	ON	32	32	0	0	0	0.0
myo-reach	p1	ON-half	32	32	0	0	0	0.0
reacher-easy	p0.05	C0	32	0	30	0	2	0.9375
reacher-easy	p0.05	V	32	1	29	0	2	0.90625
reacher-easy	p0.05	M	32	1	29	0	2	0.90625
reacher-easy	p0.05	W(0.75)	32	2	28	0	2	0.875
reacher-easy	p0.05	T	32	0	30	0	2	0.9375
reacher-easy	p0.05	N	32	2	28	0	2	0.875
reacher-easy	p0.05	R	32	0	30	0	2	0.9375
reacher-easy	p0.05	R1/2	32	1	29	0	2	0.90625
reacher-easy	p0.05	RM	32	1	29	0	2	0.90625
reacher-easy	p0.05	SM	32	30	0	1	1	-0.03125
reacher-easy	p0.05	SV	32	30	0	0	2	0.0
reacher-easy	p0.05	T_G	32	0	30	0	2	0.9375
reacher-easy	p0.05	TS_G	32	30	0	0	2	0.0
reacher-easy	p0.05	TSW_G	32	30	0	0	2	0.0
reacher-easy	p0.05	TS_C	32	30	0	1	1	-0.03125
reacher-easy	p0.05	RSM	32	29	1	1	1	0.0
reacher-easy	p0.05	RSV	32	28	2	0	2	0.0625
reacher-easy	p0.05	RSV_1	32	1	29	0	2	0.90625
reacher-easy	p0.05	RSW	32	29	1	0	2	0.03125
reacher-easy	p0.05	RSW_1	32	1	29	0	2	0.90625
reacher-easy	p0.05	RST	32	28	2	0	2	0.0625
reacher-easy	p0.05	UW	32	30	0	0	2	0.0
reacher-easy	p0.05	TSW_C	32	30	0	1	1	-0.03125
reacher-easy	p0.05	US	32	30	0	0	2	0.0
reacher-easy	p0.05	OS	32	30	0	1	1	-0.03125
reacher-easy	p0.05	ON	32	30	0	1	1	-0.03125
reacher-easy	p0.05	ON-half	32	30	0	1	1	-0.03125
reacher-easy	p0.2	C0	32	0	32	0	0	1.0
reacher-easy	p0.2	V	32	29	3	0	0	0.09375
reacher-easy	p0.2	M	32	31	1	0	0	0.03125
reacher-easy	p0.2	W(0.75)	32	30	2	0	0	0.0625
reacher-easy	p0.2	T	32	30	2	0	0	0.0625
reacher-easy	p0.2	N	32	13	19	0	0	0.59375
reacher-easy	p0.2	R	32	31	1	0	0	0.03125
reacher-easy	p0.2	R1/2	32	32	0	0	0	0.0
reacher-easy	p0.2	RM	32	32	0	0	0	0.0
reacher-easy	p0.2	SM	32	32	0	0	0	0.0
reacher-easy	p0.2	SV	32	32	0	0	0	0.0
reacher-easy	p0.2	T_G	32	29	3	0	0	0.09375
reacher-easy	p0.2	TS_G	32	32	0	0	0	0.0
reacher-easy	p0.2	TSW_G	32	32	0	0	0	0.0
reacher-easy	p0.2	TS_C	32	32	0	0	0	0.0
reacher-easy	p0.2	RSM	32	32	0	0	0	0.0
reacher-easy	p0.2	RSV	32	32	0	0	0	0.0
reacher-easy	p0.2	RSV_1	32	32	0	0	0	0.0
reacher-easy	p0.2	RSW	32	32	0	0	0	0.0
reacher-easy	p0.2	RSW_1	32	32	0	0	0	0.0
reacher-easy	p0.2	RST	32	32	0	0	0	0.0
reacher-easy	p0.2	UW	32	32	0	0	0	0.0
reacher-easy	p0.2	TSW_C	32	32	0	0	0	0.0
reacher-easy	p0.2	US	32	32	0	0	0	0.0
reacher-easy	p0.2	OS	32	32	0	0	0	0.0
reacher-easy	p0.2	ON	32	32	0	0	0	0.0
reacher-easy	p0.2	ON-half	32	32	0	0	0	0.0
reacher-easy	p0.5	C0	32	0	32	0	0	1.0
reacher-easy	p0.5	V	32	32	0	0	0	0.0
reacher-easy	p0.5	M	32	32	0	0	0	0.0
reacher-easy	p0.5	W(0.75)	32	32	0	0	0	0.0
reacher-easy	p0.5	T	32	32	0	0	0	0.0
reacher-easy	p0.5	N	32	32	0	0	0	0.0
reacher-easy	p0.5	R	32	32	0	0	0	0.0
reacher-easy	p0.5	R1/2	32	32	0	0	0	0.0
reacher-easy	p0.5	RM	32	32	0	0	0	0.0
reacher-easy	p0.5	SM	32	32	0	0	0	0.0
reacher-easy	p0.5	SV	32	32	0	0	0	0.0
reacher-easy	p0.5	T_G	32	32	0	0	0	0.0
reacher-easy	p0.5	TS_G	32	32	0	0	0	0.0
reacher-easy	p0.5	TSW_G	32	32	0	0	0	0.0
reacher-easy	p0.5	TS_C	32	32	0	0	0	0.0
reacher-easy	p0.5	RSM	32	32	0	0	0	0.0
reacher-easy	p0.5	RSV	32	32	0	0	0	0.0
reacher-easy	p0.5	RSV_1	32	32	0	0	0	0.0
reacher-easy	p0.5	RSW	32	32	0	0	0	0.0
reacher-easy	p0.5	RSW_1	32	32	0	0	0	0.0
reacher-easy	p0.5	RST	32	32	0	0	0	0.0
reacher-easy	p0.5	UW	32	32	0	0	0	0.0
reacher-easy	p0.5	TSW_C	32	32	0	0	0	0.0
reacher-easy	p0.5	US	32	32	0	0	0	0.0
reacher-easy	p0.5	OS	32	32	0	0	0	0.0
reacher-easy	p0.5	ON	32	32	0	0	0	0.0
reacher-easy	p0.5	ON-half	32	32	0	0	0	0.0
reacher-easy	p1	C0	32	1	31	0	0	0.96875
reacher-easy	p1	V	32	32	0	0	0	0.0
reacher-easy	p1	M	32	32	0	0	0	0.0
reacher-easy	p1	W(0.75)	32	32	0	0	0	0.0
reacher-easy	p1	T	32	32	0	0	0	0.0
reacher-easy	p1	N	32	32	0	0	0	0.0
reacher-easy	p1	R	32	32	0	0	0	0.0
reacher-easy	p1	R1/2	32	32	0	0	0	0.0
reacher-easy	p1	RM	32	32	0	0	0	0.0
reacher-easy	p1	SM	32	32	0	0	0	0.0
reacher-easy	p1	SV	32	32	0	0	0	0.0
reacher-easy	p1	T_G	32	32	0	0	0	0.0
reacher-easy	p1	TS_G	32	32	0	0	0	0.0
reacher-easy	p1	TSW_G	32	32	0	0	0	0.0
reacher-easy	p1	TS_C	32	32	0	0	0	0.0
reacher-easy	p1	RSM	32	32	0	0	0	0.0
reacher-easy	p1	RSV	32	32	0	0	0	0.0
reacher-easy	p1	RSV_1	32	32	0	0	0	0.0
reacher-easy	p1	RSW	32	32	0	0	0	0.0
reacher-easy	p1	RSW_1	32	32	0	0	0	0.0
reacher-easy	p1	RST	32	32	0	0	0	0.0
reacher-easy	p1	UW	32	32	0	0	0	0.0
reacher-easy	p1	TSW_C	32	32	0	0	0	0.0
reacher-easy	p1	US	32	32	0	0	0	0.0
reacher-easy	p1	OS	32	32	0	0	0	0.0
reacher-easy	p1	ON	32	32	0	0	0	0.0
reacher-easy	p1	ON-half	32	32	0	0	0	0.0
walker-walk	p0.05	C0	32	0	26	0	6	0.8125
walker-walk	p0.05	V	32	0	26	0	6	0.8125
walker-walk	p0.05	M	32	1	25	0	6	0.78125
walker-walk	p0.05	W(0.75)	32	1	25	0	6	0.78125
walker-walk	p0.05	T	32	0	26	0	6	0.8125
walker-walk	p0.05	N	32	2	24	0	6	0.75
walker-walk	p0.05	R	32	0	26	0	6	0.8125
walker-walk	p0.05	R1/2	32	0	26	0	6	0.8125
walker-walk	p0.05	RM	32	0	26	0	6	0.8125
walker-walk	p0.05	SM	32	16	10	0	6	0.3125
walker-walk	p0.05	SV	32	25	1	1	5	0.0
walker-walk	p0.05	T_G	32	0	26	0	6	0.8125
walker-walk	p0.05	TS_G	32	26	0	0	6	0.0
walker-walk	p0.05	TSW_G	32	26	0	0	6	0.0
walker-walk	p0.05	TS_C	32	25	1	0	6	0.03125
walker-walk	p0.05	RSM	32	18	8	0	6	0.25
walker-walk	p0.05	RSV	32	23	3	1	5	0.0625
walker-walk	p0.05	RSV_1	32	0	26	0	6	0.8125
walker-walk	p0.05	RSW	32	23	3	1	5	0.0625
walker-walk	p0.05	RSW_1	32	0	26	0	6	0.8125
walker-walk	p0.05	RST	32	23	3	1	5	0.0625
walker-walk	p0.05	UW	32	23	3	0	6	0.09375
walker-walk	p0.05	TSW_C	32	26	0	0	6	0.0
walker-walk	p0.05	US	32	25	1	1	5	0.0
walker-walk	p0.05	OS	32	13	13	0	6	0.40625
walker-walk	p0.05	ON	32	14	12	0	6	0.375
walker-walk	p0.05	ON-half	32	16	10	0	6	0.3125
walker-walk	p0.2	C0	32	0	32	0	0	1.0
walker-walk	p0.2	V	32	32	0	0	0	0.0
walker-walk	p0.2	M	32	29	3	0	0	0.09375
walker-walk	p0.2	W(0.75)	32	32	0	0	0	0.0
walker-walk	p0.2	T	32	31	1	0	0	0.03125
walker-walk	p0.2	N	32	32	0	0	0	0.0
walker-walk	p0.2	R	32	3	29	0	0	0.90625
walker-walk	p0.2	R1/2	32	29	3	0	0	0.09375
walker-walk	p0.2	RM	32	29	3	0	0	0.09375
walker-walk	p0.2	SM	32	32	0	0	0	0.0
walker-walk	p0.2	SV	32	32	0	0	0	0.0
walker-walk	p0.2	T_G	32	32	0	0	0	0.0
walker-walk	p0.2	TS_G	32	32	0	0	0	0.0
walker-walk	p0.2	TSW_G	32	32	0	0	0	0.0
walker-walk	p0.2	TS_C	32	32	0	0	0	0.0
walker-walk	p0.2	RSM	32	32	0	0	0	0.0
walker-walk	p0.2	RSV	32	31	1	0	0	0.03125
walker-walk	p0.2	RSV_1	32	29	3	0	0	0.09375
walker-walk	p0.2	RSW	32	32	0	0	0	0.0
walker-walk	p0.2	RSW_1	32	29	3	0	0	0.09375
walker-walk	p0.2	RST	32	31	1	0	0	0.03125
walker-walk	p0.2	UW	32	32	0	0	0	0.0
walker-walk	p0.2	TSW_C	32	32	0	0	0	0.0
walker-walk	p0.2	US	32	32	0	0	0	0.0
walker-walk	p0.2	OS	32	32	0	0	0	0.0
walker-walk	p0.2	ON	32	32	0	0	0	0.0
walker-walk	p0.2	ON-half	32	32	0	0	0	0.0
walker-walk	p0.5	C0	32	0	32	0	0	1.0
walker-walk	p0.5	V	32	32	0	0	0	0.0
walker-walk	p0.5	M	32	32	0	0	0	0.0
walker-walk	p0.5	W(0.75)	32	32	0	0	0	0.0
walker-walk	p0.5	T	32	32	0	0	0	0.0
walker-walk	p0.5	N	32	32	0	0	0	0.0
walker-walk	p0.5	R	32	32	0	0	0	0.0
walker-walk	p0.5	R1/2	32	32	0	0	0	0.0
walker-walk	p0.5	RM	32	32	0	0	0	0.0
walker-walk	p0.5	SM	32	32	0	0	0	0.0
walker-walk	p0.5	SV	32	32	0	0	0	0.0
walker-walk	p0.5	T_G	32	32	0	0	0	0.0
walker-walk	p0.5	TS_G	32	32	0	0	0	0.0
walker-walk	p0.5	TSW_G	32	32	0	0	0	0.0
walker-walk	p0.5	TS_C	32	32	0	0	0	0.0
walker-walk	p0.5	RSM	32	32	0	0	0	0.0
walker-walk	p0.5	RSV	32	32	0	0	0	0.0
walker-walk	p0.5	RSV_1	32	32	0	0	0	0.0
walker-walk	p0.5	RSW	32	32	0	0	0	0.0
walker-walk	p0.5	RSW_1	32	32	0	0	0	0.0
walker-walk	p0.5	RST	32	32	0	0	0	0.0
walker-walk	p0.5	UW	32	32	0	0	0	0.0
walker-walk	p0.5	TSW_C	32	32	0	0	0	0.0
walker-walk	p0.5	US	32	32	0	0	0	0.0
walker-walk	p0.5	OS	32	32	0	0	0	0.0
walker-walk	p0.5	ON	32	32	0	0	0	0.0
walker-walk	p0.5	ON-half	32	32	0	0	0	0.0
walker-walk	p1	C0	32	0	32	0	0	1.0
walker-walk	p1	V	32	32	0	0	0	0.0
walker-walk	p1	M	32	32	0	0	0	0.0
walker-walk	p1	W(0.75)	32	32	0	0	0	0.0
walker-walk	p1	T	32	32	0	0	0	0.0
walker-walk	p1	N	32	32	0	0	0	0.0
walker-walk	p1	R	32	32	0	0	0	0.0
walker-walk	p1	R1/2	32	32	0	0	0	0.0
walker-walk	p1	RM	32	32	0	0	0	0.0
walker-walk	p1	SM	32	32	0	0	0	0.0
walker-walk	p1	SV	32	32	0	0	0	0.0
walker-walk	p1	T_G	32	32	0	0	0	0.0
walker-walk	p1	TS_G	32	32	0	0	0	0.0
walker-walk	p1	TSW_G	32	32	0	0	0	0.0
walker-walk	p1	TS_C	32	32	0	0	0	0.0
walker-walk	p1	RSM	32	32	0	0	0	0.0
walker-walk	p1	RSV	32	32	0	0	0	0.0
walker-walk	p1	RSV_1	32	32	0	0	0	0.0
walker-walk	p1	RSW	32	32	0	0	0	0.0
walker-walk	p1	RSW_1	32	32	0	0	0	0.0
walker-walk	p1	RST	32	32	0	0	0	0.0
walker-walk	p1	UW	32	32	0	0	0	0.0
walker-walk	p1	TSW_C	32	32	0	0	0	0.0
walker-walk	p1	US	32	32	0	0	0	0.0
walker-walk	p1	OS	32	32	0	0	0	0.0
walker-walk	p1	ON	32	32	0	0	0	0.0
walker-walk	p1	ON-half	32	32	0	0	0	0.0


==> anc/h-058.tsv <==
group	condition	comparator	median_SW_minus_comparator_log_E
cartpole-balance	p0.05	C0	62668.7
cartpole-balance	p0.05	V	-0.0686172
cartpole-balance	p0.05	M	1.24837
cartpole-balance	p0.05	W(0.75)	0.148807
cartpole-balance	p0.05	T	-0.164884
cartpole-balance	p0.05	N	15.8872
cartpole-balance	p0.05	R	198.345
cartpole-balance	p0.05	R1/2	65.2102
cartpole-balance	p0.05	RM	0.862887
cartpole-balance	p0.05	SM	0.315097
cartpole-balance	p0.05	SV	-0.0873174
cartpole-balance	p0.05	T_G	-0.205309
cartpole-balance	p0.05	TS_G	-0.195394
cartpole-balance	p0.05	TSW_G	-0.101515
cartpole-balance	p0.05	TS_C	-0.15262
cartpole-balance	p0.05	RSM	0.78892
cartpole-balance	p0.05	RSV	-0.0634418
cartpole-balance	p0.05	RSV_1	65.2102
cartpole-balance	p0.05	RSW	0.0982305
cartpole-balance	p0.05	RSW_1	65.3548
cartpole-balance	p0.05	RST	-0.272606
cartpole-balance	p0.05	UW	0.693147
cartpole-balance	p0.05	TSW_C	-0.0902114
cartpole-balance	p0.05	US	0.047867
cartpole-balance	p0.05	OS	0.112915
cartpole-balance	p0.05	ON	0.788589
cartpole-balance	p0.05	ON-half	0.602449
cartpole-balance	p0.2	C0	61787
cartpole-balance	p0.2	V	-0.114167
cartpole-balance	p0.2	M	1.19193
cartpole-balance	p0.2	W(0.75)	0.1033
cartpole-balance	p0.2	T	-0.114167
cartpole-balance	p0.2	N	11.7728
cartpole-balance	p0.2	R	197.295
cartpole-balance	p0.2	R1/2	64.6687
cartpole-balance	p0.2	RM	1.03963
cartpole-balance	p0.2	SM	0.265767
cartpole-balance	p0.2	SV	-0.0727892
cartpole-balance	p0.2	T_G	-0.114167
cartpole-balance	p0.2	TS_G	-0.0727892
cartpole-balance	p0.2	TSW_G	0.0
cartpole-balance	p0.2	TS_C	-0.129562
cartpole-balance	p0.2	RSM	0.587201
cartpole-balance	p0.2	RSV	-0.152644
cartpole-balance	p0.2	RSV_1	64.6687
cartpole-balance	p0.2	RSW	0.00579578
cartpole-balance	p0.2	RSW_1	64.8133
cartpole-balance	p0.2	RST	-0.0634506
cartpole-balance	p0.2	UW	0.693147
cartpole-balance	p0.2	TSW_C	-0.06788
cartpole-balance	p0.2	US	0.0025866
cartpole-balance	p0.2	OS	-0.128457
cartpole-balance	p0.2	ON	0.699542
cartpole-balance	p0.2	ON-half	0.407217
cartpole-balance	p0.5	C0	56732.4
cartpole-balance	p0.5	V	-0.123793
cartpole-balance	p0.5	M	1.238
cartpole-balance	p0.5	W(0.75)	-0.00981587
cartpole-balance	p0.5	T	-0.0528485
cartpole-balance	p0.5	N	6.87295
cartpole-balance	p0.5	R	183.837
cartpole-balance	p0.5	R1/2	56.5526
cartpole-balance	p0.5	RM	2.79512
cartpole-balance	p0.5	SM	0.198806
cartpole-balance	p0.5	SV	-0.0590776
cartpole-balance	p0.5	T_G	-0.123793
cartpole-balance	p0.5	TS_G	-0.123793
cartpole-balance	p0.5	TSW_G	-0.130254
cartpole-balance	p0.5	TS_C	-0.0941559
cartpole-balance	p0.5	RSM	0.124663
cartpole-balance	p0.5	RSV	0.0761927
cartpole-balance	p0.5	RSV_1	56.5526
cartpole-balance	p0.5	RSW	0.165595
cartpole-balance	p0.5	RSW_1	56.6972
cartpole-balance	p0.5	RST	0.0761927
cartpole-balance	p0.5	UW	0.693147
cartpole-balance	p0.5	TSW_C	-0.170417
cartpole-balance	p0.5	US	0.079356
cartpole-balance	p0.5	OS	-0.254063
cartpole-balance	p0.5	ON	0.511735
cartpole-balance	p0.5	ON-half	-0.767192
cartpole-balance	p1	C0	58098.5
cartpole-balance	p1	V	-0.140029
cartpole-balance	p1	M	1.80088
cartpole-balance	p1	W(0.75)	0.0391253
cartpole-balance	p1	T	0.00342732
cartpole-balance	p1	N	3.08986
cartpole-balance	p1	R	161.483
cartpole-balance	p1	R1/2	43.5266
cartpole-balance	p1	RM	7.24453
cartpole-balance	p1	SM	0.590189
cartpole-balance	p1	SV	-0.140029
cartpole-balance	p1	T_G	-0.140029
cartpole-balance	p1	TS_G	-0.140029
cartpole-balance	p1	TSW_G	0.0
cartpole-balance	p1	TS_C	-0.0175263
cartpole-balance	p1	RSM	1.53806
cartpole-balance	p1	RSV	1.47469
cartpole-balance	p1	RSV_1	43.5266
cartpole-balance	p1	RSW	1.10156
cartpole-balance	p1	RSW_1	43.6712
cartpole-balance	p1	RST	1.47469
cartpole-balance	p1	UW	0.693147
cartpole-balance	p1	TSW_C	-0.0028908
cartpole-balance	p1	US	0.406004
cartpole-balance	p1	OS	-0.416321
cartpole-balance	p1	ON	-2.2881
cartpole-balance	p1	ON-half	-9.85064
myo-obj-hold	p0.05	C0	2003.76
myo-obj-hold	p0.05	V	0.86643
myo-obj-hold	p0.05	M	1.53508
myo-obj-hold	p0.05	W(0.75)	0.992848
myo-obj-hold	p0.05	T	0.84663
myo-obj-hold	p0.05	N	0.86643
myo-obj-hold	p0.05	R	6.831
myo-obj-hold	p0.05	R1/2	2.08095
myo-obj-hold	p0.05	RM	0.98278
myo-obj-hold	p0.05	SM	0.492636
myo-obj-hold	p0.05	SV	-0.12334
myo-obj-hold	p0.05	T_G	0.86643
myo-obj-hold	p0.05	TS_G	0.0623686
myo-obj-hold	p0.05	TSW_G	0.00675651
myo-obj-hold	p0.05	TS_C	0.0623686
myo-obj-hold	p0.05	RSM	0.320756
myo-obj-hold	p0.05	RSV	0.46293
myo-obj-hold	p0.05	RSV_1	2.08095
myo-obj-hold	p0.05	RSW	0.451049
myo-obj-hold	p0.05	RSW_1	2.22378
myo-obj-hold	p0.05	RST	0.46293
myo-obj-hold	p0.05	UW	0.631695
myo-obj-hold	p0.05	TSW_C	0.00770244
myo-obj-hold	p0.05	US	0.200306
myo-obj-hold	p0.05	OS	0.722748
myo-obj-hold	p0.05	ON	1.00158
myo-obj-hold	p0.05	ON-half	1.00106
myo-obj-hold	p0.2	C0	1839.07
myo-obj-hold	p0.2	V	5.72984
myo-obj-hold	p0.2	M	5.83196
myo-obj-hold	p0.2	W(0.75)	5.60645
myo-obj-hold	p0.2	T	5.56891
myo-obj-hold	p0.2	N	6.84524
myo-obj-hold	p0.2	R	3.86704
myo-obj-hold	p0.2	R1/2	2.66311
myo-obj-hold	p0.2	RM	2.5354
myo-obj-hold	p0.2	SM	0.628915
myo-obj-hold	p0.2	SV	-0.14337
myo-obj-hold	p0.2	T_G	5.72984
myo-obj-hold	p0.2	TS_G	-0.14337
myo-obj-hold	p0.2	TSW_G	0.0
myo-obj-hold	p0.2	TS_C	-0.450223
myo-obj-hold	p0.2	RSM	3.14967
myo-obj-hold	p0.2	RSV	2.66311
myo-obj-hold	p0.2	RSV_1	2.66311
myo-obj-hold	p0.2	RSW	2.73863
myo-obj-hold	p0.2	RSW_1	2.43113
myo-obj-hold	p0.2	RST	1.93897
myo-obj-hold	p0.2	UW	0.610048
myo-obj-hold	p0.2	TSW_C	-0.371448
myo-obj-hold	p0.2	US	0.619353
myo-obj-hold	p0.2	OS	6.89908
myo-obj-hold	p0.2	ON	3.23334
myo-obj-hold	p0.2	ON-half	2.11106
myo-obj-hold	p0.5	C0	1606.89
myo-obj-hold	p0.5	V	15.8528
myo-obj-hold	p0.5	M	17.1003
myo-obj-hold	p0.5	W(0.75)	15.6679
myo-obj-hold	p0.5	T	15.9361
myo-obj-hold	p0.5	N	19.6495
myo-obj-hold	p0.5	R	5.22201
myo-obj-hold	p0.5	R1/2	9.63416
myo-obj-hold	p0.5	RM	6.31814
myo-obj-hold	p0.5	SM	2.08587
myo-obj-hold	p0.5	SV	-0.258957
myo-obj-hold	p0.5	T_G	15.8528
myo-obj-hold	p0.5	TS_G	-0.876194
myo-obj-hold	p0.5	TSW_G	-0.61197
myo-obj-hold	p0.5	TS_C	-0.787134
myo-obj-hold	p0.5	RSM	7.83364
myo-obj-hold	p0.5	RSV	5.22201
myo-obj-hold	p0.5	RSV_1	5.22201
myo-obj-hold	p0.5	RSW	5.50897
myo-obj-hold	p0.5	RSW_1	5.3662
myo-obj-hold	p0.5	RST	5.22201
myo-obj-hold	p0.5	UW	0.690411
myo-obj-hold	p0.5	TSW_C	-0.528629
myo-obj-hold	p0.5	US	0.689054
myo-obj-hold	p0.5	OS	20.3521
myo-obj-hold	p0.5	ON	4.88883
myo-obj-hold	p0.5	ON-half	2.73677
myo-obj-hold	p1	C0	32.7765
myo-obj-hold	p1	V	-0.277743
myo-obj-hold	p1	M	1.01561
myo-obj-hold	p1	W(0.75)	-0.0616337
myo-obj-hold	p1	T	-1.60384
myo-obj-hold	p1	N	69.8158
myo-obj-hold	p1	R	33.1828
myo-obj-hold	p1	R1/2	49.1805
myo-obj-hold	p1	RM	34.2814
myo-obj-hold	p1	SM	2.96152
myo-obj-hold	p1	SV	-0.277743
myo-obj-hold	p1	T_G	-1.38615
myo-obj-hold	p1	TS_G	-1.38615
myo-obj-hold	p1	TSW_G	-1.09953
myo-obj-hold	p1	TS_C	-1.04874
myo-obj-hold	p1	RSM	35.8218
myo-obj-hold	p1	RSV	33.1828
myo-obj-hold	p1	RSV_1	33.1828
myo-obj-hold	p1	RSW	33.4705
myo-obj-hold	p1	RSW_1	33.3274
myo-obj-hold	p1	RST	33.1828
myo-obj-hold	p1	UW	0.693147
myo-obj-hold	p1	TSW_C	-0.764108
myo-obj-hold	p1	US	0.693147
myo-obj-hold	p1	OS	74.0632
myo-obj-hold	p1	ON	1.83589
myo-obj-hold	p1	ON-half	12.7678
myo-pose	p0.05	C0	10027.8
myo-pose	p0.05	V	0.320695
myo-pose	p0.05	M	1.1533
myo-pose	p0.05	W(0.75)	0.492701
myo-pose	p0.05	T	0.363958
myo-pose	p0.05	N	1.41163
myo-pose	p0.05	R	36.5073
myo-pose	p0.05	R1/2	11.3558
myo-pose	p0.05	RM	1.27387
myo-pose	p0.05	SM	0.527436
myo-pose	p0.05	SV	-0.12961
myo-pose	p0.05	T_G	0.431312
myo-pose	p0.05	TS_G	-0.117999
myo-pose	p0.05	TSW_G	-0.0471749
myo-pose	p0.05	TS_C	-0.0938853
myo-pose	p0.05	RSM	0.278074
myo-pose	p0.05	RSV	-0.0297662
myo-pose	p0.05	RSV_1	11.3558
myo-pose	p0.05	RSW	0.0484206
myo-pose	p0.05	RSW_1	11.5004
myo-pose	p0.05	RST	-0.0333527
myo-pose	p0.05	UW	0.693141
myo-pose	p0.05	TSW_C	-0.0192271
myo-pose	p0.05	US	0.0238156
myo-pose	p0.05	OS	0.237242
myo-pose	p0.05	ON	0.325126
myo-pose	p0.05	ON-half	0.323724
myo-pose	p0.2	C0	8912.79
myo-pose	p0.2	V	9.5922
myo-pose	p0.2	M	10.4521
myo-pose	p0.2	W(0.75)	9.52184
myo-pose	p0.2	T	9.5035
myo-pose	p0.2	N	9.5922
myo-pose	p0.2	R	22.0931
myo-pose	p0.2	R1/2	6.4814
myo-pose	p0.2	RM	7.2788
myo-pose	p0.2	SM	2.60539
myo-pose	p0.2	SV	-0.27207
myo-pose	p0.2	T_G	9.5922
myo-pose	p0.2	TS_G	-0.27207
myo-pose	p0.2	TSW_G	0.0
myo-pose	p0.2	TS_C	-0.164806
myo-pose	p0.2	RSM	4.36761
myo-pose	p0.2	RSV	4.4091
myo-pose	p0.2	RSV_1	6.4814
myo-pose	p0.2	RSW	4.09652
myo-pose	p0.2	RSW_1	6.62598
myo-pose	p0.2	RST	4.4091
myo-pose	p0.2	UW	0.692377
myo-pose	p0.2	TSW_C	0.0366237
myo-pose	p0.2	US	0.676593
myo-pose	p0.2	OS	9.01352
myo-pose	p0.2	ON	5.35052
myo-pose	p0.2	ON-half	4.97378
myo-pose	p0.5	C0	7815.36
myo-pose	p0.5	V	26.4873
myo-pose	p0.5	M	27.4138
myo-pose	p0.5	W(0.75)	26.774
myo-pose	p0.5	T	27.7765
myo-pose	p0.5	N	36.8694
myo-pose	p0.5	R	11.6632
myo-pose	p0.5	R1/2	10.2769
myo-pose	p0.5	RM	10.8432
myo-pose	p0.5	SM	3.13871
myo-pose	p0.5	SV	-0.279893
myo-pose	p0.5	T_G	26.4873
myo-pose	p0.5	TS_G	3.62984
myo-pose	p0.5	TSW_G	2.07614
myo-pose	p0.5	TS_C	0.715265
myo-pose	p0.5	RSM	8.98888
myo-pose	p0.5	RSV	11.6632
myo-pose	p0.5	RSV_1	11.6632
myo-pose	p0.5	RSW	10.1315
myo-pose	p0.5	RSW_1	10.936
myo-pose	p0.5	RST	11.6632
myo-pose	p0.5	UW	0.693118
myo-pose	p0.5	TSW_C	0.290944
myo-pose	p0.5	US	0.693107
myo-pose	p0.5	OS	36.6273
myo-pose	p0.5	ON	7.57563
myo-pose	p0.5	ON-half	4.78341
myo-pose	p1	C0	4194.95
myo-pose	p1	V	12.6569
myo-pose	p1	M	11.5284
myo-pose	p1	W(0.75)	10.2364
myo-pose	p1	T	11.7118
myo-pose	p1	N	112.491
myo-pose	p1	R	12.4811
myo-pose	p1	R1/2	45.9597
myo-pose	p1	RM	13.5797
myo-pose	p1	SM	1.44538
myo-pose	p1	SV	-0.199873
myo-pose	p1	T_G	12.6569
myo-pose	p1	TS_G	-0.36914
myo-pose	p1	TSW_G	-0.280145
myo-pose	p1	TS_C	-8.15848
myo-pose	p1	RSM	15.1202
myo-pose	p1	RSV	12.4811
myo-pose	p1	RSV_1	12.4811
myo-pose	p1	RSW	12.7688
myo-pose	p1	RSW_1	12.6257
myo-pose	p1	RST	12.4811
myo-pose	p1	UW	0.693145
myo-pose	p1	TSW_C	-7.87098
myo-pose	p1	US	0.693144
myo-pose	p1	OS	116.434
myo-pose	p1	ON	-1.69831
myo-pose	p1	ON-half	4.11188
myo-reach	p0.05	C0	1309.05
myo-reach	p0.05	V	0.937303
myo-reach	p0.05	M	1.09361
myo-reach	p0.05	W(0.75)	0.936342
myo-reach	p0.05	T	0.718167
myo-reach	p0.05	N	0.670804
myo-reach	p0.05	R	3.91909
myo-reach	p0.05	R1/2	1.30115
myo-reach	p0.05	RM	0.985437
myo-reach	p0.05	SM	0.426504
myo-reach	p0.05	SV	-0.110846
myo-reach	p0.05	T_G	0.670804
myo-reach	p0.05	TS_G	-0.300576
myo-reach	p0.05	TSW_G	-0.127877
myo-reach	p0.05	TS_C	-0.312631
myo-reach	p0.05	RSM	0.501763
myo-reach	p0.05	RSV	0.221871
myo-reach	p0.05	RSV_1	1.30115
myo-reach	p0.05	RSW	0.271194
myo-reach	p0.05	RSW_1	1.42975
myo-reach	p0.05	RST	0.452513
myo-reach	p0.05	UW	0.552222
myo-reach	p0.05	TSW_C	-0.148171
myo-reach	p0.05	US	0.126396
myo-reach	p0.05	OS	0.784827
myo-reach	p0.05	ON	0.871169
myo-reach	p0.05	ON-half	0.804922
myo-reach	p0.2	C0	1269.12
myo-reach	p0.2	V	4.84162
myo-reach	p0.2	M	5.50078
myo-reach	p0.2	W(0.75)	4.93336
myo-reach	p0.2	T	4.88255
myo-reach	p0.2	N	6.55732
myo-reach	p0.2	R	4.0551
myo-reach	p0.2	R1/2	3.84751
myo-reach	p0.2	RM	4.13688
myo-reach	p0.2	SM	1.81496
myo-reach	p0.2	SV	-0.248895
myo-reach	p0.2	T_G	4.84162
myo-reach	p0.2	TS_G	-0.248895
myo-reach	p0.2	TSW_G	0.0
myo-reach	p0.2	TS_C	0.237366
myo-reach	p0.2	RSM	4.28846
myo-reach	p0.2	RSV	2.75145
myo-reach	p0.2	RSV_1	3.84751
myo-reach	p0.2	RSW	3.00353
myo-reach	p0.2	RSW_1	3.86832
myo-reach	p0.2	RST	2.75145
myo-reach	p0.2	UW	0.670256
myo-reach	p0.2	TSW_C	0.40367
myo-reach	p0.2	US	0.644727
myo-reach	p0.2	OS	6.62801
myo-reach	p0.2	ON	2.9947
myo-reach	p0.2	ON-half	2.583
myo-reach	p0.5	C0	1120.52
myo-reach	p0.5	V	9.30979
myo-reach	p0.5	M	10.4737
myo-reach	p0.5	W(0.75)	9.05574
myo-reach	p0.5	T	9.31185
myo-reach	p0.5	N	17.4669
myo-reach	p0.5	R	7.96288
myo-reach	p0.5	R1/2	10.7019
myo-reach	p0.5	RM	8.98194
myo-reach	p0.5	SM	2.04128
myo-reach	p0.5	SV	-0.257532
myo-reach	p0.5	T_G	9.30979
myo-reach	p0.5	TS_G	-0.257532
myo-reach	p0.5	TSW_G	0.0
myo-reach	p0.5	TS_C	0.404434
myo-reach	p0.5	RSM	10.1528
myo-reach	p0.5	RSV	7.96288
myo-reach	p0.5	RSV_1	7.96288
myo-reach	p0.5	RSW	8.23468
myo-reach	p0.5	RSW_1	8.0946
myo-reach	p0.5	RST	7.96288
myo-reach	p0.5	UW	0.692959
myo-reach	p0.5	TSW_C	0.631289
myo-reach	p0.5	US	0.692882
myo-reach	p0.5	OS	18.1301
myo-reach	p0.5	ON	4.65987
myo-reach	p0.5	ON-half	3.22461
myo-reach	p1	C0	-0.273654
myo-reach	p1	V	-0.273654
myo-reach	p1	M	0.746818
myo-reach	p1	W(0.75)	-0.0857403
myo-reach	p1	T	-0.273654
myo-reach	p1	N	49.2141
myo-reach	p1	R	28.1582
myo-reach	p1	R1/2	39.4343
myo-reach	p1	RM	29.2568
myo-reach	p1	SM	2.69253
myo-reach	p1	SV	-0.273654
myo-reach	p1	T_G	-0.273654
myo-reach	p1	TS_G	-0.273654
myo-reach	p1	TSW_G	0.0
myo-reach	p1	TS_C	-0.273654
myo-reach	p1	RSM	30.797
myo-reach	p1	RSV	28.1582
myo-reach	p1	RSV_1	28.1582
myo-reach	p1	RSW	28.4459
myo-reach	p1	RSW_1	28.3028
myo-reach	p1	RST	28.1582
myo-reach	p1	UW	0.693147
myo-reach	p1	TSW_C	-0.00299323
myo-reach	p1	US	0.693147
myo-reach	p1	OS	55.4179
myo-reach	p1	ON	1.53258
myo-reach	p1	ON-half	9.62419
reacher-easy	p0.05	C0	147157
reacher-easy	p0.05	V	17.5368
reacher-easy	p0.05	M	16.4042
reacher-easy	p0.05	W(0.75)	16.76
reacher-easy	p0.05	T	15.7725
reacher-easy	p0.05	N	56.0785
reacher-easy	p0.05	R	161.506
reacher-easy	p0.05	R1/2	47.403
reacher-easy	p0.05	RM	17.0006
reacher-easy	p0.05	SM	2.54342
reacher-easy	p0.05	SV	-0.270559
reacher-easy	p0.05	T_G	15.4523
reacher-easy	p0.05	TS_G	-0.270559
reacher-easy	p0.05	TSW_G	0.0
reacher-easy	p0.05	TS_C	-1.16458
reacher-easy	p0.05	RSM	5.41027
reacher-easy	p0.05	RSV	6.64273
reacher-easy	p0.05	RSV_1	47.403
reacher-easy	p0.05	RSW	5.79778
reacher-easy	p0.05	RSW_1	47.5476
reacher-easy	p0.05	RST	6.64273
reacher-easy	p0.05	UW	0.693147
reacher-easy	p0.05	TSW_C	-0.974916
reacher-easy	p0.05	US	0.689962
reacher-easy	p0.05	OS	8.91967
reacher-easy	p0.05	ON	3.7839
reacher-easy	p0.05	ON-half	3.7839
reacher-easy	p0.2	C0	122216
reacher-easy	p0.2	V	146.358
reacher-easy	p0.2	M	148.441
reacher-easy	p0.2	W(0.75)	146.62
reacher-easy	p0.2	T	145.809
reacher-easy	p0.2	N	166.149
reacher-easy	p0.2	R	91.3916
reacher-easy	p0.2	R1/2	51.2453
reacher-easy	p0.2	RM	52.344
reacher-easy	p0.2	SM	1.50761
reacher-easy	p0.2	SV	-0.22403
reacher-easy	p0.2	T_G	146.358
reacher-easy	p0.2	TS_G	-0.22403
reacher-easy	p0.2	TSW_G	0.0
reacher-easy	p0.2	TS_C	-3.94346
reacher-easy	p0.2	RSM	33.5454
reacher-easy	p0.2	RSV	30.9063
reacher-easy	p0.2	RSV_1	51.2453
reacher-easy	p0.2	RSW	31.194
reacher-easy	p0.2	RSW_1	51.3899
reacher-easy	p0.2	RST	30.9063
reacher-easy	p0.2	UW	0.693147
reacher-easy	p0.2	TSW_C	-3.65587
reacher-easy	p0.2	US	0.693147
reacher-easy	p0.2	OS	110.59
reacher-easy	p0.2	ON	12.8021
reacher-easy	p0.2	ON-half	12.0915
reacher-easy	p0.5	C0	89705.6
reacher-easy	p0.5	V	545.451
reacher-easy	p0.5	M	524.924
reacher-easy	p0.5	W(0.75)	522.568
reacher-easy	p0.5	T	540.799
reacher-easy	p0.5	N	545.451
reacher-easy	p0.5	R	153.845
reacher-easy	p0.5	R1/2	274.718
reacher-easy	p0.5	RM	154.943
reacher-easy	p0.5	SM	4.36348
reacher-easy	p0.5	SV	-0.287673
reacher-easy	p0.5	T_G	545.451
reacher-easy	p0.5	TS_G	-0.287673
reacher-easy	p0.5	TSW_G	0.0
reacher-easy	p0.5	TS_C	-0.125565
reacher-easy	p0.5	RSM	156.484
reacher-easy	p0.5	RSV	153.845
reacher-easy	p0.5	RSV_1	153.845
reacher-easy	p0.5	RSW	154.133
reacher-easy	p0.5	RSW_1	153.989
reacher-easy	p0.5	RST	153.845
reacher-easy	p0.5	UW	0.693147
reacher-easy	p0.5	TSW_C	-0.144292
reacher-easy	p0.5	US	0.693147
reacher-easy	p0.5	OS	527.315
reacher-easy	p0.5	ON	12.1426
reacher-easy	p0.5	ON-half	7.7892
reacher-easy	p1	C0	5577.49
reacher-easy	p1	V	-0.287682
reacher-easy	p1	M	2.42037
reacher-easy	p1	W(0.75)	-5.[identifier omitted]-13
reacher-easy	p1	T	9.63384
reacher-easy	p1	N	625.422
reacher-easy	p1	R	739.9
reacher-easy	p1	R1/2	1119.1
reacher-easy	p1	RM	740.998
reacher-easy	p1	SM	4.36628
reacher-easy	p1	SV	-0.287682
reacher-easy	p1	T_G	-0.287682
reacher-easy	p1	TS_G	-0.287682
reacher-easy	p1	TSW_G	0.0
reacher-easy	p1	TS_C	0.809308
reacher-easy	p1	RSM	742.539
reacher-easy	p1	RSV	739.9
reacher-easy	p1	RSV_1	739.9
reacher-easy	p1	RSW	740.187
reacher-easy	p1	RSW_1	740.044
reacher-easy	p1	RST	739.9
reacher-easy	p1	UW	0.693147
reacher-easy	p1	TSW_C	0.53122
reacher-easy	p1	US	0.693147
reacher-easy	p1	OS	1674.71
reacher-easy	p1	ON	3.13775
reacher-easy	p1	ON-half	310.81
walker-walk	p0.05	C0	60671.3
walker-walk	p0.05	V	4.38929
walker-walk	p0.05	M	5.16114
walker-walk	p0.05	W(0.75)	4.60062
walker-walk	p0.05	T	4.34704
walker-walk	p0.05	N	7.09357
walker-walk	p0.05	R	167.872
walker-walk	p0.05	R1/2	48.4782
walker-walk	p0.05	RM	6.097
walker-walk	p0.05	SM	1.4274
walker-walk	p0.05	SV	-0.228357
walker-walk	p0.05	T_G	4.38929
walker-walk	p0.05	TS_G	-0.725052
walker-walk	p0.05	TSW_G	-0.475116
walker-walk	p0.05	TS_C	-0.79037
walker-walk	p0.05	RSM	1.3199
walker-walk	p0.05	RSV	0.269314
walker-walk	p0.05	RSV_1	48.4782
walker-walk	p0.05	RSW	0.475796
walker-walk	p0.05	RSW_1	48.6228
walker-walk	p0.05	RST	0.269314
walker-walk	p0.05	UW	0.693147
walker-walk	p0.05	TSW_C	-0.514873
walker-walk	p0.05	US	0.209298
walker-walk	p0.05	OS	2.54555
walker-walk	p0.05	ON	2.38137
walker-walk	p0.05	ON-half	2.0052
walker-walk	p0.2	C0	67080.8
walker-walk	p0.2	V	40.913
walker-walk	p0.2	M	41.3122
walker-walk	p0.2	W(0.75)	40.6996
walker-walk	p0.2	T	39.1555
walker-walk	p0.2	N	40.913
walker-walk	p0.2	R	94.4765
walker-walk	p0.2	R1/2	21.2988
walker-walk	p0.2	RM	22.3974
walker-walk	p0.2	SM	3.75026
walker-walk	p0.2	SV	-0.284939
walker-walk	p0.2	T_G	40.913
walker-walk	p0.2	TS_G	-0.284939
walker-walk	p0.2	TSW_G	0.0
walker-walk	p0.2	TS_C	-2.66879
walker-walk	p0.2	RSM	8.47485
walker-walk	p0.2	RSV	12.6007
walker-walk	p0.2	RSV_1	21.2988
walker-walk	p0.2	RSW	9.26035
walker-walk	p0.2	RSW_1	21.4434
walker-walk	p0.2	RST	12.6007
walker-walk	p0.2	UW	0.693147
walker-walk	p0.2	TSW_C	-2.38168
walker-walk	p0.2	US	0.693052
walker-walk	p0.2	OS	38.2142
walker-walk	p0.2	ON	5.0747
walker-walk	p0.2	ON-half	3.82441
walker-walk	p0.5	C0	49110.2
walker-walk	p0.5	V	129.319
walker-walk	p0.5	M	132.027
walker-walk	p0.5	W(0.75)	129.607
walker-walk	p0.5	T	129.758
walker-walk	p0.5	N	203.018
walker-walk	p0.5	R	31.3237
walker-walk	p0.5	R1/2	52.3919
walker-walk	p0.5	RM	30.5009
walker-walk	p0.5	SM	4.36624
walker-walk	p0.5	SV	-0.287682
walker-walk	p0.5	T_G	129.319
walker-walk	p0.5	TS_G	11.3233
walker-walk	p0.5	TSW_G	5.73717
walker-walk	p0.5	TS_C	-3.25868
walker-walk	p0.5	RSM	29.7649
walker-walk	p0.5	RSV	31.3237
walker-walk	p0.5	RSV_1	31.3237
walker-walk	p0.5	RSW	30.1657
walker-walk	p0.5	RSW_1	30.4075
walker-walk	p0.5	RST	31.3237
walker-walk	p0.5	UW	0.693147
walker-walk	p0.5	TSW_C	-2.97116
walker-walk	p0.5	US	0.693147
walker-walk	p0.5	OS	189.951
walker-walk	p0.5	ON	11.7258
walker-walk	p0.5	ON-half	2.68082
walker-walk	p1	C0	22368.3
walker-walk	p1	V	-0.287682
walker-walk	p1	M	2.42037
walker-walk	p1	W(0.75)	0.0
walker-walk	p1	T	-13.2237
walker-walk	p1	N	516.881
walker-walk	p1	R	114.331
walker-walk	p1	R1/2	266.343
walker-walk	p1	RM	115.43
walker-walk	p1	SM	4.36628
walker-walk	p1	SV	-0.287682
walker-walk	p1	T_G	-0.287682
walker-walk	p1	TS_G	-0.287682
walker-walk	p1	TSW_G	0.0
walker-walk	p1	TS_C	-23.0723
walker-walk	p1	RSM	116.97
walker-walk	p1	RSV	114.331
walker-walk	p1	RSV_1	114.331
walker-walk	p1	RSW	114.619
walker-walk	p1	RSW_1	114.476
walker-walk	p1	RST	114.331
walker-walk	p1	UW	0.693147
walker-walk	p1	TSW_C	-22.7846
walker-walk	p1	US	0.693147
walker-walk	p1	OS	546.038
walker-walk	p1	ON	-6.37268
walker-walk	p1	ON-half	101.403


==> anc/h-059.tsv <==
family	staked	unstaked	units	staked_rejections	unstaked_rejections	staked_only	unstaked_only	both
FULL	RSV	RSV_1	192	179	161	18	0	161
FULL	RSW	RSW_1	192	177	161	16	0	161
FULL	SV	V	192	183	183	0	0	183
FULL	TS_C	T	192	179	179	0	0	179
FULL	TS_G	T_G	192	183	183	0	0	183
NULL	RSV	RSV_1	384	1	1	0	0	1
NULL	RSW	RSW_1	384	1	1	0	0	1
NULL	SV	V	384	0	0	0	0	0
NULL	TS_C	T	384	0	0	0	0	0
NULL	TS_G	T_G	384	0	0	0	0	0
PARTIAL	RSV	RSV_1	576	348	284	66	2	282
PARTIAL	RSW	RSW_1	576	351	284	70	3	281
PARTIAL	SV	V	576	378	243	136	1	242
PARTIAL	TS_C	T	576	381	248	134	1	247
PARTIAL	TS_G	T_G	576	378	242	137	1	241


==> anc/h-060.tsv <==
family	staked	unstaked	neither
FULL	RSV	RSV_1	13
FULL	RSW	RSW_1	15
FULL	SV	V	9
FULL	TS_C	T	13
FULL	TS_G	T_G	9
NULL	RSV	RSV_1	383
NULL	RSW	RSW_1	383
NULL	SV	V	384
NULL	TS_C	T	384
NULL	TS_G	T_G	384
PARTIAL	RSV	RSV_1	226
PARTIAL	RSW	RSW_1	222
PARTIAL	SV	V	197
PARTIAL	TS_C	T	194
PARTIAL	TS_G	T_G	197


==> anc/h-061.tsv <==
family	staked	unstaked	units	staked_rejections	unstaked_rejections	staked_only	unstaked_only	both
FULL	RSV	RSV_1	192	180	161	19	0	161
FULL	RSW	RSW_1	192	180	161	19	0	161
FULL	SV	V	192	184	184	0	0	184
FULL	TS_C	T	192	182	182	0	0	182
FULL	TS_G	T_G	192	184	184	0	0	184
NULL	RSV	RSV_1	384	2	2	0	0	2
NULL	RSW	RSW_1	384	2	2	0	0	2
NULL	SV	V	384	0	0	0	0	0
NULL	TS_C	T	384	0	0	0	0	0
NULL	TS_G	T_G	384	0	0	0	0	0
PARTIAL	RSV	RSV_1	576	308	257	52	1	256
PARTIAL	RSW	RSW_1	576	303	259	49	5	254
PARTIAL	SV	V	576	350	234	120	4	230
PARTIAL	TS_C	T	576	353	241	115	3	238
PARTIAL	TS_G	T_G	576	344	232	116	4	228


==> anc/h-062.tsv <==
family	staked	unstaked	neither
FULL	RSV	RSV_1	12
FULL	RSW	RSW_1	12
FULL	SV	V	8
FULL	TS_C	T	10
FULL	TS_G	T_G	8
NULL	RSV	RSV_1	382
NULL	RSW	RSW_1	382
NULL	SV	V	384
NULL	TS_C	T	384
NULL	TS_G	T_G	384
PARTIAL	RSV	RSV_1	267
PARTIAL	RSW	RSW_1	268
PARTIAL	SV	V	222
PARTIAL	TS_C	T	220
PARTIAL	TS_G	T_G	228


==> anc/h-063.tsv <==
dataset	candidates	staked	unstaked	task_effects	mean_effect	leave_one_task_out	interval_low	interval_high
D1	128	SV	V	[0.03125, 0.197917, 0.302083, 0.270833, 0.333333, 0.270833]	0.234375	[0.275, 0.241667, 0.220833, 0.227083, 0.214583, 0.227083]	0.144097	0.302083
D1	128	TS_G	T_G	[0.0104167, 0.21875, 0.28125, 0.291667, 0.34375, 0.270833]	0.236111	[0.28125, 0.239583, 0.227083, 0.225, 0.214583, 0.229167]	0.137153	0.303819
D1	128	TS_C	T	[0.0, 0.229167, 0.270833, 0.270833, 0.34375, 0.270833]	0.230903	[0.277083, 0.23125, 0.222917, 0.222917, 0.208333, 0.222917]	0.128472	0.300347
D1	128	RSV	RSV_1	[0.0625, -0.0104167, 0.03125, 0.03125, 0.28125, 0.270833]	0.111111	[0.120833, 0.135417, 0.127083, 0.127083, 0.0770833, 0.0791667]	0.0225694	0.201389
D1	128	RSW	RSW_1	[0.0625, -0.0208333, 0.0520833, 0.03125, 0.291667, 0.28125]	0.116319	[0.127083, 0.14375, 0.129167, 0.133333, 0.08125, 0.0833333]	0.0260417	0.210069
D1	32	SV	V	[0.0729167, 0.1875, 0.229167, 0.1875, 0.322917, 0.208333]	0.201389	[0.227083, 0.204167, 0.195833, 0.204167, 0.177083, 0.2]	0.140625	0.262153
D1	32	TS_G	T_G	[0.0104167, 0.1875, 0.229167, 0.197917, 0.34375, 0.197917]	0.194444	[0.23125, 0.195833, 0.1875, 0.19375, 0.164583, 0.19375]	0.107639	0.270833
D1	32	TS_C	T	[0.0, 0.197917, 0.197917, 0.208333, 0.34375, 0.21875]	0.194444	[0.233333, 0.19375, 0.19375, 0.191667, 0.164583, 0.189583]	0.102431	0.274306
D1	32	RSV	RSV_1	[0.0625, -0.0104167, 0.09375, 0.0, 0.208333, 0.177083]	0.0885417	[0.09375, 0.108333, 0.0875, 0.10625, 0.0645833, 0.0708333]	0.0243056	0.154514
D1	32	RSW	RSW_1	[0.0520833, -0.0208333, 0.09375, -0.03125, 0.208333, 0.15625]	0.0763889	[0.08125, 0.0958333, 0.0729167, 0.0979167, 0.05, 0.0604167]	0.00868056	0.145833


==> anc/h-064.tsv <==
p_statistic	rejections	C0	V	M	W(0.75)	T	N	R
PRseq	287	287	44	66	44	39	99	59
PRhoef	156	156	-87	-65	-87	-92	-32	-72
PS	335	335	92	114	92	87	147	107
PZ	348	348	105	127	105	100	160	120
PR	328	328	85	107	85	80	140	100


==> anc/h-065.tsv <==
p_statistic	rejections	C0	R1/2	RM	SM	SV	SW	UW
PRseq	287	287	1	11	-65	-91	-89	-80
PRhoef	156	156	-130	-120	-196	-222	-220	-211
PS	335	335	49	59	-17	-43	-41	-32
PZ	348	348	62	72	-4	-30	-28	-19
PR	328	328	42	52	-24	-50	-48	-39


==> anc/h-066.tsv <==
p_statistic	rejections	C0	T_G	TS_G	TSW_G	TS_C	TSW_C	RSM
PRseq	287	287	45	-91	-86	-94	-92	-51
PRhoef	156	156	-86	-222	-217	-225	-223	-182
PS	335	335	93	-43	-38	-46	-44	-3
PZ	348	348	106	-30	-25	-33	-31	10
PR	328	328	86	-50	-45	-53	-51	-10


==> anc/h-067.tsv <==
p_statistic	rejections	C0	RSV	RSV_1	RSW	RSW_1	RST	OS
PRseq	287	287	-61	3	-64	3	-64	40
PRhoef	156	156	-192	-128	-195	-128	-195	-91
PS	335	335	-13	51	-16	51	-16	88
PZ	348	348	0	64	-3	64	-3	101
PR	328	328	-20	44	-23	44	-23	81


==> anc/h-068.tsv <==
p_statistic	rejections	C0	ON	ON-half	US
PRseq	287	287	-24	-39	-83
PRhoef	156	156	-155	-170	-214
PS	335	335	24	9	-35
PZ	348	348	37	22	-22
PR	328	328	17	2	-42


==> anc/h-069.tsv <==
p_statistic	rejections	C0	V	M	W(0.75)	T	N	R
PRseq	180	119	-3	2	-2	1	3	20
PRhoef	107	46	-76	-71	-75	-72	-70	-53
PS	189	128	6	11	7	10	12	29
PZ	182	121	-1	4	0	3	5	22
PR	187	126	4	9	5	8	10	27


==> anc/h-070.tsv <==
p_statistic	rejections	C0	R1/2	RM	SM	SV	SW	UW
PRseq	180	119	19	19	1	-3	-3	-1
PRhoef	107	46	-54	-54	-72	-76	-76	-74
PS	189	128	28	28	10	6	6	8
PZ	182	121	21	21	3	-1	-1	1
PR	187	126	26	26	8	4	4	6


==> anc/h-071.tsv <==
p_statistic	rejections	C0	T_G	TS_G	TSW_G	TS_C	TSW_C	RSM
PRseq	180	119	-3	-3	-3	1	-1	9
PRhoef	107	46	-76	-76	-76	-72	-74	-64
PS	189	128	6	6	6	10	8	18
PZ	182	121	-1	-1	-1	3	1	11
PR	187	126	4	4	4	8	6	16


==> anc/h-072.tsv <==
p_statistic	rejections	C0	RSV	RSV_1	RSW	RSW_1	RST	OS
PRseq	180	119	1	19	3	19	1	-4
PRhoef	107	46	-72	-54	-70	-54	-72	-77
PS	189	128	10	28	12	28	10	5
PZ	182	121	3	21	5	21	3	-2
PR	187	126	8	26	10	26	8	3


==> anc/h-073.tsv <==
p_statistic	rejections	C0	ON	ON-half	US
PRseq	180	119	-5	-12	-2
PRhoef	107	46	-78	-85	-75
PS	189	128	4	-3	7
PZ	182	121	-3	-10	0
PR	187	126	2	-5	5


==> anc/h-074.tsv <==
group	p_statistic	p_rejections	e_rejections	both	p_only	e_only	neither	retained_e_rejections
cartpole-balance	PRseq	27	22	22	5	0	5	22
cartpole-balance	PRhoef	5	22	5	0	17	10	5
cartpole-balance	PS	29	22	22	7	0	3	22
cartpole-balance	PZ	22	22	20	2	2	8	20
cartpole-balance	PR	27	22	22	5	0	5	22
myo-obj-hold	PRseq	32	32	32	0	0	0	32
myo-obj-hold	PRhoef	5	32	5	0	27	0	5
myo-obj-hold	PS	32	32	32	0	0	0	32
myo-obj-hold	PZ	32	32	32	0	0	0	32
myo-obj-hold	PR	32	32	32	0	0	0	32
myo-pose	PRseq	32	32	32	0	0	0	32
myo-pose	PRhoef	32	32	32	0	0	0	32
myo-pose	PS	32	32	32	0	0	0	32
myo-pose	PZ	32	32	32	0	0	0	32
myo-pose	PR	32	32	32	0	0	0	32
myo-reach	PRseq	25	32	25	0	7	0	25
myo-reach	PRhoef	1	32	1	0	31	0	1
myo-reach	PS	32	32	32	0	0	0	32
myo-reach	PZ	32	32	32	0	0	0	32
myo-reach	PR	32	32	32	0	0	0	32
reacher-easy	PRseq	32	32	32	0	0	0	32
reacher-easy	PRhoef	32	32	32	0	0	0	32
reacher-easy	PS	32	32	32	0	0	0	32
reacher-easy	PZ	32	32	32	0	0	0	32
reacher-easy	PR	32	32	32	0	0	0	32
walker-walk	PRseq	32	32	32	0	0	0	32
walker-walk	PRhoef	32	32	32	0	0	0	32
walker-walk	PS	32	32	32	0	0	0	32
walker-walk	PZ	32	32	32	0	0	0	32
walker-walk	PR	32	32	32	0	0	0	32


==> anc/h-075.tsv <==
group	p_statistic	p_rejections	null_status
cartpole-balance	PRseq	27	per-origin null with registered design/auxiliary assumptions
cartpole-balance	PRhoef	5	per-origin null with registered design/auxiliary assumptions
cartpole-balance	PS	29	valid for the global sharp null
cartpole-balance	PZ	22	valid for the global sharp null
cartpole-balance	PR	27	valid for the global sharp null
myo-obj-hold	PRseq	32	per-origin null with registered design/auxiliary assumptions
myo-obj-hold	PRhoef	5	per-origin null with registered design/auxiliary assumptions
myo-obj-hold	PS	32	valid for the global sharp null
myo-obj-hold	PZ	32	valid for the global sharp null
myo-obj-hold	PR	32	valid for the global sharp null
myo-pose	PRseq	32	per-origin null with registered design/auxiliary assumptions
myo-pose	PRhoef	32	per-origin null with registered design/auxiliary assumptions
myo-pose	PS	32	valid for the global sharp null
myo-pose	PZ	32	valid for the global sharp null
myo-pose	PR	32	valid for the global sharp null
myo-reach	PRseq	25	per-origin null with registered design/auxiliary assumptions
myo-reach	PRhoef	1	per-origin null with registered design/auxiliary assumptions
myo-reach	PS	32	valid for the global sharp null
myo-reach	PZ	32	valid for the global sharp null
myo-reach	PR	32	valid for the global sharp null
reacher-easy	PRseq	32	per-origin null with registered design/auxiliary assumptions
reacher-easy	PRhoef	32	per-origin null with registered design/auxiliary assumptions
reacher-easy	PS	32	valid for the global sharp null
reacher-easy	PZ	32	valid for the global sharp null
reacher-easy	PR	32	valid for the global sharp null
walker-walk	PRseq	32	per-origin null with registered design/auxiliary assumptions
walker-walk	PRhoef	32	per-origin null with registered design/auxiliary assumptions
walker-walk	PS	32	valid for the global sharp null
walker-walk	PZ	32	valid for the global sharp null
walker-walk	PR	32	valid for the global sharp null


==> anc/h-076.tsv <==
dataset	setting	comparator	SW	comparator_rejections	SW_minus_comparator
D1	TD-MPC2 P6	C0	183	61	122
D1	TD-MPC2 P6	V	183	183	0
D1	TD-MPC2 P6	M	183	178	5
D1	TD-MPC2 P6	W(0.75)	183	182	1
D1	TD-MPC2 P6	T	183	179	4
D1	TD-MPC2 P6	N	183	177	6
D1	TD-MPC2 P6	R	183	160	23
D1	TD-MPC2 P6	R1/2	183	161	22
D1	TD-MPC2 P6	RM	183	161	22
D1	TD-MPC2 P6	SM	183	179	4
D1	TD-MPC2 P6	SV	183	183	0
D1	TD-MPC2 P6	UW	183	181	2
D1	TD-MPC2 P6	T_G	183	183	0
D1	TD-MPC2 P6	TS_G	183	183	0
D1	TD-MPC2 P6	TSW_G	183	183	0
D1	TD-MPC2 P6	TS_C	183	179	4
D1	TD-MPC2 P6	TSW_C	183	181	2
D1	TD-MPC2 P6	RSM	183	171	12
D1	TD-MPC2 P6	RSV	183	179	4
D1	TD-MPC2 P6	RSV_1	183	161	22
D1	TD-MPC2 P6	RSW	183	177	6
D1	TD-MPC2 P6	RSW_1	183	161	22
D1	TD-MPC2 P6	RST	183	179	4
D1	TD-MPC2 P6	OS	183	184	-1
D1	TD-MPC2 P6	ON	183	185	-2
D1	TD-MPC2 P6	ON-half	183	192	-9
D1	TD-MPC2 P6	US	183	182	1
D1	TD-MPC2 P6	PRseq	183	180	3
D1	TD-MPC2 P6	PRhoef	183	107	76
D1	TD-MPC2 P6	PRseq-u	183	187	-4
D1	TD-MPC2 P6	PRseq2	183	179	4
D1	TD-MPC2 P6	PS	183	189	-6
D1	TD-MPC2 P6	PZ	183	182	1
D1	TD-MPC2 P6	PR	183	187	-4
D2	TD-MPC2 P6	C0	189	54	135
D2	TD-MPC2 P6	V	189	188	1
D2	TD-MPC2 P6	M	189	184	5
D2	TD-MPC2 P6	W(0.75)	189	187	2
D2	TD-MPC2 P6	T	189	188	1
D2	TD-MPC2 P6	N	189	184	5
D2	TD-MPC2 P6	R	189	160	29
D2	TD-MPC2 P6	R1/2	189	163	26
D2	TD-MPC2 P6	RM	189	163	26
D2	TD-MPC2 P6	SM	189	185	4
D2	TD-MPC2 P6	SV	189	188	1
D2	TD-MPC2 P6	UW	189	188	1
D2	TD-MPC2 P6	T_G	189	188	1
D2	TD-MPC2 P6	TS_G	189	188	1
D2	TD-MPC2 P6	TSW_G	189	189	0
D2	TD-MPC2 P6	TS_C	189	188	1
D2	TD-MPC2 P6	TSW_C	189	188	1
D2	TD-MPC2 P6	RSM	189	179	10
D2	TD-MPC2 P6	RSV	189	183	6
D2	TD-MPC2 P6	RSV_1	189	163	26
D2	TD-MPC2 P6	RSW	189	182	7
D2	TD-MPC2 P6	RSW_1	189	163	26
D2	TD-MPC2 P6	RST	189	181	8
D2	TD-MPC2 P6	OS	189	187	2
D2	TD-MPC2 P6	ON	189	191	-2
D2	TD-MPC2 P6	ON-half	189	192	-3
D2	TD-MPC2 P6	US	189	189	0
D2	TD-MPC2 P6	PRseq	189	178	11
D2	TD-MPC2 P6	PRhoef	189	114	75
D2	TD-MPC2 P6	PRseq-u	189	189	0
D2	TD-MPC2 P6	PRseq2	189	178	11
D2	TD-MPC2 P6	PS	189	190	-1
D2	TD-MPC2 P6	PZ	189	185	4
D2	TD-MPC2 P6	PR	189	189	0
D3	DIAMOND	C0	96	0	96
D3	DIAMOND	V	96	96	0
D3	DIAMOND	M	96	96	0
D3	DIAMOND	W(0.75)	96	96	0
D3	DIAMOND	T	96	96	0
D3	DIAMOND	N	96	96	0
D3	DIAMOND	R	96	96	0
D3	DIAMOND	R1/2	96	96	0
D3	DIAMOND	RM	96	96	0
D3	DIAMOND	SM	96	96	0
D3	DIAMOND	SV	96	96	0
D3	DIAMOND	UW	96	96	0
D3	DIAMOND	T_G	96	96	0
D3	DIAMOND	TS_G	96	96	0
D3	DIAMOND	TSW_G	96	96	0
D3	DIAMOND	TS_C	96	96	0
D3	DIAMOND	TSW_C	96	96	0
D3	DIAMOND	RSM	96	96	0
D3	DIAMOND	RSV	96	96	0
D3	DIAMOND	RSV_1	96	96	0
D3	DIAMOND	RSW	96	96	0
D3	DIAMOND	RSW_1	96	96	0
D3	DIAMOND	RST	96	96	0
D3	DIAMOND	OS	96	96	0
D3	DIAMOND	ON	96	96	0
D3	DIAMOND	ON-half	96	96	0
D3	DIAMOND	US	96	96	0
D3	DIAMOND	PRseq	96	96	0
D3	DIAMOND	PRhoef	96	91	5
D3	DIAMOND	PRseq-u	96	96	0
D3	DIAMOND	PRseq2	96	96	0
D3	DIAMOND	PS	96	96	0
D3	DIAMOND	PZ	96	96	0
D3	DIAMOND	PR	96	96	0
D3	IRIS decoded pixels	C0	96	0	96
D3	IRIS decoded pixels	V	96	96	0
D3	IRIS decoded pixels	M	96	96	0
D3	IRIS decoded pixels	W(0.75)	96	96	0
D3	IRIS decoded pixels	T	96	96	0
D3	IRIS decoded pixels	N	96	94	2
D3	IRIS decoded pixels	R	96	95	1
D3	IRIS decoded pixels	R1/2	96	95	1
D3	IRIS decoded pixels	RM	96	95	1
D3	IRIS decoded pixels	SM	96	96	0
D3	IRIS decoded pixels	SV	96	96	0
D3	IRIS decoded pixels	UW	96	96	0
D3	IRIS decoded pixels	T_G	96	96	0
D3	IRIS decoded pixels	TS_G	96	96	0
D3	IRIS decoded pixels	TSW_G	96	96	0
D3	IRIS decoded pixels	TS_C	96	96	0
D3	IRIS decoded pixels	TSW_C	96	96	0
D3	IRIS decoded pixels	RSM	96	95	1
D3	IRIS decoded pixels	RSV	96	95	1
D3	IRIS decoded pixels	RSV_1	96	95	1
D3	IRIS decoded pixels	RSW	96	95	1
D3	IRIS decoded pixels	RSW_1	96	95	1
D3	IRIS decoded pixels	RST	96	95	1
D3	IRIS decoded pixels	OS	96	96	0
D3	IRIS decoded pixels	ON	96	96	0
D3	IRIS decoded pixels	ON-half	96	96	0
D3	IRIS decoded pixels	US	96	96	0
D3	IRIS decoded pixels	PRseq	96	94	2
D3	IRIS decoded pixels	PRhoef	96	87	9
D3	IRIS decoded pixels	PRseq-u	96	94	2
D3	IRIS decoded pixels	PRseq2	96	95	1
D3	IRIS decoded pixels	PS	96	96	0
D3	IRIS decoded pixels	PZ	96	96	0
D3	IRIS decoded pixels	PR	96	96	0
D3	IRIS tokens	C0	780	353	427
D3	IRIS tokens	V	780	786	-6
D3	IRIS tokens	M	780	754	26
D3	IRIS tokens	W(0.75)	780	781	-1
D3	IRIS tokens	T	780	783	-3
D3	IRIS tokens	N	780	782	-2
D3	IRIS tokens	R	780	569	211
D3	IRIS tokens	R1/2	780	681	99
D3	IRIS tokens	RM	780	678	102
D3	IRIS tokens	SM	780	749	31
D3	IRIS tokens	SV	780	782	-2
D3	IRIS tokens	UW	780	771	9
D3	IRIS tokens	T_G	780	786	-6
D3	IRIS tokens	TS_G	780	782	-2
D3	IRIS tokens	TSW_G	780	780	0
D3	IRIS tokens	TS_C	780	783	-3
D3	IRIS tokens	TSW_C	780	779	1
D3	IRIS tokens	RSM	780	699	81
D3	IRIS tokens	RSV	780	690	90
D3	IRIS tokens	RSV_1	780	677	103
D3	IRIS tokens	RSW	780	699	81
D3	IRIS tokens	RSW_1	780	680	100
D3	IRIS tokens	RST	780	690	90
D3	IRIS tokens	OS	780	748	32
D3	IRIS tokens	ON	780	754	26
D3	IRIS tokens	ON-half	780	752	28
D3	IRIS tokens	US	780	773	7
D3	IRIS tokens	PRseq	780	740	40
D3	IRIS tokens	PRhoef	780	671	109
D3	IRIS tokens	PRseq-u	780	744	36
D3	IRIS tokens	PRseq2	780	730	50
D3	IRIS tokens	PS	780	810	-30
D3	IRIS tokens	PZ	780	750	30
D3	IRIS tokens	PR	780	741	39
D3	Robot video	C0	311	285	26
D3	Robot video	V	311	311	0
D3	Robot video	M	311	309	2
D3	Robot video	W(0.75)	311	311	0
D3	Robot video	T	311	310	1
D3	Robot video	N	311	278	33
D3	Robot video	R	311	305	6
D3	Robot video	R1/2	311	309	2
D3	Robot video	RM	311	305	6
D3	Robot video	SM	311	302	9
D3	Robot video	SV	311	311	0
D3	Robot video	UW	311	311	0
D3	Robot video	T_G	311	311	0
D3	Robot video	TS_G	311	311	0
D3	Robot video	TSW_G	311	311	0
D3	Robot video	TS_C	311	310	1
D3	Robot video	TSW_C	311	310	1
D3	Robot video	RSM	311	293	18
D3	Robot video	RSV	311	305	6
D3	Robot video	RSV_1	311	305	6
D3	Robot video	RSW	311	304	7
D3	Robot video	RSW_1	311	305	6
D3	Robot video	RST	311	305	6
D3	Robot video	OS	311	162	149
D3	Robot video	ON	311	306	5
D3	Robot video	ON-half	311	297	14
D3	Robot video	US	311	311	0
D3	Robot video	PRseq	311	313	-2
D3	Robot video	PRhoef	311	192	119
D3	Robot video	PRseq-u	311	313	-2
D3	Robot video	PRseq2	311	313	-2
D3	Robot video	PS	311	314	-3
D3	Robot video	PZ	311	314	-3
D3	Robot video	PR	311	312	-1
D3	Robot video/emp	C0	155	143	12
D3	Robot video/emp	V	155	155	0
D3	Robot video/emp	M	155	154	1
D3	Robot video/emp	W(0.75)	155	155	0
D3	Robot video/emp	T	155	155	0
D3	Robot video/emp	N	155	138	17
D3	Robot video/emp	R	155	153	2
D3	Robot video/emp	R1/2	155	154	1
D3	Robot video/emp	RM	155	153	2
D3	Robot video/emp	SM	155	151	4
D3	Robot video/emp	SV	155	155	0
D3	Robot video/emp	UW	155	155	0
D3	Robot video/emp	T_G	155	155	0
D3	Robot video/emp	TS_G	155	155	0
D3	Robot video/emp	TSW_G	155	155	0
D3	Robot video/emp	TS_C	155	155	0
D3	Robot video/emp	TSW_C	155	155	0
D3	Robot video/emp	RSM	155	147	8
D3	Robot video/emp	RSV	155	153	2
D3	Robot video/emp	RSV_1	155	153	2
D3	Robot video/emp	RSW	155	152	3
D3	Robot video/emp	RSW_1	155	153	2
D3	Robot video/emp	RST	155	153	2
D3	Robot video/emp	OS	155	81	74
D3	Robot video/emp	ON	155	152	3
D3	Robot video/emp	ON-half	155	148	7
D3	Robot video/emp	US	155	155	0
D3	Robot video/emp	PRseq	155	157	-2
D3	Robot video/emp	PRhoef	155	96	59
D3	Robot video/emp	PRseq-u	155	157	-2
D3	Robot video/emp	PRseq2	155	157	-2
D3	Robot video/emp	PS	155	157	-2
D3	Robot video/emp	PZ	155	157	-2
D3	Robot video/emp	PR	155	156	-1
D3	Robot video/par	C0	156	142	14
D3	Robot video/par	V	156	156	0
D3	Robot video/par	M	156	155	1
D3	Robot video/par	W(0.75)	156	156	0
D3	Robot video/par	T	156	155	1
D3	Robot video/par	N	156	140	16
D3	Robot video/par	R	156	152	4
D3	Robot video/par	R1/2	156	155	1
D3	Robot video/par	RM	156	152	4
D3	Robot video/par	SM	156	151	5
D3	Robot video/par	SV	156	156	0
D3	Robot video/par	UW	156	156	0
D3	Robot video/par	T_G	156	156	0
D3	Robot video/par	TS_G	156	156	0
D3	Robot video/par	TSW_G	156	156	0
D3	Robot video/par	TS_C	156	155	1
D3	Robot video/par	TSW_C	156	155	1
D3	Robot video/par	RSM	156	146	10
D3	Robot video/par	RSV	156	152	4
D3	Robot video/par	RSV_1	156	152	4
D3	Robot video/par	RSW	156	152	4
D3	Robot video/par	RSW_1	156	152	4
D3	Robot video/par	RST	156	152	4
D3	Robot video/par	OS	156	81	75
D3	Robot video/par	ON	156	154	2
D3	Robot video/par	ON-half	156	149	7
D3	Robot video/par	US	156	156	0
D3	Robot video/par	PRseq	156	156	0
D3	Robot video/par	PRhoef	156	96	60
D3	Robot video/par	PRseq-u	156	156	0
D3	Robot video/par	PRseq2	156	156	0
D3	Robot video/par	PS	156	157	-1
D3	Robot video/par	PZ	156	157	-1
D3	Robot video/par	PR	156	156	0
D3	TD-MPC2	C0	179	54	125
D3	TD-MPC2	V	179	183	-4
D3	TD-MPC2	M	179	179	0
D3	TD-MPC2	W(0.75)	179	184	-5
D3	TD-MPC2	T	179	184	-5
D3	TD-MPC2	N	179	179	0
D3	TD-MPC2	R	179	160	19
D3	TD-MPC2	R1/2	179	161	18
D3	TD-MPC2	RM	179	161	18
D3	TD-MPC2	SM	179	179	0
D3	TD-MPC2	SV	179	177	2
D3	TD-MPC2	UW	179	177	2
D3	TD-MPC2	T_G	179	184	-5
D3	TD-MPC2	TS_G	179	184	-5
D3	TD-MPC2	TSW_G	179	184	-5
D3	TD-MPC2	TS_C	179	184	-5
D3	TD-MPC2	TSW_C	179	184	-5
D3	TD-MPC2	RSM	179	177	2
D3	TD-MPC2	RSV	179	178	1
D3	TD-MPC2	RSV_1	179	161	18
D3	TD-MPC2	RSW	179	178	1
D3	TD-MPC2	RSW_1	179	161	18
D3	TD-MPC2	RST	179	178	1
D3	TD-MPC2	OS	179	182	-3
D3	TD-MPC2	ON	179	186	-7
D3	TD-MPC2	ON-half	179	192	-13
D3	TD-MPC2	US	179	181	-2
D3	TD-MPC2	PRseq	179	174	5
D3	TD-MPC2	PRhoef	179	104	75
D3	TD-MPC2	PRseq-u	179	186	-7
D3	TD-MPC2	PRseq2	179	178	1
D3	TD-MPC2	PS	179	185	-6
D3	TD-MPC2	PZ	179	184	-5
D3	TD-MPC2	PR	179	185	-6


==> anc/h-077.tsv <==
dataset	comparator	groups	task_effects	mean_effect	leave_one_task_out	interval_low	interval_high
D1	W(0.75)	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[0.0520833, 0.1875, 0.302083, 0.270833, 0.3125, 0.260417]	0.230903	[0.266667, 0.239583, 0.216667, 0.222917, 0.214583, 0.225]	0.152778	0.291667
D1	T	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[0.0, 0.197917, 0.270833, 0.25, 0.333333, 0.28125]	0.222222	[0.266667, 0.227083, 0.2125, 0.216667, 0.2, 0.210417]	0.125	0.291667
D1	R1/2	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[0.09375, 0.0, 0.114583, 0.125, 0.302083, 0.302083]	0.15625	[0.16875, 0.1875, 0.164583, 0.1625, 0.127083, 0.127083]	0.0711806	0.241319
D1	TS_C	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[0.0, -0.03125, 0.0, -0.0208333, -0.0104167, 0.0104167]	-0.00868056	[-0.0104167, -0.00416667, -0.0104167, -0.00625, -0.00833333, -0.0125]	-0.0191406	0.00173611
D1	RSW	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[0.03125, 0.0208333, 0.0729167, 0.104167, 0.0104167, 0.0208333]	0.0434028	[0.0458333, 0.0479167, 0.0375, 0.03125, 0.05, 0.0479167]	0.0190972	0.0729167
D1	ON	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[0.0625, 0.135417, 0.135417, 0.229167, -0.0104167, 0.125]	0.112847	[0.122917, 0.108333, 0.108333, 0.0895833, 0.1375, 0.110417]	0.0503472	0.168403
D1	PRseq	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[-0.15625, 0.3125, 0.0520833, 0.458333, 0.145833, 0.114583]	0.154514	[0.216667, 0.122917, 0.175, 0.09375, 0.15625, 0.1625]	0.00169271	0.307292
D2	W(0.75)	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[-0.0104167, 0.1875, 0.291667, 0.177083, 0.291667, 0.1875]	0.1875	[0.227083, 0.1875, 0.166667, 0.189583, 0.166667, 0.1875]	0.104167	0.256944
D2	T	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[-0.0104167, 0.197917, 0.25, 0.177083, 0.333333, 0.1875]	0.189236	[0.229167, 0.1875, 0.177083, 0.191667, 0.160417, 0.189583]	0.0989583	0.265625
D2	R1/2	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[0.0520833, 0.0104167, 0.197917, 0.104167, 0.291667, 0.21875]	0.145833	[0.164583, 0.172917, 0.135417, 0.154167, 0.116667, 0.13125]	0.0677083	0.223958
D2	TS_C	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[0.0, -0.0729167, 0.0104167, -0.0208333, -0.0104167, -0.0520833]	-0.0243056	[-0.0291667, -0.0145833, -0.03125, -0.025, -0.0270833, -0.01875]	-0.0486111	-0.00173611
D2	RSW	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[-0.0104167, -0.0416667, 0.0208333, 0.09375, -0.0104167, 0.0]	0.00868056	[0.0125, 0.01875, 0.00625, -0.00833333, 0.0125, 0.0104167]	-0.0208333	0.046875
D2	ON	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[0.0104167, 0.145833, 0.15625, 0.15625, 0.0208333, 0.104167]	0.0989583	[0.116667, 0.0895833, 0.0875, 0.0875, 0.114583, 0.0979167]	0.0503472	0.145833
D2	PRseq	cartpole-balance; myo-obj-hold; myo-pose; myo-reach; reacher-easy; walker-walk	[-0.135417, 0.427083, 0.0729167, 0.46875, 0.135417, 0.0416667]	0.168403	[0.229167, 0.116667, 0.1875, 0.108333, 0.175, 0.19375]	0.00347222	0.340278


==> anc/h-078.tsv <==
dataset	setting	group	condition	family	horizon	candidates	staked	unstaked
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	1	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	1	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	1	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	1	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	2	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	2	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	2	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	2	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	4	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	4	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	4	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	4	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	8	128	SV	V
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	8	128	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	8	32	SV	V
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	8	32	TS_C	T
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	cartpole-balance	p1	FULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	128	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	32	SV	V
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	1	128	SV	V
D1	TD-MPC2 P6	myo-pose	NULL	NULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	NULL	NULL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	NULL	NULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	1	32	SV	V
D1	TD-MPC2 P6	myo-pose	NULL	NULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	NULL	NULL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	NULL	NULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	2	128	SV	V
D1	TD-MPC2 P6	myo-pose	NULL	NULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	NULL	NULL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	NULL	NULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	2	32	SV	V
D1	TD-MPC2 P6	myo-pose	NULL	NULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	NULL	NULL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	NULL	NULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	4	128	SV	V
D1	TD-MPC2 P6	myo-pose	NULL	NULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	NULL	NULL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	NULL	NULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	4	32	SV	V
D1	TD-MPC2 P6	myo-pose	NULL	NULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	NULL	NULL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	NULL	NULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	8	128	SV	V
D1	TD-MPC2 P6	myo-pose	NULL	NULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	NULL	NULL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	NULL	NULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	8	32	SV	V
D1	TD-MPC2 P6	myo-pose	NULL	NULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	NULL	NULL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	NULL	NULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	NULL	NULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	1	128	SV	V
D1	TD-MPC2 P6	myo-pose	p1	FULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p1	FULL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p1	FULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	1	32	SV	V
D1	TD-MPC2 P6	myo-pose	p1	FULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p1	FULL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p1	FULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	2	128	SV	V
D1	TD-MPC2 P6	myo-pose	p1	FULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p1	FULL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p1	FULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	2	32	SV	V
D1	TD-MPC2 P6	myo-pose	p1	FULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p1	FULL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p1	FULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	4	128	SV	V
D1	TD-MPC2 P6	myo-pose	p1	FULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p1	FULL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p1	FULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	4	32	SV	V
D1	TD-MPC2 P6	myo-pose	p1	FULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p1	FULL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p1	FULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	8	128	SV	V
D1	TD-MPC2 P6	myo-pose	p1	FULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p1	FULL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-pose	p1	FULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	8	32	SV	V
D1	TD-MPC2 P6	myo-pose	p1	FULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-pose	p1	FULL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-pose	p1	FULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-pose	p1	FULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	1	128	SV	V
D1	TD-MPC2 P6	myo-reach	NULL	NULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	NULL	NULL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	NULL	NULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	1	32	SV	V
D1	TD-MPC2 P6	myo-reach	NULL	NULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	NULL	NULL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	NULL	NULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	2	128	SV	V
D1	TD-MPC2 P6	myo-reach	NULL	NULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	NULL	NULL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	NULL	NULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	2	32	SV	V
D1	TD-MPC2 P6	myo-reach	NULL	NULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	NULL	NULL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	NULL	NULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	4	128	SV	V
D1	TD-MPC2 P6	myo-reach	NULL	NULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	NULL	NULL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	NULL	NULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	4	32	SV	V
D1	TD-MPC2 P6	myo-reach	NULL	NULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	NULL	NULL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	NULL	NULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	8	128	SV	V
D1	TD-MPC2 P6	myo-reach	NULL	NULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	NULL	NULL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	NULL	NULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	8	32	SV	V
D1	TD-MPC2 P6	myo-reach	NULL	NULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	NULL	NULL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	NULL	NULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	NULL	NULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	1	128	SV	V
D1	TD-MPC2 P6	myo-reach	p1	FULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p1	FULL	1	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p1	FULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	1	32	SV	V
D1	TD-MPC2 P6	myo-reach	p1	FULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p1	FULL	1	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p1	FULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	2	128	SV	V
D1	TD-MPC2 P6	myo-reach	p1	FULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p1	FULL	2	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p1	FULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	2	32	SV	V
D1	TD-MPC2 P6	myo-reach	p1	FULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p1	FULL	2	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p1	FULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	4	128	SV	V
D1	TD-MPC2 P6	myo-reach	p1	FULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p1	FULL	4	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p1	FULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	4	32	SV	V
D1	TD-MPC2 P6	myo-reach	p1	FULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p1	FULL	4	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p1	FULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	8	128	SV	V
D1	TD-MPC2 P6	myo-reach	p1	FULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p1	FULL	8	128	TS_C	T
D1	TD-MPC2 P6	myo-reach	p1	FULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	8	32	SV	V
D1	TD-MPC2 P6	myo-reach	p1	FULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	myo-reach	p1	FULL	8	32	TS_C	T
D1	TD-MPC2 P6	myo-reach	p1	FULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	myo-reach	p1	FULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	1	128	SV	V
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	1	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	1	32	SV	V
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	1	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	2	128	SV	V
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	2	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	2	32	SV	V
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	2	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	4	128	SV	V
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	4	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	4	32	SV	V
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	4	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	8	128	SV	V
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	8	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	8	32	SV	V
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	8	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	NULL	NULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	1	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p1	FULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p1	FULL	1	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p1	FULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	1	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p1	FULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p1	FULL	1	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p1	FULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	2	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p1	FULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p1	FULL	2	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p1	FULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	2	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p1	FULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p1	FULL	2	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p1	FULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	4	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p1	FULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p1	FULL	4	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p1	FULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	4	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p1	FULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p1	FULL	4	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p1	FULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	8	128	SV	V
D1	TD-MPC2 P6	reacher-easy	p1	FULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p1	FULL	8	128	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p1	FULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	8	32	SV	V
D1	TD-MPC2 P6	reacher-easy	p1	FULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	reacher-easy	p1	FULL	8	32	TS_C	T
D1	TD-MPC2 P6	reacher-easy	p1	FULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	reacher-easy	p1	FULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	1	128	SV	V
D1	TD-MPC2 P6	walker-walk	NULL	NULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	NULL	NULL	1	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	NULL	NULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	1	32	SV	V
D1	TD-MPC2 P6	walker-walk	NULL	NULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	NULL	NULL	1	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	NULL	NULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	2	128	SV	V
D1	TD-MPC2 P6	walker-walk	NULL	NULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	NULL	NULL	2	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	NULL	NULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	2	32	SV	V
D1	TD-MPC2 P6	walker-walk	NULL	NULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	NULL	NULL	2	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	NULL	NULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	4	128	SV	V
D1	TD-MPC2 P6	walker-walk	NULL	NULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	NULL	NULL	4	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	NULL	NULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	4	32	SV	V
D1	TD-MPC2 P6	walker-walk	NULL	NULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	NULL	NULL	4	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	NULL	NULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	8	128	SV	V
D1	TD-MPC2 P6	walker-walk	NULL	NULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	NULL	NULL	8	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	NULL	NULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	8	32	SV	V
D1	TD-MPC2 P6	walker-walk	NULL	NULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	NULL	NULL	8	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	NULL	NULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	NULL	NULL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	128	SV	V
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	32	SV	V
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	1	128	SV	V
D1	TD-MPC2 P6	walker-walk	p1	FULL	1	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p1	FULL	1	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p1	FULL	1	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	1	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	1	32	SV	V
D1	TD-MPC2 P6	walker-walk	p1	FULL	1	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p1	FULL	1	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p1	FULL	1	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	1	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	2	128	SV	V
D1	TD-MPC2 P6	walker-walk	p1	FULL	2	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p1	FULL	2	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p1	FULL	2	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	2	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	2	32	SV	V
D1	TD-MPC2 P6	walker-walk	p1	FULL	2	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p1	FULL	2	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p1	FULL	2	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	2	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	4	128	SV	V
D1	TD-MPC2 P6	walker-walk	p1	FULL	4	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p1	FULL	4	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p1	FULL	4	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	4	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	4	32	SV	V
D1	TD-MPC2 P6	walker-walk	p1	FULL	4	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p1	FULL	4	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p1	FULL	4	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	4	32	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	8	128	SV	V
D1	TD-MPC2 P6	walker-walk	p1	FULL	8	128	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p1	FULL	8	128	TS_C	T
D1	TD-MPC2 P6	walker-walk	p1	FULL	8	128	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	8	128	RSW	RSW_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	8	32	SV	V
D1	TD-MPC2 P6	walker-walk	p1	FULL	8	32	TS_G	T_G
D1	TD-MPC2 P6	walker-walk	p1	FULL	8	32	TS_C	T
D1	TD-MPC2 P6	walker-walk	p1	FULL	8	32	RSV	RSV_1
D1	TD-MPC2 P6	walker-walk	p1	FULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	NULL	NULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.05	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.2	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p0.5	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	1	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	1	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	1	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	1	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	2	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	2	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	2	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	2	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	4	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	4	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	4	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	4	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	8	128	SV	V
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	8	128	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	8	32	SV	V
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	8	32	TS_C	T
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	cartpole-balance	p1	FULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	NULL	NULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.05	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.2	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p0.5	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	128	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	32	SV	V
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-obj-hold	p1	FULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	1	128	SV	V
D2	TD-MPC2 P6	myo-pose	NULL	NULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	NULL	NULL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	NULL	NULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	1	32	SV	V
D2	TD-MPC2 P6	myo-pose	NULL	NULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	NULL	NULL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	NULL	NULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	2	128	SV	V
D2	TD-MPC2 P6	myo-pose	NULL	NULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	NULL	NULL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	NULL	NULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	2	32	SV	V
D2	TD-MPC2 P6	myo-pose	NULL	NULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	NULL	NULL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	NULL	NULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	4	128	SV	V
D2	TD-MPC2 P6	myo-pose	NULL	NULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	NULL	NULL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	NULL	NULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	4	32	SV	V
D2	TD-MPC2 P6	myo-pose	NULL	NULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	NULL	NULL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	NULL	NULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	8	128	SV	V
D2	TD-MPC2 P6	myo-pose	NULL	NULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	NULL	NULL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	NULL	NULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	8	32	SV	V
D2	TD-MPC2 P6	myo-pose	NULL	NULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	NULL	NULL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	NULL	NULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	NULL	NULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.05	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.2	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p0.5	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	1	128	SV	V
D2	TD-MPC2 P6	myo-pose	p1	FULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p1	FULL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p1	FULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	1	32	SV	V
D2	TD-MPC2 P6	myo-pose	p1	FULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p1	FULL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p1	FULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	2	128	SV	V
D2	TD-MPC2 P6	myo-pose	p1	FULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p1	FULL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p1	FULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	2	32	SV	V
D2	TD-MPC2 P6	myo-pose	p1	FULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p1	FULL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p1	FULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	4	128	SV	V
D2	TD-MPC2 P6	myo-pose	p1	FULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p1	FULL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p1	FULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	4	32	SV	V
D2	TD-MPC2 P6	myo-pose	p1	FULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p1	FULL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p1	FULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	8	128	SV	V
D2	TD-MPC2 P6	myo-pose	p1	FULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p1	FULL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-pose	p1	FULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	8	32	SV	V
D2	TD-MPC2 P6	myo-pose	p1	FULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-pose	p1	FULL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-pose	p1	FULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-pose	p1	FULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	1	128	SV	V
D2	TD-MPC2 P6	myo-reach	NULL	NULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	NULL	NULL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	NULL	NULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	1	32	SV	V
D2	TD-MPC2 P6	myo-reach	NULL	NULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	NULL	NULL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	NULL	NULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	2	128	SV	V
D2	TD-MPC2 P6	myo-reach	NULL	NULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	NULL	NULL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	NULL	NULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	2	32	SV	V
D2	TD-MPC2 P6	myo-reach	NULL	NULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	NULL	NULL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	NULL	NULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	4	128	SV	V
D2	TD-MPC2 P6	myo-reach	NULL	NULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	NULL	NULL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	NULL	NULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	4	32	SV	V
D2	TD-MPC2 P6	myo-reach	NULL	NULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	NULL	NULL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	NULL	NULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	8	128	SV	V
D2	TD-MPC2 P6	myo-reach	NULL	NULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	NULL	NULL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	NULL	NULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	8	32	SV	V
D2	TD-MPC2 P6	myo-reach	NULL	NULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	NULL	NULL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	NULL	NULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	NULL	NULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.05	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.2	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p0.5	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	1	128	SV	V
D2	TD-MPC2 P6	myo-reach	p1	FULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p1	FULL	1	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p1	FULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	1	32	SV	V
D2	TD-MPC2 P6	myo-reach	p1	FULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p1	FULL	1	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p1	FULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	2	128	SV	V
D2	TD-MPC2 P6	myo-reach	p1	FULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p1	FULL	2	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p1	FULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	2	32	SV	V
D2	TD-MPC2 P6	myo-reach	p1	FULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p1	FULL	2	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p1	FULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	4	128	SV	V
D2	TD-MPC2 P6	myo-reach	p1	FULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p1	FULL	4	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p1	FULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	4	32	SV	V
D2	TD-MPC2 P6	myo-reach	p1	FULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p1	FULL	4	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p1	FULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	8	128	SV	V
D2	TD-MPC2 P6	myo-reach	p1	FULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p1	FULL	8	128	TS_C	T
D2	TD-MPC2 P6	myo-reach	p1	FULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	8	32	SV	V
D2	TD-MPC2 P6	myo-reach	p1	FULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	myo-reach	p1	FULL	8	32	TS_C	T
D2	TD-MPC2 P6	myo-reach	p1	FULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	myo-reach	p1	FULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	1	128	SV	V
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	1	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	1	32	SV	V
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	1	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	2	128	SV	V
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	2	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	2	32	SV	V
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	2	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	4	128	SV	V
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	4	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	4	32	SV	V
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	4	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	8	128	SV	V
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	8	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	8	32	SV	V
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	8	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	NULL	NULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.05	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.2	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p0.5	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	1	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p1	FULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p1	FULL	1	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p1	FULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	1	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p1	FULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p1	FULL	1	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p1	FULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	2	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p1	FULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p1	FULL	2	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p1	FULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	2	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p1	FULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p1	FULL	2	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p1	FULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	4	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p1	FULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p1	FULL	4	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p1	FULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	4	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p1	FULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p1	FULL	4	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p1	FULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	8	128	SV	V
D2	TD-MPC2 P6	reacher-easy	p1	FULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p1	FULL	8	128	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p1	FULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	8	32	SV	V
D2	TD-MPC2 P6	reacher-easy	p1	FULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	reacher-easy	p1	FULL	8	32	TS_C	T
D2	TD-MPC2 P6	reacher-easy	p1	FULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	reacher-easy	p1	FULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	1	128	SV	V
D2	TD-MPC2 P6	walker-walk	NULL	NULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	NULL	NULL	1	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	NULL	NULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	1	32	SV	V
D2	TD-MPC2 P6	walker-walk	NULL	NULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	NULL	NULL	1	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	NULL	NULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	2	128	SV	V
D2	TD-MPC2 P6	walker-walk	NULL	NULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	NULL	NULL	2	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	NULL	NULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	2	32	SV	V
D2	TD-MPC2 P6	walker-walk	NULL	NULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	NULL	NULL	2	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	NULL	NULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	4	128	SV	V
D2	TD-MPC2 P6	walker-walk	NULL	NULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	NULL	NULL	4	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	NULL	NULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	4	32	SV	V
D2	TD-MPC2 P6	walker-walk	NULL	NULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	NULL	NULL	4	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	NULL	NULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	8	128	SV	V
D2	TD-MPC2 P6	walker-walk	NULL	NULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	NULL	NULL	8	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	NULL	NULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	8	32	SV	V
D2	TD-MPC2 P6	walker-walk	NULL	NULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	NULL	NULL	8	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	NULL	NULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	NULL	NULL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.05	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.2	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	128	SV	V
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	32	SV	V
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p0.5	PARTIAL	8	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	1	128	SV	V
D2	TD-MPC2 P6	walker-walk	p1	FULL	1	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p1	FULL	1	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p1	FULL	1	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	1	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	1	32	SV	V
D2	TD-MPC2 P6	walker-walk	p1	FULL	1	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p1	FULL	1	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p1	FULL	1	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	1	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	2	128	SV	V
D2	TD-MPC2 P6	walker-walk	p1	FULL	2	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p1	FULL	2	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p1	FULL	2	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	2	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	2	32	SV	V
D2	TD-MPC2 P6	walker-walk	p1	FULL	2	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p1	FULL	2	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p1	FULL	2	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	2	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	4	128	SV	V
D2	TD-MPC2 P6	walker-walk	p1	FULL	4	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p1	FULL	4	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p1	FULL	4	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	4	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	4	32	SV	V
D2	TD-MPC2 P6	walker-walk	p1	FULL	4	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p1	FULL	4	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p1	FULL	4	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	4	32	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	8	128	SV	V
D2	TD-MPC2 P6	walker-walk	p1	FULL	8	128	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p1	FULL	8	128	TS_C	T
D2	TD-MPC2 P6	walker-walk	p1	FULL	8	128	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	8	128	RSW	RSW_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	8	32	SV	V
D2	TD-MPC2 P6	walker-walk	p1	FULL	8	32	TS_G	T_G
D2	TD-MPC2 P6	walker-walk	p1	FULL	8	32	TS_C	T
D2	TD-MPC2 P6	walker-walk	p1	FULL	8	32	RSV	RSV_1
D2	TD-MPC2 P6	walker-walk	p1	FULL	8	32	RSW	RSW_1
D3	IRIS tokens	Alien	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Alien	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Alien	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Alien	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Alien	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Alien	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Alien	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Alien	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Alien	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Alien	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Alien	p1	FULL	1	128	SV	V
D3	IRIS tokens	Alien	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Alien	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Alien	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Alien	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Alien	p1	FULL	1	32	SV	V
D3	IRIS tokens	Alien	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Alien	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Alien	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Alien	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Amidar	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Amidar	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Amidar	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Amidar	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Amidar	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Amidar	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Amidar	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Amidar	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Amidar	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Amidar	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Amidar	p1	FULL	1	128	SV	V
D3	IRIS tokens	Amidar	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Amidar	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Amidar	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Amidar	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Amidar	p1	FULL	1	32	SV	V
D3	IRIS tokens	Amidar	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Amidar	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Amidar	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Amidar	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Assault	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Assault	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Assault	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Assault	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Assault	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Assault	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Assault	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Assault	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Assault	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Assault	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Assault	p1	FULL	1	128	SV	V
D3	IRIS tokens	Assault	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Assault	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Assault	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Assault	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Assault	p1	FULL	1	32	SV	V
D3	IRIS tokens	Assault	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Assault	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Assault	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Assault	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Asterix	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Asterix	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Asterix	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Asterix	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Asterix	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Asterix	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Asterix	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Asterix	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Asterix	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Asterix	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Asterix	p1	FULL	1	128	SV	V
D3	IRIS tokens	Asterix	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Asterix	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Asterix	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Asterix	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Asterix	p1	FULL	1	32	SV	V
D3	IRIS tokens	Asterix	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Asterix	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Asterix	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Asterix	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	BankHeist	NULL	NULL	1	128	SV	V
D3	IRIS tokens	BankHeist	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	BankHeist	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	BankHeist	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	BankHeist	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	BankHeist	NULL	NULL	1	32	SV	V
D3	IRIS tokens	BankHeist	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	BankHeist	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	BankHeist	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	BankHeist	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	BankHeist	p1	FULL	1	128	SV	V
D3	IRIS tokens	BankHeist	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	BankHeist	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	BankHeist	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	BankHeist	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	BankHeist	p1	FULL	1	32	SV	V
D3	IRIS tokens	BankHeist	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	BankHeist	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	BankHeist	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	BankHeist	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	BattleZone	NULL	NULL	1	128	SV	V
D3	IRIS tokens	BattleZone	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	BattleZone	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	BattleZone	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	BattleZone	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	BattleZone	NULL	NULL	1	32	SV	V
D3	IRIS tokens	BattleZone	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	BattleZone	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	BattleZone	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	BattleZone	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	BattleZone	p1	FULL	1	128	SV	V
D3	IRIS tokens	BattleZone	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	BattleZone	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	BattleZone	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	BattleZone	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	BattleZone	p1	FULL	1	32	SV	V
D3	IRIS tokens	BattleZone	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	BattleZone	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	BattleZone	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	BattleZone	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Boxing	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Boxing	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Boxing	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Boxing	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Boxing	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Boxing	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Boxing	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Boxing	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Boxing	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Boxing	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS decoded pixels	Boxing	NULL	NULL	1	128	SV	V
D3	IRIS decoded pixels	Boxing	NULL	NULL	1	128	TS_G	T_G
D3	IRIS decoded pixels	Boxing	NULL	NULL	1	128	TS_C	T
D3	IRIS decoded pixels	Boxing	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS decoded pixels	Boxing	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS decoded pixels	Boxing	NULL	NULL	1	32	SV	V
D3	IRIS decoded pixels	Boxing	NULL	NULL	1	32	TS_G	T_G
D3	IRIS decoded pixels	Boxing	NULL	NULL	1	32	TS_C	T
D3	IRIS decoded pixels	Boxing	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS decoded pixels	Boxing	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Boxing	p0.05	PARTIAL	1	128	SV	V
D3	IRIS tokens	Boxing	p0.05	PARTIAL	1	128	TS_G	T_G
D3	IRIS tokens	Boxing	p0.05	PARTIAL	1	128	TS_C	T
D3	IRIS tokens	Boxing	p0.05	PARTIAL	1	128	RSV	RSV_1
D3	IRIS tokens	Boxing	p0.05	PARTIAL	1	128	RSW	RSW_1
D3	IRIS tokens	Boxing	p0.05	PARTIAL	1	32	SV	V
D3	IRIS tokens	Boxing	p0.05	PARTIAL	1	32	TS_G	T_G
D3	IRIS tokens	Boxing	p0.05	PARTIAL	1	32	TS_C	T
D3	IRIS tokens	Boxing	p0.05	PARTIAL	1	32	RSV	RSV_1
D3	IRIS tokens	Boxing	p0.05	PARTIAL	1	32	RSW	RSW_1
D3	IRIS tokens	Boxing	p0.2	PARTIAL	1	128	SV	V
D3	IRIS tokens	Boxing	p0.2	PARTIAL	1	128	TS_G	T_G
D3	IRIS tokens	Boxing	p0.2	PARTIAL	1	128	TS_C	T
D3	IRIS tokens	Boxing	p0.2	PARTIAL	1	128	RSV	RSV_1
D3	IRIS tokens	Boxing	p0.2	PARTIAL	1	128	RSW	RSW_1
D3	IRIS tokens	Boxing	p0.2	PARTIAL	1	32	SV	V
D3	IRIS tokens	Boxing	p0.2	PARTIAL	1	32	TS_G	T_G
D3	IRIS tokens	Boxing	p0.2	PARTIAL	1	32	TS_C	T
D3	IRIS tokens	Boxing	p0.2	PARTIAL	1	32	RSV	RSV_1
D3	IRIS tokens	Boxing	p0.2	PARTIAL	1	32	RSW	RSW_1
D3	IRIS tokens	Boxing	p0.5	PARTIAL	1	128	SV	V
D3	IRIS tokens	Boxing	p0.5	PARTIAL	1	128	TS_G	T_G
D3	IRIS tokens	Boxing	p0.5	PARTIAL	1	128	TS_C	T
D3	IRIS tokens	Boxing	p0.5	PARTIAL	1	128	RSV	RSV_1
D3	IRIS tokens	Boxing	p0.5	PARTIAL	1	128	RSW	RSW_1
D3	IRIS tokens	Boxing	p0.5	PARTIAL	1	32	SV	V
D3	IRIS tokens	Boxing	p0.5	PARTIAL	1	32	TS_G	T_G
D3	IRIS tokens	Boxing	p0.5	PARTIAL	1	32	TS_C	T
D3	IRIS tokens	Boxing	p0.5	PARTIAL	1	32	RSV	RSV_1
D3	IRIS tokens	Boxing	p0.5	PARTIAL	1	32	RSW	RSW_1
D3	IRIS tokens	Boxing	p1	FULL	1	128	SV	V
D3	IRIS tokens	Boxing	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Boxing	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Boxing	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Boxing	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Boxing	p1	FULL	1	32	SV	V
D3	IRIS tokens	Boxing	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Boxing	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Boxing	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Boxing	p1	FULL	1	32	RSW	RSW_1
D3	IRIS decoded pixels	Boxing	p1	FULL	1	128	SV	V
D3	IRIS decoded pixels	Boxing	p1	FULL	1	128	TS_G	T_G
D3	IRIS decoded pixels	Boxing	p1	FULL	1	128	TS_C	T
D3	IRIS decoded pixels	Boxing	p1	FULL	1	128	RSV	RSV_1
D3	IRIS decoded pixels	Boxing	p1	FULL	1	128	RSW	RSW_1
D3	IRIS decoded pixels	Boxing	p1	FULL	1	32	SV	V
D3	IRIS decoded pixels	Boxing	p1	FULL	1	32	TS_G	T_G
D3	IRIS decoded pixels	Boxing	p1	FULL	1	32	TS_C	T
D3	IRIS decoded pixels	Boxing	p1	FULL	1	32	RSV	RSV_1
D3	IRIS decoded pixels	Boxing	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Breakout	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Breakout	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Breakout	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Breakout	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Breakout	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Breakout	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Breakout	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Breakout	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Breakout	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Breakout	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS decoded pixels	Breakout	NULL	NULL	1	128	SV	V
D3	IRIS decoded pixels	Breakout	NULL	NULL	1	128	TS_G	T_G
D3	IRIS decoded pixels	Breakout	NULL	NULL	1	128	TS_C	T
D3	IRIS decoded pixels	Breakout	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS decoded pixels	Breakout	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS decoded pixels	Breakout	NULL	NULL	1	32	SV	V
D3	IRIS decoded pixels	Breakout	NULL	NULL	1	32	TS_G	T_G
D3	IRIS decoded pixels	Breakout	NULL	NULL	1	32	TS_C	T
D3	IRIS decoded pixels	Breakout	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS decoded pixels	Breakout	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Breakout	p0.05	PARTIAL	1	128	SV	V
D3	IRIS tokens	Breakout	p0.05	PARTIAL	1	128	TS_G	T_G
D3	IRIS tokens	Breakout	p0.05	PARTIAL	1	128	TS_C	T
D3	IRIS tokens	Breakout	p0.05	PARTIAL	1	128	RSV	RSV_1
D3	IRIS tokens	Breakout	p0.05	PARTIAL	1	128	RSW	RSW_1
D3	IRIS tokens	Breakout	p0.05	PARTIAL	1	32	SV	V
D3	IRIS tokens	Breakout	p0.05	PARTIAL	1	32	TS_G	T_G
D3	IRIS tokens	Breakout	p0.05	PARTIAL	1	32	TS_C	T
D3	IRIS tokens	Breakout	p0.05	PARTIAL	1	32	RSV	RSV_1
D3	IRIS tokens	Breakout	p0.05	PARTIAL	1	32	RSW	RSW_1
D3	IRIS tokens	Breakout	p0.2	PARTIAL	1	128	SV	V
D3	IRIS tokens	Breakout	p0.2	PARTIAL	1	128	TS_G	T_G
D3	IRIS tokens	Breakout	p0.2	PARTIAL	1	128	TS_C	T
D3	IRIS tokens	Breakout	p0.2	PARTIAL	1	128	RSV	RSV_1
D3	IRIS tokens	Breakout	p0.2	PARTIAL	1	128	RSW	RSW_1
D3	IRIS tokens	Breakout	p0.2	PARTIAL	1	32	SV	V
D3	IRIS tokens	Breakout	p0.2	PARTIAL	1	32	TS_G	T_G
D3	IRIS tokens	Breakout	p0.2	PARTIAL	1	32	TS_C	T
D3	IRIS tokens	Breakout	p0.2	PARTIAL	1	32	RSV	RSV_1
D3	IRIS tokens	Breakout	p0.2	PARTIAL	1	32	RSW	RSW_1
D3	IRIS tokens	Breakout	p0.5	PARTIAL	1	128	SV	V
D3	IRIS tokens	Breakout	p0.5	PARTIAL	1	128	TS_G	T_G
D3	IRIS tokens	Breakout	p0.5	PARTIAL	1	128	TS_C	T
D3	IRIS tokens	Breakout	p0.5	PARTIAL	1	128	RSV	RSV_1
D3	IRIS tokens	Breakout	p0.5	PARTIAL	1	128	RSW	RSW_1
D3	IRIS tokens	Breakout	p0.5	PARTIAL	1	32	SV	V
D3	IRIS tokens	Breakout	p0.5	PARTIAL	1	32	TS_G	T_G
D3	IRIS tokens	Breakout	p0.5	PARTIAL	1	32	TS_C	T
D3	IRIS tokens	Breakout	p0.5	PARTIAL	1	32	RSV	RSV_1
D3	IRIS tokens	Breakout	p0.5	PARTIAL	1	32	RSW	RSW_1
D3	IRIS tokens	Breakout	p1	FULL	1	128	SV	V
D3	IRIS tokens	Breakout	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Breakout	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Breakout	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Breakout	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Breakout	p1	FULL	1	32	SV	V
D3	IRIS tokens	Breakout	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Breakout	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Breakout	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Breakout	p1	FULL	1	32	RSW	RSW_1
D3	IRIS decoded pixels	Breakout	p1	FULL	1	128	SV	V
D3	IRIS decoded pixels	Breakout	p1	FULL	1	128	TS_G	T_G
D3	IRIS decoded pixels	Breakout	p1	FULL	1	128	TS_C	T
D3	IRIS decoded pixels	Breakout	p1	FULL	1	128	RSV	RSV_1
D3	IRIS decoded pixels	Breakout	p1	FULL	1	128	RSW	RSW_1
D3	IRIS decoded pixels	Breakout	p1	FULL	1	32	SV	V
D3	IRIS decoded pixels	Breakout	p1	FULL	1	32	TS_G	T_G
D3	IRIS decoded pixels	Breakout	p1	FULL	1	32	TS_C	T
D3	IRIS decoded pixels	Breakout	p1	FULL	1	32	RSV	RSV_1
D3	IRIS decoded pixels	Breakout	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	ChopperCommand	NULL	NULL	1	128	SV	V
D3	IRIS tokens	ChopperCommand	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	ChopperCommand	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	ChopperCommand	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	ChopperCommand	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	ChopperCommand	NULL	NULL	1	32	SV	V
D3	IRIS tokens	ChopperCommand	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	ChopperCommand	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	ChopperCommand	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	ChopperCommand	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	ChopperCommand	p1	FULL	1	128	SV	V
D3	IRIS tokens	ChopperCommand	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	ChopperCommand	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	ChopperCommand	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	ChopperCommand	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	ChopperCommand	p1	FULL	1	32	SV	V
D3	IRIS tokens	ChopperCommand	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	ChopperCommand	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	ChopperCommand	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	ChopperCommand	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	CrazyClimber	NULL	NULL	1	128	SV	V
D3	IRIS tokens	CrazyClimber	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	CrazyClimber	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	CrazyClimber	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	CrazyClimber	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	CrazyClimber	NULL	NULL	1	32	SV	V
D3	IRIS tokens	CrazyClimber	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	CrazyClimber	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	CrazyClimber	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	CrazyClimber	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	CrazyClimber	p1	FULL	1	128	SV	V
D3	IRIS tokens	CrazyClimber	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	CrazyClimber	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	CrazyClimber	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	CrazyClimber	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	CrazyClimber	p1	FULL	1	32	SV	V
D3	IRIS tokens	CrazyClimber	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	CrazyClimber	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	CrazyClimber	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	CrazyClimber	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	DemonAttack	NULL	NULL	1	128	SV	V
D3	IRIS tokens	DemonAttack	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	DemonAttack	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	DemonAttack	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	DemonAttack	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	DemonAttack	NULL	NULL	1	32	SV	V
D3	IRIS tokens	DemonAttack	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	DemonAttack	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	DemonAttack	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	DemonAttack	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	DemonAttack	p1	FULL	1	128	SV	V
D3	IRIS tokens	DemonAttack	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	DemonAttack	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	DemonAttack	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	DemonAttack	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	DemonAttack	p1	FULL	1	32	SV	V
D3	IRIS tokens	DemonAttack	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	DemonAttack	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	DemonAttack	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	DemonAttack	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Freeway	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Freeway	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Freeway	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Freeway	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Freeway	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Freeway	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Freeway	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Freeway	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Freeway	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Freeway	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Freeway	p1	FULL	1	128	SV	V
D3	IRIS tokens	Freeway	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Freeway	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Freeway	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Freeway	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Freeway	p1	FULL	1	32	SV	V
D3	IRIS tokens	Freeway	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Freeway	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Freeway	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Freeway	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Frostbite	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Frostbite	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Frostbite	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Frostbite	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Frostbite	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Frostbite	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Frostbite	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Frostbite	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Frostbite	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Frostbite	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Frostbite	p1	FULL	1	128	SV	V
D3	IRIS tokens	Frostbite	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Frostbite	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Frostbite	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Frostbite	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Frostbite	p1	FULL	1	32	SV	V
D3	IRIS tokens	Frostbite	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Frostbite	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Frostbite	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Frostbite	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Gopher	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Gopher	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Gopher	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Gopher	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Gopher	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Gopher	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Gopher	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Gopher	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Gopher	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Gopher	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Gopher	p1	FULL	1	128	SV	V
D3	IRIS tokens	Gopher	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Gopher	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Gopher	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Gopher	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Gopher	p1	FULL	1	32	SV	V
D3	IRIS tokens	Gopher	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Gopher	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Gopher	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Gopher	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Hero	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Hero	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Hero	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Hero	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Hero	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Hero	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Hero	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Hero	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Hero	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Hero	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Hero	p1	FULL	1	128	SV	V
D3	IRIS tokens	Hero	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Hero	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Hero	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Hero	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Hero	p1	FULL	1	32	SV	V
D3	IRIS tokens	Hero	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Hero	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Hero	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Hero	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Jamesbond	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Jamesbond	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Jamesbond	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Jamesbond	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Jamesbond	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Jamesbond	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Jamesbond	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Jamesbond	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Jamesbond	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Jamesbond	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Jamesbond	p1	FULL	1	128	SV	V
D3	IRIS tokens	Jamesbond	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Jamesbond	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Jamesbond	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Jamesbond	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Jamesbond	p1	FULL	1	32	SV	V
D3	IRIS tokens	Jamesbond	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Jamesbond	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Jamesbond	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Jamesbond	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Kangaroo	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Kangaroo	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Kangaroo	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Kangaroo	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Kangaroo	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Kangaroo	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Kangaroo	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Kangaroo	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Kangaroo	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Kangaroo	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Kangaroo	p1	FULL	1	128	SV	V
D3	IRIS tokens	Kangaroo	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Kangaroo	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Kangaroo	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Kangaroo	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Kangaroo	p1	FULL	1	32	SV	V
D3	IRIS tokens	Kangaroo	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Kangaroo	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Kangaroo	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Kangaroo	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Krull	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Krull	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Krull	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Krull	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Krull	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Krull	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Krull	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Krull	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Krull	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Krull	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Krull	p1	FULL	1	128	SV	V
D3	IRIS tokens	Krull	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Krull	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Krull	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Krull	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Krull	p1	FULL	1	32	SV	V
D3	IRIS tokens	Krull	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Krull	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Krull	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Krull	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	KungFuMaster	NULL	NULL	1	128	SV	V
D3	IRIS tokens	KungFuMaster	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	KungFuMaster	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	KungFuMaster	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	KungFuMaster	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	KungFuMaster	NULL	NULL	1	32	SV	V
D3	IRIS tokens	KungFuMaster	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	KungFuMaster	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	KungFuMaster	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	KungFuMaster	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	KungFuMaster	p1	FULL	1	128	SV	V
D3	IRIS tokens	KungFuMaster	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	KungFuMaster	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	KungFuMaster	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	KungFuMaster	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	KungFuMaster	p1	FULL	1	32	SV	V
D3	IRIS tokens	KungFuMaster	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	KungFuMaster	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	KungFuMaster	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	KungFuMaster	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	MsPacman	NULL	NULL	1	128	SV	V
D3	IRIS tokens	MsPacman	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	MsPacman	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	MsPacman	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	MsPacman	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	MsPacman	NULL	NULL	1	32	SV	V
D3	IRIS tokens	MsPacman	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	MsPacman	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	MsPacman	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	MsPacman	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	MsPacman	p1	FULL	1	128	SV	V
D3	IRIS tokens	MsPacman	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	MsPacman	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	MsPacman	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	MsPacman	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	MsPacman	p1	FULL	1	32	SV	V
D3	IRIS tokens	MsPacman	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	MsPacman	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	MsPacman	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	MsPacman	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Pong	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Pong	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Pong	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Pong	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Pong	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Pong	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Pong	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Pong	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Pong	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Pong	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS decoded pixels	Pong	NULL	NULL	1	128	SV	V
D3	IRIS decoded pixels	Pong	NULL	NULL	1	128	TS_G	T_G
D3	IRIS decoded pixels	Pong	NULL	NULL	1	128	TS_C	T
D3	IRIS decoded pixels	Pong	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS decoded pixels	Pong	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS decoded pixels	Pong	NULL	NULL	1	32	SV	V
D3	IRIS decoded pixels	Pong	NULL	NULL	1	32	TS_G	T_G
D3	IRIS decoded pixels	Pong	NULL	NULL	1	32	TS_C	T
D3	IRIS decoded pixels	Pong	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS decoded pixels	Pong	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Pong	p0.05	PARTIAL	1	128	SV	V
D3	IRIS tokens	Pong	p0.05	PARTIAL	1	128	TS_G	T_G
D3	IRIS tokens	Pong	p0.05	PARTIAL	1	128	TS_C	T
D3	IRIS tokens	Pong	p0.05	PARTIAL	1	128	RSV	RSV_1
D3	IRIS tokens	Pong	p0.05	PARTIAL	1	128	RSW	RSW_1
D3	IRIS tokens	Pong	p0.05	PARTIAL	1	32	SV	V
D3	IRIS tokens	Pong	p0.05	PARTIAL	1	32	TS_G	T_G
D3	IRIS tokens	Pong	p0.05	PARTIAL	1	32	TS_C	T
D3	IRIS tokens	Pong	p0.05	PARTIAL	1	32	RSV	RSV_1
D3	IRIS tokens	Pong	p0.05	PARTIAL	1	32	RSW	RSW_1
D3	IRIS tokens	Pong	p0.2	PARTIAL	1	128	SV	V
D3	IRIS tokens	Pong	p0.2	PARTIAL	1	128	TS_G	T_G
D3	IRIS tokens	Pong	p0.2	PARTIAL	1	128	TS_C	T
D3	IRIS tokens	Pong	p0.2	PARTIAL	1	128	RSV	RSV_1
D3	IRIS tokens	Pong	p0.2	PARTIAL	1	128	RSW	RSW_1
D3	IRIS tokens	Pong	p0.2	PARTIAL	1	32	SV	V
D3	IRIS tokens	Pong	p0.2	PARTIAL	1	32	TS_G	T_G
D3	IRIS tokens	Pong	p0.2	PARTIAL	1	32	TS_C	T
D3	IRIS tokens	Pong	p0.2	PARTIAL	1	32	RSV	RSV_1
D3	IRIS tokens	Pong	p0.2	PARTIAL	1	32	RSW	RSW_1
D3	IRIS tokens	Pong	p0.5	PARTIAL	1	128	SV	V
D3	IRIS tokens	Pong	p0.5	PARTIAL	1	128	TS_G	T_G
D3	IRIS tokens	Pong	p0.5	PARTIAL	1	128	TS_C	T
D3	IRIS tokens	Pong	p0.5	PARTIAL	1	128	RSV	RSV_1
D3	IRIS tokens	Pong	p0.5	PARTIAL	1	128	RSW	RSW_1
D3	IRIS tokens	Pong	p0.5	PARTIAL	1	32	SV	V
D3	IRIS tokens	Pong	p0.5	PARTIAL	1	32	TS_G	T_G
D3	IRIS tokens	Pong	p0.5	PARTIAL	1	32	TS_C	T
D3	IRIS tokens	Pong	p0.5	PARTIAL	1	32	RSV	RSV_1
D3	IRIS tokens	Pong	p0.5	PARTIAL	1	32	RSW	RSW_1
D3	IRIS tokens	Pong	p1	FULL	1	128	SV	V
D3	IRIS tokens	Pong	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Pong	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Pong	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Pong	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Pong	p1	FULL	1	32	SV	V
D3	IRIS tokens	Pong	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Pong	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Pong	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Pong	p1	FULL	1	32	RSW	RSW_1
D3	IRIS decoded pixels	Pong	p1	FULL	1	128	SV	V
D3	IRIS decoded pixels	Pong	p1	FULL	1	128	TS_G	T_G
D3	IRIS decoded pixels	Pong	p1	FULL	1	128	TS_C	T
D3	IRIS decoded pixels	Pong	p1	FULL	1	128	RSV	RSV_1
D3	IRIS decoded pixels	Pong	p1	FULL	1	128	RSW	RSW_1
D3	IRIS decoded pixels	Pong	p1	FULL	1	32	SV	V
D3	IRIS decoded pixels	Pong	p1	FULL	1	32	TS_G	T_G
D3	IRIS decoded pixels	Pong	p1	FULL	1	32	TS_C	T
D3	IRIS decoded pixels	Pong	p1	FULL	1	32	RSV	RSV_1
D3	IRIS decoded pixels	Pong	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	PrivateEye	NULL	NULL	1	128	SV	V
D3	IRIS tokens	PrivateEye	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	PrivateEye	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	PrivateEye	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	PrivateEye	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	PrivateEye	NULL	NULL	1	32	SV	V
D3	IRIS tokens	PrivateEye	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	PrivateEye	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	PrivateEye	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	PrivateEye	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	PrivateEye	p1	FULL	1	128	SV	V
D3	IRIS tokens	PrivateEye	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	PrivateEye	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	PrivateEye	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	PrivateEye	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	PrivateEye	p1	FULL	1	32	SV	V
D3	IRIS tokens	PrivateEye	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	PrivateEye	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	PrivateEye	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	PrivateEye	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Qbert	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Qbert	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Qbert	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Qbert	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Qbert	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Qbert	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Qbert	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Qbert	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Qbert	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Qbert	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Qbert	p1	FULL	1	128	SV	V
D3	IRIS tokens	Qbert	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Qbert	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Qbert	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Qbert	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Qbert	p1	FULL	1	32	SV	V
D3	IRIS tokens	Qbert	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Qbert	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Qbert	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Qbert	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	RoadRunner	NULL	NULL	1	128	SV	V
D3	IRIS tokens	RoadRunner	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	RoadRunner	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	RoadRunner	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	RoadRunner	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	RoadRunner	NULL	NULL	1	32	SV	V
D3	IRIS tokens	RoadRunner	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	RoadRunner	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	RoadRunner	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	RoadRunner	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	RoadRunner	p1	FULL	1	128	SV	V
D3	IRIS tokens	RoadRunner	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	RoadRunner	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	RoadRunner	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	RoadRunner	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	RoadRunner	p1	FULL	1	32	SV	V
D3	IRIS tokens	RoadRunner	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	RoadRunner	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	RoadRunner	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	RoadRunner	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	Seaquest	NULL	NULL	1	128	SV	V
D3	IRIS tokens	Seaquest	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	Seaquest	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	Seaquest	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	Seaquest	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	Seaquest	NULL	NULL	1	32	SV	V
D3	IRIS tokens	Seaquest	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	Seaquest	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	Seaquest	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	Seaquest	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	Seaquest	p1	FULL	1	128	SV	V
D3	IRIS tokens	Seaquest	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	Seaquest	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	Seaquest	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	Seaquest	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	Seaquest	p1	FULL	1	32	SV	V
D3	IRIS tokens	Seaquest	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	Seaquest	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	Seaquest	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	Seaquest	p1	FULL	1	32	RSW	RSW_1
D3	IRIS tokens	UpNDown	NULL	NULL	1	128	SV	V
D3	IRIS tokens	UpNDown	NULL	NULL	1	128	TS_G	T_G
D3	IRIS tokens	UpNDown	NULL	NULL	1	128	TS_C	T
D3	IRIS tokens	UpNDown	NULL	NULL	1	128	RSV	RSV_1
D3	IRIS tokens	UpNDown	NULL	NULL	1	128	RSW	RSW_1
D3	IRIS tokens	UpNDown	NULL	NULL	1	32	SV	V
D3	IRIS tokens	UpNDown	NULL	NULL	1	32	TS_G	T_G
D3	IRIS tokens	UpNDown	NULL	NULL	1	32	TS_C	T
D3	IRIS tokens	UpNDown	NULL	NULL	1	32	RSV	RSV_1
D3	IRIS tokens	UpNDown	NULL	NULL	1	32	RSW	RSW_1
D3	IRIS tokens	UpNDown	p1	FULL	1	128	SV	V
D3	IRIS tokens	UpNDown	p1	FULL	1	128	TS_G	T_G
D3	IRIS tokens	UpNDown	p1	FULL	1	128	TS_C	T
D3	IRIS tokens	UpNDown	p1	FULL	1	128	RSV	RSV_1
D3	IRIS tokens	UpNDown	p1	FULL	1	128	RSW	RSW_1
D3	IRIS tokens	UpNDown	p1	FULL	1	32	SV	V
D3	IRIS tokens	UpNDown	p1	FULL	1	32	TS_G	T_G
D3	IRIS tokens	UpNDown	p1	FULL	1	32	TS_C	T
D3	IRIS tokens	UpNDown	p1	FULL	1	32	RSV	RSV_1
D3	IRIS tokens	UpNDown	p1	FULL	1	32	RSW	RSW_1
D3	TD-MPC2	cartpole-balance	NULL	NULL	1	128	SV	V
D3	TD-MPC2	cartpole-balance	NULL	NULL	1	128	TS_G	T_G
D3	TD-MPC2	cartpole-balance	NULL	NULL	1	128	TS_C	T
D3	TD-MPC2	cartpole-balance	NULL	NULL	1	128	RSV	RSV_1
D3	TD-MPC2	cartpole-balance	NULL	NULL	1	128	RSW	RSW_1
D3	TD-MPC2	cartpole-balance	NULL	NULL	1	32	SV	V
D3	TD-MPC2	cartpole-balance	NULL	NULL	1	32	TS_G	T_G
D3	TD-MPC2	cartpole-balance	NULL	NULL	1	32	TS_C	T
D3	TD-MPC2	cartpole-balance	NULL	NULL	1	32	RSV	RSV_1
D3	TD-MPC2	cartpole-balance	NULL	NULL	1	32	RSW	RSW_1
D3	TD-MPC2	cartpole-balance	p0.05	PARTIAL	1	128	SV	V
D3	TD-MPC2	cartpole-balance	p0.05	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	cartpole-balance	p0.05	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	cartpole-balance	p0.05	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	cartpole-balance	p0.05	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	cartpole-balance	p0.05	PARTIAL	1	32	SV	V
D3	TD-MPC2	cartpole-balance	p0.05	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	cartpole-balance	p0.05	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	cartpole-balance	p0.05	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	cartpole-balance	p0.05	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	cartpole-balance	p0.2	PARTIAL	1	128	SV	V
D3	TD-MPC2	cartpole-balance	p0.2	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	cartpole-balance	p0.2	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	cartpole-balance	p0.2	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	cartpole-balance	p0.2	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	cartpole-balance	p0.2	PARTIAL	1	32	SV	V
D3	TD-MPC2	cartpole-balance	p0.2	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	cartpole-balance	p0.2	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	cartpole-balance	p0.2	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	cartpole-balance	p0.2	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	cartpole-balance	p0.5	PARTIAL	1	128	SV	V
D3	TD-MPC2	cartpole-balance	p0.5	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	cartpole-balance	p0.5	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	cartpole-balance	p0.5	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	cartpole-balance	p0.5	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	cartpole-balance	p0.5	PARTIAL	1	32	SV	V
D3	TD-MPC2	cartpole-balance	p0.5	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	cartpole-balance	p0.5	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	cartpole-balance	p0.5	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	cartpole-balance	p0.5	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	cartpole-balance	p1	FULL	1	128	SV	V
D3	TD-MPC2	cartpole-balance	p1	FULL	1	128	TS_G	T_G
D3	TD-MPC2	cartpole-balance	p1	FULL	1	128	TS_C	T
D3	TD-MPC2	cartpole-balance	p1	FULL	1	128	RSV	RSV_1
D3	TD-MPC2	cartpole-balance	p1	FULL	1	128	RSW	RSW_1
D3	TD-MPC2	cartpole-balance	p1	FULL	1	32	SV	V
D3	TD-MPC2	cartpole-balance	p1	FULL	1	32	TS_G	T_G
D3	TD-MPC2	cartpole-balance	p1	FULL	1	32	TS_C	T
D3	TD-MPC2	cartpole-balance	p1	FULL	1	32	RSV	RSV_1
D3	TD-MPC2	cartpole-balance	p1	FULL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-obj-hold	NULL	NULL	1	128	SV	V
D3	TD-MPC2	myo-obj-hold	NULL	NULL	1	128	TS_G	T_G
D3	TD-MPC2	myo-obj-hold	NULL	NULL	1	128	TS_C	T
D3	TD-MPC2	myo-obj-hold	NULL	NULL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-obj-hold	NULL	NULL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-obj-hold	NULL	NULL	1	32	SV	V
D3	TD-MPC2	myo-obj-hold	NULL	NULL	1	32	TS_G	T_G
D3	TD-MPC2	myo-obj-hold	NULL	NULL	1	32	TS_C	T
D3	TD-MPC2	myo-obj-hold	NULL	NULL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-obj-hold	NULL	NULL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-obj-hold	p0.05	PARTIAL	1	128	SV	V
D3	TD-MPC2	myo-obj-hold	p0.05	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	myo-obj-hold	p0.05	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	myo-obj-hold	p0.05	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-obj-hold	p0.05	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-obj-hold	p0.05	PARTIAL	1	32	SV	V
D3	TD-MPC2	myo-obj-hold	p0.05	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	myo-obj-hold	p0.05	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	myo-obj-hold	p0.05	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-obj-hold	p0.05	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-obj-hold	p0.2	PARTIAL	1	128	SV	V
D3	TD-MPC2	myo-obj-hold	p0.2	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	myo-obj-hold	p0.2	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	myo-obj-hold	p0.2	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-obj-hold	p0.2	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-obj-hold	p0.2	PARTIAL	1	32	SV	V
D3	TD-MPC2	myo-obj-hold	p0.2	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	myo-obj-hold	p0.2	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	myo-obj-hold	p0.2	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-obj-hold	p0.2	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-obj-hold	p0.5	PARTIAL	1	128	SV	V
D3	TD-MPC2	myo-obj-hold	p0.5	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	myo-obj-hold	p0.5	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	myo-obj-hold	p0.5	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-obj-hold	p0.5	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-obj-hold	p0.5	PARTIAL	1	32	SV	V
D3	TD-MPC2	myo-obj-hold	p0.5	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	myo-obj-hold	p0.5	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	myo-obj-hold	p0.5	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-obj-hold	p0.5	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-obj-hold	p1	FULL	1	128	SV	V
D3	TD-MPC2	myo-obj-hold	p1	FULL	1	128	TS_G	T_G
D3	TD-MPC2	myo-obj-hold	p1	FULL	1	128	TS_C	T
D3	TD-MPC2	myo-obj-hold	p1	FULL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-obj-hold	p1	FULL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-obj-hold	p1	FULL	1	32	SV	V
D3	TD-MPC2	myo-obj-hold	p1	FULL	1	32	TS_G	T_G
D3	TD-MPC2	myo-obj-hold	p1	FULL	1	32	TS_C	T
D3	TD-MPC2	myo-obj-hold	p1	FULL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-obj-hold	p1	FULL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-pose	NULL	NULL	1	128	SV	V
D3	TD-MPC2	myo-pose	NULL	NULL	1	128	TS_G	T_G
D3	TD-MPC2	myo-pose	NULL	NULL	1	128	TS_C	T
D3	TD-MPC2	myo-pose	NULL	NULL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-pose	NULL	NULL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-pose	NULL	NULL	1	32	SV	V
D3	TD-MPC2	myo-pose	NULL	NULL	1	32	TS_G	T_G
D3	TD-MPC2	myo-pose	NULL	NULL	1	32	TS_C	T
D3	TD-MPC2	myo-pose	NULL	NULL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-pose	NULL	NULL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-pose	p0.05	PARTIAL	1	128	SV	V
D3	TD-MPC2	myo-pose	p0.05	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	myo-pose	p0.05	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	myo-pose	p0.05	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-pose	p0.05	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-pose	p0.05	PARTIAL	1	32	SV	V
D3	TD-MPC2	myo-pose	p0.05	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	myo-pose	p0.05	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	myo-pose	p0.05	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-pose	p0.05	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-pose	p0.2	PARTIAL	1	128	SV	V
D3	TD-MPC2	myo-pose	p0.2	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	myo-pose	p0.2	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	myo-pose	p0.2	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-pose	p0.2	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-pose	p0.2	PARTIAL	1	32	SV	V
D3	TD-MPC2	myo-pose	p0.2	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	myo-pose	p0.2	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	myo-pose	p0.2	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-pose	p0.2	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-pose	p0.5	PARTIAL	1	128	SV	V
D3	TD-MPC2	myo-pose	p0.5	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	myo-pose	p0.5	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	myo-pose	p0.5	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-pose	p0.5	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-pose	p0.5	PARTIAL	1	32	SV	V
D3	TD-MPC2	myo-pose	p0.5	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	myo-pose	p0.5	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	myo-pose	p0.5	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-pose	p0.5	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-pose	p1	FULL	1	128	SV	V
D3	TD-MPC2	myo-pose	p1	FULL	1	128	TS_G	T_G
D3	TD-MPC2	myo-pose	p1	FULL	1	128	TS_C	T
D3	TD-MPC2	myo-pose	p1	FULL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-pose	p1	FULL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-pose	p1	FULL	1	32	SV	V
D3	TD-MPC2	myo-pose	p1	FULL	1	32	TS_G	T_G
D3	TD-MPC2	myo-pose	p1	FULL	1	32	TS_C	T
D3	TD-MPC2	myo-pose	p1	FULL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-pose	p1	FULL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-reach	NULL	NULL	1	128	SV	V
D3	TD-MPC2	myo-reach	NULL	NULL	1	128	TS_G	T_G
D3	TD-MPC2	myo-reach	NULL	NULL	1	128	TS_C	T
D3	TD-MPC2	myo-reach	NULL	NULL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-reach	NULL	NULL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-reach	NULL	NULL	1	32	SV	V
D3	TD-MPC2	myo-reach	NULL	NULL	1	32	TS_G	T_G
D3	TD-MPC2	myo-reach	NULL	NULL	1	32	TS_C	T
D3	TD-MPC2	myo-reach	NULL	NULL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-reach	NULL	NULL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-reach	p0.05	PARTIAL	1	128	SV	V
D3	TD-MPC2	myo-reach	p0.05	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	myo-reach	p0.05	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	myo-reach	p0.05	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-reach	p0.05	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-reach	p0.05	PARTIAL	1	32	SV	V
D3	TD-MPC2	myo-reach	p0.05	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	myo-reach	p0.05	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	myo-reach	p0.05	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-reach	p0.05	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-reach	p0.2	PARTIAL	1	128	SV	V
D3	TD-MPC2	myo-reach	p0.2	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	myo-reach	p0.2	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	myo-reach	p0.2	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-reach	p0.2	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-reach	p0.2	PARTIAL	1	32	SV	V
D3	TD-MPC2	myo-reach	p0.2	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	myo-reach	p0.2	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	myo-reach	p0.2	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-reach	p0.2	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-reach	p0.5	PARTIAL	1	128	SV	V
D3	TD-MPC2	myo-reach	p0.5	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	myo-reach	p0.5	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	myo-reach	p0.5	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-reach	p0.5	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-reach	p0.5	PARTIAL	1	32	SV	V
D3	TD-MPC2	myo-reach	p0.5	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	myo-reach	p0.5	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	myo-reach	p0.5	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-reach	p0.5	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	myo-reach	p1	FULL	1	128	SV	V
D3	TD-MPC2	myo-reach	p1	FULL	1	128	TS_G	T_G
D3	TD-MPC2	myo-reach	p1	FULL	1	128	TS_C	T
D3	TD-MPC2	myo-reach	p1	FULL	1	128	RSV	RSV_1
D3	TD-MPC2	myo-reach	p1	FULL	1	128	RSW	RSW_1
D3	TD-MPC2	myo-reach	p1	FULL	1	32	SV	V
D3	TD-MPC2	myo-reach	p1	FULL	1	32	TS_G	T_G
D3	TD-MPC2	myo-reach	p1	FULL	1	32	TS_C	T
D3	TD-MPC2	myo-reach	p1	FULL	1	32	RSV	RSV_1
D3	TD-MPC2	myo-reach	p1	FULL	1	32	RSW	RSW_1
D3	TD-MPC2	reacher-easy	NULL	NULL	1	128	SV	V
D3	TD-MPC2	reacher-easy	NULL	NULL	1	128	TS_G	T_G
D3	TD-MPC2	reacher-easy	NULL	NULL	1	128	TS_C	T
D3	TD-MPC2	reacher-easy	NULL	NULL	1	128	RSV	RSV_1
D3	TD-MPC2	reacher-easy	NULL	NULL	1	128	RSW	RSW_1
D3	TD-MPC2	reacher-easy	NULL	NULL	1	32	SV	V
D3	TD-MPC2	reacher-easy	NULL	NULL	1	32	TS_G	T_G
D3	TD-MPC2	reacher-easy	NULL	NULL	1	32	TS_C	T
D3	TD-MPC2	reacher-easy	NULL	NULL	1	32	RSV	RSV_1
D3	TD-MPC2	reacher-easy	NULL	NULL	1	32	RSW	RSW_1
D3	TD-MPC2	reacher-easy	p0.05	PARTIAL	1	128	SV	V
D3	TD-MPC2	reacher-easy	p0.05	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	reacher-easy	p0.05	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	reacher-easy	p0.05	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	reacher-easy	p0.05	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	reacher-easy	p0.05	PARTIAL	1	32	SV	V
D3	TD-MPC2	reacher-easy	p0.05	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	reacher-easy	p0.05	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	reacher-easy	p0.05	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	reacher-easy	p0.05	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	reacher-easy	p0.2	PARTIAL	1	128	SV	V
D3	TD-MPC2	reacher-easy	p0.2	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	reacher-easy	p0.2	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	reacher-easy	p0.2	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	reacher-easy	p0.2	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	reacher-easy	p0.2	PARTIAL	1	32	SV	V
D3	TD-MPC2	reacher-easy	p0.2	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	reacher-easy	p0.2	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	reacher-easy	p0.2	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	reacher-easy	p0.2	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	reacher-easy	p0.5	PARTIAL	1	128	SV	V
D3	TD-MPC2	reacher-easy	p0.5	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	reacher-easy	p0.5	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	reacher-easy	p0.5	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	reacher-easy	p0.5	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	reacher-easy	p0.5	PARTIAL	1	32	SV	V
D3	TD-MPC2	reacher-easy	p0.5	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	reacher-easy	p0.5	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	reacher-easy	p0.5	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	reacher-easy	p0.5	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	reacher-easy	p1	FULL	1	128	SV	V
D3	TD-MPC2	reacher-easy	p1	FULL	1	128	TS_G	T_G
D3	TD-MPC2	reacher-easy	p1	FULL	1	128	TS_C	T
D3	TD-MPC2	reacher-easy	p1	FULL	1	128	RSV	RSV_1
D3	TD-MPC2	reacher-easy	p1	FULL	1	128	RSW	RSW_1
D3	TD-MPC2	reacher-easy	p1	FULL	1	32	SV	V
D3	TD-MPC2	reacher-easy	p1	FULL	1	32	TS_G	T_G
D3	TD-MPC2	reacher-easy	p1	FULL	1	32	TS_C	T
D3	TD-MPC2	reacher-easy	p1	FULL	1	32	RSV	RSV_1
D3	TD-MPC2	reacher-easy	p1	FULL	1	32	RSW	RSW_1
D3	TD-MPC2	walker-walk	NULL	NULL	1	128	SV	V
D3	TD-MPC2	walker-walk	NULL	NULL	1	128	TS_G	T_G
D3	TD-MPC2	walker-walk	NULL	NULL	1	128	TS_C	T
D3	TD-MPC2	walker-walk	NULL	NULL	1	128	RSV	RSV_1
D3	TD-MPC2	walker-walk	NULL	NULL	1	128	RSW	RSW_1
D3	TD-MPC2	walker-walk	NULL	NULL	1	32	SV	V
D3	TD-MPC2	walker-walk	NULL	NULL	1	32	TS_G	T_G
D3	TD-MPC2	walker-walk	NULL	NULL	1	32	TS_C	T
D3	TD-MPC2	walker-walk	NULL	NULL	1	32	RSV	RSV_1
D3	TD-MPC2	walker-walk	NULL	NULL	1	32	RSW	RSW_1
D3	TD-MPC2	walker-walk	p0.05	PARTIAL	1	128	SV	V
D3	TD-MPC2	walker-walk	p0.05	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	walker-walk	p0.05	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	walker-walk	p0.05	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	walker-walk	p0.05	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	walker-walk	p0.05	PARTIAL	1	32	SV	V
D3	TD-MPC2	walker-walk	p0.05	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	walker-walk	p0.05	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	walker-walk	p0.05	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	walker-walk	p0.05	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	walker-walk	p0.2	PARTIAL	1	128	SV	V
D3	TD-MPC2	walker-walk	p0.2	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	walker-walk	p0.2	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	walker-walk	p0.2	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	walker-walk	p0.2	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	walker-walk	p0.2	PARTIAL	1	32	SV	V
D3	TD-MPC2	walker-walk	p0.2	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	walker-walk	p0.2	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	walker-walk	p0.2	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	walker-walk	p0.2	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	walker-walk	p0.5	PARTIAL	1	128	SV	V
D3	TD-MPC2	walker-walk	p0.5	PARTIAL	1	128	TS_G	T_G
D3	TD-MPC2	walker-walk	p0.5	PARTIAL	1	128	TS_C	T
D3	TD-MPC2	walker-walk	p0.5	PARTIAL	1	128	RSV	RSV_1
D3	TD-MPC2	walker-walk	p0.5	PARTIAL	1	128	RSW	RSW_1
D3	TD-MPC2	walker-walk	p0.5	PARTIAL	1	32	SV	V
D3	TD-MPC2	walker-walk	p0.5	PARTIAL	1	32	TS_G	T_G
D3	TD-MPC2	walker-walk	p0.5	PARTIAL	1	32	TS_C	T
D3	TD-MPC2	walker-walk	p0.5	PARTIAL	1	32	RSV	RSV_1
D3	TD-MPC2	walker-walk	p0.5	PARTIAL	1	32	RSW	RSW_1
D3	TD-MPC2	walker-walk	p1	FULL	1	128	SV	V
D3	TD-MPC2	walker-walk	p1	FULL	1	128	TS_G	T_G
D3	TD-MPC2	walker-walk	p1	FULL	1	128	TS_C	T
D3	TD-MPC2	walker-walk	p1	FULL	1	128	RSV	RSV_1
D3	TD-MPC2	walker-walk	p1	FULL	1	128	RSW	RSW_1
D3	TD-MPC2	walker-walk	p1	FULL	1	32	SV	V
D3	TD-MPC2	walker-walk	p1	FULL	1	32	TS_G	T_G
D3	TD-MPC2	walker-walk	p1	FULL	1	32	TS_C	T
D3	TD-MPC2	walker-walk	p1	FULL	1	32	RSV	RSV_1
D3	TD-MPC2	walker-walk	p1	FULL	1	32	RSW	RSW_1
D3	Robot video	emp	ACTIVE	FULL	1	128	SV	V
D3	Robot video	emp	ACTIVE	FULL	1	128	TS_G	T_G
D3	Robot video	emp	ACTIVE	FULL	1	128	TS_C	T
D3	Robot video	emp	ACTIVE	FULL	1	128	RSV	RSV_1
D3	Robot video	emp	ACTIVE	FULL	1	128	RSW	RSW_1
D3	Robot video	emp	ACTIVE	FULL	1	32	SV	V
D3	Robot video	emp	ACTIVE	FULL	1	32	TS_G	T_G
D3	Robot video	emp	ACTIVE	FULL	1	32	TS_C	T
D3	Robot video	emp	ACTIVE	FULL	1	32	RSV	RSV_1
D3	Robot video	emp	ACTIVE	FULL	1	32	RSW	RSW_1
D3	Robot video	emp	NULL	NULL	1	128	SV	V
D3	Robot video	emp	NULL	NULL	1	128	TS_G	T_G
D3	Robot video	emp	NULL	NULL	1	128	TS_C	T
D3	Robot video	emp	NULL	NULL	1	128	RSV	RSV_1
D3	Robot video	emp	NULL	NULL	1	128	RSW	RSW_1
D3	Robot video	emp	NULL	NULL	1	32	SV	V
D3	Robot video	emp	NULL	NULL	1	32	TS_G	T_G
D3	Robot video	emp	NULL	NULL	1	32	TS_C	T
D3	Robot video	emp	NULL	NULL	1	32	RSV	RSV_1
D3	Robot video	emp	NULL	NULL	1	32	RSW	RSW_1
D3	Robot video	par	ACTIVE	FULL	1	128	SV	V
D3	Robot video	par	ACTIVE	FULL	1	128	TS_G	T_G
D3	Robot video	par	ACTIVE	FULL	1	128	TS_C	T
D3	Robot video	par	ACTIVE	FULL	1	128	RSV	RSV_1
D3	Robot video	par	ACTIVE	FULL	1	128	RSW	RSW_1
D3	Robot video	par	ACTIVE	FULL	1	32	SV	V
D3	Robot video	par	ACTIVE	FULL	1	32	TS_G	T_G
D3	Robot video	par	ACTIVE	FULL	1	32	TS_C	T
D3	Robot video	par	ACTIVE	FULL	1	32	RSV	RSV_1
D3	Robot video	par	ACTIVE	FULL	1	32	RSW	RSW_1
D3	Robot video	par	NULL	NULL	1	128	SV	V
D3	Robot video	par	NULL	NULL	1	128	TS_G	T_G
D3	Robot video	par	NULL	NULL	1	128	TS_C	T
D3	Robot video	par	NULL	NULL	1	128	RSV	RSV_1
D3	Robot video	par	NULL	NULL	1	128	RSW	RSW_1
D3	Robot video	par	NULL	NULL	1	32	SV	V
D3	Robot video	par	NULL	NULL	1	32	TS_G	T_G
D3	Robot video	par	NULL	NULL	1	32	TS_C	T
D3	Robot video	par	NULL	NULL	1	32	RSV	RSV_1
D3	Robot video	par	NULL	NULL	1	32	RSW	RSW_1
D3	DIAMOND	Boxing	ACTIVE	FULL	1	128	SV	V
D3	DIAMOND	Boxing	ACTIVE	FULL	1	128	TS_G	T_G
D3	DIAMOND	Boxing	ACTIVE	FULL	1	128	TS_C	T
D3	DIAMOND	Boxing	ACTIVE	FULL	1	128	RSV	RSV_1
D3	DIAMOND	Boxing	ACTIVE	FULL	1	128	RSW	RSW_1
D3	DIAMOND	Boxing	ACTIVE	FULL	1	32	SV	V
D3	DIAMOND	Boxing	ACTIVE	FULL	1	32	TS_G	T_G
D3	DIAMOND	Boxing	ACTIVE	FULL	1	32	TS_C	T
D3	DIAMOND	Boxing	ACTIVE	FULL	1	32	RSV	RSV_1
D3	DIAMOND	Boxing	ACTIVE	FULL	1	32	RSW	RSW_1
D3	DIAMOND	Boxing	NULL	NULL	1	128	SV	V
D3	DIAMOND	Boxing	NULL	NULL	1	128	TS_G	T_G
D3	DIAMOND	Boxing	NULL	NULL	1	128	TS_C	T
D3	DIAMOND	Boxing	NULL	NULL	1	128	RSV	RSV_1
D3	DIAMOND	Boxing	NULL	NULL	1	128	RSW	RSW_1
D3	DIAMOND	Boxing	NULL	NULL	1	32	SV	V
D3	DIAMOND	Boxing	NULL	NULL	1	32	TS_G	T_G
D3	DIAMOND	Boxing	NULL	NULL	1	32	TS_C	T
D3	DIAMOND	Boxing	NULL	NULL	1	32	RSV	RSV_1
D3	DIAMOND	Boxing	NULL	NULL	1	32	RSW	RSW_1
D3	DIAMOND	Pong	ACTIVE	FULL	1	128	SV	V
D3	DIAMOND	Pong	ACTIVE	FULL	1	128	TS_G	T_G
D3	DIAMOND	Pong	ACTIVE	FULL	1	128	TS_C	T
D3	DIAMOND	Pong	ACTIVE	FULL	1	128	RSV	RSV_1
D3	DIAMOND	Pong	ACTIVE	FULL	1	128	RSW	RSW_1
D3	DIAMOND	Pong	ACTIVE	FULL	1	32	SV	V
D3	DIAMOND	Pong	ACTIVE	FULL	1	32	TS_G	T_G
D3	DIAMOND	Pong	ACTIVE	FULL	1	32	TS_C	T
D3	DIAMOND	Pong	ACTIVE	FULL	1	32	RSV	RSV_1
D3	DIAMOND	Pong	ACTIVE	FULL	1	32	RSW	RSW_1
D3	DIAMOND	Pong	NULL	NULL	1	128	SV	V
D3	DIAMOND	Pong	NULL	NULL	1	128	TS_G	T_G
D3	DIAMOND	Pong	NULL	NULL	1	128	TS_C	T
D3	DIAMOND	Pong	NULL	NULL	1	128	RSV	RSV_1
D3	DIAMOND	Pong	NULL	NULL	1	128	RSW	RSW_1
D3	DIAMOND	Pong	NULL	NULL	1	32	SV	V
D3	DIAMOND	Pong	NULL	NULL	1	32	TS_G	T_G
D3	DIAMOND	Pong	NULL	NULL	1	32	TS_C	T
D3	DIAMOND	Pong	NULL	NULL	1	32	RSV	RSV_1
D3	DIAMOND	Pong	NULL	NULL	1	32	RSW	RSW_1
D3	DIAMOND	Breakout	ACTIVE	FULL	1	128	SV	V
D3	DIAMOND	Breakout	ACTIVE	FULL	1	128	TS_G	T_G
D3	DIAMOND	Breakout	ACTIVE	FULL	1	128	TS_C	T
D3	DIAMOND	Breakout	ACTIVE	FULL	1	128	RSV	RSV_1
D3	DIAMOND	Breakout	ACTIVE	FULL	1	128	RSW	RSW_1
D3	DIAMOND	Breakout	ACTIVE	FULL	1	32	SV	V
D3	DIAMOND	Breakout	ACTIVE	FULL	1	32	TS_G	T_G
D3	DIAMOND	Breakout	ACTIVE	FULL	1	32	TS_C	T
D3	DIAMOND	Breakout	ACTIVE	FULL	1	32	RSV	RSV_1
D3	DIAMOND	Breakout	ACTIVE	FULL	1	32	RSW	RSW_1
D3	DIAMOND	Breakout	NULL	NULL	1	128	SV	V
D3	DIAMOND	Breakout	NULL	NULL	1	128	TS_G	T_G
D3	DIAMOND	Breakout	NULL	NULL	1	128	TS_C	T
D3	DIAMOND	Breakout	NULL	NULL	1	128	RSV	RSV_1
D3	DIAMOND	Breakout	NULL	NULL	1	128	RSW	RSW_1
D3	DIAMOND	Breakout	NULL	NULL	1	32	SV	V
D3	DIAMOND	Breakout	NULL	NULL	1	32	TS_G	T_G
D3	DIAMOND	Breakout	NULL	NULL	1	32	TS_C	T
D3	DIAMOND	Breakout	NULL	NULL	1	32	RSV	RSV_1
D3	DIAMOND	Breakout	NULL	NULL	1	32	RSW	RSW_1


==> anc/h-079.tsv <==
dataset	setting	group	units	staked_rejections	unstaked_rejections	staked_only
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	1	0	1
D1	TD-MPC2 P6	cartpole-balance	64	1	0	1
D1	TD-MPC2 P6	cartpole-balance	64	1	0	1
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	1	0	1
D1	TD-MPC2 P6	cartpole-balance	64	1	0	1
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	1	1	0
D1	TD-MPC2 P6	cartpole-balance	64	1	0	1
D1	TD-MPC2 P6	cartpole-balance	64	1	0	1
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	1	1	0
D1	TD-MPC2 P6	cartpole-balance	64	1	0	1
D1	TD-MPC2 P6	cartpole-balance	64	1	0	1
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	1	0	1
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	0	0	0
D1	TD-MPC2 P6	cartpole-balance	64	1	1	0
D1	TD-MPC2 P6	cartpole-balance	64	1	1	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	1	0	1
D1	TD-MPC2 P6	cartpole-balance	32	1	0	1
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	1	0	1
D1	TD-MPC2 P6	cartpole-balance	32	1	0	1
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	1	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	8	6	2
D1	TD-MPC2 P6	cartpole-balance	32	6	6	0
D1	TD-MPC2 P6	cartpole-balance	32	9	9	0
D1	TD-MPC2 P6	cartpole-balance	32	6	0	6
D1	TD-MPC2 P6	cartpole-balance	32	6	0	6
D1	TD-MPC2 P6	cartpole-balance	32	9	3	6
D1	TD-MPC2 P6	cartpole-balance	32	3	3	0
D1	TD-MPC2 P6	cartpole-balance	32	9	9	0
D1	TD-MPC2 P6	cartpole-balance	32	6	0	6
D1	TD-MPC2 P6	cartpole-balance	32	5	0	5
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	1	0
D1	TD-MPC2 P6	cartpole-balance	32	0	1	0
D1	TD-MPC2 P6	cartpole-balance	32	23	23	0
D1	TD-MPC2 P6	cartpole-balance	32	23	23	0
D1	TD-MPC2 P6	cartpole-balance	32	20	20	0
D1	TD-MPC2 P6	cartpole-balance	32	19	1	18
D1	TD-MPC2 P6	cartpole-balance	32	17	1	16
D1	TD-MPC2 P6	cartpole-balance	32	24	24	0
D1	TD-MPC2 P6	cartpole-balance	32	24	24	0
D1	TD-MPC2 P6	cartpole-balance	32	22	22	0
D1	TD-MPC2 P6	cartpole-balance	32	20	1	19
D1	TD-MPC2 P6	cartpole-balance	32	20	1	19
D1	TD-MPC2 P6	cartpole-balance	32	16	14	3
D1	TD-MPC2 P6	cartpole-balance	32	16	14	3
D1	TD-MPC2 P6	cartpole-balance	32	15	14	2
D1	TD-MPC2 P6	cartpole-balance	32	13	0	13
D1	TD-MPC2 P6	cartpole-balance	32	12	0	12
D1	TD-MPC2 P6	cartpole-balance	32	12	14	2
D1	TD-MPC2 P6	cartpole-balance	32	15	14	3
D1	TD-MPC2 P6	cartpole-balance	32	14	14	1
D1	TD-MPC2 P6	cartpole-balance	32	9	0	9
D1	TD-MPC2 P6	cartpole-balance	32	9	0	9
D1	TD-MPC2 P6	cartpole-balance	32	6	4	3
D1	TD-MPC2 P6	cartpole-balance	32	6	4	2
D1	TD-MPC2 P6	cartpole-balance	32	4	4	0
D1	TD-MPC2 P6	cartpole-balance	32	5	0	5
D1	TD-MPC2 P6	cartpole-balance	32	5	0	5
D1	TD-MPC2 P6	cartpole-balance	32	6	4	3
D1	TD-MPC2 P6	cartpole-balance	32	5	3	2
D1	TD-MPC2 P6	cartpole-balance	32	4	4	0
D1	TD-MPC2 P6	cartpole-balance	32	1	1	0
D1	TD-MPC2 P6	cartpole-balance	32	1	1	0
D1	TD-MPC2 P6	cartpole-balance	32	1	0	1
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	2	1	1
D1	TD-MPC2 P6	cartpole-balance	32	1	1	0
D1	TD-MPC2 P6	cartpole-balance	32	1	0	1
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	0	0	0
D1	TD-MPC2 P6	cartpole-balance	32	1	1	0
D1	TD-MPC2 P6	cartpole-balance	32	1	1	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D1	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D1	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D1	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	3	0	3
D1	TD-MPC2 P6	myo-obj-hold	32	5	0	5
D1	TD-MPC2 P6	myo-obj-hold	32	5	0	5
D1	TD-MPC2 P6	myo-obj-hold	32	3	4	0
D1	TD-MPC2 P6	myo-obj-hold	32	3	4	0
D1	TD-MPC2 P6	myo-obj-hold	32	2	0	2
D1	TD-MPC2 P6	myo-obj-hold	32	2	0	2
D1	TD-MPC2 P6	myo-obj-hold	32	2	0	2
D1	TD-MPC2 P6	myo-obj-hold	32	2	3	0
D1	TD-MPC2 P6	myo-obj-hold	32	2	3	0
D1	TD-MPC2 P6	myo-obj-hold	32	1	0	1
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	1	1	0
D1	TD-MPC2 P6	myo-obj-hold	32	1	1	0
D1	TD-MPC2 P6	myo-obj-hold	32	1	0	1
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	1	0
D1	TD-MPC2 P6	myo-obj-hold	32	1	1	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	24	10	14
D1	TD-MPC2 P6	myo-obj-hold	32	24	10	14
D1	TD-MPC2 P6	myo-obj-hold	32	25	10	15
D1	TD-MPC2 P6	myo-obj-hold	32	22	22	0
D1	TD-MPC2 P6	myo-obj-hold	32	22	22	0
D1	TD-MPC2 P6	myo-obj-hold	32	21	10	12
D1	TD-MPC2 P6	myo-obj-hold	32	21	10	12
D1	TD-MPC2 P6	myo-obj-hold	32	22	10	13
D1	TD-MPC2 P6	myo-obj-hold	32	16	16	0
D1	TD-MPC2 P6	myo-obj-hold	32	15	16	0
D1	TD-MPC2 P6	myo-obj-hold	32	11	6	7
D1	TD-MPC2 P6	myo-obj-hold	32	11	0	11
D1	TD-MPC2 P6	myo-obj-hold	32	9	2	7
D1	TD-MPC2 P6	myo-obj-hold	32	11	11	0
D1	TD-MPC2 P6	myo-obj-hold	32	9	11	0
D1	TD-MPC2 P6	myo-obj-hold	32	10	5	6
D1	TD-MPC2 P6	myo-obj-hold	32	10	0	10
D1	TD-MPC2 P6	myo-obj-hold	32	9	0	9
D1	TD-MPC2 P6	myo-obj-hold	32	6	6	0
D1	TD-MPC2 P6	myo-obj-hold	32	6	7	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	1	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	31	29	3
D1	TD-MPC2 P6	myo-obj-hold	32	31	29	3
D1	TD-MPC2 P6	myo-obj-hold	32	31	29	3
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	31	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	31	26	6
D1	TD-MPC2 P6	myo-obj-hold	32	31	26	6
D1	TD-MPC2 P6	myo-obj-hold	32	31	26	6
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	23	21	4
D1	TD-MPC2 P6	myo-obj-hold	32	23	21	4
D1	TD-MPC2 P6	myo-obj-hold	32	25	20	6
D1	TD-MPC2 P6	myo-obj-hold	32	27	27	0
D1	TD-MPC2 P6	myo-obj-hold	32	27	27	0
D1	TD-MPC2 P6	myo-obj-hold	32	26	24	4
D1	TD-MPC2 P6	myo-obj-hold	32	26	24	4
D1	TD-MPC2 P6	myo-obj-hold	32	26	24	4
D1	TD-MPC2 P6	myo-obj-hold	32	27	27	0
D1	TD-MPC2 P6	myo-obj-hold	32	26	27	0
D1	TD-MPC2 P6	myo-obj-hold	32	6	11	1
D1	TD-MPC2 P6	myo-obj-hold	32	7	1	6
D1	TD-MPC2 P6	myo-obj-hold	32	9	3	6
D1	TD-MPC2 P6	myo-obj-hold	32	7	7	0
D1	TD-MPC2 P6	myo-obj-hold	32	6	7	0
D1	TD-MPC2 P6	myo-obj-hold	32	8	7	2
D1	TD-MPC2 P6	myo-obj-hold	32	4	1	3
D1	TD-MPC2 P6	myo-obj-hold	32	5	2	3
D1	TD-MPC2 P6	myo-obj-hold	32	2	2	0
D1	TD-MPC2 P6	myo-obj-hold	32	2	2	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	28	28	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	30	30	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D1	TD-MPC2 P6	myo-obj-hold	32	27	27	0
D1	TD-MPC2 P6	myo-obj-hold	32	29	29	0
D1	TD-MPC2 P6	myo-obj-hold	32	29	29	0
D1	TD-MPC2 P6	myo-obj-hold	32	29	29	0
D1	TD-MPC2 P6	myo-obj-hold	32	28	29	0
D1	TD-MPC2 P6	myo-obj-hold	32	27	27	0
D1	TD-MPC2 P6	myo-obj-hold	32	28	28	0
D1	TD-MPC2 P6	myo-obj-hold	32	27	27	0
D1	TD-MPC2 P6	myo-obj-hold	32	24	24	0
D1	TD-MPC2 P6	myo-obj-hold	32	23	24	0
D1	TD-MPC2 P6	myo-obj-hold	32	6	6	0
D1	TD-MPC2 P6	myo-obj-hold	32	3	0	3
D1	TD-MPC2 P6	myo-obj-hold	32	3	1	2
D1	TD-MPC2 P6	myo-obj-hold	32	3	3	0
D1	TD-MPC2 P6	myo-obj-hold	32	3	3	0
D1	TD-MPC2 P6	myo-obj-hold	32	3	3	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	64	0	0	0
D1	TD-MPC2 P6	myo-pose	32	2	0	2
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	2	0
D1	TD-MPC2 P6	myo-pose	32	0	2	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	1	0
D1	TD-MPC2 P6	myo-pose	32	1	1	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	2	0
D1	TD-MPC2 P6	myo-pose	32	0	2	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	1	0
D1	TD-MPC2 P6	myo-pose	32	0	1	0
D1	TD-MPC2 P6	myo-pose	32	31	7	24
D1	TD-MPC2 P6	myo-pose	32	31	7	24
D1	TD-MPC2 P6	myo-pose	32	32	11	21
D1	TD-MPC2 P6	myo-pose	32	24	21	3
D1	TD-MPC2 P6	myo-pose	32	25	20	5
D1	TD-MPC2 P6	myo-pose	32	25	7	20
D1	TD-MPC2 P6	myo-pose	32	25	7	20
D1	TD-MPC2 P6	myo-pose	32	26	11	16
D1	TD-MPC2 P6	myo-pose	32	24	15	9
D1	TD-MPC2 P6	myo-pose	32	24	15	9
D1	TD-MPC2 P6	myo-pose	32	23	4	21
D1	TD-MPC2 P6	myo-pose	32	24	0	24
D1	TD-MPC2 P6	myo-pose	32	24	0	24
D1	TD-MPC2 P6	myo-pose	32	16	16	1
D1	TD-MPC2 P6	myo-pose	32	16	16	1
D1	TD-MPC2 P6	myo-pose	32	17	3	15
D1	TD-MPC2 P6	myo-pose	32	16	0	16
D1	TD-MPC2 P6	myo-pose	32	19	0	19
D1	TD-MPC2 P6	myo-pose	32	19	17	2
D1	TD-MPC2 P6	myo-pose	32	17	16	1
D1	TD-MPC2 P6	myo-pose	32	6	1	5
D1	TD-MPC2 P6	myo-pose	32	5	0	5
D1	TD-MPC2 P6	myo-pose	32	5	0	5
D1	TD-MPC2 P6	myo-pose	32	5	7	0
D1	TD-MPC2 P6	myo-pose	32	4	6	0
D1	TD-MPC2 P6	myo-pose	32	5	1	4
D1	TD-MPC2 P6	myo-pose	32	1	0	1
D1	TD-MPC2 P6	myo-pose	32	1	0	1
D1	TD-MPC2 P6	myo-pose	32	0	5	0
D1	TD-MPC2 P6	myo-pose	32	1	5	0
D1	TD-MPC2 P6	myo-pose	32	6	0	6
D1	TD-MPC2 P6	myo-pose	32	1	0	1
D1	TD-MPC2 P6	myo-pose	32	1	0	1
D1	TD-MPC2 P6	myo-pose	32	2	2	0
D1	TD-MPC2 P6	myo-pose	32	2	3	0
D1	TD-MPC2 P6	myo-pose	32	4	0	4
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	0	0	0
D1	TD-MPC2 P6	myo-pose	32	1	1	0
D1	TD-MPC2 P6	myo-pose	32	1	1	0
D1	TD-MPC2 P6	myo-pose	32	32	29	3
D1	TD-MPC2 P6	myo-pose	32	32	29	3
D1	TD-MPC2 P6	myo-pose	32	32	27	5
D1	TD-MPC2 P6	myo-pose	32	30	30	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	28	4
D1	TD-MPC2 P6	myo-pose	32	32	28	4
D1	TD-MPC2 P6	myo-pose	32	32	28	4
D1	TD-MPC2 P6	myo-pose	32	31	31	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	31	23	8
D1	TD-MPC2 P6	myo-pose	32	31	25	6
D1	TD-MPC2 P6	myo-pose	32	31	25	6
D1	TD-MPC2 P6	myo-pose	32	31	31	0
D1	TD-MPC2 P6	myo-pose	32	31	31	0
D1	TD-MPC2 P6	myo-pose	32	31	22	9
D1	TD-MPC2 P6	myo-pose	32	31	27	4
D1	TD-MPC2 P6	myo-pose	32	31	24	7
D1	TD-MPC2 P6	myo-pose	32	31	31	0
D1	TD-MPC2 P6	myo-pose	32	31	31	0
D1	TD-MPC2 P6	myo-pose	32	28	20	9
D1	TD-MPC2 P6	myo-pose	32	28	20	9
D1	TD-MPC2 P6	myo-pose	32	29	21	9
D1	TD-MPC2 P6	myo-pose	32	26	26	0
D1	TD-MPC2 P6	myo-pose	32	26	26	0
D1	TD-MPC2 P6	myo-pose	32	29	19	11
D1	TD-MPC2 P6	myo-pose	32	29	18	12
D1	TD-MPC2 P6	myo-pose	32	29	20	10
D1	TD-MPC2 P6	myo-pose	32	28	28	0
D1	TD-MPC2 P6	myo-pose	32	27	28	0
D1	TD-MPC2 P6	myo-pose	32	16	10	7
D1	TD-MPC2 P6	myo-pose	32	12	4	8
D1	TD-MPC2 P6	myo-pose	32	16	1	15
D1	TD-MPC2 P6	myo-pose	32	17	17	0
D1	TD-MPC2 P6	myo-pose	32	15	17	0
D1	TD-MPC2 P6	myo-pose	32	15	9	6
D1	TD-MPC2 P6	myo-pose	32	8	3	5
D1	TD-MPC2 P6	myo-pose	32	14	1	13
D1	TD-MPC2 P6	myo-pose	32	13	13	0
D1	TD-MPC2 P6	myo-pose	32	12	13	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	31	31	0
D1	TD-MPC2 P6	myo-pose	32	32	31	1
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	32	32	0
D1	TD-MPC2 P6	myo-pose	32	31	25	6
D1	TD-MPC2 P6	myo-pose	32	32	31	1
D1	TD-MPC2 P6	myo-pose	32	32	31	1
D1	TD-MPC2 P6	myo-pose	32	31	31	0
D1	TD-MPC2 P6	myo-pose	32	31	31	0
D1	TD-MPC2 P6	myo-pose	32	30	26	4
D1	TD-MPC2 P6	myo-pose	32	32	31	1
D1	TD-MPC2 P6	myo-pose	32	31	31	1
D1	TD-MPC2 P6	myo-pose	32	30	30	0
D1	TD-MPC2 P6	myo-pose	32	30	30	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	1	1	0
D1	TD-MPC2 P6	myo-reach	64	1	1	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	2	2	0
D1	TD-MPC2 P6	myo-reach	64	2	2	0
D1	TD-MPC2 P6	myo-reach	64	1	1	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	1	1	0
D1	TD-MPC2 P6	myo-reach	64	3	3	0
D1	TD-MPC2 P6	myo-reach	64	3	3	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	3	3	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	1	0	1
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	64	0	0	0
D1	TD-MPC2 P6	myo-reach	32	3	0	3
D1	TD-MPC2 P6	myo-reach	32	5	0	5
D1	TD-MPC2 P6	myo-reach	32	5	0	5
D1	TD-MPC2 P6	myo-reach	32	0	1	0
D1	TD-MPC2 P6	myo-reach	32	0	1	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	1	0	1
D1	TD-MPC2 P6	myo-reach	32	1	0	1
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	2	0	2
D1	TD-MPC2 P6	myo-reach	32	2	0	2
D1	TD-MPC2 P6	myo-reach	32	2	0	2
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	1	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	27	10	17
D1	TD-MPC2 P6	myo-reach	32	27	10	17
D1	TD-MPC2 P6	myo-reach	32	26	11	15
D1	TD-MPC2 P6	myo-reach	32	21	17	4
D1	TD-MPC2 P6	myo-reach	32	20	16	4
D1	TD-MPC2 P6	myo-reach	32	21	9	12
D1	TD-MPC2 P6	myo-reach	32	21	9	12
D1	TD-MPC2 P6	myo-reach	32	21	9	12
D1	TD-MPC2 P6	myo-reach	32	5	5	0
D1	TD-MPC2 P6	myo-reach	32	4	6	0
D1	TD-MPC2 P6	myo-reach	32	16	5	11
D1	TD-MPC2 P6	myo-reach	32	15	1	14
D1	TD-MPC2 P6	myo-reach	32	14	2	12
D1	TD-MPC2 P6	myo-reach	32	8	8	0
D1	TD-MPC2 P6	myo-reach	32	8	8	0
D1	TD-MPC2 P6	myo-reach	32	9	5	5
D1	TD-MPC2 P6	myo-reach	32	6	0	6
D1	TD-MPC2 P6	myo-reach	32	7	2	6
D1	TD-MPC2 P6	myo-reach	32	3	3	0
D1	TD-MPC2 P6	myo-reach	32	2	2	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	1	0	1
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	32	26	6
D1	TD-MPC2 P6	myo-reach	32	32	26	6
D1	TD-MPC2 P6	myo-reach	32	32	26	6
D1	TD-MPC2 P6	myo-reach	32	31	31	0
D1	TD-MPC2 P6	myo-reach	32	31	31	0
D1	TD-MPC2 P6	myo-reach	32	31	25	6
D1	TD-MPC2 P6	myo-reach	32	31	25	6
D1	TD-MPC2 P6	myo-reach	32	31	24	7
D1	TD-MPC2 P6	myo-reach	32	29	29	0
D1	TD-MPC2 P6	myo-reach	32	28	29	0
D1	TD-MPC2 P6	myo-reach	32	29	26	4
D1	TD-MPC2 P6	myo-reach	32	29	26	4
D1	TD-MPC2 P6	myo-reach	32	30	26	4
D1	TD-MPC2 P6	myo-reach	32	29	29	0
D1	TD-MPC2 P6	myo-reach	32	28	29	0
D1	TD-MPC2 P6	myo-reach	32	27	21	6
D1	TD-MPC2 P6	myo-reach	32	27	26	3
D1	TD-MPC2 P6	myo-reach	32	26	26	2
D1	TD-MPC2 P6	myo-reach	32	22	22	0
D1	TD-MPC2 P6	myo-reach	32	22	22	0
D1	TD-MPC2 P6	myo-reach	32	20	20	0
D1	TD-MPC2 P6	myo-reach	32	21	13	8
D1	TD-MPC2 P6	myo-reach	32	21	19	2
D1	TD-MPC2 P6	myo-reach	32	17	17	0
D1	TD-MPC2 P6	myo-reach	32	15	17	0
D1	TD-MPC2 P6	myo-reach	32	16	16	0
D1	TD-MPC2 P6	myo-reach	32	14	11	4
D1	TD-MPC2 P6	myo-reach	32	15	15	1
D1	TD-MPC2 P6	myo-reach	32	3	3	0
D1	TD-MPC2 P6	myo-reach	32	2	2	0
D1	TD-MPC2 P6	myo-reach	32	13	13	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	1	1	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	0	0	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	31	31	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	31	31	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	32	32	0
D1	TD-MPC2 P6	myo-reach	32	29	29	0
D1	TD-MPC2 P6	myo-reach	32	25	28	0
D1	TD-MPC2 P6	myo-reach	32	26	26	0
D1	TD-MPC2 P6	myo-reach	32	24	24	0
D1	TD-MPC2 P6	myo-reach	32	26	20	6
D1	TD-MPC2 P6	myo-reach	32	3	3	0
D1	TD-MPC2 P6	myo-reach	32	3	3	0
D1	TD-MPC2 P6	myo-reach	32	15	15	0
D1	TD-MPC2 P6	myo-reach	32	6	6	0
D1	TD-MPC2 P6	myo-reach	32	6	5	1
D1	TD-MPC2 P6	myo-reach	32	1	1	0
D1	TD-MPC2 P6	myo-reach	32	1	1	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	64	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	30	1	29
D1	TD-MPC2 P6	reacher-easy	32	30	0	30
D1	TD-MPC2 P6	reacher-easy	32	31	0	31
D1	TD-MPC2 P6	reacher-easy	32	28	1	27
D1	TD-MPC2 P6	reacher-easy	32	29	1	28
D1	TD-MPC2 P6	reacher-easy	32	29	2	27
D1	TD-MPC2 P6	reacher-easy	32	29	0	29
D1	TD-MPC2 P6	reacher-easy	32	30	0	30
D1	TD-MPC2 P6	reacher-easy	32	20	0	20
D1	TD-MPC2 P6	reacher-easy	32	20	0	20
D1	TD-MPC2 P6	reacher-easy	32	7	0	7
D1	TD-MPC2 P6	reacher-easy	32	7	0	7
D1	TD-MPC2 P6	reacher-easy	32	6	0	6
D1	TD-MPC2 P6	reacher-easy	32	8	0	8
D1	TD-MPC2 P6	reacher-easy	32	8	0	8
D1	TD-MPC2 P6	reacher-easy	32	3	0	3
D1	TD-MPC2 P6	reacher-easy	32	3	0	3
D1	TD-MPC2 P6	reacher-easy	32	3	0	3
D1	TD-MPC2 P6	reacher-easy	32	5	0	5
D1	TD-MPC2 P6	reacher-easy	32	4	0	4
D1	TD-MPC2 P6	reacher-easy	32	2	0	2
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	1	0	1
D1	TD-MPC2 P6	reacher-easy	32	2	0	2
D1	TD-MPC2 P6	reacher-easy	32	2	0	2
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	1	2	0
D1	TD-MPC2 P6	reacher-easy	32	1	2	0
D1	TD-MPC2 P6	reacher-easy	32	1	0	1
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	0	0	0
D1	TD-MPC2 P6	reacher-easy	32	32	29	3
D1	TD-MPC2 P6	reacher-easy	32	32	29	3
D1	TD-MPC2 P6	reacher-easy	32	32	30	2
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	28	4
D1	TD-MPC2 P6	reacher-easy	32	32	28	4
D1	TD-MPC2 P6	reacher-easy	32	32	29	3
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	16	16
D1	TD-MPC2 P6	reacher-easy	32	32	24	8
D1	TD-MPC2 P6	reacher-easy	32	32	24	8
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	31	16	15
D1	TD-MPC2 P6	reacher-easy	32	32	24	8
D1	TD-MPC2 P6	reacher-easy	32	32	24	8
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	24	13	12
D1	TD-MPC2 P6	reacher-easy	32	29	14	16
D1	TD-MPC2 P6	reacher-easy	32	29	14	16
D1	TD-MPC2 P6	reacher-easy	32	27	24	3
D1	TD-MPC2 P6	reacher-easy	32	27	24	3
D1	TD-MPC2 P6	reacher-easy	32	28	14	15
D1	TD-MPC2 P6	reacher-easy	32	28	14	15
D1	TD-MPC2 P6	reacher-easy	32	29	14	15
D1	TD-MPC2 P6	reacher-easy	32	29	26	3
D1	TD-MPC2 P6	reacher-easy	32	29	26	3
D1	TD-MPC2 P6	reacher-easy	32	10	6	8
D1	TD-MPC2 P6	reacher-easy	32	13	6	9
D1	TD-MPC2 P6	reacher-easy	32	12	8	6
D1	TD-MPC2 P6	reacher-easy	32	16	13	3
D1	TD-MPC2 P6	reacher-easy	32	15	12	3
D1	TD-MPC2 P6	reacher-easy	32	11	6	8
D1	TD-MPC2 P6	reacher-easy	32	13	6	8
D1	TD-MPC2 P6	reacher-easy	32	14	6	9
D1	TD-MPC2 P6	reacher-easy	32	18	16	2
D1	TD-MPC2 P6	reacher-easy	32	16	15	2
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	22	10
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	22	10
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	24	8
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	22	10
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	31	31	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	31	31	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	reacher-easy	32	32	32	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	64	0	0	0
D1	TD-MPC2 P6	walker-walk	32	26	0	26
D1	TD-MPC2 P6	walker-walk	32	26	0	26
D1	TD-MPC2 P6	walker-walk	32	25	0	25
D1	TD-MPC2 P6	walker-walk	32	24	0	24
D1	TD-MPC2 P6	walker-walk	32	24	0	24
D1	TD-MPC2 P6	walker-walk	32	20	0	20
D1	TD-MPC2 P6	walker-walk	32	19	0	19
D1	TD-MPC2 P6	walker-walk	32	20	0	20
D1	TD-MPC2 P6	walker-walk	32	16	0	16
D1	TD-MPC2 P6	walker-walk	32	13	0	13
D1	TD-MPC2 P6	walker-walk	32	1	0	1
D1	TD-MPC2 P6	walker-walk	32	2	0	2
D1	TD-MPC2 P6	walker-walk	32	3	0	3
D1	TD-MPC2 P6	walker-walk	32	5	0	5
D1	TD-MPC2 P6	walker-walk	32	5	0	5
D1	TD-MPC2 P6	walker-walk	32	2	0	2
D1	TD-MPC2 P6	walker-walk	32	1	0	1
D1	TD-MPC2 P6	walker-walk	32	1	0	1
D1	TD-MPC2 P6	walker-walk	32	1	0	1
D1	TD-MPC2 P6	walker-walk	32	1	0	1
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	1	0
D1	TD-MPC2 P6	walker-walk	32	0	1	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	0	0	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	31	1
D1	TD-MPC2 P6	walker-walk	32	31	29	2
D1	TD-MPC2 P6	walker-walk	32	32	29	3
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	31	1
D1	TD-MPC2 P6	walker-walk	32	31	30	1
D1	TD-MPC2 P6	walker-walk	32	32	30	2
D1	TD-MPC2 P6	walker-walk	32	31	21	10
D1	TD-MPC2 P6	walker-walk	32	31	28	3
D1	TD-MPC2 P6	walker-walk	32	31	28	3
D1	TD-MPC2 P6	walker-walk	32	31	22	9
D1	TD-MPC2 P6	walker-walk	32	31	21	10
D1	TD-MPC2 P6	walker-walk	32	32	20	12
D1	TD-MPC2 P6	walker-walk	32	32	31	1
D1	TD-MPC2 P6	walker-walk	32	31	29	3
D1	TD-MPC2 P6	walker-walk	32	32	25	7
D1	TD-MPC2 P6	walker-walk	32	32	25	7
D1	TD-MPC2 P6	walker-walk	32	18	18	0
D1	TD-MPC2 P6	walker-walk	32	23	17	6
D1	TD-MPC2 P6	walker-walk	32	24	21	3
D1	TD-MPC2 P6	walker-walk	32	23	10	13
D1	TD-MPC2 P6	walker-walk	32	23	10	13
D1	TD-MPC2 P6	walker-walk	32	20	20	0
D1	TD-MPC2 P6	walker-walk	32	24	18	6
D1	TD-MPC2 P6	walker-walk	32	24	20	4
D1	TD-MPC2 P6	walker-walk	32	23	17	6
D1	TD-MPC2 P6	walker-walk	32	22	17	5
D1	TD-MPC2 P6	walker-walk	32	3	3	0
D1	TD-MPC2 P6	walker-walk	32	1	1	0
D1	TD-MPC2 P6	walker-walk	32	1	1	0
D1	TD-MPC2 P6	walker-walk	32	4	0	4
D1	TD-MPC2 P6	walker-walk	32	2	0	2
D1	TD-MPC2 P6	walker-walk	32	2	2	0
D1	TD-MPC2 P6	walker-walk	32	1	1	0
D1	TD-MPC2 P6	walker-walk	32	1	1	0
D1	TD-MPC2 P6	walker-walk	32	2	3	0
D1	TD-MPC2 P6	walker-walk	32	1	3	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	31	31	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	31	31	1
D1	TD-MPC2 P6	walker-walk	32	31	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	31	31	0
D1	TD-MPC2 P6	walker-walk	32	31	31	0
D1	TD-MPC2 P6	walker-walk	32	31	32	0
D1	TD-MPC2 P6	walker-walk	32	31	32	0
D1	TD-MPC2 P6	walker-walk	32	31	32	0
D1	TD-MPC2 P6	walker-walk	32	31	31	0
D1	TD-MPC2 P6	walker-walk	32	31	31	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D1	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	0	1
D2	TD-MPC2 P6	cartpole-balance	64	1	0	1
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	0	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	1	1	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	64	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	5	6	1
D2	TD-MPC2 P6	cartpole-balance	32	5	5	1
D2	TD-MPC2 P6	cartpole-balance	32	5	6	1
D2	TD-MPC2 P6	cartpole-balance	32	6	0	6
D2	TD-MPC2 P6	cartpole-balance	32	6	0	6
D2	TD-MPC2 P6	cartpole-balance	32	6	5	2
D2	TD-MPC2 P6	cartpole-balance	32	6	5	2
D2	TD-MPC2 P6	cartpole-balance	32	5	6	1
D2	TD-MPC2 P6	cartpole-balance	32	5	0	5
D2	TD-MPC2 P6	cartpole-balance	32	5	0	5
D2	TD-MPC2 P6	cartpole-balance	32	2	0	2
D2	TD-MPC2 P6	cartpole-balance	32	1	0	1
D2	TD-MPC2 P6	cartpole-balance	32	1	0	1
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	2	0	2
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	1	0	1
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	0	0	0
D2	TD-MPC2 P6	cartpole-balance	32	28	28	0
D2	TD-MPC2 P6	cartpole-balance	32	28	28	0
D2	TD-MPC2 P6	cartpole-balance	32	28	28	0
D2	TD-MPC2 P6	cartpole-balance	32	23	3	20
D2	TD-MPC2 P6	cartpole-balance	32	22	3	19
D2	TD-MPC2 P6	cartpole-balance	32	28	28	0
D2	TD-MPC2 P6	cartpole-balance	32	28	28	0
D2	TD-MPC2 P6	cartpole-balance	32	28	27	1
D2	TD-MPC2 P6	cartpole-balance	32	22	5	17
D2	TD-MPC2 P6	cartpole-balance	32	22	5	17
D2	TD-MPC2 P6	cartpole-balance	32	26	22	4
D2	TD-MPC2 P6	cartpole-balance	32	26	22	4
D2	TD-MPC2 P6	cartpole-balance	32	26	23	3
D2	TD-MPC2 P6	cartpole-balance	32	18	4	14
D2	TD-MPC2 P6	cartpole-balance	32	18	4	14
D2	TD-MPC2 P6	cartpole-balance	32	27	22	5
D2	TD-MPC2 P6	cartpole-balance	32	24	22	4
D2	TD-MPC2 P6	cartpole-balance	32	27	22	5
D2	TD-MPC2 P6	cartpole-balance	32	16	4	12
D2	TD-MPC2 P6	cartpole-balance	32	14	4	10
D2	TD-MPC2 P6	cartpole-balance	32	14	12	2
D2	TD-MPC2 P6	cartpole-balance	32	14	7	7
D2	TD-MPC2 P6	cartpole-balance	32	11	10	1
D2	TD-MPC2 P6	cartpole-balance	32	10	3	7
D2	TD-MPC2 P6	cartpole-balance	32	9	3	6
D2	TD-MPC2 P6	cartpole-balance	32	12	13	0
D2	TD-MPC2 P6	cartpole-balance	32	11	6	5
D2	TD-MPC2 P6	cartpole-balance	32	12	10	2
D2	TD-MPC2 P6	cartpole-balance	32	4	3	1
D2	TD-MPC2 P6	cartpole-balance	32	4	3	1
D2	TD-MPC2 P6	cartpole-balance	32	7	3	4
D2	TD-MPC2 P6	cartpole-balance	32	3	3	0
D2	TD-MPC2 P6	cartpole-balance	32	3	1	2
D2	TD-MPC2 P6	cartpole-balance	32	6	5	1
D2	TD-MPC2 P6	cartpole-balance	32	5	5	0
D2	TD-MPC2 P6	cartpole-balance	32	7	2	5
D2	TD-MPC2 P6	cartpole-balance	32	3	2	1
D2	TD-MPC2 P6	cartpole-balance	32	2	1	1
D2	TD-MPC2 P6	cartpole-balance	32	5	4	1
D2	TD-MPC2 P6	cartpole-balance	32	5	4	1
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D2	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	1	0
D2	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D2	TD-MPC2 P6	myo-obj-hold	64	3	3	0
D2	TD-MPC2 P6	myo-obj-hold	64	1	1	0
D2	TD-MPC2 P6	myo-obj-hold	64	2	2	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	2	0
D2	TD-MPC2 P6	myo-obj-hold	64	2	2	0
D2	TD-MPC2 P6	myo-obj-hold	64	2	2	0
D2	TD-MPC2 P6	myo-obj-hold	64	2	2	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	64	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	2	1	1
D2	TD-MPC2 P6	myo-obj-hold	32	8	1	7
D2	TD-MPC2 P6	myo-obj-hold	32	7	2	6
D2	TD-MPC2 P6	myo-obj-hold	32	6	4	2
D2	TD-MPC2 P6	myo-obj-hold	32	6	4	2
D2	TD-MPC2 P6	myo-obj-hold	32	1	1	0
D2	TD-MPC2 P6	myo-obj-hold	32	3	1	2
D2	TD-MPC2 P6	myo-obj-hold	32	3	2	2
D2	TD-MPC2 P6	myo-obj-hold	32	0	1	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	1	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	2	0	2
D2	TD-MPC2 P6	myo-obj-hold	32	2	0	2
D2	TD-MPC2 P6	myo-obj-hold	32	0	1	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	1	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	19	13	6
D2	TD-MPC2 P6	myo-obj-hold	32	27	13	14
D2	TD-MPC2 P6	myo-obj-hold	32	28	13	15
D2	TD-MPC2 P6	myo-obj-hold	32	26	23	3
D2	TD-MPC2 P6	myo-obj-hold	32	26	23	3
D2	TD-MPC2 P6	myo-obj-hold	32	17	12	5
D2	TD-MPC2 P6	myo-obj-hold	32	25	10	15
D2	TD-MPC2 P6	myo-obj-hold	32	24	12	13
D2	TD-MPC2 P6	myo-obj-hold	32	19	17	2
D2	TD-MPC2 P6	myo-obj-hold	32	18	17	1
D2	TD-MPC2 P6	myo-obj-hold	32	10	6	4
D2	TD-MPC2 P6	myo-obj-hold	32	8	6	2
D2	TD-MPC2 P6	myo-obj-hold	32	9	5	4
D2	TD-MPC2 P6	myo-obj-hold	32	7	7	0
D2	TD-MPC2 P6	myo-obj-hold	32	7	7	0
D2	TD-MPC2 P6	myo-obj-hold	32	7	6	2
D2	TD-MPC2 P6	myo-obj-hold	32	5	6	1
D2	TD-MPC2 P6	myo-obj-hold	32	7	5	2
D2	TD-MPC2 P6	myo-obj-hold	32	5	5	0
D2	TD-MPC2 P6	myo-obj-hold	32	4	6	0
D2	TD-MPC2 P6	myo-obj-hold	32	1	0	1
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	3	3	0
D2	TD-MPC2 P6	myo-obj-hold	32	2	3	0
D2	TD-MPC2 P6	myo-obj-hold	32	1	0	1
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	1	1	0
D2	TD-MPC2 P6	myo-obj-hold	32	1	1	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	31	26	5
D2	TD-MPC2 P6	myo-obj-hold	32	31	26	5
D2	TD-MPC2 P6	myo-obj-hold	32	31	25	6
D2	TD-MPC2 P6	myo-obj-hold	32	31	31	0
D2	TD-MPC2 P6	myo-obj-hold	32	31	31	0
D2	TD-MPC2 P6	myo-obj-hold	32	31	25	6
D2	TD-MPC2 P6	myo-obj-hold	32	31	25	6
D2	TD-MPC2 P6	myo-obj-hold	32	31	24	7
D2	TD-MPC2 P6	myo-obj-hold	32	31	31	0
D2	TD-MPC2 P6	myo-obj-hold	32	31	31	0
D2	TD-MPC2 P6	myo-obj-hold	32	25	21	6
D2	TD-MPC2 P6	myo-obj-hold	32	25	27	3
D2	TD-MPC2 P6	myo-obj-hold	32	26	27	3
D2	TD-MPC2 P6	myo-obj-hold	32	27	27	0
D2	TD-MPC2 P6	myo-obj-hold	32	27	27	0
D2	TD-MPC2 P6	myo-obj-hold	32	28	24	5
D2	TD-MPC2 P6	myo-obj-hold	32	28	26	3
D2	TD-MPC2 P6	myo-obj-hold	32	28	26	3
D2	TD-MPC2 P6	myo-obj-hold	32	27	27	0
D2	TD-MPC2 P6	myo-obj-hold	32	27	27	0
D2	TD-MPC2 P6	myo-obj-hold	32	8	8	0
D2	TD-MPC2 P6	myo-obj-hold	32	9	8	1
D2	TD-MPC2 P6	myo-obj-hold	32	10	6	4
D2	TD-MPC2 P6	myo-obj-hold	32	12	12	0
D2	TD-MPC2 P6	myo-obj-hold	32	11	12	0
D2	TD-MPC2 P6	myo-obj-hold	32	7	7	0
D2	TD-MPC2 P6	myo-obj-hold	32	5	7	0
D2	TD-MPC2 P6	myo-obj-hold	32	7	4	3
D2	TD-MPC2 P6	myo-obj-hold	32	6	6	0
D2	TD-MPC2 P6	myo-obj-hold	32	4	5	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	32	32	0
D2	TD-MPC2 P6	myo-obj-hold	32	26	26	0
D2	TD-MPC2 P6	myo-obj-hold	32	28	28	0
D2	TD-MPC2 P6	myo-obj-hold	32	26	27	0
D2	TD-MPC2 P6	myo-obj-hold	32	29	29	0
D2	TD-MPC2 P6	myo-obj-hold	32	29	29	0
D2	TD-MPC2 P6	myo-obj-hold	32	26	26	0
D2	TD-MPC2 P6	myo-obj-hold	32	28	28	0
D2	TD-MPC2 P6	myo-obj-hold	32	28	28	0
D2	TD-MPC2 P6	myo-obj-hold	32	28	28	0
D2	TD-MPC2 P6	myo-obj-hold	32	26	27	0
D2	TD-MPC2 P6	myo-obj-hold	32	6	6	0
D2	TD-MPC2 P6	myo-obj-hold	32	2	0	2
D2	TD-MPC2 P6	myo-obj-hold	32	3	0	3
D2	TD-MPC2 P6	myo-obj-hold	32	1	1	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	6	6	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-obj-hold	32	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	64	0	0	0
D2	TD-MPC2 P6	myo-pose	32	5	0	5
D2	TD-MPC2 P6	myo-pose	32	3	0	3
D2	TD-MPC2 P6	myo-pose	32	3	0	3
D2	TD-MPC2 P6	myo-pose	32	2	0	2
D2	TD-MPC2 P6	myo-pose	32	2	0	2
D2	TD-MPC2 P6	myo-pose	32	1	0	1
D2	TD-MPC2 P6	myo-pose	32	1	0	1
D2	TD-MPC2 P6	myo-pose	32	1	0	1
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	1	0
D2	TD-MPC2 P6	myo-pose	32	0	1	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	1	0
D2	TD-MPC2 P6	myo-pose	32	0	1	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	27	6	21
D2	TD-MPC2 P6	myo-pose	32	27	8	19
D2	TD-MPC2 P6	myo-pose	32	28	8	20
D2	TD-MPC2 P6	myo-pose	32	28	13	15
D2	TD-MPC2 P6	myo-pose	32	28	13	15
D2	TD-MPC2 P6	myo-pose	32	25	5	20
D2	TD-MPC2 P6	myo-pose	32	25	7	18
D2	TD-MPC2 P6	myo-pose	32	24	8	16
D2	TD-MPC2 P6	myo-pose	32	21	12	9
D2	TD-MPC2 P6	myo-pose	32	19	12	7
D2	TD-MPC2 P6	myo-pose	32	17	0	17
D2	TD-MPC2 P6	myo-pose	32	18	0	18
D2	TD-MPC2 P6	myo-pose	32	18	3	15
D2	TD-MPC2 P6	myo-pose	32	13	13	1
D2	TD-MPC2 P6	myo-pose	32	13	12	1
D2	TD-MPC2 P6	myo-pose	32	13	0	13
D2	TD-MPC2 P6	myo-pose	32	14	0	14
D2	TD-MPC2 P6	myo-pose	32	16	2	14
D2	TD-MPC2 P6	myo-pose	32	14	11	3
D2	TD-MPC2 P6	myo-pose	32	10	10	0
D2	TD-MPC2 P6	myo-pose	32	8	2	7
D2	TD-MPC2 P6	myo-pose	32	6	0	6
D2	TD-MPC2 P6	myo-pose	32	7	0	7
D2	TD-MPC2 P6	myo-pose	32	10	10	0
D2	TD-MPC2 P6	myo-pose	32	9	10	0
D2	TD-MPC2 P6	myo-pose	32	5	2	4
D2	TD-MPC2 P6	myo-pose	32	3	0	3
D2	TD-MPC2 P6	myo-pose	32	4	0	4
D2	TD-MPC2 P6	myo-pose	32	7	7	0
D2	TD-MPC2 P6	myo-pose	32	5	7	0
D2	TD-MPC2 P6	myo-pose	32	3	0	3
D2	TD-MPC2 P6	myo-pose	32	1	0	1
D2	TD-MPC2 P6	myo-pose	32	2	0	2
D2	TD-MPC2 P6	myo-pose	32	4	4	0
D2	TD-MPC2 P6	myo-pose	32	4	4	0
D2	TD-MPC2 P6	myo-pose	32	3	0	3
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	0	0	0
D2	TD-MPC2 P6	myo-pose	32	1	4	0
D2	TD-MPC2 P6	myo-pose	32	1	4	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	31	1
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	27	5
D2	TD-MPC2 P6	myo-pose	32	32	27	5
D2	TD-MPC2 P6	myo-pose	32	32	28	4
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	27	5
D2	TD-MPC2 P6	myo-pose	32	32	27	5
D2	TD-MPC2 P6	myo-pose	32	32	27	5
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	30	21	10
D2	TD-MPC2 P6	myo-pose	32	30	21	10
D2	TD-MPC2 P6	myo-pose	32	31	22	10
D2	TD-MPC2 P6	myo-pose	32	28	28	0
D2	TD-MPC2 P6	myo-pose	32	28	28	0
D2	TD-MPC2 P6	myo-pose	32	29	19	10
D2	TD-MPC2 P6	myo-pose	32	29	19	10
D2	TD-MPC2 P6	myo-pose	32	29	21	8
D2	TD-MPC2 P6	myo-pose	32	28	28	0
D2	TD-MPC2 P6	myo-pose	32	26	29	0
D2	TD-MPC2 P6	myo-pose	32	25	12	14
D2	TD-MPC2 P6	myo-pose	32	25	4	21
D2	TD-MPC2 P6	myo-pose	32	25	7	18
D2	TD-MPC2 P6	myo-pose	32	21	21	0
D2	TD-MPC2 P6	myo-pose	32	20	22	0
D2	TD-MPC2 P6	myo-pose	32	22	11	11
D2	TD-MPC2 P6	myo-pose	32	22	4	18
D2	TD-MPC2 P6	myo-pose	32	22	7	15
D2	TD-MPC2 P6	myo-pose	32	22	22	0
D2	TD-MPC2 P6	myo-pose	32	20	22	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	28	28	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	27	27	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-pose	32	32	32	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	64	0	0	0
D2	TD-MPC2 P6	myo-reach	32	7	0	7
D2	TD-MPC2 P6	myo-reach	32	7	1	6
D2	TD-MPC2 P6	myo-reach	32	6	1	5
D2	TD-MPC2 P6	myo-reach	32	0	2	0
D2	TD-MPC2 P6	myo-reach	32	1	2	0
D2	TD-MPC2 P6	myo-reach	32	1	0	1
D2	TD-MPC2 P6	myo-reach	32	4	1	3
D2	TD-MPC2 P6	myo-reach	32	3	1	2
D2	TD-MPC2 P6	myo-reach	32	0	1	0
D2	TD-MPC2 P6	myo-reach	32	0	1	0
D2	TD-MPC2 P6	myo-reach	32	1	0	1
D2	TD-MPC2 P6	myo-reach	32	1	0	1
D2	TD-MPC2 P6	myo-reach	32	1	0	1
D2	TD-MPC2 P6	myo-reach	32	0	1	0
D2	TD-MPC2 P6	myo-reach	32	1	1	0
D2	TD-MPC2 P6	myo-reach	32	1	0	1
D2	TD-MPC2 P6	myo-reach	32	1	0	1
D2	TD-MPC2 P6	myo-reach	32	1	0	1
D2	TD-MPC2 P6	myo-reach	32	0	1	0
D2	TD-MPC2 P6	myo-reach	32	0	1	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	22	12	10
D2	TD-MPC2 P6	myo-reach	32	22	12	10
D2	TD-MPC2 P6	myo-reach	32	24	12	12
D2	TD-MPC2 P6	myo-reach	32	19	16	3
D2	TD-MPC2 P6	myo-reach	32	18	16	2
D2	TD-MPC2 P6	myo-reach	32	19	11	8
D2	TD-MPC2 P6	myo-reach	32	19	11	8
D2	TD-MPC2 P6	myo-reach	32	21	12	9
D2	TD-MPC2 P6	myo-reach	32	11	11	0
D2	TD-MPC2 P6	myo-reach	32	11	11	0
D2	TD-MPC2 P6	myo-reach	32	12	7	6
D2	TD-MPC2 P6	myo-reach	32	12	7	5
D2	TD-MPC2 P6	myo-reach	32	12	5	8
D2	TD-MPC2 P6	myo-reach	32	14	14	0
D2	TD-MPC2 P6	myo-reach	32	12	12	0
D2	TD-MPC2 P6	myo-reach	32	14	6	8
D2	TD-MPC2 P6	myo-reach	32	11	6	6
D2	TD-MPC2 P6	myo-reach	32	13	4	9
D2	TD-MPC2 P6	myo-reach	32	8	8	0
D2	TD-MPC2 P6	myo-reach	32	5	7	0
D2	TD-MPC2 P6	myo-reach	32	5	1	4
D2	TD-MPC2 P6	myo-reach	32	7	0	7
D2	TD-MPC2 P6	myo-reach	32	7	0	7
D2	TD-MPC2 P6	myo-reach	32	6	6	0
D2	TD-MPC2 P6	myo-reach	32	4	4	0
D2	TD-MPC2 P6	myo-reach	32	1	1	0
D2	TD-MPC2 P6	myo-reach	32	1	0	1
D2	TD-MPC2 P6	myo-reach	32	1	0	1
D2	TD-MPC2 P6	myo-reach	32	1	1	0
D2	TD-MPC2 P6	myo-reach	32	1	1	0
D2	TD-MPC2 P6	myo-reach	32	2	2	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	32	30	2
D2	TD-MPC2 P6	myo-reach	32	32	30	2
D2	TD-MPC2 P6	myo-reach	32	32	30	2
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	30	2
D2	TD-MPC2 P6	myo-reach	32	32	30	2
D2	TD-MPC2 P6	myo-reach	32	32	30	2
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	25	25	0
D2	TD-MPC2 P6	myo-reach	32	30	27	4
D2	TD-MPC2 P6	myo-reach	32	30	27	4
D2	TD-MPC2 P6	myo-reach	32	31	31	0
D2	TD-MPC2 P6	myo-reach	32	31	31	0
D2	TD-MPC2 P6	myo-reach	32	25	25	0
D2	TD-MPC2 P6	myo-reach	32	30	26	5
D2	TD-MPC2 P6	myo-reach	32	31	26	5
D2	TD-MPC2 P6	myo-reach	32	28	28	0
D2	TD-MPC2 P6	myo-reach	32	28	28	0
D2	TD-MPC2 P6	myo-reach	32	14	14	0
D2	TD-MPC2 P6	myo-reach	32	24	22	3
D2	TD-MPC2 P6	myo-reach	32	24	22	3
D2	TD-MPC2 P6	myo-reach	32	21	21	0
D2	TD-MPC2 P6	myo-reach	32	18	20	0
D2	TD-MPC2 P6	myo-reach	32	15	15	0
D2	TD-MPC2 P6	myo-reach	32	19	17	2
D2	TD-MPC2 P6	myo-reach	32	20	16	4
D2	TD-MPC2 P6	myo-reach	32	6	6	0
D2	TD-MPC2 P6	myo-reach	32	6	6	0
D2	TD-MPC2 P6	myo-reach	32	12	12	0
D2	TD-MPC2 P6	myo-reach	32	5	0	5
D2	TD-MPC2 P6	myo-reach	32	3	0	3
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	2	2	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	31	31	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	31	31	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	31	31	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	32	32	0
D2	TD-MPC2 P6	myo-reach	32	31	31	0
D2	TD-MPC2 P6	myo-reach	32	27	31	0
D2	TD-MPC2 P6	myo-reach	32	31	31	0
D2	TD-MPC2 P6	myo-reach	32	28	28	0
D2	TD-MPC2 P6	myo-reach	32	28	25	3
D2	TD-MPC2 P6	myo-reach	32	4	4	0
D2	TD-MPC2 P6	myo-reach	32	4	4	0
D2	TD-MPC2 P6	myo-reach	32	21	21	0
D2	TD-MPC2 P6	myo-reach	32	11	11	0
D2	TD-MPC2 P6	myo-reach	32	11	11	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	myo-reach	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	1	0	1
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	2	1	1
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	1	1	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	64	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	30	2	28
D2	TD-MPC2 P6	reacher-easy	32	30	2	28
D2	TD-MPC2 P6	reacher-easy	32	30	2	28
D2	TD-MPC2 P6	reacher-easy	32	27	1	26
D2	TD-MPC2 P6	reacher-easy	32	30	1	29
D2	TD-MPC2 P6	reacher-easy	32	29	2	27
D2	TD-MPC2 P6	reacher-easy	32	29	2	27
D2	TD-MPC2 P6	reacher-easy	32	29	3	26
D2	TD-MPC2 P6	reacher-easy	32	21	0	21
D2	TD-MPC2 P6	reacher-easy	32	21	0	21
D2	TD-MPC2 P6	reacher-easy	32	4	2	3
D2	TD-MPC2 P6	reacher-easy	32	4	1	3
D2	TD-MPC2 P6	reacher-easy	32	5	1	4
D2	TD-MPC2 P6	reacher-easy	32	7	0	7
D2	TD-MPC2 P6	reacher-easy	32	6	0	6
D2	TD-MPC2 P6	reacher-easy	32	4	2	3
D2	TD-MPC2 P6	reacher-easy	32	4	1	4
D2	TD-MPC2 P6	reacher-easy	32	4	1	4
D2	TD-MPC2 P6	reacher-easy	32	8	0	8
D2	TD-MPC2 P6	reacher-easy	32	8	0	8
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	4	1	3
D2	TD-MPC2 P6	reacher-easy	32	3	0	3
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	2	1	1
D2	TD-MPC2 P6	reacher-easy	32	1	1	0
D2	TD-MPC2 P6	reacher-easy	32	1	0	1
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	1	2	0
D2	TD-MPC2 P6	reacher-easy	32	1	2	0
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	0	0	0
D2	TD-MPC2 P6	reacher-easy	32	0	3	0
D2	TD-MPC2 P6	reacher-easy	32	1	2	0
D2	TD-MPC2 P6	reacher-easy	32	32	27	5
D2	TD-MPC2 P6	reacher-easy	32	32	27	5
D2	TD-MPC2 P6	reacher-easy	32	32	27	5
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	27	5
D2	TD-MPC2 P6	reacher-easy	32	32	27	5
D2	TD-MPC2 P6	reacher-easy	32	32	27	5
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	28	19	9
D2	TD-MPC2 P6	reacher-easy	32	32	26	6
D2	TD-MPC2 P6	reacher-easy	32	32	25	7
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	28	18	10
D2	TD-MPC2 P6	reacher-easy	32	32	26	6
D2	TD-MPC2 P6	reacher-easy	32	32	25	7
D2	TD-MPC2 P6	reacher-easy	32	32	31	1
D2	TD-MPC2 P6	reacher-easy	32	32	31	1
D2	TD-MPC2 P6	reacher-easy	32	25	15	10
D2	TD-MPC2 P6	reacher-easy	32	25	24	4
D2	TD-MPC2 P6	reacher-easy	32	27	21	6
D2	TD-MPC2 P6	reacher-easy	32	26	27	0
D2	TD-MPC2 P6	reacher-easy	32	27	27	1
D2	TD-MPC2 P6	reacher-easy	32	27	15	12
D2	TD-MPC2 P6	reacher-easy	32	26	23	6
D2	TD-MPC2 P6	reacher-easy	32	27	21	6
D2	TD-MPC2 P6	reacher-easy	32	31	30	1
D2	TD-MPC2 P6	reacher-easy	32	31	30	1
D2	TD-MPC2 P6	reacher-easy	32	17	12	9
D2	TD-MPC2 P6	reacher-easy	32	19	10	13
D2	TD-MPC2 P6	reacher-easy	32	19	10	12
D2	TD-MPC2 P6	reacher-easy	32	21	21	0
D2	TD-MPC2 P6	reacher-easy	32	21	20	1
D2	TD-MPC2 P6	reacher-easy	32	20	12	11
D2	TD-MPC2 P6	reacher-easy	32	20	10	11
D2	TD-MPC2 P6	reacher-easy	32	21	11	12
D2	TD-MPC2 P6	reacher-easy	32	20	20	0
D2	TD-MPC2 P6	reacher-easy	32	20	20	0
D2	TD-MPC2 P6	reacher-easy	32	32	30	2
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	30	2
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	31	1
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	31	1
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	31	1
D2	TD-MPC2 P6	reacher-easy	32	32	31	1
D2	TD-MPC2 P6	reacher-easy	32	32	31	1
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	31	1
D2	TD-MPC2 P6	reacher-easy	32	32	31	1
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	31	1
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	31	31	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	reacher-easy	32	32	32	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	64	0	0	0
D2	TD-MPC2 P6	walker-walk	32	20	4	16
D2	TD-MPC2 P6	walker-walk	32	21	4	17
D2	TD-MPC2 P6	walker-walk	32	24	2	22
D2	TD-MPC2 P6	walker-walk	32	19	0	19
D2	TD-MPC2 P6	walker-walk	32	19	0	19
D2	TD-MPC2 P6	walker-walk	32	16	4	13
D2	TD-MPC2 P6	walker-walk	32	16	4	13
D2	TD-MPC2 P6	walker-walk	32	18	4	15
D2	TD-MPC2 P6	walker-walk	32	16	0	16
D2	TD-MPC2 P6	walker-walk	32	12	0	12
D2	TD-MPC2 P6	walker-walk	32	5	0	5
D2	TD-MPC2 P6	walker-walk	32	3	0	3
D2	TD-MPC2 P6	walker-walk	32	5	0	5
D2	TD-MPC2 P6	walker-walk	32	6	0	6
D2	TD-MPC2 P6	walker-walk	32	5	0	5
D2	TD-MPC2 P6	walker-walk	32	5	0	5
D2	TD-MPC2 P6	walker-walk	32	2	0	2
D2	TD-MPC2 P6	walker-walk	32	4	0	4
D2	TD-MPC2 P6	walker-walk	32	6	0	6
D2	TD-MPC2 P6	walker-walk	32	6	0	6
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	1	0	1
D2	TD-MPC2 P6	walker-walk	32	1	0	1
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	1	0	1
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	1	0
D2	TD-MPC2 P6	walker-walk	32	1	1	0
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	0	1	0
D2	TD-MPC2 P6	walker-walk	32	0	1	0
D2	TD-MPC2 P6	walker-walk	32	32	31	1
D2	TD-MPC2 P6	walker-walk	32	32	31	1
D2	TD-MPC2 P6	walker-walk	32	32	31	1
D2	TD-MPC2 P6	walker-walk	32	32	30	2
D2	TD-MPC2 P6	walker-walk	32	32	30	2
D2	TD-MPC2 P6	walker-walk	32	32	31	1
D2	TD-MPC2 P6	walker-walk	32	32	31	1
D2	TD-MPC2 P6	walker-walk	32	32	30	2
D2	TD-MPC2 P6	walker-walk	32	32	31	1
D2	TD-MPC2 P6	walker-walk	32	32	31	1
D2	TD-MPC2 P6	walker-walk	32	32	27	5
D2	TD-MPC2 P6	walker-walk	32	32	31	1
D2	TD-MPC2 P6	walker-walk	32	32	31	1
D2	TD-MPC2 P6	walker-walk	32	32	23	9
D2	TD-MPC2 P6	walker-walk	32	32	23	9
D2	TD-MPC2 P6	walker-walk	32	32	27	5
D2	TD-MPC2 P6	walker-walk	32	32	31	1
D2	TD-MPC2 P6	walker-walk	32	32	30	2
D2	TD-MPC2 P6	walker-walk	32	31	25	6
D2	TD-MPC2 P6	walker-walk	32	31	25	6
D2	TD-MPC2 P6	walker-walk	32	25	21	4
D2	TD-MPC2 P6	walker-walk	32	25	18	8
D2	TD-MPC2 P6	walker-walk	32	26	22	5
D2	TD-MPC2 P6	walker-walk	32	25	8	17
D2	TD-MPC2 P6	walker-walk	32	23	8	15
D2	TD-MPC2 P6	walker-walk	32	25	21	4
D2	TD-MPC2 P6	walker-walk	32	25	17	8
D2	TD-MPC2 P6	walker-walk	32	26	21	5
D2	TD-MPC2 P6	walker-walk	32	25	13	12
D2	TD-MPC2 P6	walker-walk	32	23	13	10
D2	TD-MPC2 P6	walker-walk	32	4	4	1
D2	TD-MPC2 P6	walker-walk	32	1	0	1
D2	TD-MPC2 P6	walker-walk	32	2	0	2
D2	TD-MPC2 P6	walker-walk	32	3	2	1
D2	TD-MPC2 P6	walker-walk	32	3	2	1
D2	TD-MPC2 P6	walker-walk	32	4	4	1
D2	TD-MPC2 P6	walker-walk	32	0	0	0
D2	TD-MPC2 P6	walker-walk	32	1	0	1
D2	TD-MPC2 P6	walker-walk	32	1	1	0
D2	TD-MPC2 P6	walker-walk	32	1	1	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	31	28	3
D2	TD-MPC2 P6	walker-walk	32	31	29	2
D2	TD-MPC2 P6	walker-walk	32	31	31	1
D2	TD-MPC2 P6	walker-walk	32	31	31	0
D2	TD-MPC2 P6	walker-walk	32	30	30	0
D2	TD-MPC2 P6	walker-walk	32	31	27	4
D2	TD-MPC2 P6	walker-walk	32	31	29	2
D2	TD-MPC2 P6	walker-walk	32	31	30	2
D2	TD-MPC2 P6	walker-walk	32	30	30	0
D2	TD-MPC2 P6	walker-walk	32	30	30	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D2	TD-MPC2 P6	walker-walk	32	32	32	0
D3	IRIS tokens	Alien	64	0	0	0
D3	IRIS tokens	Alien	64	0	0	0
D3	IRIS tokens	Alien	64	0	0	0
D3	IRIS tokens	Alien	64	0	0	0
D3	IRIS tokens	Alien	64	0	0	0
D3	IRIS tokens	Alien	64	0	0	0
D3	IRIS tokens	Alien	64	0	0	0
D3	IRIS tokens	Alien	64	0	0	0
D3	IRIS tokens	Alien	64	0	0	0
D3	IRIS tokens	Alien	64	0	0	0
D3	IRIS tokens	Alien	32	32	32	0
D3	IRIS tokens	Alien	32	32	32	0
D3	IRIS tokens	Alien	32	32	32	0
D3	IRIS tokens	Alien	32	29	29	0
D3	IRIS tokens	Alien	32	32	32	0
D3	IRIS tokens	Alien	32	32	32	0
D3	IRIS tokens	Alien	32	32	32	0
D3	IRIS tokens	Alien	32	32	32	0
D3	IRIS tokens	Alien	32	32	32	0
D3	IRIS tokens	Alien	32	32	32	0
D3	IRIS tokens	Amidar	64	0	0	0
D3	IRIS tokens	Amidar	64	0	0	0
D3	IRIS tokens	Amidar	64	0	0	0
D3	IRIS tokens	Amidar	64	0	0	0
D3	IRIS tokens	Amidar	64	0	0	0
D3	IRIS tokens	Amidar	64	0	0	0
D3	IRIS tokens	Amidar	64	0	0	0
D3	IRIS tokens	Amidar	64	0	0	0
D3	IRIS tokens	Amidar	64	0	0	0
D3	IRIS tokens	Amidar	64	0	0	0
D3	IRIS tokens	Amidar	32	32	32	0
D3	IRIS tokens	Amidar	32	32	32	0
D3	IRIS tokens	Amidar	32	32	32	0
D3	IRIS tokens	Amidar	32	31	27	4
D3	IRIS tokens	Amidar	32	31	27	4
D3	IRIS tokens	Amidar	32	32	32	0
D3	IRIS tokens	Amidar	32	32	32	0
D3	IRIS tokens	Amidar	32	32	32	0
D3	IRIS tokens	Amidar	32	31	30	1
D3	IRIS tokens	Amidar	32	31	30	1
D3	IRIS tokens	Assault	64	0	0	0
D3	IRIS tokens	Assault	64	0	0	0
D3	IRIS tokens	Assault	64	0	0	0
D3	IRIS tokens	Assault	64	0	0	0
D3	IRIS tokens	Assault	64	0	0	0
D3	IRIS tokens	Assault	64	0	0	0
D3	IRIS tokens	Assault	64	0	0	0
D3	IRIS tokens	Assault	64	0	0	0
D3	IRIS tokens	Assault	64	0	0	0
D3	IRIS tokens	Assault	64	0	0	0
D3	IRIS tokens	Assault	32	32	32	0
D3	IRIS tokens	Assault	32	32	32	0
D3	IRIS tokens	Assault	32	32	32	0
D3	IRIS tokens	Assault	32	32	32	0
D3	IRIS tokens	Assault	32	32	32	0
D3	IRIS tokens	Assault	32	32	32	0
D3	IRIS tokens	Assault	32	32	32	0
D3	IRIS tokens	Assault	32	32	32	0
D3	IRIS tokens	Assault	32	32	32	0
D3	IRIS tokens	Assault	32	32	32	0
D3	IRIS tokens	Asterix	64	0	0	0
D3	IRIS tokens	Asterix	64	0	0	0
D3	IRIS tokens	Asterix	64	0	0	0
D3	IRIS tokens	Asterix	64	0	0	0
D3	IRIS tokens	Asterix	64	0	0	0
D3	IRIS tokens	Asterix	64	0	0	0
D3	IRIS tokens	Asterix	64	0	0	0
D3	IRIS tokens	Asterix	64	0	0	0
D3	IRIS tokens	Asterix	64	0	0	0
D3	IRIS tokens	Asterix	64	0	0	0
D3	IRIS tokens	Asterix	32	32	32	0
D3	IRIS tokens	Asterix	32	32	32	0
D3	IRIS tokens	Asterix	32	32	32	0
D3	IRIS tokens	Asterix	32	32	32	0
D3	IRIS tokens	Asterix	32	32	32	0
D3	IRIS tokens	Asterix	32	32	32	0
D3	IRIS tokens	Asterix	32	32	32	0
D3	IRIS tokens	Asterix	32	32	32	0
D3	IRIS tokens	Asterix	32	32	32	0
D3	IRIS tokens	Asterix	32	32	32	0
D3	IRIS tokens	BankHeist	64	0	1	0
D3	IRIS tokens	BankHeist	64	0	1	0
D3	IRIS tokens	BankHeist	64	1	1	0
D3	IRIS tokens	BankHeist	64	0	0	0
D3	IRIS tokens	BankHeist	64	0	0	0
D3	IRIS tokens	BankHeist	64	0	1	0
D3	IRIS tokens	BankHeist	64	0	1	0
D3	IRIS tokens	BankHeist	64	1	1	0
D3	IRIS tokens	BankHeist	64	0	0	0
D3	IRIS tokens	BankHeist	64	0	0	0
D3	IRIS tokens	BankHeist	32	15	19	0
D3	IRIS tokens	BankHeist	32	15	19	0
D3	IRIS tokens	BankHeist	32	19	19	1
D3	IRIS tokens	BankHeist	32	6	0	6
D3	IRIS tokens	BankHeist	32	6	0	6
D3	IRIS tokens	BankHeist	32	17	19	0
D3	IRIS tokens	BankHeist	32	17	19	0
D3	IRIS tokens	BankHeist	32	18	19	0
D3	IRIS tokens	BankHeist	32	6	0	6
D3	IRIS tokens	BankHeist	32	6	0	6
D3	IRIS tokens	BattleZone	64	0	0	0
D3	IRIS tokens	BattleZone	64	0	0	0
D3	IRIS tokens	BattleZone	64	0	0	0
D3	IRIS tokens	BattleZone	64	0	0	0
D3	IRIS tokens	BattleZone	64	0	0	0
D3	IRIS tokens	BattleZone	64	0	0	0
D3	IRIS tokens	BattleZone	64	0	0	0
D3	IRIS tokens	BattleZone	64	0	0	0
D3	IRIS tokens	BattleZone	64	0	0	0
D3	IRIS tokens	BattleZone	64	0	0	0
D3	IRIS tokens	BattleZone	32	32	32	0
D3	IRIS tokens	BattleZone	32	32	32	0
D3	IRIS tokens	BattleZone	32	32	32	0
D3	IRIS tokens	BattleZone	32	32	32	0
D3	IRIS tokens	BattleZone	32	32	32	0
D3	IRIS tokens	BattleZone	32	32	32	0
D3	IRIS tokens	BattleZone	32	32	32	0
D3	IRIS tokens	BattleZone	32	32	32	0
D3	IRIS tokens	BattleZone	32	32	32	0
D3	IRIS tokens	BattleZone	32	32	32	0
D3	IRIS tokens	Boxing	64	0	0	0
D3	IRIS tokens	Boxing	64	0	0	0
D3	IRIS tokens	Boxing	64	0	0	0
D3	IRIS tokens	Boxing	64	0	0	0
D3	IRIS tokens	Boxing	64	0	0	0
D3	IRIS tokens	Boxing	64	0	0	0
D3	IRIS tokens	Boxing	64	0	0	0
D3	IRIS tokens	Boxing	64	0	0	0
D3	IRIS tokens	Boxing	64	0	0	0
D3	IRIS tokens	Boxing	64	0	0	0
D3	IRIS decoded pixels	Boxing	64	0	0	0
D3	IRIS decoded pixels	Boxing	64	0	0	0
D3	IRIS decoded pixels	Boxing	64	0	0	0
D3	IRIS decoded pixels	Boxing	64	0	0	0
D3	IRIS decoded pixels	Boxing	64	0	0	0
D3	IRIS decoded pixels	Boxing	64	0	0	0
D3	IRIS decoded pixels	Boxing	64	0	0	0
D3	IRIS decoded pixels	Boxing	64	0	0	0
D3	IRIS decoded pixels	Boxing	64	0	0	0
D3	IRIS decoded pixels	Boxing	64	0	0	0
D3	IRIS tokens	Boxing	32	1	0	1
D3	IRIS tokens	Boxing	32	1	0	1
D3	IRIS tokens	Boxing	32	0	0	0
D3	IRIS tokens	Boxing	32	0	0	0
D3	IRIS tokens	Boxing	32	0	0	0
D3	IRIS tokens	Boxing	32	0	0	0
D3	IRIS tokens	Boxing	32	0	0	0
D3	IRIS tokens	Boxing	32	0	0	0
D3	IRIS tokens	Boxing	32	0	0	0
D3	IRIS tokens	Boxing	32	0	0	0
D3	IRIS tokens	Boxing	32	31	31	1
D3	IRIS tokens	Boxing	32	31	31	1
D3	IRIS tokens	Boxing	32	31	30	1
D3	IRIS tokens	Boxing	32	28	1	27
D3	IRIS tokens	Boxing	32	29	1	28
D3	IRIS tokens	Boxing	32	29	31	0
D3	IRIS tokens	Boxing	32	29	31	0
D3	IRIS tokens	Boxing	32	31	30	1
D3	IRIS tokens	Boxing	32	30	6	24
D3	IRIS tokens	Boxing	32	30	6	24
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS tokens	Boxing	32	32	32	0
D3	IRIS decoded pixels	Boxing	32	32	32	0
D3	IRIS decoded pixels	Boxing	32	32	32	0
D3	IRIS decoded pixels	Boxing	32	32	32	0
D3	IRIS decoded pixels	Boxing	32	32	32	0
D3	IRIS decoded pixels	Boxing	32	32	32	0
D3	IRIS decoded pixels	Boxing	32	32	32	0
D3	IRIS decoded pixels	Boxing	32	32	32	0
D3	IRIS decoded pixels	Boxing	32	32	32	0
D3	IRIS decoded pixels	Boxing	32	32	32	0
D3	IRIS decoded pixels	Boxing	32	32	32	0
D3	IRIS tokens	Breakout	64	0	0	0
D3	IRIS tokens	Breakout	64	0	0	0
D3	IRIS tokens	Breakout	64	0	0	0
D3	IRIS tokens	Breakout	64	0	0	0
D3	IRIS tokens	Breakout	64	0	0	0
D3	IRIS tokens	Breakout	64	0	0	0
D3	IRIS tokens	Breakout	64	0	0	0
D3	IRIS tokens	Breakout	64	0	0	0
D3	IRIS tokens	Breakout	64	0	0	0
D3	IRIS tokens	Breakout	64	0	0	0
D3	IRIS decoded pixels	Breakout	64	0	0	0
D3	IRIS decoded pixels	Breakout	64	0	0	0
D3	IRIS decoded pixels	Breakout	64	0	0	0
D3	IRIS decoded pixels	Breakout	64	0	0	0
D3	IRIS decoded pixels	Breakout	64	0	0	0
D3	IRIS decoded pixels	Breakout	64	0	0	0
D3	IRIS decoded pixels	Breakout	64	0	0	0
D3	IRIS decoded pixels	Breakout	64	0	0	0
D3	IRIS decoded pixels	Breakout	64	0	0	0
D3	IRIS decoded pixels	Breakout	64	0	0	0
D3	IRIS tokens	Breakout	32	0	0	0
D3	IRIS tokens	Breakout	32	0	0	0
D3	IRIS tokens	Breakout	32	0	0	0
D3	IRIS tokens	Breakout	32	0	0	0
D3	IRIS tokens	Breakout	32	0	0	0
D3	IRIS tokens	Breakout	32	0	0	0
D3	IRIS tokens	Breakout	32	0	0	0
D3	IRIS tokens	Breakout	32	0	0	0
D3	IRIS tokens	Breakout	32	0	0	0
D3	IRIS tokens	Breakout	32	0	0	0
D3	IRIS tokens	Breakout	32	22	18	4
D3	IRIS tokens	Breakout	32	18	18	2
D3	IRIS tokens	Breakout	32	21	18	4
D3	IRIS tokens	Breakout	32	13	2	11
D3	IRIS tokens	Breakout	32	13	2	11
D3	IRIS tokens	Breakout	32	20	15	5
D3	IRIS tokens	Breakout	32	18	15	3
D3	IRIS tokens	Breakout	32	20	15	5
D3	IRIS tokens	Breakout	32	12	5	7
D3	IRIS tokens	Breakout	32	11	4	7
D3	IRIS tokens	Breakout	32	31	31	0
D3	IRIS tokens	Breakout	32	31	31	0
D3	IRIS tokens	Breakout	32	31	31	0
D3	IRIS tokens	Breakout	32	25	25	0
D3	IRIS tokens	Breakout	32	26	25	1
D3	IRIS tokens	Breakout	32	31	31	0
D3	IRIS tokens	Breakout	32	31	31	0
D3	IRIS tokens	Breakout	32	31	31	0
D3	IRIS tokens	Breakout	32	27	27	0
D3	IRIS tokens	Breakout	32	28	27	1
D3	IRIS tokens	Breakout	32	32	32	0
D3	IRIS tokens	Breakout	32	32	32	0
D3	IRIS tokens	Breakout	32	32	32	0
D3	IRIS tokens	Breakout	32	30	30	0
D3	IRIS tokens	Breakout	32	31	31	0
D3	IRIS tokens	Breakout	32	32	32	0
D3	IRIS tokens	Breakout	32	32	32	0
D3	IRIS tokens	Breakout	32	32	32	0
D3	IRIS tokens	Breakout	32	31	31	0
D3	IRIS tokens	Breakout	32	31	31	0
D3	IRIS decoded pixels	Breakout	32	32	32	0
D3	IRIS decoded pixels	Breakout	32	32	32	0
D3	IRIS decoded pixels	Breakout	32	32	32	0
D3	IRIS decoded pixels	Breakout	32	31	31	0
D3	IRIS decoded pixels	Breakout	32	31	31	0
D3	IRIS decoded pixels	Breakout	32	32	32	0
D3	IRIS decoded pixels	Breakout	32	32	32	0
D3	IRIS decoded pixels	Breakout	32	32	32	0
D3	IRIS decoded pixels	Breakout	32	31	31	0
D3	IRIS decoded pixels	Breakout	32	31	31	0
D3	IRIS tokens	ChopperCommand	64	0	0	0
D3	IRIS tokens	ChopperCommand	64	0	0	0
D3	IRIS tokens	ChopperCommand	64	0	0	0
D3	IRIS tokens	ChopperCommand	64	0	0	0
D3	IRIS tokens	ChopperCommand	64	0	0	0
D3	IRIS tokens	ChopperCommand	64	0	0	0
D3	IRIS tokens	ChopperCommand	64	0	0	0
D3	IRIS tokens	ChopperCommand	64	0	0	0
D3	IRIS tokens	ChopperCommand	64	0	0	0
D3	IRIS tokens	ChopperCommand	64	0	0	0
D3	IRIS tokens	ChopperCommand	32	32	32	0
D3	IRIS tokens	ChopperCommand	32	32	32	0
D3	IRIS tokens	ChopperCommand	32	32	32	0
D3	IRIS tokens	ChopperCommand	32	32	32	0
D3	IRIS tokens	ChopperCommand	32	32	32	0
D3	IRIS tokens	ChopperCommand	32	32	32	0
D3	IRIS tokens	ChopperCommand	32	32	32	0
D3	IRIS tokens	ChopperCommand	32	32	32	0
D3	IRIS tokens	ChopperCommand	32	32	32	0
D3	IRIS tokens	ChopperCommand	32	32	32	0
D3	IRIS tokens	CrazyClimber	64	0	0	0
D3	IRIS tokens	CrazyClimber	64	0	0	0
D3	IRIS tokens	CrazyClimber	64	0	0	0
D3	IRIS tokens	CrazyClimber	64	0	0	0
D3	IRIS tokens	CrazyClimber	64	0	0	0
D3	IRIS tokens	CrazyClimber	64	0	0	0
D3	IRIS tokens	CrazyClimber	64	0	0	0
D3	IRIS tokens	CrazyClimber	64	0	0	0
D3	IRIS tokens	CrazyClimber	64	0	0	0
D3	IRIS tokens	CrazyClimber	64	0	0	0
D3	IRIS tokens	CrazyClimber	32	32	32	0
D3	IRIS tokens	CrazyClimber	32	32	32	0
D3	IRIS tokens	CrazyClimber	32	32	32	0
D3	IRIS tokens	CrazyClimber	32	32	32	0
D3	IRIS tokens	CrazyClimber	32	32	32	0
D3	IRIS tokens	CrazyClimber	32	32	32	0
D3	IRIS tokens	CrazyClimber	32	32	32	0
D3	IRIS tokens	CrazyClimber	32	32	32	0
D3	IRIS tokens	CrazyClimber	32	32	32	0
D3	IRIS tokens	CrazyClimber	32	32	32	0
D3	IRIS tokens	DemonAttack	64	0	0	0
D3	IRIS tokens	DemonAttack	64	0	0	0
D3	IRIS tokens	DemonAttack	64	0	0	0
D3	IRIS tokens	DemonAttack	64	0	0	0
D3	IRIS tokens	DemonAttack	64	0	0	0
D3	IRIS tokens	DemonAttack	64	0	0	0
D3	IRIS tokens	DemonAttack	64	0	0	0
D3	IRIS tokens	DemonAttack	64	0	0	0
D3	IRIS tokens	DemonAttack	64	0	0	0
D3	IRIS tokens	DemonAttack	64	0	0	0
D3	IRIS tokens	DemonAttack	32	32	32	0
D3	IRIS tokens	DemonAttack	32	32	32	0
D3	IRIS tokens	DemonAttack	32	32	32	0
D3	IRIS tokens	DemonAttack	32	32	32	0
D3	IRIS tokens	DemonAttack	32	32	32	0
D3	IRIS tokens	DemonAttack	32	32	32	0
D3	IRIS tokens	DemonAttack	32	32	32	0
D3	IRIS tokens	DemonAttack	32	32	32	0
D3	IRIS tokens	DemonAttack	32	32	32	0
D3	IRIS tokens	DemonAttack	32	32	32	0
D3	IRIS tokens	Freeway	64	0	0	0
D3	IRIS tokens	Freeway	64	0	0	0
D3	IRIS tokens	Freeway	64	0	0	0
D3	IRIS tokens	Freeway	64	0	0	0
D3	IRIS tokens	Freeway	64	0	0	0
D3	IRIS tokens	Freeway	64	0	0	0
D3	IRIS tokens	Freeway	64	0	0	0
D3	IRIS tokens	Freeway	64	0	0	0
D3	IRIS tokens	Freeway	64	0	0	0
D3	IRIS tokens	Freeway	64	0	0	0
D3	IRIS tokens	Freeway	32	32	32	0
D3	IRIS tokens	Freeway	32	32	32	0
D3	IRIS tokens	Freeway	32	32	32	0
D3	IRIS tokens	Freeway	32	32	32	0
D3	IRIS tokens	Freeway	32	32	32	0
D3	IRIS tokens	Freeway	32	32	32	0
D3	IRIS tokens	Freeway	32	32	32	0
D3	IRIS tokens	Freeway	32	32	32	0
D3	IRIS tokens	Freeway	32	32	32	0
D3	IRIS tokens	Freeway	32	32	32	0
D3	IRIS tokens	Frostbite	64	0	0	0
D3	IRIS tokens	Frostbite	64	0	0	0
D3	IRIS tokens	Frostbite	64	0	0	0
D3	IRIS tokens	Frostbite	64	0	0	0
D3	IRIS tokens	Frostbite	64	0	0	0
D3	IRIS tokens	Frostbite	64	0	0	0
D3	IRIS tokens	Frostbite	64	0	0	0
D3	IRIS tokens	Frostbite	64	0	0	0
D3	IRIS tokens	Frostbite	64	0	0	0
D3	IRIS tokens	Frostbite	64	0	0	0
D3	IRIS tokens	Frostbite	32	32	32	0
D3	IRIS tokens	Frostbite	32	32	32	0
D3	IRIS tokens	Frostbite	32	32	32	0
D3	IRIS tokens	Frostbite	32	27	27	0
D3	IRIS tokens	Frostbite	32	28	27	1
D3	IRIS tokens	Frostbite	32	32	32	0
D3	IRIS tokens	Frostbite	32	32	32	0
D3	IRIS tokens	Frostbite	32	32	32	0
D3	IRIS tokens	Frostbite	32	27	27	0
D3	IRIS tokens	Frostbite	32	29	27	2
D3	IRIS tokens	Gopher	64	0	0	0
D3	IRIS tokens	Gopher	64	0	0	0
D3	IRIS tokens	Gopher	64	0	0	0
D3	IRIS tokens	Gopher	64	0	0	0
D3	IRIS tokens	Gopher	64	0	0	0
D3	IRIS tokens	Gopher	64	0	0	0
D3	IRIS tokens	Gopher	64	0	0	0
D3	IRIS tokens	Gopher	64	0	0	0
D3	IRIS tokens	Gopher	64	0	0	0
D3	IRIS tokens	Gopher	64	0	0	0
D3	IRIS tokens	Gopher	32	32	32	0
D3	IRIS tokens	Gopher	32	32	32	0
D3	IRIS tokens	Gopher	32	32	32	0
D3	IRIS tokens	Gopher	32	32	32	0
D3	IRIS tokens	Gopher	32	32	32	0
D3	IRIS tokens	Gopher	32	32	32	0
D3	IRIS tokens	Gopher	32	32	32	0
D3	IRIS tokens	Gopher	32	32	32	0
D3	IRIS tokens	Gopher	32	32	32	0
D3	IRIS tokens	Gopher	32	32	32	0
D3	IRIS tokens	Hero	64	0	0	0
D3	IRIS tokens	Hero	64	0	0	0
D3	IRIS tokens	Hero	64	0	0	0
D3	IRIS tokens	Hero	64	0	0	0
D3	IRIS tokens	Hero	64	0	0	0
D3	IRIS tokens	Hero	64	0	0	0
D3	IRIS tokens	Hero	64	0	0	0
D3	IRIS tokens	Hero	64	0	0	0
D3	IRIS tokens	Hero	64	0	0	0
D3	IRIS tokens	Hero	64	0	0	0
D3	IRIS tokens	Hero	32	32	32	0
D3	IRIS tokens	Hero	32	32	32	0
D3	IRIS tokens	Hero	32	32	32	0
D3	IRIS tokens	Hero	32	32	32	0
D3	IRIS tokens	Hero	32	32	32	0
D3	IRIS tokens	Hero	32	32	32	0
D3	IRIS tokens	Hero	32	32	32	0
D3	IRIS tokens	Hero	32	32	32	0
D3	IRIS tokens	Hero	32	32	32	0
D3	IRIS tokens	Hero	32	32	32	0
D3	IRIS tokens	Jamesbond	64	0	0	0
D3	IRIS tokens	Jamesbond	64	0	0	0
D3	IRIS tokens	Jamesbond	64	0	0	0
D3	IRIS tokens	Jamesbond	64	0	0	0
D3	IRIS tokens	Jamesbond	64	0	0	0
D3	IRIS tokens	Jamesbond	64	0	0	0
D3	IRIS tokens	Jamesbond	64	0	0	0
D3	IRIS tokens	Jamesbond	64	0	0	0
D3	IRIS tokens	Jamesbond	64	0	0	0
D3	IRIS tokens	Jamesbond	64	0	0	0
D3	IRIS tokens	Jamesbond	32	32	32	0
D3	IRIS tokens	Jamesbond	32	32	32	0
D3	IRIS tokens	Jamesbond	32	32	32	0
D3	IRIS tokens	Jamesbond	32	32	32	0
D3	IRIS tokens	Jamesbond	32	32	32	0
D3	IRIS tokens	Jamesbond	32	32	32	0
D3	IRIS tokens	Jamesbond	32	32	32	0
D3	IRIS tokens	Jamesbond	32	32	32	0
D3	IRIS tokens	Jamesbond	32	32	32	0
D3	IRIS tokens	Jamesbond	32	32	32	0
D3	IRIS tokens	Kangaroo	64	0	0	0
D3	IRIS tokens	Kangaroo	64	0	0	0
D3	IRIS tokens	Kangaroo	64	0	0	0
D3	IRIS tokens	Kangaroo	64	0	0	0
D3	IRIS tokens	Kangaroo	64	0	0	0
D3	IRIS tokens	Kangaroo	64	0	0	0
D3	IRIS tokens	Kangaroo	64	0	0	0
D3	IRIS tokens	Kangaroo	64	0	0	0
D3	IRIS tokens	Kangaroo	64	0	0	0
D3	IRIS tokens	Kangaroo	64	0	0	0
D3	IRIS tokens	Kangaroo	32	32	32	0
D3	IRIS tokens	Kangaroo	32	32	32	0
D3	IRIS tokens	Kangaroo	32	32	32	0
D3	IRIS tokens	Kangaroo	32	29	29	0
D3	IRIS tokens	Kangaroo	32	32	29	3
D3	IRIS tokens	Kangaroo	32	32	32	0
D3	IRIS tokens	Kangaroo	32	32	32	0
D3	IRIS tokens	Kangaroo	32	32	32	0
D3	IRIS tokens	Kangaroo	32	32	32	0
D3	IRIS tokens	Kangaroo	32	32	32	0
D3	IRIS tokens	Krull	64	0	0	0
D3	IRIS tokens	Krull	64	0	0	0
D3	IRIS tokens	Krull	64	0	0	0
D3	IRIS tokens	Krull	64	0	0	0
D3	IRIS tokens	Krull	64	0	0	0
D3	IRIS tokens	Krull	64	0	0	0
D3	IRIS tokens	Krull	64	0	0	0
D3	IRIS tokens	Krull	64	0	0	0
D3	IRIS tokens	Krull	64	0	0	0
D3	IRIS tokens	Krull	64	0	0	0
D3	IRIS tokens	Krull	32	32	32	0
D3	IRIS tokens	Krull	32	32	32	0
D3	IRIS tokens	Krull	32	32	32	0
D3	IRIS tokens	Krull	32	31	31	0
D3	IRIS tokens	Krull	32	32	31	1
D3	IRIS tokens	Krull	32	32	32	0
D3	IRIS tokens	Krull	32	32	32	0
D3	IRIS tokens	Krull	32	32	32	0
D3	IRIS tokens	Krull	32	32	32	0
D3	IRIS tokens	Krull	32	32	32	0
D3	IRIS tokens	KungFuMaster	64	0	0	0
D3	IRIS tokens	KungFuMaster	64	0	0	0
D3	IRIS tokens	KungFuMaster	64	0	0	0
D3	IRIS tokens	KungFuMaster	64	0	0	0
D3	IRIS tokens	KungFuMaster	64	0	0	0
D3	IRIS tokens	KungFuMaster	64	0	0	0
D3	IRIS tokens	KungFuMaster	64	0	0	0
D3	IRIS tokens	KungFuMaster	64	0	0	0
D3	IRIS tokens	KungFuMaster	64	0	0	0
D3	IRIS tokens	KungFuMaster	64	0	0	0
D3	IRIS tokens	KungFuMaster	32	32	32	0
D3	IRIS tokens	KungFuMaster	32	32	32	0
D3	IRIS tokens	KungFuMaster	32	32	32	0
D3	IRIS tokens	KungFuMaster	32	32	32	0
D3	IRIS tokens	KungFuMaster	32	32	32	0
D3	IRIS tokens	KungFuMaster	32	32	32	0
D3	IRIS tokens	KungFuMaster	32	32	32	0
D3	IRIS tokens	KungFuMaster	32	32	32	0
D3	IRIS tokens	KungFuMaster	32	32	32	0
D3	IRIS tokens	KungFuMaster	32	32	32	0
D3	IRIS tokens	MsPacman	64	0	0	0
D3	IRIS tokens	MsPacman	64	0	0	0
D3	IRIS tokens	MsPacman	64	0	0	0
D3	IRIS tokens	MsPacman	64	0	0	0
D3	IRIS tokens	MsPacman	64	0	0	0
D3	IRIS tokens	MsPacman	64	0	0	0
D3	IRIS tokens	MsPacman	64	0	0	0
D3	IRIS tokens	MsPacman	64	0	0	0
D3	IRIS tokens	MsPacman	64	0	0	0
D3	IRIS tokens	MsPacman	64	0	0	0
D3	IRIS tokens	MsPacman	32	27	27	0
D3	IRIS tokens	MsPacman	32	27	27	0
D3	IRIS tokens	MsPacman	32	25	25	0
D3	IRIS tokens	MsPacman	32	3	0	3
D3	IRIS tokens	MsPacman	32	2	0	2
D3	IRIS tokens	MsPacman	32	26	26	0
D3	IRIS tokens	MsPacman	32	26	26	0
D3	IRIS tokens	MsPacman	32	25	25	0
D3	IRIS tokens	MsPacman	32	2	0	2
D3	IRIS tokens	MsPacman	32	1	0	1
D3	IRIS tokens	Pong	64	0	0	0
D3	IRIS tokens	Pong	64	0	0	0
D3	IRIS tokens	Pong	64	0	0	0
D3	IRIS tokens	Pong	64	0	0	0
D3	IRIS tokens	Pong	64	0	0	0
D3	IRIS tokens	Pong	64	0	0	0
D3	IRIS tokens	Pong	64	0	0	0
D3	IRIS tokens	Pong	64	0	0	0
D3	IRIS tokens	Pong	64	0	0	0
D3	IRIS tokens	Pong	64	0	0	0
D3	IRIS decoded pixels	Pong	64	0	0	0
D3	IRIS decoded pixels	Pong	64	0	0	0
D3	IRIS decoded pixels	Pong	64	0	0	0
D3	IRIS decoded pixels	Pong	64	0	0	0
D3	IRIS decoded pixels	Pong	64	0	0	0
D3	IRIS decoded pixels	Pong	64	0	0	0
D3	IRIS decoded pixels	Pong	64	0	0	0
D3	IRIS decoded pixels	Pong	64	0	0	0
D3	IRIS decoded pixels	Pong	64	0	0	0
D3	IRIS decoded pixels	Pong	64	0	0	0
D3	IRIS tokens	Pong	32	0	1	0
D3	IRIS tokens	Pong	32	0	1	0
D3	IRIS tokens	Pong	32	0	1	0
D3	IRIS tokens	Pong	32	0	0	0
D3	IRIS tokens	Pong	32	0	0	0
D3	IRIS tokens	Pong	32	0	1	0
D3	IRIS tokens	Pong	32	0	1	0
D3	IRIS tokens	Pong	32	0	1	0
D3	IRIS tokens	Pong	32	0	0	0
D3	IRIS tokens	Pong	32	0	0	0
D3	IRIS tokens	Pong	32	30	29	1
D3	IRIS tokens	Pong	32	30	29	1
D3	IRIS tokens	Pong	32	30	30	0
D3	IRIS tokens	Pong	32	21	0	21
D3	IRIS tokens	Pong	32	19	0	19
D3	IRIS tokens	Pong	32	30	29	1
D3	IRIS tokens	Pong	32	30	29	1
D3	IRIS tokens	Pong	32	30	29	1
D3	IRIS tokens	Pong	32	20	0	20
D3	IRIS tokens	Pong	32	20	0	20
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS tokens	Pong	32	32	32	0
D3	IRIS decoded pixels	Pong	32	32	32	0
D3	IRIS decoded pixels	Pong	32	32	32	0
D3	IRIS decoded pixels	Pong	32	32	32	0
D3	IRIS decoded pixels	Pong	32	32	32	0
D3	IRIS decoded pixels	Pong	32	32	32	0
D3	IRIS decoded pixels	Pong	32	32	32	0
D3	IRIS decoded pixels	Pong	32	32	32	0
D3	IRIS decoded pixels	Pong	32	32	32	0
D3	IRIS decoded pixels	Pong	32	32	32	0
D3	IRIS decoded pixels	Pong	32	32	32	0
D3	IRIS tokens	PrivateEye	64	0	0	0
D3	IRIS tokens	PrivateEye	64	0	0	0
D3	IRIS tokens	PrivateEye	64	0	0	0
D3	IRIS tokens	PrivateEye	64	0	0	0
D3	IRIS tokens	PrivateEye	64	0	0	0
D3	IRIS tokens	PrivateEye	64	0	0	0
D3	IRIS tokens	PrivateEye	64	0	0	0
D3	IRIS tokens	PrivateEye	64	0	0	0
D3	IRIS tokens	PrivateEye	64	0	0	0
D3	IRIS tokens	PrivateEye	64	0	0	0
D3	IRIS tokens	PrivateEye	32	32	32	0
D3	IRIS tokens	PrivateEye	32	32	32	0
D3	IRIS tokens	PrivateEye	32	32	32	0
D3	IRIS tokens	PrivateEye	32	32	32	0
D3	IRIS tokens	PrivateEye	32	32	32	0
D3	IRIS tokens	PrivateEye	32	32	32	0
D3	IRIS tokens	PrivateEye	32	32	32	0
D3	IRIS tokens	PrivateEye	32	32	32	0
D3	IRIS tokens	PrivateEye	32	32	32	0
D3	IRIS tokens	PrivateEye	32	32	32	0
D3	IRIS tokens	Qbert	64	0	0	0
D3	IRIS tokens	Qbert	64	0	0	0
D3	IRIS tokens	Qbert	64	0	0	0
D3	IRIS tokens	Qbert	64	0	0	0
D3	IRIS tokens	Qbert	64	0	0	0
D3	IRIS tokens	Qbert	64	0	0	0
D3	IRIS tokens	Qbert	64	0	0	0
D3	IRIS tokens	Qbert	64	0	0	0
D3	IRIS tokens	Qbert	64	0	0	0
D3	IRIS tokens	Qbert	64	0	0	0
D3	IRIS tokens	Qbert	32	29	29	0
D3	IRIS tokens	Qbert	32	29	29	0
D3	IRIS tokens	Qbert	32	29	29	0
D3	IRIS tokens	Qbert	32	0	0	0
D3	IRIS tokens	Qbert	32	0	0	0
D3	IRIS tokens	Qbert	32	29	29	0
D3	IRIS tokens	Qbert	32	29	29	0
D3	IRIS tokens	Qbert	32	29	29	0
D3	IRIS tokens	Qbert	32	0	0	0
D3	IRIS tokens	Qbert	32	0	0	0
D3	IRIS tokens	RoadRunner	64	0	0	0
D3	IRIS tokens	RoadRunner	64	0	0	0
D3	IRIS tokens	RoadRunner	64	0	0	0
D3	IRIS tokens	RoadRunner	64	0	0	0
D3	IRIS tokens	RoadRunner	64	0	0	0
D3	IRIS tokens	RoadRunner	64	0	0	0
D3	IRIS tokens	RoadRunner	64	0	0	0
D3	IRIS tokens	RoadRunner	64	0	0	0
D3	IRIS tokens	RoadRunner	64	0	0	0
D3	IRIS tokens	RoadRunner	64	0	0	0
D3	IRIS tokens	RoadRunner	32	30	30	0
D3	IRIS tokens	RoadRunner	32	30	30	0
D3	IRIS tokens	RoadRunner	32	30	30	0
D3	IRIS tokens	RoadRunner	32	24	24	0
D3	IRIS tokens	RoadRunner	32	25	23	2
D3	IRIS tokens	RoadRunner	32	30	30	0
D3	IRIS tokens	RoadRunner	32	30	30	0
D3	IRIS tokens	RoadRunner	32	30	30	0
D3	IRIS tokens	RoadRunner	32	25	25	0
D3	IRIS tokens	RoadRunner	32	26	25	1
D3	IRIS tokens	Seaquest	64	0	0	0
D3	IRIS tokens	Seaquest	64	0	0	0
D3	IRIS tokens	Seaquest	64	0	0	0
D3	IRIS tokens	Seaquest	64	0	0	0
D3	IRIS tokens	Seaquest	64	0	0	0
D3	IRIS tokens	Seaquest	64	0	0	0
D3	IRIS tokens	Seaquest	64	0	0	0
D3	IRIS tokens	Seaquest	64	0	0	0
D3	IRIS tokens	Seaquest	64	0	0	0
D3	IRIS tokens	Seaquest	64	0	0	0
D3	IRIS tokens	Seaquest	32	32	32	0
D3	IRIS tokens	Seaquest	32	32	32	0
D3	IRIS tokens	Seaquest	32	32	32	0
D3	IRIS tokens	Seaquest	32	32	32	0
D3	IRIS tokens	Seaquest	32	32	32	0
D3	IRIS tokens	Seaquest	32	32	32	0
D3	IRIS tokens	Seaquest	32	32	32	0
D3	IRIS tokens	Seaquest	32	32	32	0
D3	IRIS tokens	Seaquest	32	32	32	0
D3	IRIS tokens	Seaquest	32	32	32	0
D3	IRIS tokens	UpNDown	64	1	1	0
D3	IRIS tokens	UpNDown	64	1	1	0
D3	IRIS tokens	UpNDown	64	1	1	0
D3	IRIS tokens	UpNDown	64	0	0	0
D3	IRIS tokens	UpNDown	64	0	0	0
D3	IRIS tokens	UpNDown	64	1	1	0
D3	IRIS tokens	UpNDown	64	1	1	0
D3	IRIS tokens	UpNDown	64	1	1	0
D3	IRIS tokens	UpNDown	64	0	0	0
D3	IRIS tokens	UpNDown	64	0	0	0
D3	IRIS tokens	UpNDown	32	9	9	0
D3	IRIS tokens	UpNDown	32	9	9	0
D3	IRIS tokens	UpNDown	32	8	8	0
D3	IRIS tokens	UpNDown	32	0	0	0
D3	IRIS tokens	UpNDown	32	0	0	0
D3	IRIS tokens	UpNDown	32	7	7	0
D3	IRIS tokens	UpNDown	32	7	7	0
D3	IRIS tokens	UpNDown	32	5	5	0
D3	IRIS tokens	UpNDown	32	0	0	0
D3	IRIS tokens	UpNDown	32	0	0	0
D3	TD-MPC2	cartpole-balance	64	0	0	0
D3	TD-MPC2	cartpole-balance	64	0	0	0
D3	TD-MPC2	cartpole-balance	64	0	0	0
D3	TD-MPC2	cartpole-balance	64	0	0	0
D3	TD-MPC2	cartpole-balance	64	0	0	0
D3	TD-MPC2	cartpole-balance	64	0	0	0
D3	TD-MPC2	cartpole-balance	64	0	0	0
D3	TD-MPC2	cartpole-balance	64	0	0	0
D3	TD-MPC2	cartpole-balance	64	0	0	0
D3	TD-MPC2	cartpole-balance	64	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	1	1	0
D3	TD-MPC2	cartpole-balance	32	0	1	0
D3	TD-MPC2	cartpole-balance	32	1	0	1
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	1	1	0
D3	TD-MPC2	cartpole-balance	32	1	1	0
D3	TD-MPC2	cartpole-balance	32	1	0	1
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	0	0	0
D3	TD-MPC2	cartpole-balance	32	9	9	0
D3	TD-MPC2	cartpole-balance	32	13	9	4
D3	TD-MPC2	cartpole-balance	32	13	12	1
D3	TD-MPC2	cartpole-balance	32	7	0	7
D3	TD-MPC2	cartpole-balance	32	6	0	6
D3	TD-MPC2	cartpole-balance	32	10	10	0
D3	TD-MPC2	cartpole-balance	32	12	10	2
D3	TD-MPC2	cartpole-balance	32	12	10	2
D3	TD-MPC2	cartpole-balance	32	2	0	2
D3	TD-MPC2	cartpole-balance	32	3	0	3
D3	TD-MPC2	cartpole-balance	32	18	24	1
D3	TD-MPC2	cartpole-balance	32	24	24	0
D3	TD-MPC2	cartpole-balance	32	24	24	0
D3	TD-MPC2	cartpole-balance	32	18	1	17
D3	TD-MPC2	cartpole-balance	32	18	1	17
D3	TD-MPC2	cartpole-balance	32	18	24	1
D3	TD-MPC2	cartpole-balance	32	24	24	0
D3	TD-MPC2	cartpole-balance	32	24	24	0
D3	TD-MPC2	cartpole-balance	32	19	1	18
D3	TD-MPC2	cartpole-balance	32	18	1	17
D3	TD-MPC2	myo-obj-hold	64	0	0	0
D3	TD-MPC2	myo-obj-hold	64	0	0	0
D3	TD-MPC2	myo-obj-hold	64	0	0	0
D3	TD-MPC2	myo-obj-hold	64	0	0	0
D3	TD-MPC2	myo-obj-hold	64	0	0	0
D3	TD-MPC2	myo-obj-hold	64	0	0	0
D3	TD-MPC2	myo-obj-hold	64	0	0	0
D3	TD-MPC2	myo-obj-hold	64	0	0	0
D3	TD-MPC2	myo-obj-hold	64	0	0	0
D3	TD-MPC2	myo-obj-hold	64	0	0	0
D3	TD-MPC2	myo-obj-hold	32	4	0	4
D3	TD-MPC2	myo-obj-hold	32	4	0	4
D3	TD-MPC2	myo-obj-hold	32	4	0	4
D3	TD-MPC2	myo-obj-hold	32	0	2	0
D3	TD-MPC2	myo-obj-hold	32	0	2	0
D3	TD-MPC2	myo-obj-hold	32	0	0	0
D3	TD-MPC2	myo-obj-hold	32	0	0	0
D3	TD-MPC2	myo-obj-hold	32	0	0	0
D3	TD-MPC2	myo-obj-hold	32	0	2	0
D3	TD-MPC2	myo-obj-hold	32	0	2	0
D3	TD-MPC2	myo-obj-hold	32	27	13	15
D3	TD-MPC2	myo-obj-hold	32	27	13	15
D3	TD-MPC2	myo-obj-hold	32	27	13	15
D3	TD-MPC2	myo-obj-hold	32	17	17	0
D3	TD-MPC2	myo-obj-hold	32	19	18	1
D3	TD-MPC2	myo-obj-hold	32	25	11	16
D3	TD-MPC2	myo-obj-hold	32	25	11	16
D3	TD-MPC2	myo-obj-hold	32	25	13	14
D3	TD-MPC2	myo-obj-hold	32	14	14	0
D3	TD-MPC2	myo-obj-hold	32	14	14	0
D3	TD-MPC2	myo-obj-hold	32	32	23	9
D3	TD-MPC2	myo-obj-hold	32	32	27	5
D3	TD-MPC2	myo-obj-hold	32	32	27	5
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	20	12
D3	TD-MPC2	myo-obj-hold	32	32	26	6
D3	TD-MPC2	myo-obj-hold	32	32	25	7
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	31	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-obj-hold	32	32	32	0
D3	TD-MPC2	myo-pose	64	0	0	0
D3	TD-MPC2	myo-pose	64	0	0	0
D3	TD-MPC2	myo-pose	64	0	0	0
D3	TD-MPC2	myo-pose	64	0	0	0
D3	TD-MPC2	myo-pose	64	0	0	0
D3	TD-MPC2	myo-pose	64	0	0	0
D3	TD-MPC2	myo-pose	64	0	0	0
D3	TD-MPC2	myo-pose	64	0	0	0
D3	TD-MPC2	myo-pose	64	0	0	0
D3	TD-MPC2	myo-pose	64	0	0	0
D3	TD-MPC2	myo-pose	32	0	0	0
D3	TD-MPC2	myo-pose	32	0	0	0
D3	TD-MPC2	myo-pose	32	0	0	0
D3	TD-MPC2	myo-pose	32	0	0	0
D3	TD-MPC2	myo-pose	32	1	0	1
D3	TD-MPC2	myo-pose	32	0	0	0
D3	TD-MPC2	myo-pose	32	0	0	0
D3	TD-MPC2	myo-pose	32	0	0	0
D3	TD-MPC2	myo-pose	32	0	0	0
D3	TD-MPC2	myo-pose	32	0	0	0
D3	TD-MPC2	myo-pose	32	31	13	19
D3	TD-MPC2	myo-pose	32	29	13	17
D3	TD-MPC2	myo-pose	32	30	13	18
D3	TD-MPC2	myo-pose	32	25	22	3
D3	TD-MPC2	myo-pose	32	25	22	3
D3	TD-MPC2	myo-pose	32	27	10	17
D3	TD-MPC2	myo-pose	32	25	10	15
D3	TD-MPC2	myo-pose	32	27	10	17
D3	TD-MPC2	myo-pose	32	24	19	5
D3	TD-MPC2	myo-pose	32	24	19	5
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	31	1
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-pose	32	32	32	0
D3	TD-MPC2	myo-reach	64	0	0	0
D3	TD-MPC2	myo-reach	64	0	0	0
D3	TD-MPC2	myo-reach	64	0	0	0
D3	TD-MPC2	myo-reach	64	0	0	0
D3	TD-MPC2	myo-reach	64	0	0	0
D3	TD-MPC2	myo-reach	64	0	0	0
D3	TD-MPC2	myo-reach	64	0	0	0
D3	TD-MPC2	myo-reach	64	0	0	0
D3	TD-MPC2	myo-reach	64	1	1	0
D3	TD-MPC2	myo-reach	64	1	1	0
D3	TD-MPC2	myo-reach	32	2	0	2
D3	TD-MPC2	myo-reach	32	2	0	2
D3	TD-MPC2	myo-reach	32	2	0	2
D3	TD-MPC2	myo-reach	32	0	1	0
D3	TD-MPC2	myo-reach	32	0	1	0
D3	TD-MPC2	myo-reach	32	0	0	0
D3	TD-MPC2	myo-reach	32	1	0	1
D3	TD-MPC2	myo-reach	32	2	0	2
D3	TD-MPC2	myo-reach	32	0	0	0
D3	TD-MPC2	myo-reach	32	0	1	0
D3	TD-MPC2	myo-reach	32	20	6	14
D3	TD-MPC2	myo-reach	32	20	6	14
D3	TD-MPC2	myo-reach	32	23	6	17
D3	TD-MPC2	myo-reach	32	18	13	5
D3	TD-MPC2	myo-reach	32	16	13	3
D3	TD-MPC2	myo-reach	32	18	4	14
D3	TD-MPC2	myo-reach	32	18	4	14
D3	TD-MPC2	myo-reach	32	19	6	14
D3	TD-MPC2	myo-reach	32	7	4	3
D3	TD-MPC2	myo-reach	32	3	4	0
D3	TD-MPC2	myo-reach	32	31	26	5
D3	TD-MPC2	myo-reach	32	31	26	5
D3	TD-MPC2	myo-reach	32	31	26	5
D3	TD-MPC2	myo-reach	32	30	30	0
D3	TD-MPC2	myo-reach	32	30	30	0
D3	TD-MPC2	myo-reach	32	31	26	5
D3	TD-MPC2	myo-reach	32	31	26	5
D3	TD-MPC2	myo-reach	32	29	24	5
D3	TD-MPC2	myo-reach	32	28	28	0
D3	TD-MPC2	myo-reach	32	28	28	0
D3	TD-MPC2	myo-reach	32	31	31	0
D3	TD-MPC2	myo-reach	32	32	32	0
D3	TD-MPC2	myo-reach	32	32	32	0
D3	TD-MPC2	myo-reach	32	32	32	0
D3	TD-MPC2	myo-reach	32	32	32	0
D3	TD-MPC2	myo-reach	32	32	32	0
D3	TD-MPC2	myo-reach	32	32	32	0
D3	TD-MPC2	myo-reach	32	32	32	0
D3	TD-MPC2	myo-reach	32	32	32	0
D3	TD-MPC2	myo-reach	32	32	32	0
D3	TD-MPC2	reacher-easy	64	0	0	0
D3	TD-MPC2	reacher-easy	64	0	0	0
D3	TD-MPC2	reacher-easy	64	0	0	0
D3	TD-MPC2	reacher-easy	64	0	0	0
D3	TD-MPC2	reacher-easy	64	0	0	0
D3	TD-MPC2	reacher-easy	64	0	0	0
D3	TD-MPC2	reacher-easy	64	0	0	0
D3	TD-MPC2	reacher-easy	64	0	0	0
D3	TD-MPC2	reacher-easy	64	0	0	0
D3	TD-MPC2	reacher-easy	64	0	0	0
D3	TD-MPC2	reacher-easy	32	29	2	27
D3	TD-MPC2	reacher-easy	32	29	2	27
D3	TD-MPC2	reacher-easy	32	30	2	28
D3	TD-MPC2	reacher-easy	32	29	0	29
D3	TD-MPC2	reacher-easy	32	30	0	30
D3	TD-MPC2	reacher-easy	32	29	2	27
D3	TD-MPC2	reacher-easy	32	29	2	27
D3	TD-MPC2	reacher-easy	32	31	2	29
D3	TD-MPC2	reacher-easy	32	26	0	26
D3	TD-MPC2	reacher-easy	32	25	0	25
D3	TD-MPC2	reacher-easy	32	32	30	2
D3	TD-MPC2	reacher-easy	32	32	30	2
D3	TD-MPC2	reacher-easy	32	32	31	1
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	30	2
D3	TD-MPC2	reacher-easy	32	32	30	2
D3	TD-MPC2	reacher-easy	32	32	31	1
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	reacher-easy	32	32	32	0
D3	TD-MPC2	walker-walk	64	0	0	0
D3	TD-MPC2	walker-walk	64	0	0	0
D3	TD-MPC2	walker-walk	64	0	0	0
D3	TD-MPC2	walker-walk	64	0	0	0
D3	TD-MPC2	walker-walk	64	0	0	0
D3	TD-MPC2	walker-walk	64	0	0	0
D3	TD-MPC2	walker-walk	64	0	0	0
D3	TD-MPC2	walker-walk	64	0	0	0
D3	TD-MPC2	walker-walk	64	0	0	0
D3	TD-MPC2	walker-walk	64	0	0	0
D3	TD-MPC2	walker-walk	32	22	5	18
D3	TD-MPC2	walker-walk	32	22	5	18
D3	TD-MPC2	walker-walk	32	24	4	20
D3	TD-MPC2	walker-walk	32	17	0	17
D3	TD-MPC2	walker-walk	32	17	0	17
D3	TD-MPC2	walker-walk	32	19	4	15
D3	TD-MPC2	walker-walk	32	19	4	15
D3	TD-MPC2	walker-walk	32	20	3	17
D3	TD-MPC2	walker-walk	32	15	0	15
D3	TD-MPC2	walker-walk	32	13	0	13
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	30	2
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	30	2
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	TD-MPC2	walker-walk	32	32	32	0
D3	Robot video	emp	159	155	155	0
D3	Robot video	emp	159	155	155	0
D3	Robot video	emp	159	155	155	0
D3	Robot video	emp	159	153	153	0
D3	Robot video	emp	159	152	153	0
D3	Robot video	emp	159	155	155	0
D3	Robot video	emp	159	155	155	0
D3	Robot video	emp	159	154	154	0
D3	Robot video	emp	159	153	153	0
D3	Robot video	emp	159	153	153	0
D3	Robot video	emp	159	0	0	0
D3	Robot video	emp	159	0	0	0
D3	Robot video	emp	159	0	0	0
D3	Robot video	emp	159	1	1	0
D3	Robot video	emp	159	1	1	0
D3	Robot video	emp	159	0	0	0
D3	Robot video	emp	159	0	0	0
D3	Robot video	emp	159	0	0	0
D3	Robot video	emp	159	1	1	0
D3	Robot video	emp	159	1	1	0
D3	Robot video	par	159	156	156	0
D3	Robot video	par	159	156	156	0
D3	Robot video	par	159	155	155	0
D3	Robot video	par	159	152	152	0
D3	Robot video	par	159	152	152	0
D3	Robot video	par	159	155	155	0
D3	Robot video	par	159	155	155	0
D3	Robot video	par	159	155	155	0
D3	Robot video	par	159	154	154	0
D3	Robot video	par	159	154	154	0
D3	Robot video	par	159	0	0	0
D3	Robot video	par	159	0	0	0
D3	Robot video	par	159	0	0	0
D3	Robot video	par	159	1	1	0
D3	Robot video	par	159	1	1	0
D3	Robot video	par	159	0	0	0
D3	Robot video	par	159	0	0	0
D3	Robot video	par	159	0	0	0
D3	Robot video	par	159	1	1	0
D3	Robot video	par	159	1	1	0
D3	DIAMOND	Boxing	32	32	32	0
D3	DIAMOND	Boxing	32	32	32	0
D3	DIAMOND	Boxing	32	32	32	0
D3	DIAMOND	Boxing	32	32	32	0
D3	DIAMOND	Boxing	32	32	32	0
D3	DIAMOND	Boxing	32	32	32	0
D3	DIAMOND	Boxing	32	32	32	0
D3	DIAMOND	Boxing	32	32	32	0
D3	DIAMOND	Boxing	32	32	32	0
D3	DIAMOND	Boxing	32	32	32	0
D3	DIAMOND	Boxing	64	0	0	0
D3	DIAMOND	Boxing	64	0	0	0
D3	DIAMOND	Boxing	64	0	0	0
D3	DIAMOND	Boxing	64	0	0	0
D3	DIAMOND	Boxing	64	0	0	0
D3	DIAMOND	Boxing	64	0	0	0
D3	DIAMOND	Boxing	64	0	0	0
D3	DIAMOND	Boxing	64	0	0	0
D3	DIAMOND	Boxing	64	0	0	0
D3	DIAMOND	Boxing	64	0	0	0
D3	DIAMOND	Pong	32	32	32	0
D3	DIAMOND	Pong	32	32	32	0
D3	DIAMOND	Pong	32	32	32	0
D3	DIAMOND	Pong	32	32	32	0
D3	DIAMOND	Pong	32	32	32	0
D3	DIAMOND	Pong	32	32	32	0
D3	DIAMOND	Pong	32	32	32	0
D3	DIAMOND	Pong	32	32	32	0
D3	DIAMOND	Pong	32	32	32	0
D3	DIAMOND	Pong	32	32	32	0
D3	DIAMOND	Pong	64	0	0	0
D3	DIAMOND	Pong	64	0	0	0
D3	DIAMOND	Pong	64	0	0	0
D3	DIAMOND	Pong	64	0	0	0
D3	DIAMOND	Pong	64	0	0	0
D3	DIAMOND	Pong	64	0	0	0
D3	DIAMOND	Pong	64	0	0	0
D3	DIAMOND	Pong	64	0	0	0
D3	DIAMOND	Pong	64	0	0	0
D3	DIAMOND	Pong	64	0	0	0
D3	DIAMOND	Breakout	32	32	32	0
D3	DIAMOND	Breakout	32	32	32	0
D3	DIAMOND	Breakout	32	32	32	0
D3	DIAMOND	Breakout	32	32	32	0
D3	DIAMOND	Breakout	32	32	32	0
D3	DIAMOND	Breakout	32	32	32	0
D3	DIAMOND	Breakout	32	32	32	0
D3	DIAMOND	Breakout	32	32	32	0
D3	DIAMOND	Breakout	32	32	32	0
D3	DIAMOND	Breakout	32	32	32	0
D3	DIAMOND	Breakout	64	0	0	0
D3	DIAMOND	Breakout	64	0	0	0
D3	DIAMOND	Breakout	64	0	0	0
D3	DIAMOND	Breakout	64	0	0	0
D3	DIAMOND	Breakout	64	0	0	0
D3	DIAMOND	Breakout	64	0	0	0
D3	DIAMOND	Breakout	64	0	0	0
D3	DIAMOND	Breakout	64	0	0	0
D3	DIAMOND	Breakout	64	0	0	0
D3	DIAMOND	Breakout	64	0	0	0


==> anc/h-080.tsv <==
Statistic	D1 partial	D1 full
T	248	179
SW	376	183
TS	381	179
PRseq	287	180


==> anc/i-001.tsv <==
dataset	strength	horizon	exclude_S2_reacher	planned	available	unavailable	r_hits	r_denominator
S1	strong	1	False	31	31	0	29	31
S1	weak	1	False	2	2	0	1	2
S1	unavailable	1	False	0	0	0	0	NA
S2	strong	1	False	15	15	0	14	15
S2	weak	1	False	3	3	0	2	3
S2	unavailable	1	False	0	0	0	0	NA
S3	strong	1	False	15	15	0	13	15
S3	weak	1	False	3	3	0	2	3
S3	unavailable	1	False	0	0	0	0	NA
S2+S3	strong	1	False	30	30	0	27	30
S2+S3	weak	1	False	6	6	0	4	6
S2+S3	unavailable	1	False	0	0	0	0	NA


==> anc/i-002.tsv <==
dataset	strength	horizon	median_r	r_prime_hits	r_prime_denominator	r_prime_NA	median_abs_d	d_nonidentified
S1	strong	1	0.964736	30	31	0	1.45289	0
S1	weak	1	0.458998	1	2	0	4.82496	0
S1	unavailable	1	NA	0	NA	0	NA	0
S2	strong	1	0.967996	14	15	0	1.39187	0
S2	weak	1	1.07038	2	3	0	1.66365	0
S2	unavailable	1	NA	0	NA	0	NA	0
S3	strong	1	1.09302	12	15	0	0.514533	0
S3	weak	1	0.70149	3	3	0	0.496668	0
S3	unavailable	1	NA	0	NA	0	NA	0
S2+S3	strong	1	1.00205	26	30	0	0.636845	0
S2+S3	weak	1	0.885935	5	6	0	0.971955	0
S2+S3	unavailable	1	NA	0	NA	0	NA	0


==> anc/i-003.tsv <==
dataset	strength	horizon	d_T_negative	d_T_denominator	p_half_band_hits	p_half_denominator
S1	strong	1	31	31	0	NA
S1	weak	1	2	2	0	NA
S1	unavailable	1	0	NA	0	NA
S2	strong	1	15	15	5	5
S2	weak	1	3	3	1	1
S2	unavailable	1	0	NA	0	NA
S3	strong	1	15	15	5	5
S3	weak	1	3	3	1	1
S3	unavailable	1	0	NA	0	NA
S2+S3	strong	1	30	30	10	10
S2+S3	weak	1	6	6	2	2
S2+S3	unavailable	1	0	NA	0	NA


==> anc/i-004.tsv <==
Saved population	Within band	Strong cells	Median stake/execution ratio
S1	29	31	0.965
S2	14	15	0.968
S3	13	15	1.093


==> anc/j-001.tsv <==
task	condition	split	units	empty	min	median	max	origins
cartpole-balance	p1	validation	16	0	500	500	500	8000
cartpole-balance	p1	test	32	0	500	500	500	16000
cartpole-balance	p0.2	validation	16	0	500	500	500	8000
cartpole-balance	p0.2	test	32	0	500	500	500	16000
cartpole-balance	NULL	test	64	0	500	500	500	32000
cartpole-balance	p1	train	256	0	500	500	500	128000
reacher-easy	p1	validation	16	0	500	500	500	8000
reacher-easy	p1	test	32	0	500	500	500	16000
reacher-easy	p0.2	validation	16	0	500	500	500	8000
reacher-easy	p0.2	test	32	0	500	500	500	16000
reacher-easy	NULL	test	64	0	500	500	500	32000
reacher-easy	p1	train	256	0	500	500	500	128000
walker-walk	p1	validation	16	0	500	500	500	8000
walker-walk	p1	test	32	0	500	500	500	16000
walker-walk	p0.2	validation	16	0	500	500	500	8000
walker-walk	p0.2	test	32	0	500	500	500	16000
walker-walk	NULL	test	64	0	500	500	500	32000
walker-walk	p1	train	256	0	500	500	500	128000
myo-pose	p1	validation	16	0	100	100	100	1600
myo-pose	p1	test	32	0	100	100	100	3200
myo-pose	p0.2	validation	16	0	100	100	100	1600
myo-pose	p0.2	test	32	0	100	100	100	3200
myo-pose	NULL	test	64	0	100	100	100	6400
myo-pose	p1	train	256	0	100	100	100	25600
myo-reach	p1	validation	16	0	11	13	21	222
myo-reach	p1	test	32	0	9	13	22	440
myo-reach	p0.2	validation	16	0	10	13	17	207
myo-reach	p0.2	test	32	0	10	12.5	18	413
myo-reach	NULL	test	64	0	10	13	18	817
myo-reach	p1	train	256	0	9	13	23	3383
myo-obj-hold	p1	validation	16	0	19	20	22	324
myo-obj-hold	p1	test	32	0	19	20	22	647
myo-obj-hold	p0.2	validation	16	0	19	21	24	331
myo-obj-hold	p0.2	test	32	0	18	20	23	652
myo-obj-hold	NULL	test	64	0	19	20	24	1307
myo-obj-hold	p1	train	256	0	18	20	32	5248


==> anc/j-002.tsv <==
scorer	task	condition	status	C	G	G_nonempty	G_origin	mean_ascending_midrank
gain1	cartpole-balance	p1	available	24	0.0155649	0.0155649	0.0155649	69.488375
gain0.5	cartpole-balance	p1	available	29	0.043889	0.043889	0.043889	72.47675
gain0.25	cartpole-balance	p1	available	30	0.0653183	0.0653183	0.0653183	74.6144
gain0.1	cartpole-balance	p1	available	30	0.0716182	0.0716182	0.0716182	74.774375
gain0	cartpole-balance	p1	available	0	0.0	0.0	0.0	64.5
sign-flip	cartpole-balance	p1	available	0	0.0	0.0	0.0	60.9566
mask0.75	cartpole-balance	p1	available	24	0.0155649	0.0155649	0.0155649	69.488375
mask0.5	cartpole-balance	p1	available	24	0.0155649	0.0155649	0.0155649	69.488375
mask0.25	cartpole-balance	p1	available	24	0.0155649	0.0155649	0.0155649	69.488375
gain1	cartpole-balance	p0.2	available	0	0.000227808	0.000227808	0.000227808	66.1219
gain0.5	cartpole-balance	p0.2	available	0	0.00207115	0.00207115	0.00207115	66.757
gain0.25	cartpole-balance	p0.2	available	2	0.00304709	0.00304709	0.00304709	67.297375
gain0.1	cartpole-balance	p0.2	available	4	0.00322949	0.00322949	0.00322949	67.30375
gain0	cartpole-balance	p0.2	available	0	0.0	0.0	0.0	64.5
sign-flip	cartpole-balance	p0.2	available	0	-3.[identifier omitted]-05	-3.[identifier omitted]-05	-3.[identifier omitted]-05	64.4818
mask0.75	cartpole-balance	p0.2	available	0	0.000227808	0.000227808	0.000227808	66.1219
mask0.5	cartpole-balance	p0.2	available	0	0.000227808	0.000227808	0.000227808	66.1219
mask0.25	cartpole-balance	p0.2	available	0	0.000227808	0.000227808	0.000227808	66.1219
gain1	reacher-easy	p1	available	32	3.95961	3.95961	3.95961	127.326
gain0.5	reacher-easy	p1	available	32	1.16708	1.16708	1.16708	118.774
gain0.25	reacher-easy	p1	available	32	0.787718	0.787718	0.787718	114.107
gain0.1	reacher-easy	p1	available	32	0.663863	0.663863	0.663863	111.582875
gain0	reacher-easy	p1	available	0	0.0	0.0	0.0	64.5
sign-flip	reacher-easy	p1	available	0	0.0	0.0	0.0	40.8162
mask0.75	reacher-easy	p1	available	32	3.95961	3.95961	3.95961	127.326
mask0.5	reacher-easy	p1	available	32	1.11109	1.11109	1.11109	114.827
mask0.25	reacher-easy	p1	available	32	1.11109	1.11109	1.11109	114.827
gain1	reacher-easy	p0.2	available	32	0.329785	0.329785	0.329785	77.4205
gain0.5	reacher-easy	p0.2	available	29	0.0414539	0.0414539	0.0414539	75.776
gain0.25	reacher-easy	p0.2	available	27	0.0251999	0.0251999	0.0251999	74.886375
gain0.1	reacher-easy	p0.2	available	27	0.0224889	0.0224889	0.0224889	74.41275
gain0	reacher-easy	p0.2	available	0	0.0	0.0	0.0	64.5
sign-flip	reacher-easy	p0.2	available	0	-4.[identifier omitted]-05	-4.[identifier omitted]-05	-4.[identifier omitted]-05	59.00575
mask0.75	reacher-easy	p0.2	available	32	0.329785	0.329785	0.329785	77.4205
mask0.5	reacher-easy	p0.2	available	32	0.0443127	0.0443127	0.0443127	74.2364
mask0.25	reacher-easy	p0.2	available	32	0.0443127	0.0443127	0.0443127	74.2364
gain1	walker-walk	p1	available	32	1.69604	1.69604	1.69604	115.868625
gain0.5	walker-walk	p1	available	32	1.36311	1.36311	1.36311	114.17
gain0.25	walker-walk	p1	available	32	1.09718	1.09718	1.09718	111.8
gain0.1	walker-walk	p1	available	32	0.958112	0.958112	0.958112	110.19175
gain0	walker-walk	p1	available	0	0.0	0.0	0.0	64.5
sign-flip	walker-walk	p1	available	0	0.0	0.0	0.0	30.580375
mask0.75	walker-walk	p1	available	32	1.46914	1.46914	1.46914	113.857625
mask0.5	walker-walk	p1	available	32	0.690134	0.690134	0.690134	102.1095
mask0.25	walker-walk	p1	available	32	0.443644	0.443644	0.443644	94.673
gain1	walker-walk	p0.2	available	32	0.116507	0.116507	0.116507	74.5101
gain0.5	walker-walk	p0.2	available	32	0.0820207	0.0820207	0.0820207	74.2597
gain0.25	walker-walk	p0.2	available	32	0.0590247	0.0590247	0.0590247	73.8452
gain0.1	walker-walk	p0.2	available	32	0.0480743	0.0480743	0.0480743	73.539
gain0	walker-walk	p0.2	available	0	0.0	0.0	0.0	64.5
sign-flip	walker-walk	p0.2	available	0	0.0	0.0	0.0	58.0587
mask0.75	walker-walk	p0.2	available	31	0.090053	0.090053	0.090053	74.2215
mask0.5	walker-walk	p0.2	available	30	0.0349684	0.0349684	0.0349684	72.2004
mask0.25	walker-walk	p0.2	available	26	0.0172142	0.0172142	0.0172142	70.0916
gain1	myo-pose	p1	available	32	1.48242	1.48242	1.48242	110.403125
gain0.5	myo-pose	p1	available	32	0.983645	0.983645	0.983645	105.294
gain0.25	myo-pose	p1	available	31	0.627838	0.627838	0.627838	100.944375
gain0.1	myo-pose	p1	available	30	0.486964	0.486964	0.486964	99.293125
gain0	myo-pose	p1	available	0	0.0	0.0	0.0	64.5
sign-flip	myo-pose	p1	available	0	0.0	0.0	0.0	39.030625
mask0.75	myo-pose	p1	available	32	0.799875	0.799875	0.799875	100.685
mask0.5	myo-pose	p1	available	32	0.400086	0.400086	0.400086	91.4175
mask0.25	myo-pose	p1	available	30	0.164075	0.164075	0.164075	82.6866
gain1	myo-pose	p0.2	available	30	0.108542	0.108542	0.108542	73.7859
gain0.5	myo-pose	p0.2	available	24	0.0654899	0.0654899	0.0654899	72.0928
gain0.25	myo-pose	p0.2	available	18	0.0304217	0.0304217	0.0304217	71.5525
gain0.1	myo-pose	p0.2	available	11	0.0200984	0.0200984	0.0200984	71.5372
gain0	myo-pose	p0.2	available	0	0.0	0.0	0.0	64.5
sign-flip	myo-pose	p0.2	available	0	0.0	0.0	0.0	59.0328
mask0.75	myo-pose	p0.2	available	27	0.0630712	0.0630712	0.0630712	72.0975
mask0.5	myo-pose	p0.2	available	12	0.0250134	0.0250134	0.0250134	69.9572
mask0.25	myo-pose	p0.2	available	4	0.00968773	0.00968773	0.00968773	68.2784
gain1	myo-reach	p1	available	32	4.84541	4.84541	4.84527	127.998
gain0.5	myo-reach	p1	available	28	3.90903	3.90903	3.76838	127.952
gain0.25	myo-reach	p1	available	32	4.32001	4.32001	4.28758	127.552
gain0.1	myo-reach	p1	available	32	4.0263	4.0263	3.99406	127.198
gain0	myo-reach	p1	available	0	0.0	0.0	0.0	64.5
sign-flip	myo-reach	p1	available	0	0.0	0.0	0.0	15.0636
mask0.75	myo-reach	p1	available	32	4.748	4.748	4.74472	127.98
mask0.5	myo-reach	p1	available	32	4.354	4.354	4.34799	127.643
mask0.25	myo-reach	p1	available	32	2.51412	2.51412	2.54014	123.434
gain1	myo-reach	p0.2	available	21	0.429432	0.429432	0.423902	76.2155
gain0.5	myo-reach	p0.2	available	24	0.442584	0.442584	0.437018	77.8547
gain0.25	myo-reach	p0.2	available	20	0.364545	0.364545	0.358166	78.3777
gain0.1	myo-reach	p0.2	available	20	0.308957	0.308957	0.303083	77.8692
gain0	myo-reach	p0.2	available	0	0.0	0.0	0.0	64.5
sign-flip	myo-reach	p0.2	available	0	0.0	0.0	0.0	53.1332
mask0.75	myo-reach	p0.2	available	19	0.388939	0.388939	0.383476	75.6804
mask0.5	myo-reach	p0.2	available	20	0.321527	0.321527	0.31111	75.7554
mask0.25	myo-reach	p0.2	available	7	0.114367	0.114367	0.106144	73.1065
gain1	myo-obj-hold	p1	available	32	3.87517	3.87517	3.88382	126.547
gain0.5	myo-obj-hold	p1	available	32	2.81931	2.81931	2.82265	123.216
gain0.25	myo-obj-hold	p1	available	32	1.77777	1.77777	1.7844	117.558
gain0.1	myo-obj-hold	p1	available	32	1.28967	1.28967	1.29532	113.768
gain0	myo-obj-hold	p1	available	0	0.0	0.0	0.0	64.5
sign-flip	myo-obj-hold	p1	available	0	0.0	0.0	0.0	23.8995
mask0.75	myo-obj-hold	p1	available	32	2.94349	2.94349	2.95487	124.172
mask0.5	myo-obj-hold	p1	available	32	1.93998	1.93998	1.94278	117.24
mask0.25	myo-obj-hold	p1	available	32	1.40848	1.40848	1.4134	111.849
gain1	myo-obj-hold	p0.2	available	24	0.319841	0.319841	0.32437	76.4632
gain0.5	myo-obj-hold	p0.2	available	17	0.211526	0.211526	0.214914	75.635
gain0.25	myo-obj-hold	p0.2	available	13	0.107462	0.107462	0.109971	74.6518
gain0.1	myo-obj-hold	p0.2	available	10	0.0786651	0.0786651	0.0808114	73.9678
gain0	myo-obj-hold	p0.2	available	0	0.0	0.0	0.0	64.5
sign-flip	myo-obj-hold	p0.2	available	0	0.0	0.0	0.0	58.8221
mask0.75	myo-obj-hold	p0.2	available	20	0.210361	0.210361	0.213576	75.9801
mask0.5	myo-obj-hold	p0.2	available	15	0.126957	0.126957	0.129866	74.3574
mask0.25	myo-obj-hold	p0.2	available	9	0.0835359	0.0835359	0.0857233	72.2469


==> anc/j-003.tsv <==
scorer	task	condition	first_rank_frequency
gain1	cartpole-balance	p1	0.0175625
gain0.5	cartpole-balance	p1	0.0094375
gain0.25	cartpole-balance	p1	0.0115625
gain0.1	cartpole-balance	p1	0.0111875
gain0	cartpole-balance	p1	0.0078125
sign-flip	cartpole-balance	p1	0.0075625
mask0.75	cartpole-balance	p1	0.0175625
mask0.5	cartpole-balance	p1	0.0175625
mask0.25	cartpole-balance	p1	0.0175625
gain1	cartpole-balance	p0.2	0.009125
gain0.5	cartpole-balance	p0.2	0.00725
gain0.25	cartpole-balance	p0.2	0.0084375
gain0.1	cartpole-balance	p0.2	0.0085
gain0	cartpole-balance	p0.2	0.0078125
sign-flip	cartpole-balance	p0.2	0.008125
mask0.75	cartpole-balance	p0.2	0.009125
mask0.5	cartpole-balance	p0.2	0.009125
mask0.25	cartpole-balance	p0.2	0.009125
gain1	reacher-easy	p1	0.665063
gain0.5	reacher-easy	p1	0.0685625
gain0.25	reacher-easy	p1	0.048125
gain0.1	reacher-easy	p1	0.0413125
gain0	reacher-easy	p1	0.0078125
sign-flip	reacher-easy	p1	0.001625
mask0.75	reacher-easy	p1	0.665063
mask0.5	reacher-easy	p1	0.0608125
mask0.25	reacher-easy	p1	0.0608125
gain1	reacher-easy	p0.2	0.127375
gain0.5	reacher-easy	p0.2	0.0179375
gain0.25	reacher-easy	p0.2	0.014375
gain0.1	reacher-easy	p0.2	0.0140625
gain0	reacher-easy	p0.2	0.0078125
sign-flip	reacher-easy	p0.2	0.0071875
mask0.75	reacher-easy	p0.2	0.127375
mask0.5	reacher-easy	p0.2	0.0178125
mask0.25	reacher-easy	p0.2	0.0178125
gain1	walker-walk	p1	0.2375
gain0.5	walker-walk	p1	0.1475
gain0.25	walker-walk	p1	0.101938
gain0.1	walker-walk	p1	0.086
gain0	walker-walk	p1	0.0078125
sign-flip	walker-walk	p1	0.0005625
mask0.75	walker-walk	p1	0.181375
mask0.5	walker-walk	p1	0.0634375
mask0.25	walker-walk	p1	0.0333125
gain1	walker-walk	p0.2	0.0531875
gain0.5	walker-walk	p0.2	0.0376875
gain0.25	walker-walk	p0.2	0.029125
gain0.1	walker-walk	p0.2	0.0260625
gain0	walker-walk	p0.2	0.0078125
sign-flip	walker-walk	p0.2	0.00625
mask0.75	walker-walk	p0.2	0.041125
mask0.5	walker-walk	p0.2	0.0203125
mask0.25	walker-walk	p0.2	0.013
gain1	myo-pose	p1	0.315
gain0.5	myo-pose	p1	0.21375
gain0.25	myo-pose	p1	0.133437
gain0.1	myo-pose	p1	0.109063
gain0	myo-pose	p1	0.0078125
sign-flip	myo-pose	p1	0.0
mask0.75	myo-pose	p1	0.17875
mask0.5	myo-pose	p1	0.10125
mask0.25	myo-pose	p1	0.0475
gain1	myo-pose	p0.2	0.066875
gain0.5	myo-pose	p0.2	0.048125
gain0.25	myo-pose	p0.2	0.029375
gain0.1	myo-pose	p0.2	0.0240625
gain0	myo-pose	p0.2	0.0078125
sign-flip	myo-pose	p0.2	0.0078125
mask0.75	myo-pose	p0.2	0.0484375
mask0.5	myo-pose	p0.2	0.0246875
mask0.25	myo-pose	p0.2	0.0171875
gain1	myo-reach	p1	0.997727
gain0.5	myo-reach	p1	0.970455
gain0.25	myo-reach	p1	0.875
gain0.1	myo-reach	p1	0.779545
gain0	myo-reach	p1	0.0078125
sign-flip	myo-reach	p1	0.0
mask0.75	myo-reach	p1	0.986364
mask0.5	myo-reach	p1	0.863636
mask0.25	myo-reach	p1	0.434091
gain1	myo-reach	p0.2	0.191283
gain0.5	myo-reach	p0.2	0.184019
gain0.25	myo-reach	p0.2	0.162228
gain0.1	myo-reach	p0.2	0.152542
gain0	myo-reach	p0.2	0.0078125
sign-flip	myo-reach	p0.2	0.00968523
mask0.75	myo-reach	p0.2	0.181598
mask0.5	myo-reach	p0.2	0.140436
mask0.25	myo-reach	p0.2	0.0484262
gain1	myo-obj-hold	p1	0.744977
gain0.5	myo-obj-hold	p1	0.565688
gain0.25	myo-obj-hold	p1	0.35085
gain0.1	myo-obj-hold	p1	0.262751
gain0	myo-obj-hold	p1	0.0078125
sign-flip	myo-obj-hold	p1	0.0
mask0.75	myo-obj-hold	p1	0.559505
mask0.5	myo-obj-hold	p1	0.349304
mask0.25	myo-obj-hold	p1	0.22102
gain1	myo-obj-hold	p0.2	0.141104
gain0.5	myo-obj-hold	p0.2	0.0996933
gain0.25	myo-obj-hold	p0.2	0.059816
gain0.1	myo-obj-hold	p0.2	0.041411
gain0	myo-obj-hold	p0.2	0.0078125
sign-flip	myo-obj-hold	p0.2	0.00613497
mask0.75	myo-obj-hold	p0.2	0.102761
mask0.5	myo-obj-hold	p0.2	0.0659509
mask0.25	myo-obj-hold	p0.2	0.0490798


==> anc/j-004.tsv <==
scorer	condition	status	summed_C	summed_G
gain1	p1	available	184	15.8742
gain0.5	p1	available	185	10.2861
gain0.25	p1	available	189	8.67584
gain0.1	p1	available	188	7.49652
gain0	p1	available	0	0
mask0.75	p1	available	184	13.9357
mask0.5	p1	available	184	8.51086
mask0.25	p1	available	182	5.65698
sign-flip	p1	available	0	0
gain1	p0.2	available	139	1.30433
gain0.5	p0.2	available	126	0.845146
gain0.25	p0.2	available	112	0.589701
gain0.1	p0.2	available	104	0.481513
gain0	p0.2	available	0	0
mask0.75	p0.2	available	129	1.08244
mask0.5	p0.2	available	109	0.553007
mask0.25	p0.2	available	78	0.269345
sign-flip	p0.2	available	0	-8.20213e-05


==> anc/j-005.tsv <==
first	second	delta_C	delta_G
gain1	gain0.5	1	-5.58815
gain0.5	gain0.25	4	-1.61023
gain0.25	gain0.1	-1	-1.17932
gain0.1	gain0	-188	-7.49652


==> anc/j-006.tsv <==
first	second	delta_C	delta_G
gain1	mask0.75	0	-1.93853
mask0.75	mask0.5	0	-5.42483
mask0.5	mask0.25	-2	-2.85388


==> anc/j-007.tsv <==
first	second	delta_C	delta_G
gain1	gain0.5	-13	-0.459189
gain0.5	gain0.25	-14	-0.255445
gain0.25	gain0.1	-8	-0.108188
gain0.1	gain0	-104	-0.481513


==> anc/j-008.tsv <==
first	second	delta_C	delta_G
gain1	mask0.75	-10	-0.221898
mask0.75	mask0.5	-20	-0.52943
mask0.5	mask0.25	-31	-0.283662


==> anc/j-009.tsv <==
scorer	task	M	D	M_ratio	D_over_M	G_nonempty	M_origin	D_origin
gain1	cartpole-balance	3.84476	0.359677	1.0	0.0935499	0.0155649	3.84476	0.359677
gain0.5	cartpole-balance	2.50384	0.194402	0.651235	0.0776416	0.043889	2.50384	0.194402
gain0.25	cartpole-balance	2.24144	0.0987944	0.582986	0.0440763	0.0653183	2.24144	0.0987944
gain0.1	cartpole-balance	2.20102	0.0395563	0.572472	0.0179718	0.0716182	2.20102	0.0395563
gain0	cartpole-balance	2.22163	-2.[identifier omitted]-18	0.577833	-1.[identifier omitted]-18	0.0	2.22163	-2.[identifier omitted]-18
sign-flip	cartpole-balance	4.54483	-0.340163	1.18209	-0.074846	0.0	4.54483	-0.340163
mask0.75	cartpole-balance	3.84476	0.359677	1.0	0.0935499	0.0155649	3.84476	0.359677
mask0.5	cartpole-balance	3.84476	0.359677	1.0	0.0935499	0.0155649	3.84476	0.359677
mask0.25	cartpole-balance	3.84476	0.359677	1.0	0.0935499	0.0155649	3.84476	0.359677
gain1	reacher-easy	0.0133358	0.88318	1.0	66.2261	3.95961	0.0133358	0.88318
gain0.5	reacher-easy	0.187037	0.446654	14.0251	2.38805	1.16708	0.187037	0.446654
gain0.25	reacher-easy	0.372113	0.21622	27.9032	0.581061	0.787718	0.372113	0.21622
gain0.1	reacher-easy	0.49617	0.0832223	37.2058	0.167729	0.663863	0.49617	0.0832223
gain0	reacher-easy	0.578038	-1.[identifier omitted]-18	43.3448	-1.[identifier omitted]-18	0.0	0.578038	-1.[identifier omitted]-18
sign-flip	reacher-easy	1.43388	-0.535364	107.521	-0.373367	0.0	1.43388	-0.535364
mask0.75	reacher-easy	0.0133358	0.88318	1.0	66.2261	3.95961	0.0133358	0.88318
mask0.5	reacher-easy	0.378315	0.372846	28.3683	0.985544	1.11109	0.378315	0.372846
mask0.25	reacher-easy	0.378315	0.372846	28.3683	0.985544	1.11109	0.378315	0.372846
gain1	walker-walk	1.77594	1.45393	1.0	0.818682	1.69604	1.77594	1.45393
gain0.5	walker-walk	1.93012	0.75308	1.08682	0.390174	1.36311	1.93012	0.75308
gain0.25	walker-walk	2.16718	0.374114	1.2203	0.172627	1.09718	2.16718	0.374114
gain0.1	walker-walk	2.35321	0.148017	1.32505	0.0629001	0.958112	2.35321	0.148017
gain0	walker-walk	2.49347	-3.[identifier omitted]-19	1.40403	-1.[identifier omitted]-19	0.0	2.49347	-3.[identifier omitted]-19
sign-flip	walker-walk	4.42746	-1.19877	2.49303	-0.270758	0.0	4.42746	-1.19877
mask0.75	walker-walk	1.83312	1.33323	1.0322	0.727301	1.46914	1.83312	1.33323
mask0.5	walker-walk	2.13057	0.767161	1.19969	0.360074	0.690134	2.13057	0.767161
mask0.25	walker-walk	2.32838	0.36634	1.31107	0.157337	0.443644	2.32838	0.36634
gain1	myo-pose	3.26057	0.970057	1.0	0.297511	1.48242	3.26057	0.970057
gain0.5	myo-pose	2.99131	0.454619	0.91742	0.15198	0.983645	2.99131	0.454619
gain0.25	myo-pose	3.03894	0.206368	0.932026	0.0679079	0.627838	3.03894	0.206368
gain0.1	myo-pose	3.09439	0.0793209	0.949032	0.0256338	0.486964	3.09439	0.0793209
gain0	myo-pose	3.1588	-1.[identifier omitted]-17	0.968786	-3.[identifier omitted]-18	0.0	3.1588	-1.[identifier omitted]-17
sign-flip	myo-pose	4.84581	-0.621903	1.48619	-0.128338	0.0	4.84581	-0.621903
mask0.75	myo-pose	3.38807	0.723106	1.0391	0.213427	0.799875	3.38807	0.723106
mask0.5	myo-pose	3.49155	0.540015	1.07084	0.154664	0.400086	3.49155	0.540015
mask0.25	myo-pose	3.4895	0.321087	1.07021	0.0920154	0.164075	3.4895	0.321087
gain1	myo-reach	0.858457	1.42191	1.0	1.65636	4.84541	0.849149	1.41037
gain0.5	myo-reach	1.07869	0.743381	1.25655	0.689149	3.90903	1.0622	0.735064
gain0.25	myo-reach	1.41342	0.337224	1.64646	0.238588	4.32001	1.39389	0.332209
gain0.1	myo-reach	1.62135	0.125753	1.88868	0.0775604	4.0263	1.5991	0.123711
gain0	myo-reach	1.74739	-6.[identifier omitted]-17	2.0355	-3.[identifier omitted]-17	0.0	1.72313	-6.[identifier omitted]-17
sign-flip	myo-reach	3.16548	-0.883497	3.6874	-0.279104	0.0	3.13218	-0.87117
mask0.75	myo-reach	1.00794	1.21576	1.17412	1.20618	4.748	0.998431	1.20634
mask0.5	myo-reach	1.36397	0.833463	1.58887	0.611055	4.354	1.35016	0.825133
mask0.25	myo-reach	1.5679	0.278466	1.82641	0.177605	2.51412	1.54987	0.275927
gain1	myo-obj-hold	0.780025	0.969252	1.0	1.24259	3.87517	0.779047	0.970159
gain0.5	myo-obj-hold	0.938962	0.512107	1.20376	0.545397	2.81931	0.938531	0.512034
gain0.25	myo-obj-hold	1.16401	0.247002	1.49227	0.2122	1.77777	1.16335	0.246885
gain0.1	myo-obj-hold	1.31312	0.0941433	1.68343	0.0716945	1.28967	1.31228	0.094102
gain0	myo-obj-hold	1.40707	-2.[identifier omitted]-17	1.80388	-1.[identifier omitted]-17	0.0	1.40617	-2.[identifier omitted]-17
sign-flip	myo-obj-hold	2.38189	-0.634889	3.05361	-0.266548	0.0	2.3832	-0.636467
mask0.75	myo-obj-hold	0.985187	0.679629	1.26302	0.689847	2.94349	0.984112	0.680275
mask0.5	myo-obj-hold	1.14189	0.372516	1.46391	0.326228	1.93998	1.14134	0.372558
mask0.25	myo-obj-hold	1.2189	0.267779	1.56265	0.219688	1.40848	1.21834	0.267792


==> anc/j-010.tsv <==
scorer	task	M	D_over_M_origin	G_origin
gain1	cartpole-balance	3.84476	0.0935499	0.0155649
gain0.5	cartpole-balance	2.50384	0.0776416	0.043889
gain0.25	cartpole-balance	2.24144	0.0440763	0.0653183
gain0.1	cartpole-balance	2.20102	0.0179718	0.0716182
gain0	cartpole-balance	2.22163	-1.[identifier omitted]-18	0.0
sign-flip	cartpole-balance	4.54483	-0.074846	0.0
mask0.75	cartpole-balance	3.84476	0.0935499	0.0155649
mask0.5	cartpole-balance	3.84476	0.0935499	0.0155649
mask0.25	cartpole-balance	3.84476	0.0935499	0.0155649
gain1	reacher-easy	0.0133358	66.2261	3.95961
gain0.5	reacher-easy	0.187037	2.38805	1.16708
gain0.25	reacher-easy	0.372113	0.581061	0.787718
gain0.1	reacher-easy	0.49617	0.167729	0.663863
gain0	reacher-easy	0.578038	-1.[identifier omitted]-18	0.0
sign-flip	reacher-easy	1.43388	-0.373367	0.0
mask0.75	reacher-easy	0.0133358	66.2261	3.95961
mask0.5	reacher-easy	0.378315	0.985544	1.11109
mask0.25	reacher-easy	0.378315	0.985544	1.11109
gain1	walker-walk	1.77594	0.818682	1.69604
gain0.5	walker-walk	1.93012	0.390174	1.36311
gain0.25	walker-walk	2.16718	0.172627	1.09718
gain0.1	walker-walk	2.35321	0.0629001	0.958112
gain0	walker-walk	2.49347	-1.[identifier omitted]-19	0.0
sign-flip	walker-walk	4.42746	-0.270758	0.0
mask0.75	walker-walk	1.83312	0.727301	1.46914
mask0.5	walker-walk	2.13057	0.360074	0.690134
mask0.25	walker-walk	2.32838	0.157337	0.443644
gain1	myo-pose	3.26057	0.297511	1.48242
gain0.5	myo-pose	2.99131	0.15198	0.983645
gain0.25	myo-pose	3.03894	0.0679079	0.627838
gain0.1	myo-pose	3.09439	0.0256338	0.486964
gain0	myo-pose	3.1588	-3.[identifier omitted]-18	0.0
sign-flip	myo-pose	4.84581	-0.128338	0.0
mask0.75	myo-pose	3.38807	0.213427	0.799875
mask0.5	myo-pose	3.49155	0.154664	0.400086
mask0.25	myo-pose	3.4895	0.0920154	0.164075
gain1	myo-reach	0.858457	1.66092	4.84527
gain0.5	myo-reach	1.07869	0.692022	3.76838
gain0.25	myo-reach	1.41342	0.238332	4.28758
gain0.1	myo-reach	1.62135	0.0773633	3.99406
gain0	myo-reach	1.74739	-3.[identifier omitted]-17	0.0
sign-flip	myo-reach	3.16548	-0.278136	0.0
mask0.75	myo-reach	1.00794	1.20824	4.74472
mask0.5	myo-reach	1.36397	0.611138	4.34799
mask0.25	myo-reach	1.5679	0.178033	2.54014
gain1	myo-obj-hold	0.780025	1.24531	3.88382
gain0.5	myo-obj-hold	0.938962	0.54557	2.82265
gain0.25	myo-obj-hold	1.16401	0.212219	1.7844
gain0.1	myo-obj-hold	1.31312	0.0717086	1.29532
gain0	myo-obj-hold	1.40707	-2.[identifier omitted]-17	0.0
sign-flip	myo-obj-hold	2.38189	-0.267064	0.0
mask0.75	myo-obj-hold	0.985187	0.691257	2.95487
mask0.5	myo-obj-hold	1.14189	0.32642	1.94278
mask0.25	myo-obj-hold	1.2189	0.2198	1.4134


==> anc/j-011.tsv <==
scorer	task	condition	status	C	G	G_nonempty	G_origin	parameter_count
mt30-1M	cartpole-balance	p1	available	32	0.351498	0.351498	0.351498	1426427
mt30-5M	cartpole-balance	p1	available	32	0.798302	0.798302	0.798302	5241066
mt30-19M	cartpole-balance	p1	available	32	0.670213	0.670213	0.670213	16031210
mt30-48M	cartpole-balance	p1	available	32	0.755449	0.755449	0.755449	48242410
mt30-317M	cartpole-balance	p1	available	32	0.918927	0.918927	0.918927	317316889
single-task-5M	cartpole-balance	p1	available	24	0.0155649	0.0155649	0.0155649	4932704
mt30-1M	cartpole-balance	p0.2	available	28	0.0124339	0.0124339	0.0124339	1426427
mt30-5M	cartpole-balance	p0.2	available	32	0.03508	0.03508	0.03508	5241066
mt30-19M	cartpole-balance	p0.2	available	32	0.0283038	0.0283038	0.0283038	16031210
mt30-48M	cartpole-balance	p0.2	available	32	0.0358289	0.0358289	0.0358289	48242410
mt30-317M	cartpole-balance	p0.2	available	32	0.043732	0.043732	0.043732	317316889
single-task-5M	cartpole-balance	p0.2	available	0	0.000227808	0.000227808	0.000227808	4932704
mt30-1M	reacher-easy	p1	available	32	2.91807	2.91807	2.91807	1426427
mt30-5M	reacher-easy	p1	available	32	3.24953	3.24953	3.24953	5241066
mt30-19M	reacher-easy	p1	available	32	3.23798	3.23798	3.23798	16031210
mt30-48M	reacher-easy	p1	available	32	3.16989	3.16989	3.16989	48242410
mt30-317M	reacher-easy	p1	available	32	3.47752	3.47752	3.47752	317316889
single-task-5M	reacher-easy	p1	available	32	3.95961	3.95961	3.95961	4937570
mt30-1M	reacher-easy	p0.2	available	31	0.179242	0.179242	0.179242	1426427
mt30-5M	reacher-easy	p0.2	available	32	0.227314	0.227314	0.227314	5241066
mt30-19M	reacher-easy	p0.2	available	32	0.238371	0.238371	0.238371	16031210
mt30-48M	reacher-easy	p0.2	available	32	0.251324	0.251324	0.251324	48242410
mt30-317M	reacher-easy	p0.2	available	32	0.275374	0.275374	0.275374	317316889
single-task-5M	reacher-easy	p0.2	available	32	0.329785	0.329785	0.329785	4937570
mt30-1M	walker-walk	p1	available	32	1.15617	1.15617	1.15617	1426427
mt30-5M	walker-walk	p1	available	32	2.0048	2.0048	2.0048	5241066
mt30-19M	walker-walk	p1	available	32	2.57848	2.57848	2.57848	16031210
mt30-48M	walker-walk	p1	available	32	3.11033	3.11033	3.11033	48242410
mt30-317M	walker-walk	p1	available	32	3.48688	3.48688	3.48688	317316889
single-task-5M	walker-walk	p1	available	32	1.69604	1.69604	1.69604	4960618
mt30-1M	walker-walk	p0.2	available	32	0.0642783	0.0642783	0.0642783	1426427
mt30-5M	walker-walk	p0.2	available	32	0.148511	0.148511	0.148511	5241066
mt30-19M	walker-walk	p0.2	available	32	0.206267	0.206267	0.206267	16031210
mt30-48M	walker-walk	p0.2	available	32	0.256839	0.256839	0.256839	48242410
mt30-317M	walker-walk	p0.2	available	32	0.31383	0.31383	0.31383	317316889
single-task-5M	walker-walk	p0.2	available	32	0.116507	0.116507	0.116507	4960618


==> anc/j-012.tsv <==
scorer	task	condition	latent_dimension	lambda_T	lambda_C	stake_C	boundary_lambda	boundary_stake
mt30-1M	cartpole-balance	p1	128	0.102111	0.143066	0.925411	False	False
mt30-5M	cartpole-balance	p1	512	0.0314845	0.0593133	0.940842	False	False
mt30-19M	cartpole-balance	p1	512	0.0484065	0.0815566	0.932534	False	False
mt30-48M	cartpole-balance	p1	768	0.0359437	0.0613913	0.943902	False	False
mt30-317M	cartpole-balance	p1	1376	0.0288425	0.0644745	0.917449	False	False
single-task-5M	cartpole-balance	p1	512	0.0012788	0.00185794	0.724429	False	False
mt30-1M	cartpole-balance	p0.2	128	0.00739439	0.149065	0.177225	False	False
mt30-5M	cartpole-balance	p0.2	512	0.00130008	0.100717	0.183242	False	False
mt30-19M	cartpole-balance	p0.2	512	0.00133791	0.12569	0.173883	False	False
mt30-48M	cartpole-balance	p0.2	768	0.000903383	0.0881467	0.17984	False	False
mt30-317M	cartpole-balance	p0.2	1376	0.000541857	0.0845069	0.181798	False	False
single-task-5M	cartpole-balance	p0.2	512	6.10352e-05	1.43254	0.00637436	False	False
mt30-1M	reacher-easy	p1	128	0.171567	0.183043	0.996335	False	False
mt30-5M	reacher-easy	p1	512	0.0544316	0.0551621	0.999512	False	False
mt30-19M	reacher-easy	p1	512	0.0574669	0.0596359	0.998623	False	False
mt30-48M	reacher-easy	p1	768	0.0464915	0.0474232	0.9993	False	False
mt30-317M	reacher-easy	p1	1376	0.0382374	0.0382374	1.0	False	True
single-task-5M	reacher-easy	p1	512	0.0216273	0.0240988	0.998289	False	False
mt30-1M	reacher-easy	p0.2	128	0.00539886	0.7605	0.189415	False	False
mt30-5M	reacher-easy	p0.2	512	0.00142568	0.298841	0.192423	False	False
mt30-19M	reacher-easy	p0.2	512	0.00111094	0.30246	0.195258	False	False
mt30-48M	reacher-easy	p0.2	768	0.000741328	0.216945	0.196033	False	False
mt30-317M	reacher-easy	p0.2	1376	0.000409658	0.214086	0.192947	False	False
single-task-5M	reacher-easy	p0.2	512	0.000829755	0.684617	0.196987	False	False
mt30-1M	walker-walk	p1	128	0.120812	0.138248	0.963361	False	False
mt30-5M	walker-walk	p1	512	0.0316921	0.038435	0.965259	False	False
mt30-19M	walker-walk	p1	512	0.0426557	0.046624	0.98738	False	False
mt30-48M	walker-walk	p1	768	0.0370972	0.0391694	0.994488	False	False
mt30-317M	walker-walk	p1	1376	0.0228041	0.0237727	0.996751	False	False
single-task-5M	walker-walk	p1	512	0.0267659	0.0297006	0.971691	False	False
mt30-1M	walker-walk	p0.2	128	0.0106995	0.276554	0.173629	False	False
mt30-5M	walker-walk	p0.2	512	0.00219353	0.0850517	0.190246	False	False
mt30-19M	walker-walk	p0.2	512	0.00245409	0.107045	0.206966	False	False
mt30-48M	walker-walk	p0.2	768	0.00175875	0.085795	0.20513	False	False
mt30-317M	walker-walk	p0.2	1376	0.000935478	0.0650792	0.202563	False	False
single-task-5M	walker-walk	p0.2	512	0.00268026	0.0615647	0.187735	False	False


==> anc/j-013.tsv <==
scorer	task	condition	TS_C_optimizer_failures	variance_floor_fraction	clipping_frequency	recorded_tie_frequency	mean_ascending_midrank	first_rank_frequency
mt30-1M	cartpole-balance	p1	1	0.0	0.000269642	0.0	90.5194	0.0203125
mt30-5M	cartpole-balance	p1	2	0.0	0.00154562	0.0	105.441125	0.039625
mt30-19M	cartpole-balance	p1	3	0.0	0.00074157	0.0	102.971375	0.0358125
mt30-48M	cartpole-balance	p1	3	0.0	0.000889627	0.0	105.747	0.033625
mt30-317M	cartpole-balance	p1	3	0.0	0.00071602	0.0	109.493	0.044875
single-task-5M	cartpole-balance	p1	2	0.0	0.000117673	0.0	69.488375	0.0175625
mt30-1M	cartpole-balance	p0.2	2	0.0	0.000109478	0.0	69.42725	0.0094375
mt30-5M	cartpole-balance	p0.2	2	0.0	0.00030779	0.0	72.9149	0.01275
mt30-19M	cartpole-balance	p0.2	2	0.0	0.000261755	0.0	72.314875	0.01275
mt30-48M	cartpole-balance	p0.2	2	0.0	0.000362788	0.0	73.3151	0.014375
mt30-317M	cartpole-balance	p0.2	2	0.0	0.000328755	0.0	73.73525	0.0135625
single-task-5M	cartpole-balance	p0.2	4	0.0	4.[identifier omitted]-05	0.0	66.1219	0.009125
mt30-1M	reacher-easy	p1	0	0.0	0.0161696	0.0	125.436	0.377063
mt30-5M	reacher-easy	p1	1	0.0	0.0238682	0.0	126.343125	0.451437
mt30-19M	reacher-easy	p1	0	0.0	0.0252273	0.0	126.2015	0.446062
mt30-48M	reacher-easy	p1	0	0.0	0.0209054	0.0	126.051	0.415625
mt30-317M	reacher-easy	p1	5	0.0	0.0184171	0.0	126.85475	0.52875
single-task-5M	reacher-easy	p1	4	0.0	0.139341	0.0	127.326	0.665063
mt30-1M	reacher-easy	p0.2	2	0.0	0.000685299	0.0	76.8402	0.06225
mt30-5M	reacher-easy	p0.2	2	0.0	0.00127824	0.0	77.1694	0.08375
mt30-19M	reacher-easy	p0.2	2	0.0	0.00191821	0.0	77.1697	0.0865625
mt30-48M	reacher-easy	p0.2	2	0.0	0.00139509	0.0	77.2519	0.0885625
mt30-317M	reacher-easy	p0.2	2	0.0	0.00206489	0.0	77.3828	0.103563
single-task-5M	reacher-easy	p0.2	2	0.0	0.00315393	0.0	77.4205	0.127375
mt30-1M	walker-walk	p1	1	0.0	0.000314373	0.0	111.16525	0.12425
mt30-5M	walker-walk	p1	2	0.0	0.00205385	0.0	119.615	0.283187
mt30-19M	walker-walk	p1	0	0.0	0.00257051	0.0	122.998	0.393313
mt30-48M	walker-walk	p1	0	0.0	0.00304517	0.0	125.16375	0.509875
mt30-317M	walker-walk	p1	1	0.0	0.00506336	0.0	126.095	0.607563
single-task-5M	walker-walk	p1	0	0.0	0.00185689	0.0	115.868625	0.2375
mt30-1M	walker-walk	p0.2	3	0.0	0.000150043	0.0	73.82625	0.0299375
mt30-5M	walker-walk	p0.2	3	0.0	0.000479705	0.0	75.569375	0.0605625
mt30-19M	walker-walk	p0.2	1	0.0	0.000419292	0.0	76.2273	0.0818125
mt30-48M	walker-walk	p0.2	2	0.0	0.000574611	0.0	76.4796	0.101688
mt30-317M	walker-walk	p0.2	2	0.0	0.000702044	0.0	76.9267	0.127188
single-task-5M	walker-walk	p0.2	2	0.0	0.000650209	0.0	74.5101	0.0531875


==> anc/j-014.tsv <==
model	task	status	episode	raw_summed_reward	episode_length	native_steps	mean_raw_return	ratio_to_single_task
single-task-5M	cartpole-balance	available	0	999.239	500	1000	999.174	1.0
single-task-5M	cartpole-balance	available	1	999.102	500	1000	999.174	1.0
single-task-5M	cartpole-balance	available	2	999.187	500	1000	999.174	1.0
single-task-5M	cartpole-balance	available	3	999.11	500	1000	999.174	1.0
single-task-5M	cartpole-balance	available	4	999.234	500	1000	999.174	1.0
mt30-1M	cartpole-balance	available	0	412.19	500	1000	398.284	0.398613
mt30-1M	cartpole-balance	available	1	472.333	500	1000	398.284	0.398613
mt30-1M	cartpole-balance	available	2	340.259	500	1000	398.284	0.398613
mt30-1M	cartpole-balance	available	3	330.256	500	1000	398.284	0.398613
mt30-1M	cartpole-balance	available	4	436.383	500	1000	398.284	0.398613
mt30-5M	cartpole-balance	available	0	438.887	500	1000	453.073	0.453448
mt30-5M	cartpole-balance	available	1	456.263	500	1000	453.073	0.453448
mt30-5M	cartpole-balance	available	2	445.321	500	1000	453.073	0.453448
mt30-5M	cartpole-balance	available	3	475.638	500	1000	453.073	0.453448
mt30-5M	cartpole-balance	available	4	449.258	500	1000	453.073	0.453448
mt30-19M	cartpole-balance	available	0	998.85	500	1000	998.769	0.999595
mt30-19M	cartpole-balance	available	1	998.818	500	1000	998.769	0.999595
mt30-19M	cartpole-balance	available	2	998.754	500	1000	998.769	0.999595
mt30-19M	cartpole-balance	available	3	998.64	500	1000	998.769	0.999595
mt30-19M	cartpole-balance	available	4	998.785	500	1000	998.769	0.999595
mt30-48M	cartpole-balance	available	0	996.482	500	1000	996.344	0.997167
mt30-48M	cartpole-balance	available	1	996.392	500	1000	996.344	0.997167
mt30-48M	cartpole-balance	available	2	996.227	500	1000	996.344	0.997167
mt30-48M	cartpole-balance	available	3	996.385	500	1000	996.344	0.997167
mt30-48M	cartpole-balance	available	4	996.235	500	1000	996.344	0.997167
mt30-317M	cartpole-balance	available	0	996.481	500	1000	996.357	0.99718
mt30-317M	cartpole-balance	available	1	996.254	500	1000	996.357	0.99718
mt30-317M	cartpole-balance	available	2	996.254	500	1000	996.357	0.99718
mt30-317M	cartpole-balance	available	3	996.351	500	1000	996.357	0.99718
mt30-317M	cartpole-balance	available	4	996.446	500	1000	996.357	0.99718
single-task-5M	reacher-easy	available	0	966.0	500	1000	977.2	1.0
single-task-5M	reacher-easy	available	1	973.0	500	1000	977.2	1.0
single-task-5M	reacher-easy	available	2	994.0	500	1000	977.2	1.0
single-task-5M	reacher-easy	available	3	978.0	500	1000	977.2	1.0
single-task-5M	reacher-easy	available	4	975.0	500	1000	977.2	1.0
mt30-1M	reacher-easy	available	0	0.0	500	1000	393.0	0.402169
mt30-1M	reacher-easy	available	1	0.0	500	1000	393.0	0.402169
mt30-1M	reacher-easy	available	2	995.0	500	1000	393.0	0.402169
mt30-1M	reacher-easy	available	3	0.0	500	1000	393.0	0.402169
mt30-1M	reacher-easy	available	4	970.0	500	1000	393.0	0.402169
mt30-5M	reacher-easy	available	0	963.0	500	1000	773.0	0.791036
mt30-5M	reacher-easy	available	1	932.0	500	1000	773.0	0.791036
mt30-5M	reacher-easy	available	2	995.0	500	1000	773.0	0.791036
mt30-5M	reacher-easy	available	3	0.0	500	1000	773.0	0.791036
mt30-5M	reacher-easy	available	4	975.0	500	1000	773.0	0.791036
mt30-19M	reacher-easy	available	0	971.0	500	1000	976.0	0.998772
mt30-19M	reacher-easy	available	1	963.0	500	1000	976.0	0.998772
mt30-19M	reacher-easy	available	2	995.0	500	1000	976.0	0.998772
mt30-19M	reacher-easy	available	3	975.0	500	1000	976.0	0.998772
mt30-19M	reacher-easy	available	4	976.0	500	1000	976.0	0.998772
mt30-48M	reacher-easy	available	0	968.0	500	1000	976.2	0.998977
mt30-48M	reacher-easy	available	1	973.0	500	1000	976.2	0.998977
mt30-48M	reacher-easy	available	2	995.0	500	1000	976.2	0.998977
mt30-48M	reacher-easy	available	3	980.0	500	1000	976.2	0.998977
mt30-48M	reacher-easy	available	4	965.0	500	1000	976.2	0.998977
mt30-317M	reacher-easy	available	0	969.0	500	1000	978.4	1.00123
mt30-317M	reacher-easy	available	1	975.0	500	1000	978.4	1.00123
mt30-317M	reacher-easy	available	2	992.0	500	1000	978.4	1.00123
mt30-317M	reacher-easy	available	3	980.0	500	1000	978.4	1.00123
mt30-317M	reacher-easy	available	4	976.0	500	1000	978.4	1.00123
single-task-5M	walker-walk	available	0	993.367	500	1000	989.52	1.0
single-task-5M	walker-walk	available	1	995.53	500	1000	989.52	1.0
single-task-5M	walker-walk	available	2	982.81	500	1000	989.52	1.0
single-task-5M	walker-walk	available	3	992.229	500	1000	989.52	1.0
single-task-5M	walker-walk	available	4	983.665	500	1000	989.52	1.0
mt30-1M	walker-walk	available	0	211.135	500	1000	157.161	0.158826
mt30-1M	walker-walk	available	1	51.6218	500	1000	157.161	0.158826
mt30-1M	walker-walk	available	2	51.0119	500	1000	157.161	0.158826
mt30-1M	walker-walk	available	3	199.494	500	1000	157.161	0.158826
mt30-1M	walker-walk	available	4	272.543	500	1000	157.161	0.158826
mt30-5M	walker-walk	available	0	464.345	500	1000	408.595	0.412922
mt30-5M	walker-walk	available	1	406.833	500	1000	408.595	0.412922
mt30-5M	walker-walk	available	2	387.103	500	1000	408.595	0.412922
mt30-5M	walker-walk	available	3	438	500	1000	408.595	0.412922
mt30-5M	walker-walk	available	4	346.693	500	1000	408.595	0.412922
mt30-19M	walker-walk	available	0	928.742	500	1000	927.442	0.937264
mt30-19M	walker-walk	available	1	938.231	500	1000	927.442	0.937264
mt30-19M	walker-walk	available	2	926.434	500	1000	927.442	0.937264
mt30-19M	walker-walk	available	3	933.038	500	1000	927.442	0.937264
mt30-19M	walker-walk	available	4	910.764	500	1000	927.442	0.937264
mt30-48M	walker-walk	available	0	985.958	500	1000	987.378	0.997835
mt30-48M	walker-walk	available	1	993.359	500	1000	987.378	0.997835
mt30-48M	walker-walk	available	2	981.337	500	1000	987.378	0.997835
mt30-48M	walker-walk	available	3	990.537	500	1000	987.378	0.997835
mt30-48M	walker-walk	available	4	985.7	500	1000	987.378	0.997835
mt30-317M	walker-walk	available	0	981.702	500	1000	976.637	0.98698
mt30-317M	walker-walk	available	1	982.523	500	1000	976.637	0.98698
mt30-317M	walker-walk	available	2	968.209	500	1000	976.637	0.98698
mt30-317M	walker-walk	available	3	976.945	500	1000	976.637	0.98698
mt30-317M	walker-walk	available	4	973.807	500	1000	976.637	0.98698


==> anc/j-015.tsv <==
model	task	status	audit_trigger
single-task-5M	cartpole-balance	available	False
single-task-5M	cartpole-balance	available	False
single-task-5M	cartpole-balance	available	False
single-task-5M	cartpole-balance	available	False
single-task-5M	cartpole-balance	available	False
mt30-1M	cartpole-balance	available	False
mt30-1M	cartpole-balance	available	False
mt30-1M	cartpole-balance	available	False
mt30-1M	cartpole-balance	available	False
mt30-1M	cartpole-balance	available	False
mt30-5M	cartpole-balance	available	False
mt30-5M	cartpole-balance	available	False
mt30-5M	cartpole-balance	available	False
mt30-5M	cartpole-balance	available	False
mt30-5M	cartpole-balance	available	False
mt30-19M	cartpole-balance	available	False
mt30-19M	cartpole-balance	available	False
mt30-19M	cartpole-balance	available	False
mt30-19M	cartpole-balance	available	False
mt30-19M	cartpole-balance	available	False
mt30-48M	cartpole-balance	available	False
mt30-48M	cartpole-balance	available	False
mt30-48M	cartpole-balance	available	False
mt30-48M	cartpole-balance	available	False
mt30-48M	cartpole-balance	available	False
mt30-317M	cartpole-balance	available	False
mt30-317M	cartpole-balance	available	False
mt30-317M	cartpole-balance	available	False
mt30-317M	cartpole-balance	available	False
mt30-317M	cartpole-balance	available	False
single-task-5M	reacher-easy	available	False
single-task-5M	reacher-easy	available	False
single-task-5M	reacher-easy	available	False
single-task-5M	reacher-easy	available	False
single-task-5M	reacher-easy	available	False
mt30-1M	reacher-easy	available	False
mt30-1M	reacher-easy	available	False
mt30-1M	reacher-easy	available	False
mt30-1M	reacher-easy	available	False
mt30-1M	reacher-easy	available	False
mt30-5M	reacher-easy	available	False
mt30-5M	reacher-easy	available	False
mt30-5M	reacher-easy	available	False
mt30-5M	reacher-easy	available	False
mt30-5M	reacher-easy	available	False
mt30-19M	reacher-easy	available	False
mt30-19M	reacher-easy	available	False
mt30-19M	reacher-easy	available	False
mt30-19M	reacher-easy	available	False
mt30-19M	reacher-easy	available	False
mt30-48M	reacher-easy	available	False
mt30-48M	reacher-easy	available	False
mt30-48M	reacher-easy	available	False
mt30-48M	reacher-easy	available	False
mt30-48M	reacher-easy	available	False
mt30-317M	reacher-easy	available	False
mt30-317M	reacher-easy	available	False
mt30-317M	reacher-easy	available	False
mt30-317M	reacher-easy	available	False
mt30-317M	reacher-easy	available	False
single-task-5M	walker-walk	available	False
single-task-5M	walker-walk	available	False
single-task-5M	walker-walk	available	False
single-task-5M	walker-walk	available	False
single-task-5M	walker-walk	available	False
mt30-1M	walker-walk	available	False
mt30-1M	walker-walk	available	False
mt30-1M	walker-walk	available	False
mt30-1M	walker-walk	available	False
mt30-1M	walker-walk	available	False
mt30-5M	walker-walk	available	False
mt30-5M	walker-walk	available	False
mt30-5M	walker-walk	available	False
mt30-5M	walker-walk	available	False
mt30-5M	walker-walk	available	False
mt30-19M	walker-walk	available	False
mt30-19M	walker-walk	available	False
mt30-19M	walker-walk	available	False
mt30-19M	walker-walk	available	False
mt30-19M	walker-walk	available	False
mt30-48M	walker-walk	available	False
mt30-48M	walker-walk	available	False
mt30-48M	walker-walk	available	False
mt30-48M	walker-walk	available	False
mt30-48M	walker-walk	available	False
mt30-317M	walker-walk	available	False
mt30-317M	walker-walk	available	False
mt30-317M	walker-walk	available	False
mt30-317M	walker-walk	available	False
mt30-317M	walker-walk	available	False


==> anc/j-016.tsv <==
first	second	task	condition	status	W	L	ties	p_sign
mt30-1M	mt30-5M	cartpole-balance	p1	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-5M	reacher-easy	p1	available	3	29	0	2.[identifier omitted]-06
mt30-1M	mt30-5M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-5M	cartpole-balance	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-5M	reacher-easy	p0.2	available	3	29	0	2.[identifier omitted]-06
mt30-1M	mt30-5M	walker-walk	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-19M	cartpole-balance	p1	available	1	31	0	1.[identifier omitted]-08
mt30-1M	mt30-19M	reacher-easy	p1	available	3	29	0	2.[identifier omitted]-06
mt30-1M	mt30-19M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-19M	cartpole-balance	p0.2	available	1	31	0	1.[identifier omitted]-08
mt30-1M	mt30-19M	reacher-easy	p0.2	available	5	27	0	0.000113074
mt30-1M	mt30-19M	walker-walk	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-48M	cartpole-balance	p1	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-48M	reacher-easy	p1	available	5	27	0	0.000113074
mt30-1M	mt30-48M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-48M	cartpole-balance	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-48M	reacher-easy	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-48M	walker-walk	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-317M	cartpole-balance	p1	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-317M	reacher-easy	p1	available	2	30	0	2.[identifier omitted]-07
mt30-1M	mt30-317M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-317M	cartpole-balance	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-317M	reacher-easy	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-1M	mt30-317M	walker-walk	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-1M	single-task-5M	cartpole-balance	p1	available	32	0	0	4.[identifier omitted]-10
mt30-1M	single-task-5M	reacher-easy	p1	available	0	32	0	4.[identifier omitted]-10
mt30-1M	single-task-5M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-1M	single-task-5M	cartpole-balance	p0.2	available	30	2	0	2.[identifier omitted]-07
mt30-1M	single-task-5M	reacher-easy	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-1M	single-task-5M	walker-walk	p0.2	available	1	31	0	1.[identifier omitted]-08
mt30-5M	mt30-19M	cartpole-balance	p1	available	28	4	0	1.[identifier omitted]-05
mt30-5M	mt30-19M	reacher-easy	p1	available	16	16	0	1.0
mt30-5M	mt30-19M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-5M	mt30-19M	cartpole-balance	p0.2	available	24	8	0	0.00700037
mt30-5M	mt30-19M	reacher-easy	p0.2	available	15	17	0	0.86005
mt30-5M	mt30-19M	walker-walk	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-5M	mt30-48M	cartpole-balance	p1	available	24	8	0	0.00700037
mt30-5M	mt30-48M	reacher-easy	p1	available	17	15	0	0.86005
mt30-5M	mt30-48M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-5M	mt30-48M	cartpole-balance	p0.2	available	16	16	0	1.0
mt30-5M	mt30-48M	reacher-easy	p0.2	available	9	23	0	0.0200616
mt30-5M	mt30-48M	walker-walk	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-5M	mt30-317M	cartpole-balance	p1	available	7	25	0	0.0021024
mt30-5M	mt30-317M	reacher-easy	p1	available	6	26	0	0.000535053
mt30-5M	mt30-317M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-5M	mt30-317M	cartpole-balance	p0.2	available	7	25	0	0.0021024
mt30-5M	mt30-317M	reacher-easy	p0.2	available	5	27	0	0.000113074
mt30-5M	mt30-317M	walker-walk	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-5M	single-task-5M	cartpole-balance	p1	available	32	0	0	4.[identifier omitted]-10
mt30-5M	single-task-5M	reacher-easy	p1	available	0	32	0	4.[identifier omitted]-10
mt30-5M	single-task-5M	walker-walk	p1	available	24	8	0	0.00700037
mt30-5M	single-task-5M	cartpole-balance	p0.2	available	32	0	0	4.[identifier omitted]-10
mt30-5M	single-task-5M	reacher-easy	p0.2	available	1	31	0	1.[identifier omitted]-08
mt30-5M	single-task-5M	walker-walk	p0.2	available	23	9	0	0.0200616
mt30-19M	mt30-48M	cartpole-balance	p1	available	8	24	0	0.00700037
mt30-19M	mt30-48M	reacher-easy	p1	available	19	13	0	0.377086
mt30-19M	mt30-48M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-19M	mt30-48M	cartpole-balance	p0.2	available	7	25	0	0.0021024
mt30-19M	mt30-48M	reacher-easy	p0.2	available	9	23	0	0.0200616
mt30-19M	mt30-48M	walker-walk	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-19M	mt30-317M	cartpole-balance	p1	available	2	30	0	2.[identifier omitted]-07
mt30-19M	mt30-317M	reacher-easy	p1	available	6	26	0	0.000535053
mt30-19M	mt30-317M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-19M	mt30-317M	cartpole-balance	p0.2	available	1	31	0	1.[identifier omitted]-08
mt30-19M	mt30-317M	reacher-easy	p0.2	available	4	28	0	1.[identifier omitted]-05
mt30-19M	mt30-317M	walker-walk	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-19M	single-task-5M	cartpole-balance	p1	available	32	0	0	4.[identifier omitted]-10
mt30-19M	single-task-5M	reacher-easy	p1	available	0	32	0	4.[identifier omitted]-10
mt30-19M	single-task-5M	walker-walk	p1	available	32	0	0	4.[identifier omitted]-10
mt30-19M	single-task-5M	cartpole-balance	p0.2	available	32	0	0	4.[identifier omitted]-10
mt30-19M	single-task-5M	reacher-easy	p0.2	available	2	30	0	2.[identifier omitted]-07
mt30-19M	single-task-5M	walker-walk	p0.2	available	31	1	0	1.[identifier omitted]-08
mt30-48M	mt30-317M	cartpole-balance	p1	available	1	31	0	1.[identifier omitted]-08
mt30-48M	mt30-317M	reacher-easy	p1	available	3	29	0	2.[identifier omitted]-06
mt30-48M	mt30-317M	walker-walk	p1	available	0	32	0	4.[identifier omitted]-10
mt30-48M	mt30-317M	cartpole-balance	p0.2	available	4	28	0	1.[identifier omitted]-05
mt30-48M	mt30-317M	reacher-easy	p0.2	available	8	24	0	0.00700037
mt30-48M	mt30-317M	walker-walk	p0.2	available	0	32	0	4.[identifier omitted]-10
mt30-48M	single-task-5M	cartpole-balance	p1	available	32	0	0	4.[identifier omitted]-10
mt30-48M	single-task-5M	reacher-easy	p1	available	0	32	0	4.[identifier omitted]-10
mt30-48M	single-task-5M	walker-walk	p1	available	32	0	0	4.[identifier omitted]-10
mt30-48M	single-task-5M	cartpole-balance	p0.2	available	32	0	0	4.[identifier omitted]-10
mt30-48M	single-task-5M	reacher-easy	p0.2	available	4	28	0	1.[identifier omitted]-05
mt30-48M	single-task-5M	walker-walk	p0.2	available	32	0	0	4.[identifier omitted]-10
mt30-317M	single-task-5M	cartpole-balance	p1	available	32	0	0	4.[identifier omitted]-10
mt30-317M	single-task-5M	reacher-easy	p1	available	1	31	0	1.[identifier omitted]-08
mt30-317M	single-task-5M	walker-walk	p1	available	32	0	0	4.[identifier omitted]-10
mt30-317M	single-task-5M	cartpole-balance	p0.2	available	32	0	0	4.[identifier omitted]-10
mt30-317M	single-task-5M	reacher-easy	p0.2	available	2	30	0	2.[identifier omitted]-07
mt30-317M	single-task-5M	walker-walk	p0.2	available	32	0	0	4.[identifier omitted]-10


==> anc/j-017.tsv <==
first	second	task	holm_p	separated	G_difference	first_only	second_only
mt30-1M	mt30-5M	cartpole-balance	4.[identifier omitted]-08	True	-0.446804	0	0
mt30-1M	mt30-5M	reacher-easy	7.[identifier omitted]-05	True	-0.331463	0	0
mt30-1M	mt30-5M	walker-walk	4.[identifier omitted]-08	True	-0.848626	0	0
mt30-1M	mt30-5M	cartpole-balance	4.[identifier omitted]-08	True	-0.022646	0	4
mt30-1M	mt30-5M	reacher-easy	7.[identifier omitted]-05	True	-0.0480721	0	1
mt30-1M	mt30-5M	walker-walk	4.[identifier omitted]-08	True	-0.0842326	0	0
mt30-1M	mt30-19M	cartpole-balance	6.[identifier omitted]-07	True	-0.318714	0	0
mt30-1M	mt30-19M	reacher-easy	7.[identifier omitted]-05	True	-0.319914	0	0
mt30-1M	mt30-19M	walker-walk	4.[identifier omitted]-08	True	-1.42231	0	0
mt30-1M	mt30-19M	cartpole-balance	6.[identifier omitted]-07	True	-0.0158698	0	4
mt30-1M	mt30-19M	reacher-easy	0.00237456	True	-0.0591286	0	1
mt30-1M	mt30-19M	walker-walk	4.[identifier omitted]-08	True	-0.141989	0	0
mt30-1M	mt30-48M	cartpole-balance	4.[identifier omitted]-08	True	-0.403951	0	0
mt30-1M	mt30-48M	reacher-easy	0.00237456	True	-0.251822	0	0
mt30-1M	mt30-48M	walker-walk	4.[identifier omitted]-08	True	-1.95415	0	0
mt30-1M	mt30-48M	cartpole-balance	4.[identifier omitted]-08	True	-0.023395	0	4
mt30-1M	mt30-48M	reacher-easy	4.[identifier omitted]-08	True	-0.0720821	0	1
mt30-1M	mt30-48M	walker-walk	4.[identifier omitted]-08	True	-0.19256	0	0
mt30-1M	mt30-317M	cartpole-balance	4.[identifier omitted]-08	True	-0.567429	0	0
mt30-1M	mt30-317M	reacher-easy	8.[identifier omitted]-06	True	-0.559456	0	0
mt30-1M	mt30-317M	walker-walk	4.[identifier omitted]-08	True	-2.3307	0	0
mt30-1M	mt30-317M	cartpole-balance	4.[identifier omitted]-08	True	-0.0312981	0	4
mt30-1M	mt30-317M	reacher-easy	4.[identifier omitted]-08	True	-0.096132	0	1
mt30-1M	mt30-317M	walker-walk	4.[identifier omitted]-08	True	-0.249552	0	0
mt30-1M	single-task-5M	cartpole-balance	4.[identifier omitted]-08	True	0.335933	8	0
mt30-1M	single-task-5M	reacher-easy	4.[identifier omitted]-08	True	-1.04155	0	0
mt30-1M	single-task-5M	walker-walk	4.[identifier omitted]-08	True	-0.539867	0	0
mt30-1M	single-task-5M	cartpole-balance	8.[identifier omitted]-06	True	0.0122061	28	0
mt30-1M	single-task-5M	reacher-easy	4.[identifier omitted]-08	True	-0.150543	0	1
mt30-1M	single-task-5M	walker-walk	6.[identifier omitted]-07	True	-0.0522291	0	0
mt30-5M	mt30-19M	cartpole-balance	0.00048253	True	0.128089	0	0
mt30-5M	mt30-19M	reacher-easy	1.0	False	0.0115492	0	0
mt30-5M	mt30-19M	walker-walk	4.[identifier omitted]-08	True	-0.573684	0	0
mt30-5M	mt30-19M	cartpole-balance	0.0910048	False	0.00677619	0	0
mt30-5M	mt30-19M	reacher-easy	1.0	False	-0.0110565	0	0
mt30-5M	mt30-19M	walker-walk	4.[identifier omitted]-08	True	-0.0577561	0	0
mt30-5M	mt30-48M	cartpole-balance	0.0910048	False	0.0428527	0	0
mt30-5M	mt30-48M	reacher-easy	1.0	False	0.0796411	0	0
mt30-5M	mt30-48M	walker-walk	4.[identifier omitted]-08	True	-1.10553	0	0
mt30-5M	mt30-48M	cartpole-balance	1.0	False	-0.00074896	0	0
mt30-5M	mt30-48M	reacher-easy	0.160493	False	-0.02401	0	0
mt30-5M	mt30-48M	walker-walk	4.[identifier omitted]-08	True	-0.108328	0	0
mt30-5M	mt30-317M	cartpole-balance	0.0336384	False	-0.120625	0	0
mt30-5M	mt30-317M	reacher-easy	0.00963095	True	-0.227993	0	0
mt30-5M	mt30-317M	walker-walk	4.[identifier omitted]-08	True	-1.48208	0	0
mt30-5M	mt30-317M	cartpole-balance	0.0336384	False	-0.00865207	0	0
mt30-5M	mt30-317M	reacher-easy	0.00237456	True	-0.04806	0	0
mt30-5M	mt30-317M	walker-walk	4.[identifier omitted]-08	True	-0.165319	0	0
mt30-5M	single-task-5M	cartpole-balance	4.[identifier omitted]-08	True	0.782737	8	0
mt30-5M	single-task-5M	reacher-easy	4.[identifier omitted]-08	True	-0.710083	0	0
mt30-5M	single-task-5M	walker-walk	0.0910048	False	0.308759	0	0
mt30-5M	single-task-5M	cartpole-balance	4.[identifier omitted]-08	True	0.0348521	32	0
mt30-5M	single-task-5M	reacher-easy	6.[identifier omitted]-07	True	-0.102471	0	0
mt30-5M	single-task-5M	walker-walk	0.160493	False	0.0320036	0	0
mt30-19M	mt30-48M	cartpole-balance	0.0910048	False	-0.0852368	0	0
mt30-19M	mt30-48M	reacher-easy	1.0	False	0.0680919	0	0
mt30-19M	mt30-48M	walker-walk	4.[identifier omitted]-08	True	-0.531842	0	0
mt30-19M	mt30-48M	cartpole-balance	0.0336384	False	-0.00752515	0	0
mt30-19M	mt30-48M	reacher-easy	0.160493	False	-0.0129535	0	0
mt30-19M	mt30-48M	walker-walk	4.[identifier omitted]-08	True	-0.0505717	0	0
mt30-19M	mt30-317M	cartpole-balance	8.[identifier omitted]-06	True	-0.248715	0	0
mt30-19M	mt30-317M	reacher-easy	0.00963095	True	-0.239542	0	0
mt30-19M	mt30-317M	walker-walk	4.[identifier omitted]-08	True	-0.908393	0	0
mt30-19M	mt30-317M	cartpole-balance	6.[identifier omitted]-07	True	-0.0154283	0	0
mt30-19M	mt30-317M	reacher-easy	0.00048253	True	-0.0370035	0	0
mt30-19M	mt30-317M	walker-walk	4.[identifier omitted]-08	True	-0.107563	0	0
mt30-19M	single-task-5M	cartpole-balance	4.[identifier omitted]-08	True	0.654648	8	0
mt30-19M	single-task-5M	reacher-easy	4.[identifier omitted]-08	True	-0.721632	0	0
mt30-19M	single-task-5M	walker-walk	4.[identifier omitted]-08	True	0.882443	0	0
mt30-19M	single-task-5M	cartpole-balance	4.[identifier omitted]-08	True	0.028076	32	0
mt30-19M	single-task-5M	reacher-easy	8.[identifier omitted]-06	True	-0.0914143	0	0
mt30-19M	single-task-5M	walker-walk	6.[identifier omitted]-07	True	0.0897597	0	0
mt30-48M	mt30-317M	cartpole-balance	6.[identifier omitted]-07	True	-0.163478	0	0
mt30-48M	mt30-317M	reacher-easy	7.[identifier omitted]-05	True	-0.307634	0	0
mt30-48M	mt30-317M	walker-walk	4.[identifier omitted]-08	True	-0.376551	0	0
mt30-48M	mt30-317M	cartpole-balance	0.00048253	True	-0.0079031	0	0
mt30-48M	mt30-317M	reacher-easy	0.0910048	False	-0.02405	0	0
mt30-48M	mt30-317M	walker-walk	4.[identifier omitted]-08	True	-0.0569916	0	0
mt30-48M	single-task-5M	cartpole-balance	4.[identifier omitted]-08	True	0.739884	8	0
mt30-48M	single-task-5M	reacher-easy	4.[identifier omitted]-08	True	-0.789724	0	0
mt30-48M	single-task-5M	walker-walk	4.[identifier omitted]-08	True	1.41428	0	0
mt30-48M	single-task-5M	cartpole-balance	4.[identifier omitted]-08	True	0.0356011	32	0
mt30-48M	single-task-5M	reacher-easy	0.00048253	True	-0.0784608	0	0
mt30-48M	single-task-5M	walker-walk	4.[identifier omitted]-08	True	0.140331	0	0
mt30-317M	single-task-5M	cartpole-balance	4.[identifier omitted]-08	True	0.903363	8	0
mt30-317M	single-task-5M	reacher-easy	6.[identifier omitted]-07	True	-0.48209	0	0
mt30-317M	single-task-5M	walker-walk	4.[identifier omitted]-08	True	1.79084	0	0
mt30-317M	single-task-5M	cartpole-balance	4.[identifier omitted]-08	True	0.0435042	32	0
mt30-317M	single-task-5M	reacher-easy	8.[identifier omitted]-06	True	-0.0544109	0	0
mt30-317M	single-task-5M	walker-walk	4.[identifier omitted]-08	True	0.197323	0	0


==> anc/j-018.tsv <==
scorer	task	condition	status	C	G	G_nonempty	G_origin	mean_ascending_midrank
WM-8	cartpole-balance	p1	available	23	0.0149257	0.0149257	0.0149257	69.487375
WM-16	cartpole-balance	p1	available	24	0.0155649	0.0155649	0.0155649	69.488375
IDM-V	cartpole-balance	p1	available	32	3.51687	3.51687	3.51687	124.99
IDM-V-clean	cartpole-balance	p1	available	32	3.51687	3.51687	3.51687	124.99
IDM-L	cartpole-balance	p1	available	32	3.60775	3.60775	3.60775	125.226
WM-8	cartpole-balance	p0.2	available	0	0.000145073	0.000145073	0.000145073	66.116625
WM-16	cartpole-balance	p0.2	available	0	0.000227808	0.000227808	0.000227808	66.1219
IDM-V	cartpole-balance	p0.2	available	7	0.00416655	0.00416655	0.00416655	67.478375
IDM-V-clean	cartpole-balance	p0.2	available	32	0.350885	0.350885	0.350885	76.6677
IDM-L	cartpole-balance	p0.2	available	32	0.383898	0.383898	0.383898	76.7281
WM-8	reacher-easy	p1	available	32	3.95359	3.95359	3.95359	127.31825
WM-16	reacher-easy	p1	available	32	3.95961	3.95961	3.95961	127.326
IDM-V	reacher-easy	p1	available	32	4.38266	4.38266	4.38266	127.71
IDM-V-clean	reacher-easy	p1	available	32	4.38266	4.38266	4.38266	127.71
IDM-L	reacher-easy	p1	available	32	4.82309	4.82309	4.82309	127.983
WM-8	reacher-easy	p0.2	available	32	0.329054	0.329054	0.329054	77.4205
WM-16	reacher-easy	p0.2	available	32	0.329785	0.329785	0.329785	77.4205
IDM-V	reacher-easy	p0.2	available	20	0.00661556	0.00661556	0.00661556	68.649125
IDM-V-clean	reacher-easy	p0.2	available	32	0.474324	0.474324	0.474324	77.6488
IDM-L	reacher-easy	p0.2	available	32	0.484371	0.484371	0.484371	77.6994
WM-8	walker-walk	p1	available	32	1.6904	1.6904	1.6904	115.87
WM-16	walker-walk	p1	available	32	1.69604	1.69604	1.69604	115.868625
IDM-V	walker-walk	p1	available	32	1.56091	1.56091	1.56091	115.678875
IDM-V-clean	walker-walk	p1	available	32	1.56091	1.56091	1.56091	115.678875
IDM-L	walker-walk	p1	available	32	4.15412	4.15412	4.15412	126.862375
WM-8	walker-walk	p0.2	available	25	0.0781081	0.0781081	0.0781081	74.4377
WM-16	walker-walk	p0.2	available	32	0.116507	0.116507	0.116507	74.5101
IDM-V	walker-walk	p0.2	available	3	0.00167442	0.00167442	0.00167442	67.3096
IDM-V-clean	walker-walk	p0.2	available	32	0.103074	0.103074	0.103074	74.521875
IDM-L	walker-walk	p0.2	available	32	0.401083	0.401083	0.401083	76.7918
WM-8	myo-pose	p1	available	32	1.46575	1.46575	1.46575	110.211
WM-16	myo-pose	p1	available	32	1.48242	1.48242	1.48242	110.403125
IDM-V	myo-pose	p1	available	32	4.55188	4.55188	4.55188	127.77
IDM-V-clean	myo-pose	p1	available	32	4.55188	4.55188	4.55188	127.77
IDM-L	myo-pose	p1	available	32	4.85203	4.85203	4.85203	128.0
WM-8	myo-pose	p0.2	available	30	0.111914	0.111914	0.111914	73.7209
WM-16	myo-pose	p0.2	available	30	0.108542	0.108542	0.108542	73.7859
IDM-V	myo-pose	p0.2	available	1	-0.00128526	-0.00128526	-0.00128526	67.8434
IDM-V-clean	myo-pose	p0.2	available	32	0.482308	0.482308	0.482308	77.811875
IDM-L	myo-pose	p0.2	available	32	0.526819	0.526819	0.526819	76.565
WM-8	myo-reach	p1	available	32	4.84472	4.84472	4.84409	127.998
WM-16	myo-reach	p1	available	32	4.84541	4.84541	4.84527	127.998
IDM-V	myo-reach	p1	available	29	0.914615	0.914615	0.923247	111.402
IDM-V-clean	myo-reach	p1	available	29	0.914615	0.914615	0.923247	111.402
IDM-L	myo-reach	p1	available	32	4.85203	4.85203	4.85203	128.0
WM-8	myo-reach	p0.2	available	21	0.411512	0.411512	0.406192	76.3971
WM-16	myo-reach	p0.2	available	21	0.429432	0.429432	0.423902	76.2155
IDM-V	myo-reach	p0.2	available	0	-0.0717559	-0.0717559	-0.0697897	66.8208
IDM-V-clean	myo-reach	p0.2	available	3	0.0353161	0.0353161	0.0369404	74.5424
IDM-L	myo-reach	p0.2	available	27	0.48641	0.48641	0.481194	76.5085
WM-8	myo-obj-hold	p1	available	32	3.8609	3.8609	3.87175	126.527
WM-16	myo-obj-hold	p1	available	32	3.87517	3.87517	3.88382	126.547
IDM-V	myo-obj-hold	p1	available	32	2.07834	2.07834	2.07409	122.433
IDM-V-clean	myo-obj-hold	p1	available	32	2.07834	2.07834	2.07409	122.433
IDM-L	myo-obj-hold	p1	available	32	4.85203	4.85203	4.85203	128.0
WM-8	myo-obj-hold	p0.2	available	21	0.314271	0.314271	0.318586	76.6549
WM-16	myo-obj-hold	p0.2	available	24	0.319841	0.319841	0.32437	76.4632
IDM-V	myo-obj-hold	p0.2	available	0	-0.0172436	-0.0172436	-0.0172096	65.2147
IDM-V-clean	myo-obj-hold	p0.2	available	11	0.147037	0.147037	0.1482	77.7239
IDM-L	myo-obj-hold	p0.2	available	26	0.456644	0.456644	0.462532	77.8344


==> anc/j-019.tsv <==
scorer	task	condition	first_rank_frequency
WM-8	cartpole-balance	p1	0.01725
WM-16	cartpole-balance	p1	0.0175625
IDM-V	cartpole-balance	p1	0.670063
IDM-V-clean	cartpole-balance	p1	0.670063
IDM-L	cartpole-balance	p1	0.772312
WM-8	cartpole-balance	p0.2	0.0091875
WM-16	cartpole-balance	p0.2	0.009125
IDM-V	cartpole-balance	p0.2	0.008
IDM-V-clean	cartpole-balance	p0.2	0.140063
IDM-L	cartpole-balance	p0.2	0.160812
WM-8	reacher-easy	p1	0.664
WM-16	reacher-easy	p1	0.665063
IDM-V	reacher-easy	p1	0.973
IDM-V-clean	reacher-easy	p1	0.973
IDM-L	reacher-easy	p1	0.987812
WM-8	reacher-easy	p0.2	0.127438
WM-16	reacher-easy	p0.2	0.127375
IDM-V	reacher-easy	p0.2	0.008125
IDM-V-clean	reacher-easy	p0.2	0.199
IDM-L	reacher-easy	p0.2	0.202313
WM-8	walker-walk	p1	0.2385
WM-16	walker-walk	p1	0.2375
IDM-V	walker-walk	p1	0.195937
IDM-V-clean	walker-walk	p1	0.195937
IDM-L	walker-walk	p1	0.796063
WM-8	walker-walk	p0.2	0.05075
WM-16	walker-walk	p0.2	0.0531875
IDM-V	walker-walk	p0.2	0.009
IDM-V-clean	walker-walk	p0.2	0.042875
IDM-L	walker-walk	p0.2	0.1635
WM-8	myo-pose	p1	0.315312
WM-16	myo-pose	p1	0.315
IDM-V	myo-pose	p1	0.962812
IDM-V-clean	myo-pose	p1	0.962812
IDM-L	myo-pose	p1	1.0
WM-8	myo-pose	p0.2	0.06625
WM-16	myo-pose	p0.2	0.066875
IDM-V	myo-pose	p0.2	0.0146875
IDM-V-clean	myo-pose	p0.2	0.199687
IDM-L	myo-pose	p0.2	0.206563
WM-8	myo-reach	p1	0.997727
WM-16	myo-reach	p1	0.997727
IDM-V	myo-reach	p1	0.2
IDM-V-clean	myo-reach	p1	0.2
IDM-L	myo-reach	p1	1.0
WM-8	myo-reach	p0.2	0.191283
WM-16	myo-reach	p0.2	0.191283
IDM-V	myo-reach	p0.2	0.0193705
IDM-V-clean	myo-reach	p0.2	0.0460048
IDM-L	myo-reach	p0.2	0.191283
WM-8	myo-obj-hold	p1	0.758887
WM-16	myo-obj-hold	p1	0.744977
IDM-V	myo-obj-hold	p1	0.394127
IDM-V-clean	myo-obj-hold	p1	0.394127
IDM-L	myo-obj-hold	p1	1.0
WM-8	myo-obj-hold	p0.2	0.139571
WM-16	myo-obj-hold	p0.2	0.141104
IDM-V	myo-obj-hold	p0.2	0.00766871
IDM-V-clean	myo-obj-hold	p0.2	0.0966258
IDM-L	myo-obj-hold	p0.2	0.21319


==> anc/j-020.tsv <==
scorer	condition	status	summed_C	summed_G
WM-8	p1	available	183	15.8303
WM-16	p1	available	184	15.8742
IDM-V	p1	available	189	17.0053
IDM-V-clean	p1	available	189	17.0053
IDM-L	p1	available	192	27.141
WM-8	p0.2	available	129	1.245
WM-16	p0.2	available	139	1.30433
IDM-V	p0.2	available	31	-0.0778282
IDM-V-clean	p0.2	available	142	1.59294
IDM-L	p0.2	available	181	2.73922


==> anc/j-021.tsv <==
fit	status	optimizer_units	held_out_units	configuration_units	training_transitions	held_out_transitions	sampled_presentations	presentations_per_training_transition
IDM|cartpole-balance|p1|V	available	7	1	8	3500	500	5120000	1462.857143
IDM|cartpole-balance|p0.2|V	available	7	1	8	3500	500	5120000	1462.857143
IDM|cartpole-balance|p1|L	available	230	26	8	115000	13000	5120000	44.5217
IDM|reacher-easy|p1|V	available	7	1	8	3500	500	5120000	1462.857143
IDM|reacher-easy|p0.2|V	available	7	1	8	3500	500	5120000	1462.857143
IDM|reacher-easy|p1|L	available	230	26	8	115000	13000	5120000	44.5217
IDM|walker-walk|p1|V	available	7	1	8	3500	500	5120000	1462.857143
IDM|walker-walk|p0.2|V	available	7	1	8	3500	500	5120000	1462.857143
IDM|walker-walk|p1|L	available	230	26	8	115000	13000	5120000	44.5217
IDM|myo-pose|p1|V	available	7	1	8	700	100	5120000	7314.285714
IDM|myo-pose|p0.2|V	available	7	1	8	700	100	5120000	7314.285714
IDM|myo-pose|p1|L	available	230	26	8	23000	2600	5120000	222.609
IDM|myo-reach|p1|V	available	7	1	8	103	12	5120000	49708.73786
IDM|myo-reach|p0.2|V	available	7	1	8	91	13	5120000	56263.73626
IDM|myo-reach|p1|L	available	230	26	8	3048	335	5120000	1679.790026
IDM|myo-obj-hold|p1|V	available	7	1	8	141	20	5120000	36312.05674
IDM|myo-obj-hold|p0.2|V	available	7	1	8	145	20	5120000	35310.34483
IDM|myo-obj-hold|p1|L	available	230	26	8	4707	541	5120000	1087.741661


==> anc/j-022.tsv <==
fit	status	optimizer_units	selected_step	selected_loss	first_heldout_loss	last_heldout_loss	evaluated_steps
IDM|cartpole-balance|p1|V	available	7	14500	-3.72163	-1.99129	-0.443588	40
IDM|cartpole-balance|p0.2|V	available	7	1000	0.823277	0.829997	368.976532	40
IDM|cartpole-balance|p1|L	available	230	10500	-3.62769	-1.06489	-2.12049	40
IDM|reacher-easy|p1|V	available	7	20000	-3.33342	-2.04119	-3.33342	40
IDM|reacher-easy|p0.2|V	available	7	500	0.899274	0.899274	1283.771973	40
IDM|reacher-easy|p1|L	available	230	18000	-3.86711	-1.80573	-3.71167	40
IDM|walker-walk|p1|V	available	7	500	0.757007	0.757007	546.956	40
IDM|walker-walk|p0.2|V	available	7	500	1.03449	1.03449	1242.914673	40
IDM|walker-walk|p1|L	available	230	18500	-0.234702	0.483099	-0.225914	40
IDM|myo-pose|p1|V	available	7	500	29.7053	29.7053	230.279	40
IDM|myo-pose|p0.2|V	available	7	500	45.0256	45.0256	174.507019	40
IDM|myo-pose|p1|L	available	230	20000	-0.915243	-0.0408492	-0.915243	40
IDM|myo-reach|p1|V	available	7	1500	10.915	29.6586	900.016	40
IDM|myo-reach|p0.2|V	available	7	1500	21.6181	57.0524	254.711	40
IDM|myo-reach|p1|L	available	230	500	0.543436	0.543436	126.982	40
IDM|myo-obj-hold|p1|V	available	7	2500	3.67187	202.793	62.0779	40
IDM|myo-obj-hold|p0.2|V	available	7	9500	26.6284	428.216	189.233	40
IDM|myo-obj-hold|p1|L	available	230	500	0.114421	0.114421	63.637	40


==> anc/j-023.tsv <==
panel	statistic	status	C	N	binomial_upper_tail	audit_trigger
gain1|configuration=p1	T	available	0	384	1.0	False
gain1|configuration=p1	TS_C	available	0	384	1.0	False
gain1|configuration=p1	SW	available	0	384	1.0	False
gain1|configuration=p1	R1/2	available	0	384	1.0	False
gain1|configuration=p1	PRseq	available	27	384	0.0491187	False
gain0.5|configuration=p1	T	available	0	384	1.0	False
gain0.5|configuration=p1	TS_C	available	0	384	1.0	False
gain0.5|configuration=p1	SW	available	0	384	1.0	False
gain0.5|configuration=p1	R1/2	available	0	384	1.0	False
gain0.5|configuration=p1	PRseq	available	24	384	0.156682	False
gain0.25|configuration=p1	T	available	0	384	1.0	False
gain0.25|configuration=p1	TS_C	available	0	384	1.0	False
gain0.25|configuration=p1	SW	available	0	384	1.0	False
gain0.25|configuration=p1	R1/2	available	1	384	1	False
gain0.25|configuration=p1	PRseq	available	24	384	0.156682	False
gain0.1|configuration=p1	T	available	0	384	1.0	False
gain0.1|configuration=p1	TS_C	available	0	384	1.0	False
gain0.1|configuration=p1	SW	available	0	384	1.0	False
gain0.1|configuration=p1	R1/2	available	1	384	1	False
gain0.1|configuration=p1	PRseq	available	23	384	0.215534	False
gain0|configuration=p1	T	available	0	384	1.0	False
gain0|configuration=p1	TS_C	available	0	384	1.0	False
gain0|configuration=p1	SW	available	0	384	1.0	False
gain0|configuration=p1	R1/2	available	0	384	1.0	False
gain0|configuration=p1	PRseq	available	27	384	0.0491187	False
mask0.75|configuration=p1	T	available	0	384	1.0	False
mask0.75|configuration=p1	TS_C	available	0	384	1.0	False
mask0.75|configuration=p1	SW	available	0	384	1.0	False
mask0.75|configuration=p1	R1/2	available	0	384	1.0	False
mask0.75|configuration=p1	PRseq	available	23	384	0.215534	False
mask0.5|configuration=p1	T	available	0	384	1.0	False
mask0.5|configuration=p1	TS_C	available	0	384	1.0	False
mask0.5|configuration=p1	SW	available	0	384	1.0	False
mask0.5|configuration=p1	R1/2	available	0	384	1.0	False
mask0.5|configuration=p1	PRseq	available	26	384	0.07478	False
mask0.25|configuration=p1	T	available	0	384	1.0	False
mask0.25|configuration=p1	TS_C	available	0	384	1.0	False
mask0.25|configuration=p1	SW	available	0	384	1.0	False
mask0.25|configuration=p1	R1/2	available	1	384	1	False
mask0.25|configuration=p1	PRseq	available	21	384	0.368388	False
sign-flip|configuration=p1	T	available	0	384	1.0	False
sign-flip|configuration=p1	TS_C	available	0	384	1.0	False
sign-flip|configuration=p1	SW	available	0	384	1.0	False
sign-flip|configuration=p1	R1/2	available	0	384	1.0	False
sign-flip|configuration=p1	PRseq	available	24	384	0.156682	False
WM-8|configuration=p1	T	available	0	384	1.0	False
WM-8|configuration=p1	TS_C	available	0	384	1.0	False
WM-8|configuration=p1	SW	available	0	384	1.0	False
WM-8|configuration=p1	R1/2	available	0	384	1.0	False
WM-8|configuration=p1	PRseq	available	26	384	0.07478	False
IDM-V|configuration=p1	T	available	0	384	1.0	False
IDM-V|configuration=p1	TS_C	available	0	384	1.0	False
IDM-V|configuration=p1	SW	available	0	384	1.0	False
IDM-V|configuration=p1	R1/2	available	0	384	1.0	False
IDM-V|configuration=p1	PRseq	available	20	384	0.458064	False
IDM-L|configuration=p1	T	available	0	384	1.0	False
IDM-L|configuration=p1	TS_C	available	0	384	1.0	False
IDM-L|configuration=p1	SW	available	0	384	1.0	False
IDM-L|configuration=p1	R1/2	available	0	384	1.0	False
IDM-L|configuration=p1	PRseq	available	19	384	0.551425	False
mt30-1M|configuration=p1	T	available	0	192	1.0	False
mt30-1M|configuration=p1	TS_C	available	0	192	1.0	False
mt30-1M|configuration=p1	SW	available	0	192	1.0	False
mt30-1M|configuration=p1	R1/2	available	0	192	1.0	False
mt30-1M|configuration=p1	PRseq	available	13	192	0.166736	False
mt30-5M|configuration=p1	T	available	0	192	1.0	False
mt30-5M|configuration=p1	TS_C	available	0	192	1.0	False
mt30-5M|configuration=p1	SW	available	0	192	1.0	False
mt30-5M|configuration=p1	R1/2	available	0	192	1.0	False
mt30-5M|configuration=p1	PRseq	available	12	192	0.254801	False
mt30-19M|configuration=p1	T	available	0	192	1.0	False
mt30-19M|configuration=p1	TS_C	available	0	192	1.0	False
mt30-19M|configuration=p1	SW	available	0	192	1.0	False
mt30-19M|configuration=p1	R1/2	available	0	192	1.0	False
mt30-19M|configuration=p1	PRseq	available	10	192	0.493125	False
mt30-48M|configuration=p1	T	available	0	192	1.0	False
mt30-48M|configuration=p1	TS_C	available	0	192	1.0	False
mt30-48M|configuration=p1	SW	available	0	192	1.0	False
mt30-48M|configuration=p1	R1/2	available	0	192	1.0	False
mt30-48M|configuration=p1	PRseq	available	8	192	0.748306	False
mt30-317M|configuration=p1	T	available	0	192	1.0	False
mt30-317M|configuration=p1	TS_C	available	0	192	1.0	False
mt30-317M|configuration=p1	SW	available	0	192	1.0	False
mt30-317M|configuration=p1	R1/2	available	0	192	1.0	False
mt30-317M|configuration=p1	PRseq	available	8	192	0.748306	False
single-task-5M|configuration=p1	T	available	0	192	1.0	False
single-task-5M|configuration=p1	TS_C	available	0	192	1.0	False
single-task-5M|configuration=p1	SW	available	0	192	1.0	False
single-task-5M|configuration=p1	R1/2	available	0	192	1.0	False
single-task-5M|configuration=p1	PRseq	available	16	192	0.0323989	False
gain1|configuration=p0.2	T	available	2	384	1	False
gain1|configuration=p0.2	TS_C	available	0	384	1.0	False
gain1|configuration=p0.2	SW	available	0	384	1.0	False
gain1|configuration=p0.2	R1/2	available	1	384	1	False
gain1|configuration=p0.2	PRseq	available	24	384	0.156682	False
gain0.5|configuration=p0.2	T	available	0	384	1.0	False
gain0.5|configuration=p0.2	TS_C	available	2	384	1	False
gain0.5|configuration=p0.2	SW	available	2	384	1	False
gain0.5|configuration=p0.2	R1/2	available	1	384	1	False
gain0.5|configuration=p0.2	PRseq	available	25	384	0.110091	False
gain0.25|configuration=p0.2	T	available	1	384	1	False
gain0.25|configuration=p0.2	TS_C	available	1	384	1	False
gain0.25|configuration=p0.2	SW	available	2	384	1	False
gain0.25|configuration=p0.2	R1/2	available	1	384	1	False
gain0.25|configuration=p0.2	PRseq	available	23	384	0.215534	False
gain0.1|configuration=p0.2	T	available	1	384	1	False
gain0.1|configuration=p0.2	TS_C	available	1	384	1	False
gain0.1|configuration=p0.2	SW	available	1	384	1	False
gain0.1|configuration=p0.2	R1/2	available	2	384	1	False
gain0.1|configuration=p0.2	PRseq	available	23	384	0.215534	False
gain0|configuration=p0.2	T	available	0	384	1.0	False
gain0|configuration=p0.2	TS_C	available	0	384	1.0	False
gain0|configuration=p0.2	SW	available	0	384	1.0	False
gain0|configuration=p0.2	R1/2	available	0	384	1.0	False
gain0|configuration=p0.2	PRseq	available	27	384	0.0491187	False
mask0.75|configuration=p0.2	T	available	2	384	1	False
mask0.75|configuration=p0.2	TS_C	available	0	384	1.0	False
mask0.75|configuration=p0.2	SW	available	0	384	1.0	False
mask0.75|configuration=p0.2	R1/2	available	0	384	1.0	False
mask0.75|configuration=p0.2	PRseq	available	23	384	0.215534	False
mask0.5|configuration=p0.2	T	available	0	384	1.0	False
mask0.5|configuration=p0.2	TS_C	available	1	384	1	False
mask0.5|configuration=p0.2	SW	available	1	384	1	False
mask0.5|configuration=p0.2	R1/2	available	0	384	1.0	False
mask0.5|configuration=p0.2	PRseq	available	26	384	0.07478	False
mask0.25|configuration=p0.2	T	available	0	384	1.0	False
mask0.25|configuration=p0.2	TS_C	available	0	384	1.0	False
mask0.25|configuration=p0.2	SW	available	0	384	1.0	False
mask0.25|configuration=p0.2	R1/2	available	2	384	1	False
mask0.25|configuration=p0.2	PRseq	available	21	384	0.368388	False
sign-flip|configuration=p0.2	T	available	0	384	1.0	False
sign-flip|configuration=p0.2	TS_C	available	0	384	1.0	False
sign-flip|configuration=p0.2	SW	available	0	384	1.0	False
sign-flip|configuration=p0.2	R1/2	available	2	384	1	False
sign-flip|configuration=p0.2	PRseq	available	26	384	0.07478	False
WM-8|configuration=p0.2	T	available	2	384	1	False
WM-8|configuration=p0.2	TS_C	available	0	384	1.0	False
WM-8|configuration=p0.2	SW	available	0	384	1.0	False
WM-8|configuration=p0.2	R1/2	available	0	384	1.0	False
WM-8|configuration=p0.2	PRseq	available	24	384	0.156682	False
IDM-V|configuration=p0.2	T	available	1	384	1	False
IDM-V|configuration=p0.2	TS_C	available	1	384	1	False
IDM-V|configuration=p0.2	SW	available	1	384	1	False
IDM-V|configuration=p0.2	R1/2	available	0	384	1.0	False
IDM-V|configuration=p0.2	PRseq	available	19	384	0.551425	False
IDM-V-clean|configuration=p0.2	T	available	1	384	1	False
IDM-V-clean|configuration=p0.2	TS_C	available	1	384	1	False
IDM-V-clean|configuration=p0.2	SW	available	1	384	1	False
IDM-V-clean|configuration=p0.2	R1/2	available	0	384	1.0	False
IDM-V-clean|configuration=p0.2	PRseq	available	20	384	0.458064	False
IDM-L|configuration=p0.2	T	available	0	384	1.0	False
IDM-L|configuration=p0.2	TS_C	available	0	384	1.0	False
IDM-L|configuration=p0.2	SW	available	0	384	1.0	False
IDM-L|configuration=p0.2	R1/2	available	0	384	1.0	False
IDM-L|configuration=p0.2	PRseq	available	19	384	0.551425	False
mt30-1M|configuration=p0.2	T	available	0	192	1.0	False
mt30-1M|configuration=p0.2	TS_C	available	0	192	1.0	False
mt30-1M|configuration=p0.2	SW	available	0	192	1.0	False
mt30-1M|configuration=p0.2	R1/2	available	0	192	1.0	False
mt30-1M|configuration=p0.2	PRseq	available	10	192	0.493125	False
mt30-5M|configuration=p0.2	T	available	0	192	1.0	False
mt30-5M|configuration=p0.2	TS_C	available	0	192	1.0	False
mt30-5M|configuration=p0.2	SW	available	0	192	1.0	False
mt30-5M|configuration=p0.2	R1/2	available	0	192	1.0	False
mt30-5M|configuration=p0.2	PRseq	available	11	192	0.365734	False
mt30-19M|configuration=p0.2	T	available	0	192	1.0	False
mt30-19M|configuration=p0.2	TS_C	available	0	192	1.0	False
mt30-19M|configuration=p0.2	SW	available	0	192	1.0	False
mt30-19M|configuration=p0.2	R1/2	available	0	192	1.0	False
mt30-19M|configuration=p0.2	PRseq	available	9	192	0.625388	False
mt30-48M|configuration=p0.2	T	available	0	192	1.0	False
mt30-48M|configuration=p0.2	TS_C	available	0	192	1.0	False
mt30-48M|configuration=p0.2	SW	available	0	192	1.0	False
mt30-48M|configuration=p0.2	R1/2	available	0	192	1.0	False
mt30-48M|configuration=p0.2	PRseq	available	9	192	0.625388	False
mt30-317M|configuration=p0.2	T	available	0	192	1.0	False
mt30-317M|configuration=p0.2	TS_C	available	0	192	1.0	False
mt30-317M|configuration=p0.2	SW	available	0	192	1.0	False
mt30-317M|configuration=p0.2	R1/2	available	0	192	1.0	False
mt30-317M|configuration=p0.2	PRseq	available	8	192	0.748306	False
single-task-5M|configuration=p0.2	T	available	0	192	1.0	False
single-task-5M|configuration=p0.2	TS_C	available	0	192	1.0	False
single-task-5M|configuration=p0.2	SW	available	0	192	1.0	False
single-task-5M|configuration=p0.2	R1/2	available	0	192	1.0	False
single-task-5M|configuration=p0.2	PRseq	available	13	192	0.166736	False


==> anc/j-024.tsv <==
forecast	outcome	numbers
1	held	"{""summed_C"":[139, 126, 112, 104, 0], ""adjacent_changes"":[-13, -14, -8, -104]}"
2	held	"{""intact_summed_G"":15.8742, ""half_gain_summed_G"":10.2861}"
3	held	"{""intact_summed_C"":139, ""mask_summed_C"":78, ""drop"":61}"
4	held	"{""tasks"":[""cartpole-balance"", ""reacher-easy"", ""walker-walk"", ""myo-pose"", ""myo-reach"", ""myo-obj-hold""], ""ratios"":[0.577833, 43.3448, 1.40403, 0.968786, 2.0355, 1.80388], ""count_below_1_10"":2}"
5	held	"{""tasks"":[""cartpole-balance"", ""reacher-easy"", ""walker-walk""], ""mt317"":[0.918927, 3.47752, 3.48688], ""mt1"":[0.351498, 2.91807, 1.15617]}"
6	failed	"{""tasks"":[""cartpole-balance"", ""reacher-easy"", ""walker-walk""], ""by_size"":[[0.351498, 2.91807, 1.15617], [0.798302, 3.24953, 2.0048], [0.670213, 3.23798, 2.57848], [0.755449, 3.16989, 3.11033], [0.918927, 3.47752, 3.48688]], ""nondecreasing_tasks"":1}"
7	failed	"{""tasks"":[""cartpole-balance"", ""reacher-easy"", ""walker-walk""], ""single_task"":[0.0155649, 3.95961, 1.69604], ""mt5"":[0.798302, 3.24953, 2.0048], ""single_task_larger_tasks"":1}"
8	held	"{""IDM_label"":""IDM-L"", ""IDM_summed_C"":181, ""WM8_summed_C"":129}"
9	held	"{""IDM_label"":""IDM-V"", ""IDM_summed_C"":31, ""WM8_summed_C"":129}"
10	held	"{""panels"":37, ""statistic_panels"":185, ""failed_components"":[]}"


==> anc/j-025.tsv <==
Indices	Component	Definition
0-2	position (3)	Cart x followed by pole rotation-matrix zz and xz (cosine and sine).
3-4	velocity (2)	Generalized velocities in joint order.


==> anc/j-026.tsv <==
Indices	Component	Definition
0-1	position (2)	Generalized joint positions.
2-3	to_target (2)	Target geom position minus finger geom position in global x/y.
4-5	velocity (2)	Generalized joint velocities.


==> anc/j-027.tsv <==
Indices	Component	Definition
0-13	orientations (14)	For each non-world body in XML order: rotation-matrix xx then xz.
14-14	height (1)	Torso world z position.
15-23	velocity (9)	Generalized velocities in XML joint order.


==> anc/j-028.tsv <==
Indices	Component	Definition
0-22	qpos (23)	Hand generalized joint positions.
23-45	qvel (23)	Hand generalized velocities multiplied by environment dt = 0.02 s.
46-68	pose_err (23)	Fixed target_jnt_value minus qpos.
69-107	act (39)	MuJoCo muscle actuator activation state sim.data.act, in actuator XML order.


==> anc/j-029.tsv <==
Indices	Component	Definition
0-22	qpos (23)	Hand generalized joint positions.
23-45	qvel (23)	Hand generalized velocities multiplied by environment dt = 0.02 s.
46-60	tip_pos (15)	World xyz fingertip positions in thumb, index, middle, ring, little-finger order.
61-75	reach_err (15)	Target position minus fingertip position in the same site/xyz order.
76-114	act (39)	MuJoCo muscle actuator activation state sim.data.act, in actuator XML order.


==> anc/j-030.tsv <==
Indices	Component	Definition
0-22	hand_qpos (23)	qpos[:-7]: hand positions; omit the object free-joint position/quaternion.
23-45	hand_qvel (23)	qvel[:-6] times dt = 0.02 s: hand velocities; omit object free-joint velocities.
46-48	obj_pos (3)	Object site world xyz position.
49-51	obj_err (3)	Goal site world xyz position minus object site position.
52-90	act (39)	MuJoCo muscle actuator activation state sim.data.act, in actuator XML order.


==> anc/j-031.tsv <==
Task	Units / transitions	max abs r(delta observation, action)	Attaining coordinate / action	max abs r(next observation, action)	Attaining coordinate / action
cartpole-balance	32 / 16000	0.881232	o[3] velocity.slider / u[0] slide	0.123901	o[3] velocity.slider / u[0] slide
reacher-easy	32 / 16000	0.92984	o[1] position.wrist / u[1] wrist	0.961891	o[5] velocity.wrist / u[1] wrist
walker-walk	32 / 16000	0.438985	o[20] velocity.right_ankle / u[2] right_ankle	0.601962	o[20] velocity.right_ankle / u[2] right_ankle
myo-pose	32 / 3200	0.724263	o[91] act.EPL / u[22] EPL	0.810124	o[92] act.EPB / u[23] EPB
myo-reach	32 / 440	0.756901	o[108] act.UI_UB3 / u[32] UI_UB3	0.829899	o[114] act.UI_UB5 / u[38] UI_UB5
myo-obj-hold	32 / 647	0.753616	o[63] act.FDS2 / u[11] FDS2	0.814014	o[65] act.FDP4 / u[13] FDP4


==> anc/j-032.tsv <==
Task	Scorer	G (p=1)	Rejections (p=0.2)
cartpole-balance	IDM-L	3.608	32
cartpole-balance	WM-16	0.016	0
myo-obj-hold	IDM-L	4.852	26
myo-obj-hold	WM-16	3.875	24
myo-pose	IDM-L	4.852	32
myo-pose	WM-16	1.482	30
myo-reach	IDM-L	4.852	27
myo-reach	WM-16	4.845	21
reacher-easy	IDM-L	4.823	32
reacher-easy	WM-16	3.960	32
walker-walk	IDM-L	4.154	32
walker-walk	WM-16	1.696	32


==> anc/k-001.tsv <==
task	[study directory omitted]	condition	split	planned	units	origins	mu_min
walker-stand	False	U-p1	validation	16	16	8000	NA
walker-stand	False	U-p1	test	32	32	16000	NA
walker-stand	False	U-NULL	test	64	64	32000	NA
walker-stand	False	U-p1	train	256	256	128000	NA
walker-stand	False	P-p1	validation	16	16	8000	-1
walker-stand	False	P-p1	test	32	32	16000	-1
walker-stand	False	P-NULL	test	64	64	32000	-1
walker-stand	False	P-p1	train	256	256	128000	-1
walker-walk	True	U-p1	validation	16	16	8000	NA
walker-walk	True	U-p1	test	32	32	16000	NA
walker-walk	True	U-NULL	test	64	64	32000	NA
walker-walk	True	U-p1	train	256	256	128000	NA
walker-walk	True	P-p1	validation	16	16	8000	-1
walker-walk	True	P-p1	test	32	32	16000	-1
walker-walk	True	P-NULL	test	64	64	32000	-1
walker-walk	True	P-p1	train	256	256	128000	-1
walker-run	False	U-p1	validation	16	16	8000	NA
walker-run	False	U-p1	test	32	32	16000	NA
walker-run	False	U-NULL	test	64	64	32000	NA
walker-run	False	U-p1	train	256	256	128000	NA
walker-run	False	P-p1	validation	16	16	8000	-1
walker-run	False	P-p1	test	32	32	16000	-1
walker-run	False	P-NULL	test	64	64	32000	-1
walker-run	False	P-p1	train	256	256	128000	-1
cheetah-run	False	U-p1	validation	16	16	8000	NA
cheetah-run	False	U-p1	test	32	32	16000	NA
cheetah-run	False	U-NULL	test	64	64	32000	NA
cheetah-run	False	U-p1	train	256	256	128000	NA
cheetah-run	False	P-p1	validation	16	16	8000	-1
cheetah-run	False	P-p1	test	32	32	16000	-1
cheetah-run	False	P-NULL	test	64	64	32000	-1
cheetah-run	False	P-p1	train	256	256	128000	-1
reacher-easy	True	U-p1	validation	16	16	8000	NA
reacher-easy	True	U-p1	test	32	32	16000	NA
reacher-easy	True	U-NULL	test	64	64	32000	NA
reacher-easy	True	U-p1	train	256	256	128000	NA
reacher-easy	True	P-p1	validation	16	16	8000	-1
reacher-easy	True	P-p1	test	32	32	16000	-1
reacher-easy	True	P-NULL	test	64	64	32000	-1
reacher-easy	True	P-p1	train	256	256	128000	-1
reacher-hard	False	U-p1	validation	16	16	8000	NA
reacher-hard	False	U-p1	test	32	32	16000	NA
reacher-hard	False	U-NULL	test	64	64	32000	NA
reacher-hard	False	U-p1	train	256	256	128000	NA
reacher-hard	False	P-p1	validation	16	16	8000	-1
reacher-hard	False	P-p1	test	32	32	16000	-1
reacher-hard	False	P-NULL	test	64	64	32000	-1
reacher-hard	False	P-p1	train	256	256	128000	-1
acrobot-swingup	False	U-p1	validation	16	16	8000	NA
acrobot-swingup	False	U-p1	test	32	32	16000	NA
acrobot-swingup	False	U-NULL	test	64	64	32000	NA
acrobot-swingup	False	U-p1	train	256	256	128000	NA
acrobot-swingup	False	P-p1	validation	16	16	8000	-0.99997
acrobot-swingup	False	P-p1	test	32	32	16000	-0.99993
acrobot-swingup	False	P-NULL	test	64	64	32000	-0.999979
acrobot-swingup	False	P-p1	train	256	256	128000	-0.999994
pendulum-swingup	False	U-p1	validation	16	16	8000	NA
pendulum-swingup	False	U-p1	test	32	32	16000	NA
pendulum-swingup	False	U-NULL	test	64	64	32000	NA
pendulum-swingup	False	U-p1	train	256	256	128000	NA
pendulum-swingup	False	P-p1	validation	16	16	8000	-0.999996
pendulum-swingup	False	P-p1	test	32	32	16000	-0.999996
pendulum-swingup	False	P-NULL	test	64	64	32000	-0.999996
pendulum-swingup	False	P-p1	train	256	256	128000	-0.999997
cartpole-balance	True	U-p1	validation	16	16	8000	NA
cartpole-balance	True	U-p1	test	32	32	16000	NA
cartpole-balance	True	U-NULL	test	64	64	32000	NA
cartpole-balance	True	U-p1	train	256	256	128000	NA
cartpole-balance	True	P-p1	validation	16	16	8000	-0.755326
cartpole-balance	True	P-p1	test	32	32	16000	-0.718674
cartpole-balance	True	P-NULL	test	64	64	32000	-0.781943
cartpole-balance	True	P-p1	train	256	256	128000	-0.775921
cartpole-balance-sparse	False	U-p1	validation	16	16	8000	NA
cartpole-balance-sparse	False	U-p1	test	32	32	16000	NA
cartpole-balance-sparse	False	U-NULL	test	64	64	32000	NA
cartpole-balance-sparse	False	U-p1	train	256	256	128000	NA
cartpole-balance-sparse	False	P-p1	validation	16	16	8000	-1
cartpole-balance-sparse	False	P-p1	test	32	32	16000	-1
cartpole-balance-sparse	False	P-NULL	test	64	64	32000	-1
cartpole-balance-sparse	False	P-p1	train	256	256	128000	-1
cartpole-swingup	False	U-p1	validation	16	16	8000	NA
cartpole-swingup	False	U-p1	test	32	32	16000	NA
cartpole-swingup	False	U-NULL	test	64	64	32000	NA
cartpole-swingup	False	U-p1	train	256	256	128000	NA
cartpole-swingup	False	P-p1	validation	16	16	8000	-0.998996
cartpole-swingup	False	P-p1	test	32	32	16000	-0.99903
cartpole-swingup	False	P-NULL	test	64	64	32000	-0.999061
cartpole-swingup	False	P-p1	train	256	256	128000	-0.999097
cartpole-swingup-sparse	False	U-p1	validation	16	16	8000	NA
cartpole-swingup-sparse	False	U-p1	test	32	32	16000	NA
cartpole-swingup-sparse	False	U-NULL	test	64	64	32000	NA
cartpole-swingup-sparse	False	U-p1	train	256	256	128000	NA
cartpole-swingup-sparse	False	P-p1	validation	16	16	8000	-0.999926
cartpole-swingup-sparse	False	P-p1	test	32	32	16000	-0.99998
cartpole-swingup-sparse	False	P-NULL	test	64	64	32000	-0.999963
cartpole-swingup-sparse	False	P-p1	train	256	256	128000	-0.999977
cup-catch	False	U-p1	validation	16	16	8000	NA
cup-catch	False	U-p1	test	32	32	16000	NA
cup-catch	False	U-NULL	test	64	64	32000	NA
cup-catch	False	U-p1	train	256	256	128000	NA
cup-catch	False	P-p1	validation	16	16	8000	-1
cup-catch	False	P-p1	test	32	32	16000	-1
cup-catch	False	P-NULL	test	64	64	32000	-1
cup-catch	False	P-p1	train	256	256	128000	-1
finger-spin	False	U-p1	validation	16	16	8000	NA
finger-spin	False	U-p1	test	32	32	16000	NA
finger-spin	False	U-NULL	test	64	64	32000	NA
finger-spin	False	U-p1	train	256	256	128000	NA
finger-spin	False	P-p1	validation	16	16	8000	-1
finger-spin	False	P-p1	test	32	32	16000	-1
finger-spin	False	P-NULL	test	64	64	32000	-1
finger-spin	False	P-p1	train	256	256	128000	-1
finger-turn-easy	False	U-p1	validation	16	16	8000	NA
finger-turn-easy	False	U-p1	test	32	32	16000	NA
finger-turn-easy	False	U-NULL	test	64	64	32000	NA
finger-turn-easy	False	U-p1	train	256	256	128000	NA
finger-turn-easy	False	P-p1	validation	16	16	8000	-1
finger-turn-easy	False	P-p1	test	32	32	16000	-1
finger-turn-easy	False	P-NULL	test	64	64	32000	-1
finger-turn-easy	False	P-p1	train	256	256	128000	-1
finger-turn-hard	False	U-p1	validation	16	16	8000	NA
finger-turn-hard	False	U-p1	test	32	32	16000	NA
finger-turn-hard	False	U-NULL	test	64	64	32000	NA
finger-turn-hard	False	U-p1	train	256	256	128000	NA
finger-turn-hard	False	P-p1	validation	16	16	8000	-1
finger-turn-hard	False	P-p1	test	32	32	16000	-1
finger-turn-hard	False	P-NULL	test	64	64	32000	-1
finger-turn-hard	False	P-p1	train	256	256	128000	-1
fish-swim	False	U-p1	validation	16	16	8000	NA
fish-swim	False	U-p1	test	32	32	16000	NA
fish-swim	False	U-NULL	test	64	64	32000	NA
fish-swim	False	U-p1	train	256	256	128000	NA
fish-swim	False	P-p1	validation	16	16	8000	-1
fish-swim	False	P-p1	test	32	32	16000	-1
fish-swim	False	P-NULL	test	64	64	32000	-1
fish-swim	False	P-p1	train	256	256	128000	-1
hopper-stand	False	U-p1	validation	16	16	8000	NA
hopper-stand	False	U-p1	test	32	32	16000	NA
hopper-stand	False	U-NULL	test	64	64	32000	NA
hopper-stand	False	U-p1	train	256	256	128000	NA
hopper-stand	False	P-p1	validation	16	16	8000	-1
hopper-stand	False	P-p1	test	32	32	16000	-1
hopper-stand	False	P-NULL	test	64	64	32000	-1
hopper-stand	False	P-p1	train	256	256	128000	-1
hopper-hop	False	U-p1	validation	16	16	8000	NA
hopper-hop	False	U-p1	test	32	32	16000	NA
hopper-hop	False	U-NULL	test	64	64	32000	NA
hopper-hop	False	U-p1	train	256	256	128000	NA
hopper-hop	False	P-p1	validation	16	16	8000	-1
hopper-hop	False	P-p1	test	32	32	16000	-1
hopper-hop	False	P-NULL	test	64	64	32000	-1
hopper-hop	False	P-p1	train	256	256	128000	-1
walker-walk-backwards	False	U-p1	validation	16	16	8000	NA
walker-walk-backwards	False	U-p1	test	32	32	16000	NA
walker-walk-backwards	False	U-NULL	test	64	64	32000	NA
walker-walk-backwards	False	U-p1	train	256	256	128000	NA
walker-walk-backwards	False	P-p1	validation	16	16	8000	-1
walker-walk-backwards	False	P-p1	test	32	32	16000	-1
walker-walk-backwards	False	P-NULL	test	64	64	32000	-1
walker-walk-backwards	False	P-p1	train	256	256	128000	-1
walker-run-backwards	False	U-p1	validation	16	16	8000	NA
walker-run-backwards	False	U-p1	test	32	32	16000	NA
walker-run-backwards	False	U-NULL	test	64	64	32000	NA
walker-run-backwards	False	U-p1	train	256	256	128000	NA
walker-run-backwards	False	P-p1	validation	16	16	8000	-1
walker-run-backwards	False	P-p1	test	32	32	16000	-1
walker-run-backwards	False	P-NULL	test	64	64	32000	-1
walker-run-backwards	False	P-p1	train	256	256	128000	-1
cheetah-run-backwards	False	U-p1	validation	16	16	8000	NA
cheetah-run-backwards	False	U-p1	test	32	32	16000	NA
cheetah-run-backwards	False	U-NULL	test	64	64	32000	NA
cheetah-run-backwards	False	U-p1	train	256	256	128000	NA
cheetah-run-backwards	False	P-p1	validation	16	16	8000	-1
cheetah-run-backwards	False	P-p1	test	32	32	16000	-1
cheetah-run-backwards	False	P-NULL	test	64	64	32000	-1
cheetah-run-backwards	False	P-p1	train	256	256	128000	-1
cheetah-run-front	False	U-p1	validation	16	16	8000	NA
cheetah-run-front	False	U-p1	test	32	32	16000	NA
cheetah-run-front	False	U-NULL	test	64	64	32000	NA
cheetah-run-front	False	U-p1	train	256	256	128000	NA
cheetah-run-front	False	P-p1	validation	16	16	8000	-1
cheetah-run-front	False	P-p1	test	32	32	16000	-1
cheetah-run-front	False	P-NULL	test	64	64	32000	-1
cheetah-run-front	False	P-p1	train	256	256	128000	-1
cheetah-run-back	False	U-p1	validation	16	16	8000	NA
cheetah-run-back	False	U-p1	test	32	32	16000	NA
cheetah-run-back	False	U-NULL	test	64	64	32000	NA
cheetah-run-back	False	U-p1	train	256	256	128000	NA
cheetah-run-back	False	P-p1	validation	16	16	8000	-1
cheetah-run-back	False	P-p1	test	32	32	16000	-1
cheetah-run-back	False	P-NULL	test	64	64	32000	-1
cheetah-run-back	False	P-p1	train	256	256	128000	-1
cheetah-jump	False	U-p1	validation	16	16	8000	NA
cheetah-jump	False	U-p1	test	32	32	16000	NA
cheetah-jump	False	U-NULL	test	64	64	32000	NA
cheetah-jump	False	U-p1	train	256	256	128000	NA
cheetah-jump	False	P-p1	validation	16	16	8000	-1
cheetah-jump	False	P-p1	test	32	32	16000	-1
cheetah-jump	False	P-NULL	test	64	64	32000	-1
cheetah-jump	False	P-p1	train	256	256	128000	-1
hopper-hop-backwards	False	U-p1	validation	16	16	8000	NA
hopper-hop-backwards	False	U-p1	test	32	32	16000	NA
hopper-hop-backwards	False	U-NULL	test	64	64	32000	NA
hopper-hop-backwards	False	U-p1	train	256	256	128000	NA
hopper-hop-backwards	False	P-p1	validation	16	16	8000	-1
hopper-hop-backwards	False	P-p1	test	32	32	16000	-1
hopper-hop-backwards	False	P-NULL	test	64	64	32000	-1
hopper-hop-backwards	False	P-p1	train	256	256	128000	-1
reacher-three-easy	False	U-p1	validation	16	16	8000	NA
reacher-three-easy	False	U-p1	test	32	32	16000	NA
reacher-three-easy	False	U-NULL	test	64	64	32000	NA
reacher-three-easy	False	U-p1	train	256	256	128000	NA
reacher-three-easy	False	P-p1	validation	16	16	8000	-1
reacher-three-easy	False	P-p1	test	32	32	16000	-1
reacher-three-easy	False	P-NULL	test	64	64	32000	-1
reacher-three-easy	False	P-p1	train	256	256	128000	-1
reacher-three-hard	False	U-p1	validation	16	16	8000	NA
reacher-three-hard	False	U-p1	test	32	32	16000	NA
reacher-three-hard	False	U-NULL	test	64	64	32000	NA
reacher-three-hard	False	U-p1	train	256	256	128000	NA
reacher-three-hard	False	P-p1	validation	16	16	8000	-1
reacher-three-hard	False	P-p1	test	32	32	16000	-1
reacher-three-hard	False	P-NULL	test	64	64	32000	-1
reacher-three-hard	False	P-p1	train	256	256	128000	-1
cup-spin	False	U-p1	validation	16	16	8000	NA
cup-spin	False	U-p1	test	32	32	16000	NA
cup-spin	False	U-NULL	test	64	64	32000	NA
cup-spin	False	U-p1	train	256	256	128000	NA
cup-spin	False	P-p1	validation	16	16	8000	-1
cup-spin	False	P-p1	test	32	32	16000	-1
cup-spin	False	P-NULL	test	64	64	32000	-1
cup-spin	False	P-p1	train	256	256	128000	-1
pendulum-spin	False	U-p1	validation	16	16	8000	NA
pendulum-spin	False	U-p1	test	32	32	16000	NA
pendulum-spin	False	U-NULL	test	64	64	32000	NA
pendulum-spin	False	U-p1	train	256	256	128000	NA
pendulum-spin	False	P-p1	validation	16	16	8000	-0.998906
pendulum-spin	False	P-p1	test	32	32	16000	-0.999009
pendulum-spin	False	P-NULL	test	64	64	32000	-0.998993
pendulum-spin	False	P-p1	train	256	256	128000	-0.99901


==> anc/k-002.tsv <==
task	[study directory omitted]	mu_max	mu_mean	mu_sd	recorded_clip_frequency	executed_clip_frequency	replay_max_absolute_difference
walker-stand	False	NA	NA	NA	0	0	0
walker-stand	False	NA	NA	NA	0	0	0
walker-stand	False	NA	NA	NA	0	0	0
walker-stand	False	NA	NA	NA	0	0	0
walker-stand	False	1	0.309337	0.77764	0.327688	0.327688	0
walker-stand	False	1	0.284483	0.794224	0.332906	0.332906	0
walker-stand	False	1	0.21275	0.823318	0.340068	0.34001	0
walker-stand	False	1	0.216051	0.824434	0.340811	0.340811	0
walker-walk	True	NA	NA	NA	0	0	0
walker-walk	True	NA	NA	NA	0	0	0
walker-walk	True	NA	NA	NA	0	0	0
walker-walk	True	NA	NA	NA	0	0	0
walker-walk	True	1	-0.0157504	0.855961	0.3415	0.3415	0
walker-walk	True	1	-0.0362326	0.860861	0.349708	0.349708	0
walker-walk	True	1	-0.0450897	0.861575	0.349229	0.351438	0
walker-walk	True	1	-0.0348658	0.860964	0.348895	0.348895	0
walker-run	False	NA	NA	NA	0	0	0
walker-run	False	NA	NA	NA	0	0	0
walker-run	False	NA	NA	NA	0	0	0
walker-run	False	NA	NA	NA	0	0	0
walker-run	False	1	-0.00438986	0.9163	0.405396	0.405396	0
walker-run	False	1	-0.00943955	0.912938	0.402521	0.402521	0
walker-run	False	1	-0.00300398	0.91342	0.402552	0.401234	0
walker-run	False	1	-0.0041139	0.913022	0.401367	0.401367	0
cheetah-run	False	NA	NA	NA	0	0	0
cheetah-run	False	NA	NA	NA	0	0	0
cheetah-run	False	NA	NA	NA	0	0	0
cheetah-run	False	NA	NA	NA	0	0	0
cheetah-run	False	1	-0.0787992	0.941662	0.435854	0.435854	0
cheetah-run	False	1	-0.0374991	0.945252	0.435021	0.435021	0
cheetah-run	False	1	-0.0685753	0.94302	0.436547	0.439193	0
cheetah-run	False	1	-0.0647015	0.944229	0.438242	0.438242	0
reacher-easy	True	NA	NA	NA	0	0	0
reacher-easy	True	NA	NA	NA	0	0	0
reacher-easy	True	NA	NA	NA	0	0	0
reacher-easy	True	NA	NA	NA	0	0	0
reacher-easy	True	1	-0.0308171	0.554382	0.114562	0.114562	0
reacher-easy	True	1	-0.0548302	0.584684	0.134594	0.134594	0
reacher-easy	True	1	-0.0355692	0.61488	0.151266	0.150469	0
reacher-easy	True	1	-0.0300617	0.581253	0.131801	0.131801	0
reacher-hard	False	NA	NA	NA	0	0	0
reacher-hard	False	NA	NA	NA	0	0	0
reacher-hard	False	NA	NA	NA	0	0	0
reacher-hard	False	NA	NA	NA	0	0	0
reacher-hard	False	1	-0.0152149	0.480231	0.0769375	0.0769375	0
reacher-hard	False	1	-0.000975842	0.510619	0.0909375	0.0909375	0
reacher-hard	False	1	-0.0180073	0.505848	0.0870937	0.0877813	0
reacher-hard	False	1	-0.00892695	0.503858	0.0880117	0.0880117	0
acrobot-swingup	False	NA	NA	NA	0	0	0
acrobot-swingup	False	NA	NA	NA	0	0	0
acrobot-swingup	False	NA	NA	NA	0	0	0
acrobot-swingup	False	NA	NA	NA	0	0	0
acrobot-swingup	False	0.999906	-0.0581767	0.696643	0.216625	0.216625	0
acrobot-swingup	False	0.999959	-0.0367791	0.707678	0.223375	0.223375	0
acrobot-swingup	False	0.999986	-0.0543913	0.709336	0.22375	0.226094	0
acrobot-swingup	False	0.999986	-0.0689842	0.700513	0.219195	0.219195	0
pendulum-swingup	False	NA	NA	NA	0	0	0
pendulum-swingup	False	NA	NA	NA	0	0	0
pendulum-swingup	False	NA	NA	NA	0	0	0
pendulum-swingup	False	NA	NA	NA	0	0	0
pendulum-swingup	False	0.999864	-0.197295	0.523373	0.122625	0.122625	0
pendulum-swingup	False	0.999997	-0.194683	0.529147	0.129562	0.129562	0
pendulum-swingup	False	0.999973	-0.189253	0.540412	0.1325	0.136469	0
pendulum-swingup	False	1	-0.188635	0.538891	0.132656	0.132656	0
cartpole-balance	True	NA	NA	NA	0	0	0
cartpole-balance	True	NA	NA	NA	0	0	0
cartpole-balance	True	NA	NA	NA	0	0	0
cartpole-balance	True	NA	NA	NA	0	0	0
cartpole-balance	True	0.6425	0.00488748	0.187921	0.004875	0.004875	0
cartpole-balance	True	0.638923	0.00191489	0.189042	0.0048125	0.0048125	0
cartpole-balance	True	0.760928	0.00185838	0.189303	0.00546875	0.00540625	0
cartpole-balance	True	0.6799	-0.000840136	0.190671	0.00525781	0.00525781	0
cartpole-balance-sparse	False	NA	NA	NA	0	0	0
cartpole-balance-sparse	False	NA	NA	NA	0	0	0
cartpole-balance-sparse	False	NA	NA	NA	0	0	0
cartpole-balance-sparse	False	NA	NA	NA	0	0	0
cartpole-balance-sparse	False	0.951883	-0.00796062	0.520241	0.085125	0.085125	0
cartpole-balance-sparse	False	0.964229	-0.00783317	0.521433	0.0874375	0.0874375	0
cartpole-balance-sparse	False	0.967093	-0.00824849	0.520785	0.0855	0.08525	0
cartpole-balance-sparse	False	0.97959	-0.00452455	0.520441	0.0860547	0.0860547	0
cartpole-swingup	False	NA	NA	NA	0	0	0
cartpole-swingup	False	NA	NA	NA	0	0	0
cartpole-swingup	False	NA	NA	NA	0	0	0
cartpole-swingup	False	NA	NA	NA	0	0	0
cartpole-swingup	False	0.997466	0.00395254	0.378979	0.0595	0.0595	0
cartpole-swingup	False	0.997315	-0.0067836	0.376581	0.062875	0.062875	0
cartpole-swingup	False	0.999855	0.000148874	0.382857	0.0618438	0.0601563	0
cartpole-swingup	False	0.999453	-0.00306873	0.379044	0.0591797	0.0591797	0
cartpole-swingup-sparse	False	NA	NA	NA	0	0	0
cartpole-swingup-sparse	False	NA	NA	NA	0	0	0
cartpole-swingup-sparse	False	NA	NA	NA	0	0	0
cartpole-swingup-sparse	False	NA	NA	NA	0	0	0
cartpole-swingup-sparse	False	0.999845	-0.0016421	0.635633	0.16925	0.16925	0
cartpole-swingup-sparse	False	0.999913	-0.00272268	0.646729	0.171625	0.171625	0
cartpole-swingup-sparse	False	0.999932	-0.00184372	0.646528	0.1735	0.171313	0
cartpole-swingup-sparse	False	0.999991	0.00132095	0.653314	0.178063	0.178063	0
cup-catch	False	NA	NA	NA	0	0	0
cup-catch	False	NA	NA	NA	0	0	0
cup-catch	False	NA	NA	NA	0	0	0
cup-catch	False	NA	NA	NA	0	0	0
cup-catch	False	1	0.156315	0.636969	0.1755	0.1755	0
cup-catch	False	1	0.14681	0.631005	0.169813	0.169813	0
cup-catch	False	1	0.143723	0.639465	0.175328	0.174609	0
cup-catch	False	1	0.144687	0.635867	0.174664	0.174664	0
finger-spin	False	NA	NA	NA	0	0	0
finger-spin	False	NA	NA	NA	0	0	0
finger-spin	False	NA	NA	NA	0	0	0
finger-spin	False	NA	NA	NA	0	0	0
finger-spin	False	1	-0.198805	0.754568	0.268125	0.268125	0
finger-spin	False	1	-0.20223	0.753121	0.274969	0.274969	0
finger-spin	False	1	-0.205307	0.752971	0.271234	0.273938	0
finger-spin	False	1	-0.202163	0.752532	0.27102	0.27102	0
finger-turn-easy	False	NA	NA	NA	0	0	0
finger-turn-easy	False	NA	NA	NA	0	0	0
finger-turn-easy	False	NA	NA	NA	0	0	0
finger-turn-easy	False	NA	NA	NA	0	0	0
finger-turn-easy	False	1	0.0520387	0.596483	0.140687	0.140687	0
finger-turn-easy	False	1	0.0740649	0.536834	0.115219	0.115219	0
finger-turn-easy	False	1	0.0491148	0.532878	0.104969	0.106266	0
finger-turn-easy	False	1	0.0451381	0.552444	0.117379	0.117379	0
finger-turn-hard	False	NA	NA	NA	0	0	0
finger-turn-hard	False	NA	NA	NA	0	0	0
finger-turn-hard	False	NA	NA	NA	0	0	0
finger-turn-hard	False	NA	NA	NA	0	0	0
finger-turn-hard	False	1	-0.0506738	0.566463	0.130125	0.130125	0
finger-turn-hard	False	1	-0.0224245	0.566296	0.126594	0.126594	0
finger-turn-hard	False	1	-0.106953	0.530066	0.113797	0.114641	0
finger-turn-hard	False	1	-0.079586	0.560312	0.127895	0.127895	0
fish-swim	False	NA	NA	NA	0	0	0
fish-swim	False	NA	NA	NA	0	0	0
fish-swim	False	NA	NA	NA	0	0	0
fish-swim	False	NA	NA	NA	0	0	0
fish-swim	False	1	0.0281706	0.938961	0.433925	0.433925	0
fish-swim	False	1	0.0226038	0.939379	0.431013	0.431013	0
fish-swim	False	1	0.0580913	0.931737	0.423681	0.423031	0
fish-swim	False	1	0.0154323	0.940873	0.432117	0.432117	0
hopper-stand	False	NA	NA	NA	0	0	0
hopper-stand	False	NA	NA	NA	0	0	0
hopper-stand	False	NA	NA	NA	0	0	0
hopper-stand	False	NA	NA	NA	0	0	0
hopper-stand	False	1	-0.0769926	0.683807	0.20725	0.20725	0
hopper-stand	False	1	-0.0827942	0.695188	0.2145	0.2145	0
hopper-stand	False	1	-0.0709079	0.661736	0.194891	0.194047	0
hopper-stand	False	1	-0.0502581	0.683581	0.209084	0.209084	0
hopper-hop	False	NA	NA	NA	0	0	0
hopper-hop	False	NA	NA	NA	0	0	0
hopper-hop	False	NA	NA	NA	0	0	0
hopper-hop	False	NA	NA	NA	0	0	0
hopper-hop	False	1	0.0706279	0.865482	0.355875	0.355875	0
hopper-hop	False	1	0.0732343	0.86655	0.3575	0.3575	0
hopper-hop	False	1	0.0425878	0.860717	0.352391	0.349594	0
hopper-hop	False	1	0.0535582	0.863872	0.354014	0.354014	0
walker-walk-backwards	False	NA	NA	NA	0	0	0
walker-walk-backwards	False	NA	NA	NA	0	0	0
walker-walk-backwards	False	NA	NA	NA	0	0	0
walker-walk-backwards	False	NA	NA	NA	0	0	0
walker-walk-backwards	False	1	0.0284874	0.849658	0.337	0.337	0
walker-walk-backwards	False	1	0.00924919	0.842321	0.329219	0.329219	0
walker-walk-backwards	False	1	0.0185447	0.841093	0.32899	0.328755	0
walker-walk-backwards	False	1	0.0177323	0.842988	0.330491	0.330491	0
walker-run-backwards	False	NA	NA	NA	0	0	0
walker-run-backwards	False	NA	NA	NA	0	0	0
walker-run-backwards	False	NA	NA	NA	0	0	0
walker-run-backwards	False	NA	NA	NA	0	0	0
walker-run-backwards	False	1	0.0434454	0.937133	0.4265	0.4265	0
walker-run-backwards	False	1	0.0500515	0.937126	0.429177	0.429177	0
walker-run-backwards	False	1	0.0214672	0.932801	0.424812	0.423089	0
walker-run-backwards	False	1	0.0276948	0.933433	0.424245	0.424245	0
cheetah-run-backwards	False	NA	NA	NA	0	0	0
cheetah-run-backwards	False	NA	NA	NA	0	0	0
cheetah-run-backwards	False	NA	NA	NA	0	0	0
cheetah-run-backwards	False	NA	NA	NA	0	0	0
cheetah-run-backwards	False	1	-0.144108	0.939472	0.439771	0.439771	0
cheetah-run-backwards	False	1	-0.115657	0.943044	0.442312	0.442312	0
cheetah-run-backwards	False	1	-0.126131	0.94187	0.443281	0.443563	0
cheetah-run-backwards	False	1	-0.129703	0.941127	0.44321	0.44321	0
cheetah-run-front	False	NA	NA	NA	0	0	0
cheetah-run-front	False	NA	NA	NA	0	0	0
cheetah-run-front	False	NA	NA	NA	0	0	0
cheetah-run-front	False	NA	NA	NA	0	0	0
cheetah-run-front	False	1	0.00371436	0.991476	0.489063	0.489063	0
cheetah-run-front	False	1	0.0387392	0.990789	0.487792	0.487792	0
cheetah-run-front	False	1	0.0177052	0.991127	0.489833	0.490839	0
cheetah-run-front	False	1	0.0258759	0.990879	0.490189	0.490189	0
cheetah-run-back	False	NA	NA	NA	0	0	0
cheetah-run-back	False	NA	NA	NA	0	0	0
cheetah-run-back	False	NA	NA	NA	0	0	0
cheetah-run-back	False	NA	NA	NA	0	0	0
cheetah-run-back	False	1	0.0580911	0.984725	0.480458	0.480458	0
cheetah-run-back	False	1	0.0629765	0.983895	0.485167	0.485167	0
cheetah-run-back	False	1	0.0622427	0.984448	0.48376	0.483599	0
cheetah-run-back	False	1	0.0624369	0.984238	0.483625	0.483625	0
cheetah-jump	False	NA	NA	NA	0	0	0
cheetah-jump	False	NA	NA	NA	0	0	0
cheetah-jump	False	NA	NA	NA	0	0	0
cheetah-jump	False	NA	NA	NA	0	0	0
cheetah-jump	False	1	-0.10186	0.98912	0.493063	0.493063	0
cheetah-jump	False	1	-0.105036	0.989059	0.493594	0.493594	0
cheetah-jump	False	1	-0.0948872	0.989792	0.492484	0.493469	0
cheetah-jump	False	1	-0.100952	0.989201	0.492599	0.492599	0
hopper-hop-backwards	False	NA	NA	NA	0	0	0
hopper-hop-backwards	False	NA	NA	NA	0	0	0
hopper-hop-backwards	False	NA	NA	NA	0	0	0
hopper-hop-backwards	False	NA	NA	NA	0	0	0
hopper-hop-backwards	False	1	-0.0517676	0.728186	0.22025	0.22025	0
hopper-hop-backwards	False	1	-0.059005	0.739991	0.230891	0.230891	0
hopper-hop-backwards	False	1	-0.0448868	0.70805	0.204523	0.204406	0
hopper-hop-backwards	False	1	-0.0438067	0.721463	0.215166	0.215166	0
reacher-three-easy	False	NA	NA	NA	0	0	0
reacher-three-easy	False	NA	NA	NA	0	0	0
reacher-three-easy	False	NA	NA	NA	0	0	0
reacher-three-easy	False	NA	NA	NA	0	0	0
reacher-three-easy	False	1	0.0584666	0.540238	0.10875	0.10875	0
reacher-three-easy	False	1	0.0236932	0.574435	0.131208	0.131208	0
reacher-three-easy	False	1	0.0694964	0.570608	0.12824	0.129125	0
reacher-three-easy	False	1	0.0292553	0.5709	0.126797	0.126797	0
reacher-three-hard	False	NA	NA	NA	0	0	0
reacher-three-hard	False	NA	NA	NA	0	0	0
reacher-three-hard	False	NA	NA	NA	0	0	0
reacher-three-hard	False	NA	NA	NA	0	0	0
reacher-three-hard	False	1	0.418264	0.626241	0.250458	0.250458	0
reacher-three-hard	False	1	0.348437	0.645747	0.241	0.241	0
reacher-three-hard	False	1	0.351287	0.659118	0.247458	0.249885	0
reacher-three-hard	False	1	0.347896	0.640807	0.234365	0.234365	0
cup-spin	False	NA	NA	NA	0	0	0
cup-spin	False	NA	NA	NA	0	0	0
cup-spin	False	NA	NA	NA	0	0	0
cup-spin	False	NA	NA	NA	0	0	0
cup-spin	False	1	-0.0445565	0.97126	0.471125	0.471125	0
cup-spin	False	1	-0.0470741	0.972397	0.471875	0.471875	0
cup-spin	False	1	-0.0452267	0.972133	0.465062	0.4695	0
cup-spin	False	1	-0.0454045	0.972014	0.469359	0.469359	0
pendulum-spin	False	NA	NA	NA	0	0	0
pendulum-spin	False	NA	NA	NA	0	0	0
pendulum-spin	False	NA	NA	NA	0	0	0
pendulum-spin	False	NA	NA	NA	0	0	0
pendulum-spin	False	0.999147	-0.113611	0.985804	0.4995	0.4995	0
pendulum-spin	False	0.999404	-0.0594085	0.991229	0.48925	0.48925	0
pendulum-spin	False	0.999426	-0.15727	0.97976	0.492375	0.486063	0
pendulum-spin	False	0.999426	0.0413685	0.991657	0.488648	0.488648	0


==> anc/k-003.tsv <==
task	[study directory omitted]	non_bit_identical_coordinates
walker-stand	False	0
walker-stand	False	0
walker-stand	False	0
walker-stand	False	0
walker-stand	False	0
walker-stand	False	0
walker-stand	False	0
walker-stand	False	0
walker-walk	True	0
walker-walk	True	0
walker-walk	True	0
walker-walk	True	0
walker-walk	True	0
walker-walk	True	0
walker-walk	True	0
walker-walk	True	0
walker-run	False	0
walker-run	False	0
walker-run	False	0
walker-run	False	0
walker-run	False	0
walker-run	False	0
walker-run	False	0
walker-run	False	0
cheetah-run	False	0
cheetah-run	False	0
cheetah-run	False	0
cheetah-run	False	0
cheetah-run	False	0
cheetah-run	False	0
cheetah-run	False	0
cheetah-run	False	0
reacher-easy	True	0
reacher-easy	True	0
reacher-easy	True	0
reacher-easy	True	0
reacher-easy	True	0
reacher-easy	True	0
reacher-easy	True	0
reacher-easy	True	0
reacher-hard	False	0
reacher-hard	False	0
reacher-hard	False	0
reacher-hard	False	0
reacher-hard	False	0
reacher-hard	False	0
reacher-hard	False	0
reacher-hard	False	0
acrobot-swingup	False	0
acrobot-swingup	False	0
acrobot-swingup	False	0
acrobot-swingup	False	0
acrobot-swingup	False	0
acrobot-swingup	False	0
acrobot-swingup	False	0
acrobot-swingup	False	0
pendulum-swingup	False	0
pendulum-swingup	False	0
pendulum-swingup	False	0
pendulum-swingup	False	0
pendulum-swingup	False	0
pendulum-swingup	False	0
pendulum-swingup	False	0
pendulum-swingup	False	0
cartpole-balance	True	0
cartpole-balance	True	0
cartpole-balance	True	0
cartpole-balance	True	0
cartpole-balance	True	0
cartpole-balance	True	0
cartpole-balance	True	0
cartpole-balance	True	0
cartpole-balance-sparse	False	0
cartpole-balance-sparse	False	0
cartpole-balance-sparse	False	0
cartpole-balance-sparse	False	0
cartpole-balance-sparse	False	0
cartpole-balance-sparse	False	0
cartpole-balance-sparse	False	0
cartpole-balance-sparse	False	0
cartpole-swingup	False	0
cartpole-swingup	False	0
cartpole-swingup	False	0
cartpole-swingup	False	0
cartpole-swingup	False	0
cartpole-swingup	False	0
cartpole-swingup	False	0
cartpole-swingup	False	0
cartpole-swingup-sparse	False	0
cartpole-swingup-sparse	False	0
cartpole-swingup-sparse	False	0
cartpole-swingup-sparse	False	0
cartpole-swingup-sparse	False	0
cartpole-swingup-sparse	False	0
cartpole-swingup-sparse	False	0
cartpole-swingup-sparse	False	0
cup-catch	False	0
cup-catch	False	0
cup-catch	False	0
cup-catch	False	0
cup-catch	False	0
cup-catch	False	0
cup-catch	False	0
cup-catch	False	0
finger-spin	False	0
finger-spin	False	0
finger-spin	False	0
finger-spin	False	0
finger-spin	False	0
finger-spin	False	0
finger-spin	False	0
finger-spin	False	0
finger-turn-easy	False	0
finger-turn-easy	False	0
finger-turn-easy	False	0
finger-turn-easy	False	0
finger-turn-easy	False	0
finger-turn-easy	False	0
finger-turn-easy	False	0
finger-turn-easy	False	0
finger-turn-hard	False	0
finger-turn-hard	False	0
finger-turn-hard	False	0
finger-turn-hard	False	0
finger-turn-hard	False	0
finger-turn-hard	False	0
finger-turn-hard	False	0
finger-turn-hard	False	0
fish-swim	False	0
fish-swim	False	0
fish-swim	False	0
fish-swim	False	0
fish-swim	False	0
fish-swim	False	0
fish-swim	False	0
fish-swim	False	0
hopper-stand	False	0
hopper-stand	False	0
hopper-stand	False	0
hopper-stand	False	0
hopper-stand	False	0
hopper-stand	False	0
hopper-stand	False	0
hopper-stand	False	0
hopper-hop	False	0
hopper-hop	False	0
hopper-hop	False	0
hopper-hop	False	0
hopper-hop	False	0
hopper-hop	False	0
hopper-hop	False	0
hopper-hop	False	0
walker-walk-backwards	False	0
walker-walk-backwards	False	0
walker-walk-backwards	False	0
walker-walk-backwards	False	0
walker-walk-backwards	False	0
walker-walk-backwards	False	0
walker-walk-backwards	False	0
walker-walk-backwards	False	0
walker-run-backwards	False	0
walker-run-backwards	False	0
walker-run-backwards	False	0
walker-run-backwards	False	0
walker-run-backwards	False	0
walker-run-backwards	False	0
walker-run-backwards	False	0
walker-run-backwards	False	0
cheetah-run-backwards	False	0
cheetah-run-backwards	False	0
cheetah-run-backwards	False	0
cheetah-run-backwards	False	0
cheetah-run-backwards	False	0
cheetah-run-backwards	False	0
cheetah-run-backwards	False	0
cheetah-run-backwards	False	0
cheetah-run-front	False	0
cheetah-run-front	False	0
cheetah-run-front	False	0
cheetah-run-front	False	0
cheetah-run-front	False	0
cheetah-run-front	False	0
cheetah-run-front	False	0
cheetah-run-front	False	0
cheetah-run-back	False	0
cheetah-run-back	False	0
cheetah-run-back	False	0
cheetah-run-back	False	0
cheetah-run-back	False	0
cheetah-run-back	False	0
cheetah-run-back	False	0
cheetah-run-back	False	0
cheetah-jump	False	0
cheetah-jump	False	0
cheetah-jump	False	0
cheetah-jump	False	0
cheetah-jump	False	0
cheetah-jump	False	0
cheetah-jump	False	0
cheetah-jump	False	0
hopper-hop-backwards	False	0
hopper-hop-backwards	False	0
hopper-hop-backwards	False	0
hopper-hop-backwards	False	0
hopper-hop-backwards	False	0
hopper-hop-backwards	False	0
hopper-hop-backwards	False	0
hopper-hop-backwards	False	0
reacher-three-easy	False	0
reacher-three-easy	False	0
reacher-three-easy	False	0
reacher-three-easy	False	0
reacher-three-easy	False	0
reacher-three-easy	False	0
reacher-three-easy	False	0
reacher-three-easy	False	0
reacher-three-hard	False	0
reacher-three-hard	False	0
reacher-three-hard	False	0
reacher-three-hard	False	0
reacher-three-hard	False	0
reacher-three-hard	False	0
reacher-three-hard	False	0
reacher-three-hard	False	0
cup-spin	False	0
cup-spin	False	0
cup-spin	False	0
cup-spin	False	0
cup-spin	False	0
cup-spin	False	0
cup-spin	False	0
cup-spin	False	0
pendulum-spin	False	0
pendulum-spin	False	0
pendulum-spin	False	0
pendulum-spin	False	0
pendulum-spin	False	0
pendulum-spin	False	0
pendulum-spin	False	0
pendulum-spin	False	0


==> anc/k-004.tsv <==
scorer	task	[study directory omitted]	condition	status	G	C	mean_ascending_midrank
mt30-1M	walker-stand	False	U-p1	available	1.16746	32	111.406
mt30-5M	walker-stand	False	U-p1	available	1.98884	32	119.65675
mt30-19M	walker-stand	False	U-p1	available	2.56962	32	122.929
mt30-48M	walker-stand	False	U-p1	available	3.0957	32	125.061
mt30-317M	walker-stand	False	U-p1	available	3.47261	32	126.05
single-task-5M	walker-stand	False	U-p1	available	1.95498	32	118.332
mt30-1M	walker-stand	False	P-p1	available	0.136382	28	85.8202
mt30-5M	walker-stand	False	P-p1	available	0.301943	30	90.577125
mt30-19M	walker-stand	False	P-p1	available	0.480765	31	93.757625
mt30-48M	walker-stand	False	P-p1	available	0.779318	32	98.732625
mt30-317M	walker-stand	False	P-p1	available	1.01385	32	101.656
single-task-5M	walker-stand	False	P-p1	available	0.723844	30	100.84775
mt30-1M	walker-walk	True	U-p1	available	1.14393	32	110.997
mt30-5M	walker-walk	True	U-p1	available	2.03757	32	119.879
mt30-19M	walker-walk	True	U-p1	available	2.59068	32	123.036
mt30-48M	walker-walk	True	U-p1	available	3.10937	32	125.074
mt30-317M	walker-walk	True	U-p1	available	3.51653	32	126.133
single-task-5M	walker-walk	True	U-p1	available	1.54091	32	114.487375
mt30-1M	walker-walk	True	P-p1	available	0.202602	32	85.259125
mt30-5M	walker-walk	True	P-p1	available	0.429276	32	93.127125
mt30-19M	walker-walk	True	P-p1	available	0.595505	32	96.78875
mt30-48M	walker-walk	True	P-p1	available	0.798341	32	100.60225
mt30-317M	walker-walk	True	P-p1	available	1.06673	32	105.378
single-task-5M	walker-walk	True	P-p1	available	0.581925	32	97.479625
mt30-1M	walker-run	False	U-p1	available	1.17052	32	111.685
mt30-5M	walker-run	False	U-p1	available	2.01643	32	119.8865
mt30-19M	walker-run	False	U-p1	available	2.63376	32	123.18125
mt30-48M	walker-run	False	U-p1	available	3.12967	32	125.211
mt30-317M	walker-run	False	U-p1	available	3.50159	32	126.13225
single-task-5M	walker-run	False	U-p1	available	1.79432	32	117.368
mt30-1M	walker-run	False	P-p1	available	0.265703	31	87.9635
mt30-5M	walker-run	False	P-p1	available	0.488242	31	95.3029
mt30-19M	walker-run	False	P-p1	available	0.697168	31	100.026
mt30-48M	walker-run	False	P-p1	available	0.924187	32	103.943
mt30-317M	walker-run	False	P-p1	available	1.16931	32	107.765625
single-task-5M	walker-run	False	P-p1	available	0.679042	31	99.736375
mt30-1M	cheetah-run	False	U-p1	available	3.99529	32	127.044875
mt30-5M	cheetah-run	False	U-p1	available	4.27957	32	127.41
mt30-19M	cheetah-run	False	U-p1	available	4.46971	32	127.67
mt30-48M	cheetah-run	False	U-p1	available	4.54026	32	127.78775
mt30-317M	cheetah-run	False	U-p1	available	4.50615	32	127.716
single-task-5M	cheetah-run	False	U-p1	available	4.4036	32	127.321
mt30-1M	cheetah-run	False	P-p1	available	0.750602	31	103.25325
mt30-5M	cheetah-run	False	P-p1	available	1.33345	32	111.487
mt30-19M	cheetah-run	False	P-p1	available	1.3847	32	111.44225
mt30-48M	cheetah-run	False	P-p1	available	1.56114	32	113.797375
mt30-317M	cheetah-run	False	P-p1	available	1.57917	32	113.517
single-task-5M	cheetah-run	False	P-p1	available	2.02755	31	114.815
mt30-1M	reacher-easy	True	U-p1	available	2.64108	32	124.71
mt30-5M	reacher-easy	True	U-p1	available	3.26053	32	126.319875
mt30-19M	reacher-easy	True	U-p1	available	3.06086	32	125.893
mt30-48M	reacher-easy	True	U-p1	available	3.02401	32	125.816
mt30-317M	reacher-easy	True	U-p1	available	3.25285	32	126.502
single-task-5M	reacher-easy	True	U-p1	available	3.7482	32	127.093375
mt30-1M	reacher-easy	True	P-p1	available	2.52937	32	122.411875
mt30-5M	reacher-easy	True	P-p1	available	2.65172	32	123.40075
mt30-19M	reacher-easy	True	P-p1	available	3.24972	32	125.62
mt30-48M	reacher-easy	True	P-p1	available	3.21307	32	125.602375
mt30-317M	reacher-easy	True	P-p1	available	3.11472	31	125.3555
single-task-5M	reacher-easy	True	P-p1	available	4.16507	32	127.2435
mt30-1M	reacher-hard	False	U-p1	available	2.66147	32	124.498
mt30-5M	reacher-hard	False	U-p1	available	3.15479	32	126.237
mt30-19M	reacher-hard	False	U-p1	available	3.10191	32	126.155875
mt30-48M	reacher-hard	False	U-p1	available	2.97084	32	125.771875
mt30-317M	reacher-hard	False	U-p1	available	3.07328	32	126.267
single-task-5M	reacher-hard	False	U-p1	available	2.96899	30	125.835125
mt30-1M	reacher-hard	False	P-p1	available	3.30472	32	125.77
mt30-5M	reacher-hard	False	P-p1	available	3.53301	32	126.329
mt30-19M	reacher-hard	False	P-p1	available	3.84512	32	126.808
mt30-48M	reacher-hard	False	P-p1	available	3.65613	32	126.694
mt30-317M	reacher-hard	False	P-p1	available	3.9913	32	127.06
single-task-5M	reacher-hard	False	P-p1	available	4.62737	32	127.736
mt30-1M	acrobot-swingup	False	U-p1	available	0.194982	28	84.8654
mt30-5M	acrobot-swingup	False	U-p1	available	0.297728	32	87.682625
mt30-19M	acrobot-swingup	False	U-p1	available	0.516895	32	95.904875
mt30-48M	acrobot-swingup	False	U-p1	available	0.492027	32	95.584625
mt30-317M	acrobot-swingup	False	U-p1	available	0.403424	32	91.7583
single-task-5M	acrobot-swingup	False	U-p1	available	0.63529	32	103.12575
mt30-1M	acrobot-swingup	False	P-p1	available	0.360977	23	89.3344
mt30-5M	acrobot-swingup	False	P-p1	available	0.402123	26	88.0191
mt30-19M	acrobot-swingup	False	P-p1	available	0.753244	27	94.924125
mt30-48M	acrobot-swingup	False	P-p1	available	0.947715	28	98.261125
mt30-317M	acrobot-swingup	False	P-p1	available	1.02817	29	100.761375
single-task-5M	acrobot-swingup	False	P-p1	available	1.38433	32	106.7115
mt30-1M	pendulum-swingup	False	U-p1	available	0.904754	32	108.2325
mt30-5M	pendulum-swingup	False	U-p1	available	0.671742	32	104.686375
mt30-19M	pendulum-swingup	False	U-p1	available	1.1472	32	114.415125
mt30-48M	pendulum-swingup	False	U-p1	available	1.12113	32	113.45225
mt30-317M	pendulum-swingup	False	U-p1	available	1.53006	32	118.026625
single-task-5M	pendulum-swingup	False	U-p1	available	0.728346	32	107.065
mt30-1M	pendulum-swingup	False	P-p1	available	1.72393	32	113.145
mt30-5M	pendulum-swingup	False	P-p1	available	2.07015	32	115.842
mt30-19M	pendulum-swingup	False	P-p1	available	2.1406	32	117.071
mt30-48M	pendulum-swingup	False	P-p1	available	2.63847	32	119.35
mt30-317M	pendulum-swingup	False	P-p1	available	2.5495	32	119.853
single-task-5M	pendulum-swingup	False	P-p1	available	2.51352	32	119.753
mt30-1M	cartpole-balance	True	U-p1	available	0.368036	32	91.0263
mt30-5M	cartpole-balance	True	U-p1	available	0.785513	32	105.096
mt30-19M	cartpole-balance	True	U-p1	available	0.676	32	102.940375
mt30-48M	cartpole-balance	True	U-p1	available	0.787519	32	106.317875
mt30-317M	cartpole-balance	True	U-p1	available	0.908413	32	109.399
single-task-5M	cartpole-balance	True	U-p1	available	0.0128587	22	69.2523
mt30-1M	cartpole-balance	True	P-p1	available	2.7598	32	124.905375
mt30-5M	cartpole-balance	True	P-p1	available	3.6607	32	126.991125
mt30-19M	cartpole-balance	True	P-p1	available	3.31349	32	126.799
mt30-48M	cartpole-balance	True	P-p1	available	2.61767	32	125.13
mt30-317M	cartpole-balance	True	P-p1	available	2.80291	32	126.092
single-task-5M	cartpole-balance	True	P-p1	available	3.45058	32	127.465125
mt30-1M	cartpole-balance-sparse	False	U-p1	available	0.522336	32	97.189875
mt30-5M	cartpole-balance-sparse	False	U-p1	available	0.72055	32	103.14875
mt30-19M	cartpole-balance-sparse	False	U-p1	available	0.817833	32	105.596
mt30-48M	cartpole-balance-sparse	False	U-p1	available	0.984648	32	109.61275
mt30-317M	cartpole-balance-sparse	False	U-p1	available	0.99018	32	110.099
single-task-5M	cartpole-balance-sparse	False	U-p1	available	0.205933	32	83.5165
mt30-1M	cartpole-balance-sparse	False	P-p1	available	2.86661	32	124.366
mt30-5M	cartpole-balance-sparse	False	P-p1	available	3.18474	32	125.131
mt30-19M	cartpole-balance-sparse	False	P-p1	available	2.87317	32	124.695
mt30-48M	cartpole-balance-sparse	False	P-p1	available	3.34377	32	125.504625
mt30-317M	cartpole-balance-sparse	False	P-p1	available	3.36487	32	125.348
single-task-5M	cartpole-balance-sparse	False	P-p1	available	3.95986	32	126.198
mt30-1M	cartpole-swingup	False	U-p1	available	0.688507	32	102.693
mt30-5M	cartpole-swingup	False	U-p1	available	1.0991	32	111.695
mt30-19M	cartpole-swingup	False	U-p1	available	1.09546	32	111.912
mt30-48M	cartpole-swingup	False	U-p1	available	1.20389	32	113.574
mt30-317M	cartpole-swingup	False	U-p1	available	1.20248	32	113.7015
single-task-5M	cartpole-swingup	False	U-p1	available	0.163979	32	84.507125
mt30-1M	cartpole-swingup	False	P-p1	available	2.16857	32	118.902
mt30-5M	cartpole-swingup	False	P-p1	available	2.22917	32	120.574
mt30-19M	cartpole-swingup	False	P-p1	available	2.28527	32	122.075875
mt30-48M	cartpole-swingup	False	P-p1	available	2.55631	32	122.998
mt30-317M	cartpole-swingup	False	P-p1	available	2.56814	32	123.324375
single-task-5M	cartpole-swingup	False	P-p1	available	3.46852	32	125.455625
mt30-1M	cartpole-swingup-sparse	False	U-p1	available	0.930897	32	108.371625
mt30-5M	cartpole-swingup-sparse	False	U-p1	available	1.08692	32	112.067
mt30-19M	cartpole-swingup-sparse	False	U-p1	available	1.2075	32	113.6
mt30-48M	cartpole-swingup-sparse	False	U-p1	available	1.35257	32	115.4695
mt30-317M	cartpole-swingup-sparse	False	U-p1	available	1.41359	32	116.236625
single-task-5M	cartpole-swingup-sparse	False	U-p1	available	0.476806	32	95.9185
mt30-1M	cartpole-swingup-sparse	False	P-p1	available	1.43144	30	112.125
mt30-5M	cartpole-swingup-sparse	False	P-p1	available	1.6857	31	114.293
mt30-19M	cartpole-swingup-sparse	False	P-p1	available	1.76788	31	115.525
mt30-48M	cartpole-swingup-sparse	False	P-p1	available	2.09659	32	117.49
mt30-317M	cartpole-swingup-sparse	False	P-p1	available	2.00802	31	117.437
single-task-5M	cartpole-swingup-sparse	False	P-p1	available	2.59179	32	119.096
mt30-1M	cup-catch	False	U-p1	available	2.62069	32	124.728
mt30-5M	cup-catch	False	U-p1	available	2.71281	32	125.155125
mt30-19M	cup-catch	False	U-p1	available	2.88923	32	125.748
mt30-48M	cup-catch	False	U-p1	available	2.73064	32	125.909
mt30-317M	cup-catch	False	U-p1	available	2.96105	32	126.661
single-task-5M	cup-catch	False	U-p1	available	2.13205	32	121.114875
mt30-1M	cup-catch	False	P-p1	available	2.51075	32	122.809
mt30-5M	cup-catch	False	P-p1	available	2.49825	32	122.704
mt30-19M	cup-catch	False	P-p1	available	2.69574	32	123.954
mt30-48M	cup-catch	False	P-p1	available	2.76518	32	124.007
mt30-317M	cup-catch	False	P-p1	available	2.94937	32	124.262
single-task-5M	cup-catch	False	P-p1	available	3.5965	32	126.139
mt30-1M	finger-spin	False	U-p1	available	1.72487	32	118.207
mt30-5M	finger-spin	False	U-p1	available	2.6709	32	124.342375
mt30-19M	finger-spin	False	U-p1	available	2.55157	32	124.677
mt30-48M	finger-spin	False	U-p1	available	2.70277	32	124.864125
mt30-317M	finger-spin	False	U-p1	available	2.80356	32	126.116
single-task-5M	finger-spin	False	U-p1	available	2.54711	32	123.745
mt30-1M	finger-spin	False	P-p1	available	0.300874	32	94.5785
mt30-5M	finger-spin	False	P-p1	available	0.849024	32	106.505625
mt30-19M	finger-spin	False	P-p1	available	1.05243	32	109.662
mt30-48M	finger-spin	False	P-p1	available	1.19114	32	111.79625
mt30-317M	finger-spin	False	P-p1	available	1.3337	32	114.190125
single-task-5M	finger-spin	False	P-p1	available	1.77502	32	117.11
mt30-1M	finger-turn-easy	False	U-p1	available	3.21197	32	125.899
mt30-5M	finger-turn-easy	False	U-p1	available	3.71872	32	126.807
mt30-19M	finger-turn-easy	False	U-p1	available	3.5529	32	126.704
mt30-48M	finger-turn-easy	False	U-p1	available	3.65358	32	126.9675
mt30-317M	finger-turn-easy	False	U-p1	available	3.86743	32	127.312625
single-task-5M	finger-turn-easy	False	U-p1	available	3.5734	32	127.196
mt30-1M	finger-turn-easy	False	P-p1	available	2.03699	25	116.16925
mt30-5M	finger-turn-easy	False	P-p1	available	2.44604	26	119.316
mt30-19M	finger-turn-easy	False	P-p1	available	2.46585	28	120.5455
mt30-48M	finger-turn-easy	False	P-p1	available	2.66662	28	121.7525
mt30-317M	finger-turn-easy	False	P-p1	available	2.85105	28	123.152
single-task-5M	finger-turn-easy	False	P-p1	available	3.12149	31	123.34025
mt30-1M	finger-turn-hard	False	U-p1	available	3.08826	32	125.603
mt30-5M	finger-turn-hard	False	U-p1	available	3.64915	32	126.7735
mt30-19M	finger-turn-hard	False	U-p1	available	3.19752	32	126.453125
mt30-48M	finger-turn-hard	False	U-p1	available	3.29594	32	126.654375
mt30-317M	finger-turn-hard	False	U-p1	available	3.50751	32	127.064875
single-task-5M	finger-turn-hard	False	U-p1	available	3.68026	32	126.901625
mt30-1M	finger-turn-hard	False	P-p1	available	2.41988	27	120.01
mt30-5M	finger-turn-hard	False	P-p1	available	2.78654	30	122.59
mt30-19M	finger-turn-hard	False	P-p1	available	2.86077	31	122.709
mt30-48M	finger-turn-hard	False	P-p1	available	2.99265	31	123.638
mt30-317M	finger-turn-hard	False	P-p1	available	3.22822	32	124.54
single-task-5M	finger-turn-hard	False	P-p1	available	3.41012	31	124.76
mt30-1M	fish-swim	False	U-p1	available	4.03806	32	127.41975
mt30-5M	fish-swim	False	U-p1	available	4.73789	32	127.959
mt30-19M	fish-swim	False	U-p1	available	4.67382	32	127.924
mt30-48M	fish-swim	False	U-p1	available	4.63854	32	127.904
mt30-317M	fish-swim	False	U-p1	available	4.58471	32	127.880875
single-task-5M	fish-swim	False	U-p1	available	4.45078	32	127.748625
mt30-1M	fish-swim	False	P-p1	available	1.58389	32	115.794
mt30-5M	fish-swim	False	P-p1	available	2.30911	32	121.52525
mt30-19M	fish-swim	False	P-p1	available	2.2634	32	120.902
mt30-48M	fish-swim	False	P-p1	available	2.36495	32	121.26825
mt30-317M	fish-swim	False	P-p1	available	2.33896	32	121.07
single-task-5M	fish-swim	False	P-p1	available	2.80297	32	123.378
mt30-1M	hopper-stand	False	U-p1	available	1.94446	32	119.742
mt30-5M	hopper-stand	False	U-p1	available	2.22356	32	121.499
mt30-19M	hopper-stand	False	U-p1	available	2.6618	32	123.581375
mt30-48M	hopper-stand	False	U-p1	available	3.10758	32	124.984
mt30-317M	hopper-stand	False	U-p1	available	3.44685	32	125.907
single-task-5M	hopper-stand	False	U-p1	available	1.73982	32	117.345
mt30-1M	hopper-stand	False	P-p1	available	1.22855	31	108.2715
mt30-5M	hopper-stand	False	P-p1	available	1.58786	31	111.903
mt30-19M	hopper-stand	False	P-p1	available	1.95139	31	114.94075
mt30-48M	hopper-stand	False	P-p1	available	2.19969	31	116.806
mt30-317M	hopper-stand	False	P-p1	available	2.45307	31	118.382
single-task-5M	hopper-stand	False	P-p1	available	1.91915	31	113.995875
mt30-1M	hopper-hop	False	U-p1	available	1.83439	32	118.975
mt30-5M	hopper-hop	False	U-p1	available	2.15674	32	121.192
mt30-19M	hopper-hop	False	U-p1	available	2.58722	32	123.241
mt30-48M	hopper-hop	False	U-p1	available	3.05763	32	124.98
mt30-317M	hopper-hop	False	U-p1	available	3.38429	32	125.808875
single-task-5M	hopper-hop	False	U-p1	available	1.57059	32	116.03175
mt30-1M	hopper-hop	False	P-p1	available	0.779773	30	103.233
mt30-5M	hopper-hop	False	P-p1	available	1.03087	30	106.28175
mt30-19M	hopper-hop	False	P-p1	available	1.34761	30	110.559
mt30-48M	hopper-hop	False	P-p1	available	1.51171	30	111.98525
mt30-317M	hopper-hop	False	P-p1	available	1.66914	31	113.54
single-task-5M	hopper-hop	False	P-p1	available	1.50238	30	111.794
mt30-1M	walker-walk-backwards	False	U-p1	available	1.16455	32	111.142
mt30-5M	walker-walk-backwards	False	U-p1	available	2.02778	32	119.995375
mt30-19M	walker-walk-backwards	False	U-p1	available	2.6215	32	123.112375
mt30-48M	walker-walk-backwards	False	U-p1	available	3.10279	32	125.059
mt30-317M	walker-walk-backwards	False	U-p1	available	3.51571	32	126.139375
single-task-5M	walker-walk-backwards	False	U-p1	available	1.6936	32	116.086625
mt30-1M	walker-walk-backwards	False	P-p1	available	0.348345	32	91.33975
mt30-5M	walker-walk-backwards	False	P-p1	available	0.711522	32	99.9408
mt30-19M	walker-walk-backwards	False	P-p1	available	0.970722	32	104.544875
mt30-48M	walker-walk-backwards	False	P-p1	available	1.24611	32	108.904625
mt30-317M	walker-walk-backwards	False	P-p1	available	1.56684	32	112.657
single-task-5M	walker-walk-backwards	False	P-p1	available	0.984733	32	106.657
mt30-1M	walker-run-backwards	False	U-p1	available	1.12851	32	110.553375
mt30-5M	walker-run-backwards	False	U-p1	available	2.07529	32	120.11675
mt30-19M	walker-run-backwards	False	U-p1	available	2.60793	32	123.043375
mt30-48M	walker-run-backwards	False	U-p1	available	3.09816	32	125.010625
mt30-317M	walker-run-backwards	False	U-p1	available	3.52148	32	126.172
single-task-5M	walker-run-backwards	False	U-p1	available	1.92914	32	118.759
mt30-1M	walker-run-backwards	False	P-p1	available	0.129136	29	80.6811
mt30-5M	walker-run-backwards	False	P-p1	available	0.295826	32	87.703875
mt30-19M	walker-run-backwards	False	P-p1	available	0.445603	32	92.1438
mt30-48M	walker-run-backwards	False	P-p1	available	0.582906	30	96.052
mt30-317M	walker-run-backwards	False	P-p1	available	0.776816	32	99.9448
single-task-5M	walker-run-backwards	False	P-p1	available	0.446304	32	93.3235
mt30-1M	cheetah-run-backwards	False	U-p1	available	3.79037	32	126.598
mt30-5M	cheetah-run-backwards	False	U-p1	available	4.22806	32	127.383
mt30-19M	cheetah-run-backwards	False	U-p1	available	4.45976	32	127.706875
mt30-48M	cheetah-run-backwards	False	U-p1	available	4.59363	32	127.841
mt30-317M	cheetah-run-backwards	False	U-p1	available	4.42896	32	127.584625
single-task-5M	cheetah-run-backwards	False	U-p1	available	3.71964	32	126.076
mt30-1M	cheetah-run-backwards	False	P-p1	available	1.69057	32	115.703
mt30-5M	cheetah-run-backwards	False	P-p1	available	2.08543	31	118.785875
mt30-19M	cheetah-run-backwards	False	P-p1	available	2.5709	32	121.439875
mt30-48M	cheetah-run-backwards	False	P-p1	available	2.65104	32	122.268
mt30-317M	cheetah-run-backwards	False	P-p1	available	2.70447	32	122.295
single-task-5M	cheetah-run-backwards	False	P-p1	available	2.9081	32	120.634
mt30-1M	cheetah-run-front	False	U-p1	available	3.94211	32	127.178
mt30-5M	cheetah-run-front	False	U-p1	available	4.26496	32	127.548
mt30-19M	cheetah-run-front	False	U-p1	available	4.40662	32	127.6515
mt30-48M	cheetah-run-front	False	U-p1	available	4.58465	32	127.819
mt30-317M	cheetah-run-front	False	U-p1	available	4.53142	32	127.764625
single-task-5M	cheetah-run-front	False	U-p1	available	3.9796	32	126.76125
mt30-1M	cheetah-run-front	False	P-p1	available	0.819072	32	105.623
mt30-5M	cheetah-run-front	False	P-p1	available	1.42479	32	113.581
mt30-19M	cheetah-run-front	False	P-p1	available	1.62615	32	115.328
mt30-48M	cheetah-run-front	False	P-p1	available	1.95475	32	118.115
mt30-317M	cheetah-run-front	False	P-p1	available	1.88406	32	117.689
single-task-5M	cheetah-run-front	False	P-p1	available	2.04557	32	117.683
mt30-1M	cheetah-run-back	False	U-p1	available	3.84227	32	126.671625
mt30-5M	cheetah-run-back	False	U-p1	available	4.25575	32	127.391
mt30-19M	cheetah-run-back	False	U-p1	available	4.31891	32	127.519
mt30-48M	cheetah-run-back	False	U-p1	available	4.39471	32	127.618
mt30-317M	cheetah-run-back	False	U-p1	available	4.46538	32	127.685375
single-task-5M	cheetah-run-back	False	U-p1	available	3.38946	32	125.53
mt30-1M	cheetah-run-back	False	P-p1	available	1.27494	31	111.726
mt30-5M	cheetah-run-back	False	P-p1	available	1.99366	31	118.233
mt30-19M	cheetah-run-back	False	P-p1	available	2.25404	31	119.514625
mt30-48M	cheetah-run-back	False	P-p1	available	2.5051	31	121.13725
mt30-317M	cheetah-run-back	False	P-p1	available	2.63828	32	121.825
single-task-5M	cheetah-run-back	False	P-p1	available	2.78856	32	121.359
mt30-1M	cheetah-jump	False	U-p1	available	3.88673	32	126.874
mt30-5M	cheetah-jump	False	U-p1	available	4.24791	32	127.448
mt30-19M	cheetah-jump	False	U-p1	available	4.42943	32	127.661
mt30-48M	cheetah-jump	False	U-p1	available	4.60856	32	127.853
mt30-317M	cheetah-jump	False	U-p1	available	4.53913	32	127.77575
single-task-5M	cheetah-jump	False	U-p1	available	3.43573	32	125.5865
mt30-1M	cheetah-jump	False	P-p1	available	1.23621	32	112.885
mt30-5M	cheetah-jump	False	P-p1	available	1.98879	32	119.199
mt30-19M	cheetah-jump	False	P-p1	available	2.14917	32	120.415
mt30-48M	cheetah-jump	False	P-p1	available	2.40692	32	121.739
mt30-317M	cheetah-jump	False	P-p1	available	2.49904	32	122.181
single-task-5M	cheetah-jump	False	P-p1	available	2.37976	31	118.9
mt30-1M	hopper-hop-backwards	False	U-p1	available	1.80514	32	118.626
mt30-5M	hopper-hop-backwards	False	U-p1	available	2.13288	32	120.852
mt30-19M	hopper-hop-backwards	False	U-p1	available	2.55316	32	123.1405
mt30-48M	hopper-hop-backwards	False	U-p1	available	2.97633	32	124.611
mt30-317M	hopper-hop-backwards	False	U-p1	available	3.31552	32	125.643
single-task-5M	hopper-hop-backwards	False	U-p1	available	1.21753	32	110.517625
mt30-1M	hopper-hop-backwards	False	P-p1	available	0.457445	30	96.9641
mt30-5M	hopper-hop-backwards	False	P-p1	available	0.650983	30	101.876
mt30-19M	hopper-hop-backwards	False	P-p1	available	0.93874	30	106.841
mt30-48M	hopper-hop-backwards	False	P-p1	available	1.16306	30	110.365
mt30-317M	hopper-hop-backwards	False	P-p1	available	1.32396	30	111.99
single-task-5M	hopper-hop-backwards	False	P-p1	available	0.555671	30	98.50825
mt30-1M	reacher-three-easy	False	U-p1	available	3.52767	32	126.8375
mt30-5M	reacher-three-easy	False	U-p1	available	3.88828	32	127.316
mt30-19M	reacher-three-easy	False	U-p1	available	3.99373	32	127.44225
mt30-48M	reacher-three-easy	False	U-p1	available	4.03066	32	127.484125
mt30-317M	reacher-three-easy	False	U-p1	available	4.2193	32	127.644
single-task-5M	reacher-three-easy	False	U-p1	available	4.08338	32	127.525
mt30-1M	reacher-three-easy	False	P-p1	available	2.34994	32	121.746
mt30-5M	reacher-three-easy	False	P-p1	available	2.57352	32	123.368
mt30-19M	reacher-three-easy	False	P-p1	available	3.05915	32	125.113
mt30-48M	reacher-three-easy	False	P-p1	available	3.45206	32	125.993
mt30-317M	reacher-three-easy	False	P-p1	available	3.53011	32	126.021
single-task-5M	reacher-three-easy	False	P-p1	available	4.32135	32	127.379
mt30-1M	reacher-three-hard	False	U-p1	available	3.3847	32	126.618375
mt30-5M	reacher-three-hard	False	U-p1	available	3.94974	32	127.35
mt30-19M	reacher-three-hard	False	U-p1	available	3.94104	32	127.379625
mt30-48M	reacher-three-hard	False	U-p1	available	3.96989	32	127.3945
mt30-317M	reacher-three-hard	False	U-p1	available	4.19311	32	127.626875
single-task-5M	reacher-three-hard	False	U-p1	available	4.24844	32	127.514
mt30-1M	reacher-three-hard	False	P-p1	available	1.31444	28	117.103
mt30-5M	reacher-three-hard	False	P-p1	available	1.79903	30	119.953
mt30-19M	reacher-three-hard	False	P-p1	available	1.8083	25	119.69
mt30-48M	reacher-three-hard	False	P-p1	available	2.16629	30	120.442
mt30-317M	reacher-three-hard	False	P-p1	available	2.00439	26	118.741
single-task-5M	reacher-three-hard	False	P-p1	available	3.0765	31	123.241
mt30-1M	cup-spin	False	U-p1	available	1.83606	32	121.281
mt30-5M	cup-spin	False	U-p1	available	1.87406	32	121.207625
mt30-19M	cup-spin	False	U-p1	available	1.78243	32	120.461
mt30-48M	cup-spin	False	U-p1	available	2.268	32	123.501
mt30-317M	cup-spin	False	U-p1	available	2.76215	32	125.47
single-task-5M	cup-spin	False	U-p1	available	2.45108	32	124.261
mt30-1M	cup-spin	False	P-p1	available	1.25447	32	112.298
mt30-5M	cup-spin	False	P-p1	available	0.993034	32	109.446
mt30-19M	cup-spin	False	P-p1	available	1.43777	32	115.193
mt30-48M	cup-spin	False	P-p1	available	1.7839	32	117.576
mt30-317M	cup-spin	False	P-p1	available	2.00649	32	119.271
single-task-5M	cup-spin	False	P-p1	available	2.04596	32	119.533
mt30-1M	pendulum-spin	False	U-p1	available	0.958016	32	109.228
mt30-5M	pendulum-spin	False	U-p1	available	0.911986	32	110.661
mt30-19M	pendulum-spin	False	U-p1	available	0.872494	32	107.797
mt30-48M	pendulum-spin	False	U-p1	available	0.673816	32	105.94
mt30-317M	pendulum-spin	False	U-p1	available	1.01392	32	111.805625
single-task-5M	pendulum-spin	False	U-p1	available	2.00996	32	122.649
mt30-1M	pendulum-spin	False	P-p1	available	0.054245	31	73.1873
mt30-5M	pendulum-spin	False	P-p1	available	0.0555089	32	69.2948
mt30-19M	pendulum-spin	False	P-p1	available	0.20861	32	84.2332
mt30-48M	pendulum-spin	False	P-p1	available	0.287715	32	91.2975
mt30-317M	pendulum-spin	False	P-p1	available	0.427669	32	96.4362
single-task-5M	pendulum-spin	False	P-p1	available	1.54175	32	109.618


==> anc/k-005.tsv <==
scorer	task	[study directory omitted]	first_rank_frequency	parameter_count
mt30-1M	walker-stand	False	0.116812	1426427
mt30-5M	walker-stand	False	0.274187	5241066
mt30-19M	walker-stand	False	0.393625	16031210
mt30-48M	walker-stand	False	0.508188	48242410
mt30-317M	walker-stand	False	0.609187	317316889
single-task-5M	walker-stand	False	0.282313	4960618
mt30-1M	walker-stand	False	0.03675	1426427
mt30-5M	walker-stand	False	0.0590938	5241066
mt30-19M	walker-stand	False	0.081125	16031210
mt30-48M	walker-stand	False	0.115937	48242410
mt30-317M	walker-stand	False	0.15425	317316889
single-task-5M	walker-stand	False	0.140375	4960618
mt30-1M	walker-walk	True	0.117625	1426427
mt30-5M	walker-walk	True	0.284875	5241066
mt30-19M	walker-walk	True	0.391437	16031210
mt30-48M	walker-walk	True	0.505875	48242410
mt30-317M	walker-walk	True	0.616938	317316889
single-task-5M	walker-walk	True	0.211688	4960618
mt30-1M	walker-walk	True	0.0375	1426427
mt30-5M	walker-walk	True	0.06525	5241066
mt30-19M	walker-walk	True	0.085875	16031210
mt30-48M	walker-walk	True	0.110125	48242410
mt30-317M	walker-walk	True	0.155125	317316889
single-task-5M	walker-walk	True	0.1165	4960618
mt30-1M	walker-run	False	0.123563	1426427
mt30-5M	walker-run	False	0.28575	5241066
mt30-19M	walker-run	False	0.412562	16031210
mt30-48M	walker-run	False	0.517437	48242410
mt30-317M	walker-run	False	0.61875	317316889
single-task-5M	walker-run	False	0.245938	4960618
mt30-1M	walker-run	False	0.0482031	1426427
mt30-5M	walker-run	False	0.0839375	5241066
mt30-19M	walker-run	False	0.11075	16031210
mt30-48M	walker-run	False	0.141627	48242410
mt30-317M	walker-run	False	0.179906	317316889
single-task-5M	walker-run	False	0.136563	4960618
mt30-1M	cheetah-run	False	0.788687	1426427
mt30-5M	cheetah-run	False	0.869563	5241066
mt30-19M	cheetah-run	False	0.908875	16031210
mt30-48M	cheetah-run	False	0.929937	48242410
mt30-317M	cheetah-run	False	0.923312	317316889
single-task-5M	cheetah-run	False	0.902875	4958826
mt30-1M	cheetah-run	False	0.159271	1426427
mt30-5M	cheetah-run	False	0.257021	5241066
mt30-19M	cheetah-run	False	0.280658	16031210
mt30-48M	cheetah-run	False	0.307414	48242410
mt30-317M	cheetah-run	False	0.307778	317316889
single-task-5M	cheetah-run	False	0.459997	4958826
mt30-1M	reacher-easy	True	0.31425	1426427
mt30-5M	reacher-easy	True	0.445312	5241066
mt30-19M	reacher-easy	True	0.409125	16031210
mt30-48M	reacher-easy	True	0.377875	48242410
mt30-317M	reacher-easy	True	0.459562	317316889
single-task-5M	reacher-easy	True	0.596625	4937570
mt30-1M	reacher-easy	True	0.320309	1426427
mt30-5M	reacher-easy	True	0.328639	5241066
mt30-19M	reacher-easy	True	0.506028	16031210
mt30-48M	reacher-easy	True	0.493608	48242410
mt30-317M	reacher-easy	True	0.50415	317316889
single-task-5M	reacher-easy	True	0.783825	4937570
mt30-1M	reacher-hard	False	0.315563	1426427
mt30-5M	reacher-hard	False	0.407875	5241066
mt30-19M	reacher-hard	False	0.424375	16031210
mt30-48M	reacher-hard	False	0.366	48242410
mt30-317M	reacher-hard	False	0.439812	317316889
single-task-5M	reacher-hard	False	0.496375	4937570
mt30-1M	reacher-hard	False	0.470265	1426427
mt30-5M	reacher-hard	False	0.547757	5241066
mt30-19M	reacher-hard	False	0.617657	16031210
mt30-48M	reacher-hard	False	0.630019	48242410
mt30-317M	reacher-hard	False	0.699194	317316889
single-task-5M	reacher-hard	False	0.928585	4937570
mt30-1M	acrobot-swingup	False	0.015875	1426427
mt30-5M	acrobot-swingup	False	0.0166875	5241066
mt30-19M	acrobot-swingup	False	0.0274375	16031210
mt30-48M	acrobot-swingup	False	0.024875	48242410
mt30-317M	acrobot-swingup	False	0.0235	317316889
single-task-5M	acrobot-swingup	False	0.032375	4932960
mt30-1M	acrobot-swingup	False	0.0458346	1426427
mt30-5M	acrobot-swingup	False	0.0131184	5241066
mt30-19M	acrobot-swingup	False	0.047196	16031210
mt30-48M	acrobot-swingup	False	0.0789487	48242410
mt30-317M	acrobot-swingup	False	0.106788	317316889
single-task-5M	acrobot-swingup	False	0.189922	4932960
mt30-1M	pendulum-swingup	False	0.03525	1426427
mt30-5M	pendulum-swingup	False	0.02825	5241066
mt30-19M	pendulum-swingup	False	0.0918125	16031210
mt30-48M	pendulum-swingup	False	0.0805625	48242410
mt30-317M	pendulum-swingup	False	0.105	317316889
single-task-5M	pendulum-swingup	False	0.037	4932192
mt30-1M	pendulum-swingup	False	0.0554771	1426427
mt30-5M	pendulum-swingup	False	0.22892	5241066
mt30-19M	pendulum-swingup	False	0.124674	16031210
mt30-48M	pendulum-swingup	False	0.502744	48242410
mt30-317M	pendulum-swingup	False	0.291555	317316889
single-task-5M	pendulum-swingup	False	0.170031	4932192
mt30-1M	cartpole-balance	True	0.0208125	1426427
mt30-5M	cartpole-balance	True	0.0376875	5241066
mt30-19M	cartpole-balance	True	0.0333125	16031210
mt30-48M	cartpole-balance	True	0.037375	48242410
mt30-317M	cartpole-balance	True	0.045125	317316889
single-task-5M	cartpole-balance	True	0.016875	4932704
mt30-1M	cartpole-balance	True	0.214448	1426427
mt30-5M	cartpole-balance	True	0.471491	5241066
mt30-19M	cartpole-balance	True	0.422806	16031210
mt30-48M	cartpole-balance	True	0.192271	48242410
mt30-317M	cartpole-balance	True	0.326659	317316889
single-task-5M	cartpole-balance	True	0.749049	4932704
mt30-1M	cartpole-balance-sparse	False	0.027625	1426427
mt30-5M	cartpole-balance-sparse	False	0.0325625	5241066
mt30-19M	cartpole-balance-sparse	False	0.040625	16031210
mt30-48M	cartpole-balance-sparse	False	0.05525	48242410
mt30-317M	cartpole-balance-sparse	False	0.0574375	317316889
single-task-5M	cartpole-balance-sparse	False	0.0304375	4932704
mt30-1M	cartpole-balance-sparse	False	0.26343	1426427
mt30-5M	cartpole-balance-sparse	False	0.306133	5241066
mt30-19M	cartpole-balance-sparse	False	0.290767	16031210
mt30-48M	cartpole-balance-sparse	False	0.408888	48242410
mt30-317M	cartpole-balance-sparse	False	0.37856	317316889
single-task-5M	cartpole-balance-sparse	False	0.636903	4932704
mt30-1M	cartpole-swingup	False	0.02725	1426427
mt30-5M	cartpole-swingup	False	0.045125	5241066
mt30-19M	cartpole-swingup	False	0.0443125	16031210
mt30-48M	cartpole-swingup	False	0.052625	48242410
mt30-317M	cartpole-swingup	False	0.06175	317316889
single-task-5M	cartpole-swingup	False	0.0314375	4932704
mt30-1M	cartpole-swingup	False	0.240891	1426427
mt30-5M	cartpole-swingup	False	0.104482	5241066
mt30-19M	cartpole-swingup	False	0.260341	16031210
mt30-48M	cartpole-swingup	False	0.322822	48242410
mt30-317M	cartpole-swingup	False	0.325387	317316889
single-task-5M	cartpole-swingup	False	0.609662	4932704
mt30-1M	cartpole-swingup-sparse	False	0.0389375	1426427
mt30-5M	cartpole-swingup-sparse	False	0.054125	5241066
mt30-19M	cartpole-swingup-sparse	False	0.0545625	16031210
mt30-48M	cartpole-swingup-sparse	False	0.067875	48242410
mt30-317M	cartpole-swingup-sparse	False	0.0803125	317316889
single-task-5M	cartpole-swingup-sparse	False	0.027375	4932704
mt30-1M	cartpole-swingup-sparse	False	0.173918	1426427
mt30-5M	cartpole-swingup-sparse	False	0.133599	5241066
mt30-19M	cartpole-swingup-sparse	False	0.138592	16031210
mt30-48M	cartpole-swingup-sparse	False	0.317831	48242410
mt30-317M	cartpole-swingup-sparse	False	0.27818	317316889
single-task-5M	cartpole-swingup-sparse	False	0.245156	4932704
mt30-1M	cup-catch	False	0.261688	1426427
mt30-5M	cup-catch	False	0.33375	5241066
mt30-19M	cup-catch	False	0.38075	16031210
mt30-48M	cup-catch	False	0.411875	48242410
mt30-317M	cup-catch	False	0.505313	317316889
single-task-5M	cup-catch	False	0.274187	4938082
mt30-1M	cup-catch	False	0.309376	1426427
mt30-5M	cup-catch	False	0.37717	5241066
mt30-19M	cup-catch	False	0.422392	16031210
mt30-48M	cup-catch	False	0.447932	48242410
mt30-317M	cup-catch	False	0.469661	317316889
single-task-5M	cup-catch	False	0.647654	4938082
mt30-1M	finger-spin	False	0.162312	1426427
mt30-5M	finger-spin	False	0.394688	5241066
mt30-19M	finger-spin	False	0.379063	16031210
mt30-48M	finger-spin	False	0.36625	48242410
mt30-317M	finger-spin	False	0.492375	317316889
single-task-5M	finger-spin	False	0.397125	4938338
mt30-1M	finger-spin	False	0.0470888	1426427
mt30-5M	finger-spin	False	0.174475	5241066
mt30-19M	finger-spin	False	0.189478	16031210
mt30-48M	finger-spin	False	0.200625	48242410
mt30-317M	finger-spin	False	0.212483	317316889
single-task-5M	finger-spin	False	0.338723	4938338
mt30-1M	finger-turn-easy	False	0.537563	1426427
mt30-5M	finger-turn-easy	False	0.725	5241066
mt30-19M	finger-turn-easy	False	0.634938	16031210
mt30-48M	finger-turn-easy	False	0.644188	48242410
mt30-317M	finger-turn-easy	False	0.714688	317316889
single-task-5M	finger-turn-easy	False	0.7735	4939106
mt30-1M	finger-turn-easy	False	0.384431	1426427
mt30-5M	finger-turn-easy	False	0.486607	5241066
mt30-19M	finger-turn-easy	False	0.492564	16031210
mt30-48M	finger-turn-easy	False	0.545296	48242410
mt30-317M	finger-turn-easy	False	0.580751	317316889
single-task-5M	finger-turn-easy	False	0.668225	4939106
mt30-1M	finger-turn-hard	False	0.503	1426427
mt30-5M	finger-turn-hard	False	0.6875	5241066
mt30-19M	finger-turn-hard	False	0.574438	16031210
mt30-48M	finger-turn-hard	False	0.56775	48242410
mt30-317M	finger-turn-hard	False	0.654813	317316889
single-task-5M	finger-turn-hard	False	0.685063	4939106
mt30-1M	finger-turn-hard	False	0.418694	1426427
mt30-5M	finger-turn-hard	False	0.498163	5241066
mt30-19M	finger-turn-hard	False	0.502354	16031210
mt30-48M	finger-turn-hard	False	0.547401	48242410
mt30-317M	finger-turn-hard	False	0.600008	317316889
single-task-5M	finger-turn-hard	False	0.651856	4939106
mt30-1M	fish-swim	False	0.747	1426427
mt30-5M	fish-swim	False	0.966688	5241066
mt30-19M	fish-swim	False	0.941	16031210
mt30-48M	fish-swim	False	0.92925	48242410
mt30-317M	fish-swim	False	0.925875	317316889
single-task-5M	fish-swim	False	0.908062	4956008
mt30-1M	fish-swim	False	0.210891	1426427
mt30-5M	fish-swim	False	0.35858	5241066
mt30-19M	fish-swim	False	0.34499	16031210
mt30-48M	fish-swim	False	0.372354	48242410
mt30-317M	fish-swim	False	0.377427	317316889
single-task-5M	fish-swim	False	0.479647	4956008
mt30-1M	hopper-stand	False	0.243875	1426427
mt30-5M	hopper-stand	False	0.322062	5241066
mt30-19M	hopper-stand	False	0.416687	16031210
mt30-48M	hopper-stand	False	0.529625	48242410
mt30-317M	hopper-stand	False	0.616563	317316889
single-task-5M	hopper-stand	False	0.233187	4949094
mt30-1M	hopper-stand	False	0.209442	1426427
mt30-5M	hopper-stand	False	0.272069	5241066
mt30-19M	hopper-stand	False	0.336736	16031210
mt30-48M	hopper-stand	False	0.379957	48242410
mt30-317M	hopper-stand	False	0.426779	317316889
single-task-5M	hopper-stand	False	0.351696	4949094
mt30-1M	hopper-hop	False	0.240813	1426427
mt30-5M	hopper-hop	False	0.305563	5241066
mt30-19M	hopper-hop	False	0.408	16031210
mt30-48M	hopper-hop	False	0.511	48242410
mt30-317M	hopper-hop	False	0.60025	317316889
single-task-5M	hopper-hop	False	0.235875	4949094
mt30-1M	hopper-hop	False	0.118154	1426427
mt30-5M	hopper-hop	False	0.159034	5241066
mt30-19M	hopper-hop	False	0.224412	16031210
mt30-48M	hopper-hop	False	0.244189	48242410
mt30-317M	hopper-hop	False	0.272953	317316889
single-task-5M	hopper-hop	False	0.265866	4949094
mt30-1M	walker-walk-backwards	False	0.125625	1426427
mt30-5M	walker-walk-backwards	False	0.281187	5241066
mt30-19M	walker-walk-backwards	False	0.404687	16031210
mt30-48M	walker-walk-backwards	False	0.505812	48242410
mt30-317M	walker-walk-backwards	False	0.618	317316889
single-task-5M	walker-walk-backwards	False	0.239313	4960618
mt30-1M	walker-walk-backwards	False	0.0616875	1426427
mt30-5M	walker-walk-backwards	False	0.119688	5241066
mt30-19M	walker-walk-backwards	False	0.167625	16031210
mt30-48M	walker-walk-backwards	False	0.20275	48242410
mt30-317M	walker-walk-backwards	False	0.256625	317316889
single-task-5M	walker-walk-backwards	False	0.22325	4960618
mt30-1M	walker-run-backwards	False	0.113875	1426427
mt30-5M	walker-run-backwards	False	0.290375	5241066
mt30-19M	walker-run-backwards	False	0.4055	16031210
mt30-48M	walker-run-backwards	False	0.507188	48242410
mt30-317M	walker-run-backwards	False	0.62125	317316889
single-task-5M	walker-run-backwards	False	0.27725	4960618
mt30-1M	walker-run-backwards	False	0.0256406	1426427
mt30-5M	walker-run-backwards	False	0.044	5241066
mt30-19M	walker-run-backwards	False	0.0637812	16031210
mt30-48M	walker-run-backwards	False	0.0795833	48242410
mt30-317M	walker-run-backwards	False	0.107911	317316889
single-task-5M	walker-run-backwards	False	0.083125	4960618
mt30-1M	cheetah-run-backwards	False	0.747	1426427
mt30-5M	cheetah-run-backwards	False	0.851	5241066
mt30-19M	cheetah-run-backwards	False	0.903563	16031210
mt30-48M	cheetah-run-backwards	False	0.937312	48242410
mt30-317M	cheetah-run-backwards	False	0.905312	317316889
single-task-5M	cheetah-run-backwards	False	0.745062	4958826
mt30-1M	cheetah-run-backwards	False	0.273214	1426427
mt30-5M	cheetah-run-backwards	False	0.389341	5241066
mt30-19M	cheetah-run-backwards	False	0.494356	16031210
mt30-48M	cheetah-run-backwards	False	0.516563	48242410
mt30-317M	cheetah-run-backwards	False	0.533731	317316889
single-task-5M	cheetah-run-backwards	False	0.645296	4958826
mt30-1M	cheetah-run-front	False	0.732625	1426427
mt30-5M	cheetah-run-front	False	0.834937	5241066
mt30-19M	cheetah-run-front	False	0.888	16031210
mt30-48M	cheetah-run-front	False	0.928813	48242410
mt30-317M	cheetah-run-front	False	0.923438	317316889
single-task-5M	cheetah-run-front	False	0.801063	4958826
mt30-1M	cheetah-run-front	False	0.137558	1426427
mt30-5M	cheetah-run-front	False	0.252832	5241066
mt30-19M	cheetah-run-front	False	0.297334	16031210
mt30-48M	cheetah-run-front	False	0.346925	48242410
mt30-317M	cheetah-run-front	False	0.335625	317316889
single-task-5M	cheetah-run-front	False	0.416894	4958826
mt30-1M	cheetah-run-back	False	0.748125	1426427
mt30-5M	cheetah-run-back	False	0.8565	5241066
mt30-19M	cheetah-run-back	False	0.8705	16031210
mt30-48M	cheetah-run-back	False	0.8915	48242410
mt30-317M	cheetah-run-back	False	0.91225	317316889
single-task-5M	cheetah-run-back	False	0.666937	4958826
mt30-1M	cheetah-run-back	False	0.225871	1426427
mt30-5M	cheetah-run-back	False	0.374114	5241066
mt30-19M	cheetah-run-back	False	0.443195	16031210
mt30-48M	cheetah-run-back	False	0.493145	48242410
mt30-317M	cheetah-run-back	False	0.516619	317316889
single-task-5M	cheetah-run-back	False	0.567225	4958826
mt30-1M	cheetah-jump	False	0.755938	1426427
mt30-5M	cheetah-jump	False	0.848	5241066
mt30-19M	cheetah-jump	False	0.894563	16031210
mt30-48M	cheetah-jump	False	0.9375	48242410
mt30-317M	cheetah-jump	False	0.9275	317316889
single-task-5M	cheetah-jump	False	0.651813	4958826
mt30-1M	cheetah-jump	False	0.200736	1426427
mt30-5M	cheetah-jump	False	0.358198	5241066
mt30-19M	cheetah-jump	False	0.383272	16031210
mt30-48M	cheetah-jump	False	0.444448	48242410
mt30-317M	cheetah-jump	False	0.47633	317316889
single-task-5M	cheetah-jump	False	0.555845	4958826
mt30-1M	hopper-hop-backwards	False	0.210938	1426427
mt30-5M	hopper-hop-backwards	False	0.294	5241066
mt30-19M	hopper-hop-backwards	False	0.3945	16031210
mt30-48M	hopper-hop-backwards	False	0.493375	48242410
mt30-317M	hopper-hop-backwards	False	0.575688	317316889
single-task-5M	hopper-hop-backwards	False	0.166375	4949094
mt30-1M	hopper-hop-backwards	False	0.0571828	1426427
mt30-5M	hopper-hop-backwards	False	0.0820799	5241066
mt30-19M	hopper-hop-backwards	False	0.117954	16031210
mt30-48M	hopper-hop-backwards	False	0.125256	48242410
mt30-317M	hopper-hop-backwards	False	0.172478	317316889
single-task-5M	hopper-hop-backwards	False	0.0806354	4949094
mt30-1M	reacher-three-easy	False	0.594187	1426427
mt30-5M	reacher-three-easy	False	0.700187	5241066
mt30-19M	reacher-three-easy	False	0.731125	16031210
mt30-48M	reacher-three-easy	False	0.735688	48242410
mt30-317M	reacher-three-easy	False	0.809625	317316889
single-task-5M	reacher-three-easy	False	0.766437	4942692
mt30-1M	reacher-three-easy	False	0.349357	1426427
mt30-5M	reacher-three-easy	False	0.417381	5241066
mt30-19M	reacher-three-easy	False	0.530381	16031210
mt30-48M	reacher-three-easy	False	0.59773	48242410
mt30-317M	reacher-three-easy	False	0.646056	317316889
single-task-5M	reacher-three-easy	False	0.873877	4942692
mt30-1M	reacher-three-hard	False	0.563312	1426427
mt30-5M	reacher-three-hard	False	0.72125	5241066
mt30-19M	reacher-three-hard	False	0.737187	16031210
mt30-48M	reacher-three-hard	False	0.734563	48242410
mt30-317M	reacher-three-hard	False	0.819625	317316889
single-task-5M	reacher-three-hard	False	0.848	4942692
mt30-1M	reacher-three-hard	False	0.218591	1426427
mt30-5M	reacher-three-hard	False	0.297835	5241066
mt30-19M	reacher-three-hard	False	0.335952	16031210
mt30-48M	reacher-three-hard	False	0.346074	48242410
mt30-317M	reacher-three-hard	False	0.375925	317316889
single-task-5M	reacher-three-hard	False	0.594422	4942692
mt30-1M	cup-spin	False	0.159438	1426427
mt30-5M	cup-spin	False	0.145187	5241066
mt30-19M	cup-spin	False	0.148625	16031210
mt30-48M	cup-spin	False	0.226875	48242410
mt30-317M	cup-spin	False	0.351	317316889
single-task-5M	cup-spin	False	0.253937	4938082
mt30-1M	cup-spin	False	0.117647	1426427
mt30-5M	cup-spin	False	0.0694232	5241066
mt30-19M	cup-spin	False	0.127112	16031210
mt30-48M	cup-spin	False	0.19327	48242410
mt30-317M	cup-spin	False	0.245989	317316889
single-task-5M	cup-spin	False	0.242984	4938082
mt30-1M	pendulum-spin	False	0.034125	1426427
mt30-5M	pendulum-spin	False	0.0418125	5241066
mt30-19M	pendulum-spin	False	0.0355625	16031210
mt30-48M	pendulum-spin	False	0.0395	48242410
mt30-317M	pendulum-spin	False	0.0511875	317316889
single-task-5M	pendulum-spin	False	0.117563	4932192
mt30-1M	pendulum-spin	False	0.0119157	1426427
mt30-5M	pendulum-spin	False	0.0106187	5241066
mt30-19M	pendulum-spin	False	0.0173573	16031210
mt30-48M	pendulum-spin	False	0.0155464	48242410
mt30-317M	pendulum-spin	False	0.0194229	317316889
single-task-5M	pendulum-spin	False	0.1297	4932192


==> anc/k-006.tsv <==
scorer	task	[study directory omitted]	condition	G	C	G_ref	rho
mt30-1M	walker-stand	False	U	1.16746	32	4.0947	0.285115
mt30-5M	walker-stand	False	U	1.98884	32	4.0947	0.48571
mt30-19M	walker-stand	False	U	2.56962	32	4.0947	0.627547
mt30-48M	walker-stand	False	U	3.0957	32	4.0947	0.756025
mt30-317M	walker-stand	False	U	3.47261	32	4.0947	0.848074
single-task-5M	walker-stand	False	U	1.95498	32	4.0947	0.477441
mt30-1M	walker-stand	False	P	0.136382	28	0.510498	0.267155
mt30-5M	walker-stand	False	P	0.301943	30	0.510498	0.591469
mt30-19M	walker-stand	False	P	0.480765	31	0.510498	0.941757
mt30-48M	walker-stand	False	P	0.779318	32	0.510498	1.52659
mt30-317M	walker-stand	False	P	1.01385	32	0.510498	1.986
single-task-5M	walker-stand	False	P	0.723844	30	0.510498	1.41792
mt30-1M	walker-walk	True	U	1.14393	32	4.08391	0.280108
mt30-5M	walker-walk	True	U	2.03757	32	4.08391	0.498927
mt30-19M	walker-walk	True	U	2.59068	32	4.08391	0.634364
mt30-48M	walker-walk	True	U	3.10937	32	4.08391	0.761371
mt30-317M	walker-walk	True	U	3.51653	32	4.08391	0.86107
single-task-5M	walker-walk	True	U	1.54091	32	4.08391	0.377314
mt30-1M	walker-walk	True	P	0.202602	32	0.441462	0.458935
mt30-5M	walker-walk	True	P	0.429276	32	0.441462	0.972397
mt30-19M	walker-walk	True	P	0.595505	32	0.441462	1.34894
mt30-48M	walker-walk	True	P	0.798341	32	0.441462	1.8084
mt30-317M	walker-walk	True	P	1.06673	32	0.441462	2.41636
single-task-5M	walker-walk	True	P	0.581925	32	0.441462	1.31818
mt30-1M	walker-run	False	U	1.17052	32	4.11051	0.284764
mt30-5M	walker-run	False	U	2.01643	32	4.11051	0.490553
mt30-19M	walker-run	False	U	2.63376	32	4.11051	0.640738
mt30-48M	walker-run	False	U	3.12967	32	4.11051	0.76138
mt30-317M	walker-run	False	U	3.50159	32	4.11051	0.851861
single-task-5M	walker-run	False	U	1.79432	32	4.11051	0.436519
mt30-1M	walker-run	False	P	0.265703	31	0.793859	0.334698
mt30-5M	walker-run	False	P	0.488242	31	0.793859	0.615024
mt30-19M	walker-run	False	P	0.697168	31	0.793859	0.878202
mt30-48M	walker-run	False	P	0.924187	32	0.793859	1.16417
mt30-317M	walker-run	False	P	1.16931	32	0.793859	1.47294
single-task-5M	walker-run	False	P	0.679042	31	0.793859	0.855369
mt30-1M	cheetah-run	False	U	3.99529	32	4.8064	0.831244
mt30-5M	cheetah-run	False	U	4.27957	32	4.8064	0.89039
mt30-19M	cheetah-run	False	U	4.46971	32	4.8064	0.929948
mt30-48M	cheetah-run	False	U	4.54026	32	4.8064	0.944627
mt30-317M	cheetah-run	False	U	4.50615	32	4.8064	0.93753
single-task-5M	cheetah-run	False	U	4.4036	32	4.8064	0.916195
mt30-1M	cheetah-run	False	P	0.750602	31	3.75886	0.199689
mt30-5M	cheetah-run	False	P	1.33345	32	3.75886	0.354748
mt30-19M	cheetah-run	False	P	1.3847	32	3.75886	0.368384
mt30-48M	cheetah-run	False	P	1.56114	32	3.75886	0.415323
mt30-317M	cheetah-run	False	P	1.57917	32	3.75886	0.420118
single-task-5M	cheetah-run	False	P	2.02755	31	3.75886	0.539404
mt30-1M	reacher-easy	True	U	2.64108	32	4.81427	0.548593
mt30-5M	reacher-easy	True	U	3.26053	32	4.81427	0.677264
mt30-19M	reacher-easy	True	U	3.06086	32	4.81427	0.635789
mt30-48M	reacher-easy	True	U	3.02401	32	4.81427	0.628134
mt30-317M	reacher-easy	True	U	3.25285	32	4.81427	0.675668
single-task-5M	reacher-easy	True	U	3.7482	32	4.81427	0.778559
mt30-1M	reacher-easy	True	P	2.52937	32	4.34093	0.58268
mt30-5M	reacher-easy	True	P	2.65172	32	4.34093	0.610864
mt30-19M	reacher-easy	True	P	3.24972	32	4.34093	0.748622
mt30-48M	reacher-easy	True	P	3.21307	32	4.34093	0.74018
mt30-317M	reacher-easy	True	P	3.11472	31	4.34093	0.717524
single-task-5M	reacher-easy	True	P	4.16507	32	4.34093	0.959489
mt30-1M	reacher-hard	False	U	2.66147	32	4.81253	0.553029
mt30-5M	reacher-hard	False	U	3.15479	32	4.81253	0.655536
mt30-19M	reacher-hard	False	U	3.10191	32	4.81253	0.644548
mt30-48M	reacher-hard	False	U	2.97084	32	4.81253	0.617313
mt30-317M	reacher-hard	False	U	3.07328	32	4.81253	0.6386
single-task-5M	reacher-hard	False	U	2.96899	30	4.81253	0.616929
mt30-1M	reacher-hard	False	P	3.30472	32	4.64327	0.711724
mt30-5M	reacher-hard	False	P	3.53301	32	4.64327	0.76089
mt30-19M	reacher-hard	False	P	3.84512	32	4.64327	0.828106
mt30-48M	reacher-hard	False	P	3.65613	32	4.64327	0.787404
mt30-317M	reacher-hard	False	P	3.9913	32	4.64327	0.859589
single-task-5M	reacher-hard	False	P	4.62737	32	4.64327	0.996576
mt30-1M	acrobot-swingup	False	U	0.194982	28	3.26098	0.0597924
mt30-5M	acrobot-swingup	False	U	0.297728	32	3.26098	0.0913003
mt30-19M	acrobot-swingup	False	U	0.516895	32	3.26098	0.158509
mt30-48M	acrobot-swingup	False	U	0.492027	32	3.26098	0.150883
mt30-317M	acrobot-swingup	False	U	0.403424	32	3.26098	0.123713
single-task-5M	acrobot-swingup	False	U	0.63529	32	3.26098	0.194816
mt30-1M	acrobot-swingup	False	P	0.360977	23	2.01728	0.178942
mt30-5M	acrobot-swingup	False	P	0.402123	26	2.01728	0.199339
mt30-19M	acrobot-swingup	False	P	0.753244	27	2.01728	0.373395
mt30-48M	acrobot-swingup	False	P	0.947715	28	2.01728	0.469798
mt30-317M	acrobot-swingup	False	P	1.02817	29	2.01728	0.509681
single-task-5M	acrobot-swingup	False	P	1.38433	32	2.01728	0.686234
mt30-1M	pendulum-swingup	False	U	0.904754	32	4.37424	0.206837
mt30-5M	pendulum-swingup	False	U	0.671742	32	4.37424	0.153568
mt30-19M	pendulum-swingup	False	U	1.1472	32	4.37424	0.262262
mt30-48M	pendulum-swingup	False	U	1.12113	32	4.37424	0.256302
mt30-317M	pendulum-swingup	False	U	1.53006	32	4.37424	0.349789
single-task-5M	pendulum-swingup	False	U	0.728346	32	4.37424	0.166508
mt30-1M	pendulum-swingup	False	P	1.72393	32	3.67151	0.469543
mt30-5M	pendulum-swingup	False	P	2.07015	32	3.67151	0.563843
mt30-19M	pendulum-swingup	False	P	2.1406	32	3.67151	0.58303
mt30-48M	pendulum-swingup	False	P	2.63847	32	3.67151	0.718634
mt30-317M	pendulum-swingup	False	P	2.5495	32	3.67151	0.694401
single-task-5M	pendulum-swingup	False	P	2.51352	32	3.67151	0.684601
mt30-1M	cartpole-balance	True	U	0.368036	32	3.88286	0.0947847
mt30-5M	cartpole-balance	True	U	0.785513	32	3.88286	0.202303
mt30-19M	cartpole-balance	True	U	0.676	32	3.88286	0.174099
mt30-48M	cartpole-balance	True	U	0.787519	32	3.88286	0.202819
mt30-317M	cartpole-balance	True	U	0.908413	32	3.88286	0.233955
single-task-5M	cartpole-balance	True	U	0.0128587	22	3.88286	0.00331167
mt30-1M	cartpole-balance	True	P	2.7598	32	4.24252	0.650509
mt30-5M	cartpole-balance	True	P	3.6607	32	4.24252	0.862861
mt30-19M	cartpole-balance	True	P	3.31349	32	4.24252	0.781018
mt30-48M	cartpole-balance	True	P	2.61767	32	4.24252	0.617009
mt30-317M	cartpole-balance	True	P	2.80291	32	4.24252	0.660671
single-task-5M	cartpole-balance	True	P	3.45058	32	4.24252	0.813332
mt30-1M	cartpole-balance-sparse	False	U	0.522336	32	3.85016	0.135666
mt30-5M	cartpole-balance-sparse	False	U	0.72055	32	3.85016	0.187148
mt30-19M	cartpole-balance-sparse	False	U	0.817833	32	3.85016	0.212415
mt30-48M	cartpole-balance-sparse	False	U	0.984648	32	3.85016	0.255742
mt30-317M	cartpole-balance-sparse	False	U	0.99018	32	3.85016	0.257179
single-task-5M	cartpole-balance-sparse	False	U	0.205933	32	3.85016	0.0534867
mt30-1M	cartpole-balance-sparse	False	P	2.86661	32	3.96921	0.722211
mt30-5M	cartpole-balance-sparse	False	P	3.18474	32	3.96921	0.802361
mt30-19M	cartpole-balance-sparse	False	P	2.87317	32	3.96921	0.723865
mt30-48M	cartpole-balance-sparse	False	P	3.34377	32	3.96921	0.842427
mt30-317M	cartpole-balance-sparse	False	P	3.36487	32	3.96921	0.847742
single-task-5M	cartpole-balance-sparse	False	P	3.95986	32	3.96921	0.997643
mt30-1M	cartpole-swingup	False	U	0.688507	32	3.74471	0.183861
mt30-5M	cartpole-swingup	False	U	1.0991	32	3.74471	0.293507
mt30-19M	cartpole-swingup	False	U	1.09546	32	3.74471	0.292535
mt30-48M	cartpole-swingup	False	U	1.20389	32	3.74471	0.321492
mt30-317M	cartpole-swingup	False	U	1.20248	32	3.74471	0.321114
single-task-5M	cartpole-swingup	False	U	0.163979	32	3.74471	0.0437895
mt30-1M	cartpole-swingup	False	P	2.16857	32	3.98395	0.544327
mt30-5M	cartpole-swingup	False	P	2.22917	32	3.98395	0.559538
mt30-19M	cartpole-swingup	False	P	2.28527	32	3.98395	0.57362
mt30-48M	cartpole-swingup	False	P	2.55631	32	3.98395	0.641651
mt30-317M	cartpole-swingup	False	P	2.56814	32	3.98395	0.644621
single-task-5M	cartpole-swingup	False	P	3.46852	32	3.98395	0.870622
mt30-1M	cartpole-swingup-sparse	False	U	0.930897	32	3.70607	0.251182
mt30-5M	cartpole-swingup-sparse	False	U	1.08692	32	3.70607	0.293281
mt30-19M	cartpole-swingup-sparse	False	U	1.2075	32	3.70607	0.325817
mt30-48M	cartpole-swingup-sparse	False	U	1.35257	32	3.70607	0.364961
mt30-317M	cartpole-swingup-sparse	False	U	1.41359	32	3.70607	0.381426
single-task-5M	cartpole-swingup-sparse	False	U	0.476806	32	3.70607	0.128655
mt30-1M	cartpole-swingup-sparse	False	P	1.43144	30	3.55997	0.402094
mt30-5M	cartpole-swingup-sparse	False	P	1.6857	31	3.55997	0.473515
mt30-19M	cartpole-swingup-sparse	False	P	1.76788	31	3.55997	0.4966
mt30-48M	cartpole-swingup-sparse	False	P	2.09659	32	3.55997	0.588935
mt30-317M	cartpole-swingup-sparse	False	P	2.00802	31	3.55997	0.564056
single-task-5M	cartpole-swingup-sparse	False	P	2.59179	32	3.55997	0.728038
mt30-1M	cup-catch	False	U	2.62069	32	4.83644	0.541865
mt30-5M	cup-catch	False	U	2.71281	32	4.83644	0.560911
mt30-19M	cup-catch	False	U	2.88923	32	4.83644	0.597389
mt30-48M	cup-catch	False	U	2.73064	32	4.83644	0.564598
mt30-317M	cup-catch	False	U	2.96105	32	4.83644	0.612238
single-task-5M	cup-catch	False	U	2.13205	32	4.83644	0.440832
mt30-1M	cup-catch	False	P	2.51075	32	4.61425	0.544128
mt30-5M	cup-catch	False	P	2.49825	32	4.61425	0.541421
mt30-19M	cup-catch	False	P	2.69574	32	4.61425	0.584219
mt30-48M	cup-catch	False	P	2.76518	32	4.61425	0.599269
mt30-317M	cup-catch	False	P	2.94937	32	4.61425	0.639187
single-task-5M	cup-catch	False	P	3.5965	32	4.61425	0.779432
mt30-1M	finger-spin	False	U	1.72487	32	4.38093	0.393722
mt30-5M	finger-spin	False	U	2.6709	32	4.38093	0.609665
mt30-19M	finger-spin	False	U	2.55157	32	4.38093	0.582426
mt30-48M	finger-spin	False	U	2.70277	32	4.38093	0.616939
mt30-317M	finger-spin	False	U	2.80356	32	4.38093	0.639945
single-task-5M	finger-spin	False	U	2.54711	32	4.38093	0.581408
mt30-1M	finger-spin	False	P	0.300874	32	3.21205	0.0936704
mt30-5M	finger-spin	False	P	0.849024	32	3.21205	0.264325
mt30-19M	finger-spin	False	P	1.05243	32	3.21205	0.327651
mt30-48M	finger-spin	False	P	1.19114	32	3.21205	0.370833
mt30-317M	finger-spin	False	P	1.3337	32	3.21205	0.415218
single-task-5M	finger-spin	False	P	1.77502	32	3.21205	0.552613
mt30-1M	finger-turn-easy	False	U	3.21197	32	4.51637	0.711184
mt30-5M	finger-turn-easy	False	U	3.71872	32	4.51637	0.823388
mt30-19M	finger-turn-easy	False	U	3.5529	32	4.51637	0.786672
mt30-48M	finger-turn-easy	False	U	3.65358	32	4.51637	0.808964
mt30-317M	finger-turn-easy	False	U	3.86743	32	4.51637	0.856314
single-task-5M	finger-turn-easy	False	U	3.5734	32	4.51637	0.791211
mt30-1M	finger-turn-easy	False	P	2.03699	25	3.38855	0.60114
mt30-5M	finger-turn-easy	False	P	2.44604	26	3.38855	0.721854
mt30-19M	finger-turn-easy	False	P	2.46585	28	3.38855	0.727701
mt30-48M	finger-turn-easy	False	P	2.66662	28	3.38855	0.78695
mt30-317M	finger-turn-easy	False	P	2.85105	28	3.38855	0.841379
single-task-5M	finger-turn-easy	False	P	3.12149	31	3.38855	0.921189
mt30-1M	finger-turn-hard	False	U	3.08826	32	4.35464	0.709187
mt30-5M	finger-turn-hard	False	U	3.64915	32	4.35464	0.837991
mt30-19M	finger-turn-hard	False	U	3.19752	32	4.35464	0.734279
mt30-48M	finger-turn-hard	False	U	3.29594	32	4.35464	0.75688
mt30-317M	finger-turn-hard	False	U	3.50751	32	4.35464	0.805464
single-task-5M	finger-turn-hard	False	U	3.68026	32	4.35464	0.845136
mt30-1M	finger-turn-hard	False	P	2.41988	27	3.97593	0.608632
mt30-5M	finger-turn-hard	False	P	2.78654	30	3.97593	0.700852
mt30-19M	finger-turn-hard	False	P	2.86077	31	3.97593	0.719522
mt30-48M	finger-turn-hard	False	P	2.99265	31	3.97593	0.752692
mt30-317M	finger-turn-hard	False	P	3.22822	32	3.97593	0.811941
single-task-5M	finger-turn-hard	False	P	3.41012	31	3.97593	0.85769
mt30-1M	fish-swim	False	U	4.03806	32	4.85203	0.832241
mt30-5M	fish-swim	False	U	4.73789	32	4.85203	0.976477
mt30-19M	fish-swim	False	U	4.67382	32	4.85203	0.96327
mt30-48M	fish-swim	False	U	4.63854	32	4.85203	0.955999
mt30-317M	fish-swim	False	U	4.58471	32	4.85203	0.944906
single-task-5M	fish-swim	False	U	4.45078	32	4.85203	0.917302
mt30-1M	fish-swim	False	P	1.58389	32	4.62568	0.342412
mt30-5M	fish-swim	False	P	2.30911	32	4.62568	0.499194
mt30-19M	fish-swim	False	P	2.2634	32	4.62568	0.489313
mt30-48M	fish-swim	False	P	2.36495	32	4.62568	0.511266
mt30-317M	fish-swim	False	P	2.33896	32	4.62568	0.505646
single-task-5M	fish-swim	False	P	2.80297	32	4.62568	0.605959
mt30-1M	hopper-stand	False	U	1.94446	32	4.12427	0.471467
mt30-5M	hopper-stand	False	U	2.22356	32	4.12427	0.539139
mt30-19M	hopper-stand	False	U	2.6618	32	4.12427	0.645398
mt30-48M	hopper-stand	False	U	3.10758	32	4.12427	0.753486
mt30-317M	hopper-stand	False	U	3.44685	32	4.12427	0.835747
single-task-5M	hopper-stand	False	U	1.73982	32	4.12427	0.421848
mt30-1M	hopper-stand	False	P	1.22855	31	2.50437	0.490562
mt30-5M	hopper-stand	False	P	1.58786	31	2.50437	0.634037
mt30-19M	hopper-stand	False	P	1.95139	31	2.50437	0.779193
mt30-48M	hopper-stand	False	P	2.19969	31	2.50437	0.878338
mt30-317M	hopper-stand	False	P	2.45307	31	2.50437	0.979516
single-task-5M	hopper-stand	False	P	1.91915	31	2.50437	0.766318
mt30-1M	hopper-hop	False	U	1.83439	32	4.00925	0.45754
mt30-5M	hopper-hop	False	U	2.15674	32	4.00925	0.537941
mt30-19M	hopper-hop	False	U	2.58722	32	4.00925	0.645313
mt30-48M	hopper-hop	False	U	3.05763	32	4.00925	0.762644
mt30-317M	hopper-hop	False	U	3.38429	32	4.00925	0.844121
single-task-5M	hopper-hop	False	U	1.57059	32	4.00925	0.391742
mt30-1M	hopper-hop	False	P	0.779773	30	2.82655	0.275874
mt30-5M	hopper-hop	False	P	1.03087	30	2.82655	0.364709
mt30-19M	hopper-hop	False	P	1.34761	30	2.82655	0.476766
mt30-48M	hopper-hop	False	P	1.51171	30	2.82655	0.534827
mt30-317M	hopper-hop	False	P	1.66914	31	2.82655	0.590523
single-task-5M	hopper-hop	False	P	1.50238	30	2.82655	0.531526
mt30-1M	walker-walk-backwards	False	U	1.16455	32	4.10875	0.283431
mt30-5M	walker-walk-backwards	False	U	2.02778	32	4.10875	0.493528
mt30-19M	walker-walk-backwards	False	U	2.6215	32	4.10875	0.638028
mt30-48M	walker-walk-backwards	False	U	3.10279	32	4.10875	0.755166
mt30-317M	walker-walk-backwards	False	U	3.51571	32	4.10875	0.855664
single-task-5M	walker-walk-backwards	False	U	1.6936	32	4.10875	0.412195
mt30-1M	walker-walk-backwards	False	P	0.348345	32	0.86763	0.401491
mt30-5M	walker-walk-backwards	False	P	0.711522	32	0.86763	0.820076
mt30-19M	walker-walk-backwards	False	P	0.970722	32	0.86763	1.11882
mt30-48M	walker-walk-backwards	False	P	1.24611	32	0.86763	1.43622
mt30-317M	walker-walk-backwards	False	P	1.56684	32	0.86763	1.80589
single-task-5M	walker-walk-backwards	False	P	0.984733	32	0.86763	1.13497
mt30-1M	walker-run-backwards	False	U	1.12851	32	4.05925	0.27801
mt30-5M	walker-run-backwards	False	U	2.07529	32	4.05925	0.51125
mt30-19M	walker-run-backwards	False	U	2.60793	32	4.05925	0.642468
mt30-48M	walker-run-backwards	False	U	3.09816	32	4.05925	0.763235
mt30-317M	walker-run-backwards	False	U	3.52148	32	4.05925	0.867521
single-task-5M	walker-run-backwards	False	U	1.92914	32	4.05925	0.475245
mt30-1M	walker-run-backwards	False	P	0.129136	29	0.38505	0.335375
mt30-5M	walker-run-backwards	False	P	0.295826	32	0.38505	0.768278
mt30-19M	walker-run-backwards	False	P	0.445603	32	0.38505	1.15726
mt30-48M	walker-run-backwards	False	P	0.582906	30	0.38505	1.51384
mt30-317M	walker-run-backwards	False	P	0.776816	32	0.38505	2.01744
single-task-5M	walker-run-backwards	False	P	0.446304	32	0.38505	1.15908
mt30-1M	cheetah-run-backwards	False	U	3.79037	32	4.81802	0.786706
mt30-5M	cheetah-run-backwards	False	U	4.22806	32	4.81802	0.87755
mt30-19M	cheetah-run-backwards	False	U	4.45976	32	4.81802	0.92564
mt30-48M	cheetah-run-backwards	False	U	4.59363	32	4.81802	0.953425
mt30-317M	cheetah-run-backwards	False	U	4.42896	32	4.81802	0.919249
single-task-5M	cheetah-run-backwards	False	U	3.71964	32	4.81802	0.772027
mt30-1M	cheetah-run-backwards	False	P	1.69057	32	4.28965	0.394105
mt30-5M	cheetah-run-backwards	False	P	2.08543	31	4.28965	0.486155
mt30-19M	cheetah-run-backwards	False	P	2.5709	32	4.28965	0.599327
mt30-48M	cheetah-run-backwards	False	P	2.65104	32	4.28965	0.61801
mt30-317M	cheetah-run-backwards	False	P	2.70447	32	4.28965	0.630465
single-task-5M	cheetah-run-backwards	False	P	2.9081	32	4.28965	0.677934
mt30-1M	cheetah-run-front	False	U	3.94211	32	4.81198	0.819229
mt30-5M	cheetah-run-front	False	U	4.26496	32	4.81198	0.886323
mt30-19M	cheetah-run-front	False	U	4.40662	32	4.81198	0.915761
mt30-48M	cheetah-run-front	False	U	4.58465	32	4.81198	0.952758
mt30-317M	cheetah-run-front	False	U	4.53142	32	4.81198	0.941696
single-task-5M	cheetah-run-front	False	U	3.9796	32	4.81198	0.82702
mt30-1M	cheetah-run-front	False	P	0.819072	32	4.01111	0.204201
mt30-5M	cheetah-run-front	False	P	1.42479	32	4.01111	0.355212
mt30-19M	cheetah-run-front	False	P	1.62615	32	4.01111	0.405412
mt30-48M	cheetah-run-front	False	P	1.95475	32	4.01111	0.487335
mt30-317M	cheetah-run-front	False	P	1.88406	32	4.01111	0.469711
single-task-5M	cheetah-run-front	False	P	2.04557	32	4.01111	0.509976
mt30-1M	cheetah-run-back	False	U	3.84227	32	4.81315	0.798285
mt30-5M	cheetah-run-back	False	U	4.25575	32	4.81315	0.884191
mt30-19M	cheetah-run-back	False	U	4.31891	32	4.81315	0.897315
mt30-48M	cheetah-run-back	False	U	4.39471	32	4.81315	0.913064
mt30-317M	cheetah-run-back	False	U	4.46538	32	4.81315	0.927745
single-task-5M	cheetah-run-back	False	U	3.38946	32	4.81315	0.704209
mt30-1M	cheetah-run-back	False	P	1.27494	31	3.74984	0.339997
mt30-5M	cheetah-run-back	False	P	1.99366	31	3.74984	0.531664
mt30-19M	cheetah-run-back	False	P	2.25404	31	3.74984	0.601103
mt30-48M	cheetah-run-back	False	P	2.5051	31	3.74984	0.668056
mt30-317M	cheetah-run-back	False	P	2.63828	32	3.74984	0.70357
single-task-5M	cheetah-run-back	False	P	2.78856	32	3.74984	0.743648
mt30-1M	cheetah-jump	False	U	3.88673	32	4.81619	0.807012
mt30-5M	cheetah-jump	False	U	4.24791	32	4.81619	0.882005
mt30-19M	cheetah-jump	False	U	4.42943	32	4.81619	0.919696
mt30-48M	cheetah-jump	False	U	4.60856	32	4.81619	0.956887
mt30-317M	cheetah-jump	False	U	4.53913	32	4.81619	0.942472
single-task-5M	cheetah-jump	False	U	3.43573	32	4.81619	0.71337
mt30-1M	cheetah-jump	False	P	1.23621	32	4.17308	0.296235
mt30-5M	cheetah-jump	False	P	1.98879	32	4.17308	0.476577
mt30-19M	cheetah-jump	False	P	2.14917	32	4.17308	0.515009
mt30-48M	cheetah-jump	False	P	2.40692	32	4.17308	0.576774
mt30-317M	cheetah-jump	False	P	2.49904	32	4.17308	0.598848
single-task-5M	cheetah-jump	False	P	2.37976	31	4.17308	0.570264
mt30-1M	hopper-hop-backwards	False	U	1.80514	32	3.9956	0.451782
mt30-5M	hopper-hop-backwards	False	U	2.13288	32	3.9956	0.533808
mt30-19M	hopper-hop-backwards	False	U	2.55316	32	3.9956	0.638994
mt30-48M	hopper-hop-backwards	False	U	2.97633	32	3.9956	0.744901
mt30-317M	hopper-hop-backwards	False	U	3.31552	32	3.9956	0.829793
single-task-5M	hopper-hop-backwards	False	U	1.21753	32	3.9956	0.304719
mt30-1M	hopper-hop-backwards	False	P	0.457445	30	2.70411	0.169167
mt30-5M	hopper-hop-backwards	False	P	0.650983	30	2.70411	0.240739
mt30-19M	hopper-hop-backwards	False	P	0.93874	30	2.70411	0.347154
mt30-48M	hopper-hop-backwards	False	P	1.16306	30	2.70411	0.430109
mt30-317M	hopper-hop-backwards	False	P	1.32396	30	2.70411	0.489612
single-task-5M	hopper-hop-backwards	False	P	0.555671	30	2.70411	0.205491
mt30-1M	reacher-three-easy	False	U	3.52767	32	4.84229	0.728513
mt30-5M	reacher-three-easy	False	U	3.88828	32	4.84229	0.802984
mt30-19M	reacher-three-easy	False	U	3.99373	32	4.84229	0.824762
mt30-48M	reacher-three-easy	False	U	4.03066	32	4.84229	0.832387
mt30-317M	reacher-three-easy	False	U	4.2193	32	4.84229	0.871344
single-task-5M	reacher-three-easy	False	U	4.08338	32	4.84229	0.843275
mt30-1M	reacher-three-easy	False	P	2.34994	32	4.16107	0.564745
mt30-5M	reacher-three-easy	False	P	2.57352	32	4.16107	0.618476
mt30-19M	reacher-three-easy	False	P	3.05915	32	4.16107	0.735182
mt30-48M	reacher-three-easy	False	P	3.45206	32	4.16107	0.829607
mt30-317M	reacher-three-easy	False	P	3.53011	32	4.16107	0.848366
single-task-5M	reacher-three-easy	False	P	4.32135	32	4.16107	1.03852
mt30-1M	reacher-three-hard	False	U	3.3847	32	4.8416	0.699086
mt30-5M	reacher-three-hard	False	U	3.94974	32	4.8416	0.815793
mt30-19M	reacher-three-hard	False	U	3.94104	32	4.8416	0.813994
mt30-48M	reacher-three-hard	False	U	3.96989	32	4.8416	0.819954
mt30-317M	reacher-three-hard	False	U	4.19311	32	4.8416	0.866057
single-task-5M	reacher-three-hard	False	U	4.24844	32	4.8416	0.877486
mt30-1M	reacher-three-hard	False	P	1.31444	28	4.32134	0.304174
mt30-5M	reacher-three-hard	False	P	1.79903	30	4.32134	0.416313
mt30-19M	reacher-three-hard	False	P	1.8083	25	4.32134	0.418457
mt30-48M	reacher-three-hard	False	P	2.16629	30	4.32134	0.501301
mt30-317M	reacher-three-hard	False	P	2.00439	26	4.32134	0.463836
single-task-5M	reacher-three-hard	False	P	3.0765	31	4.32134	0.711932
mt30-1M	cup-spin	False	U	1.83606	32	4.83958	0.379384
mt30-5M	cup-spin	False	U	1.87406	32	4.83958	0.387235
mt30-19M	cup-spin	False	U	1.78243	32	4.83958	0.368302
mt30-48M	cup-spin	False	U	2.268	32	4.83958	0.468636
mt30-317M	cup-spin	False	U	2.76215	32	4.83958	0.570741
single-task-5M	cup-spin	False	U	2.45108	32	4.83958	0.506465
mt30-1M	cup-spin	False	P	1.25447	32	3.70591	0.338504
mt30-5M	cup-spin	False	P	0.993034	32	3.70591	0.267959
mt30-19M	cup-spin	False	P	1.43777	32	3.70591	0.387966
mt30-48M	cup-spin	False	P	1.7839	32	3.70591	0.481365
mt30-317M	cup-spin	False	P	2.00649	32	3.70591	0.541429
single-task-5M	cup-spin	False	P	2.04596	32	3.70591	0.55208
mt30-1M	pendulum-spin	False	U	0.958016	32	4.44111	0.215716
mt30-5M	pendulum-spin	False	U	0.911986	32	4.44111	0.205351
mt30-19M	pendulum-spin	False	U	0.872494	32	4.44111	0.196459
mt30-48M	pendulum-spin	False	U	0.673816	32	4.44111	0.151723
mt30-317M	pendulum-spin	False	U	1.01392	32	4.44111	0.228303
single-task-5M	pendulum-spin	False	U	2.00996	32	4.44111	0.452582
mt30-1M	pendulum-spin	False	P	0.054245	31	2.35313	0.0230523
mt30-5M	pendulum-spin	False	P	0.0555089	32	2.35313	0.0235894
mt30-19M	pendulum-spin	False	P	0.20861	32	2.35313	0.0886521
mt30-48M	pendulum-spin	False	P	0.287715	32	2.35313	0.122269
mt30-317M	pendulum-spin	False	P	0.427669	32	2.35313	0.181745
single-task-5M	pendulum-spin	False	P	1.54175	32	2.35313	0.655192


==> anc/k-007.tsv <==
scorer	task	[study directory omitted]	rho_status	reference_floor_status	parameter_count
mt30-1M	walker-stand	False	available	at_or_above_floor	1426427
mt30-5M	walker-stand	False	available	at_or_above_floor	5241066
mt30-19M	walker-stand	False	available	at_or_above_floor	16031210
mt30-48M	walker-stand	False	available	at_or_above_floor	48242410
mt30-317M	walker-stand	False	available	at_or_above_floor	317316889
single-task-5M	walker-stand	False	available	at_or_above_floor	4960618
mt30-1M	walker-stand	False	available	at_or_above_floor	1426427
mt30-5M	walker-stand	False	available	at_or_above_floor	5241066
mt30-19M	walker-stand	False	available	at_or_above_floor	16031210
mt30-48M	walker-stand	False	available	at_or_above_floor	48242410
mt30-317M	walker-stand	False	available	at_or_above_floor	317316889
single-task-5M	walker-stand	False	available	at_or_above_floor	4960618
mt30-1M	walker-walk	True	available	at_or_above_floor	1426427
mt30-5M	walker-walk	True	available	at_or_above_floor	5241066
mt30-19M	walker-walk	True	available	at_or_above_floor	16031210
mt30-48M	walker-walk	True	available	at_or_above_floor	48242410
mt30-317M	walker-walk	True	available	at_or_above_floor	317316889
single-task-5M	walker-walk	True	available	at_or_above_floor	4960618
mt30-1M	walker-walk	True	available	at_or_above_floor	1426427
mt30-5M	walker-walk	True	available	at_or_above_floor	5241066
mt30-19M	walker-walk	True	available	at_or_above_floor	16031210
mt30-48M	walker-walk	True	available	at_or_above_floor	48242410
mt30-317M	walker-walk	True	available	at_or_above_floor	317316889
single-task-5M	walker-walk	True	available	at_or_above_floor	4960618
mt30-1M	walker-run	False	available	at_or_above_floor	1426427
mt30-5M	walker-run	False	available	at_or_above_floor	5241066
mt30-19M	walker-run	False	available	at_or_above_floor	16031210
mt30-48M	walker-run	False	available	at_or_above_floor	48242410
mt30-317M	walker-run	False	available	at_or_above_floor	317316889
single-task-5M	walker-run	False	available	at_or_above_floor	4960618
mt30-1M	walker-run	False	available	at_or_above_floor	1426427
mt30-5M	walker-run	False	available	at_or_above_floor	5241066
mt30-19M	walker-run	False	available	at_or_above_floor	16031210
mt30-48M	walker-run	False	available	at_or_above_floor	48242410
mt30-317M	walker-run	False	available	at_or_above_floor	317316889
single-task-5M	walker-run	False	available	at_or_above_floor	4960618
mt30-1M	cheetah-run	False	available	at_or_above_floor	1426427
mt30-5M	cheetah-run	False	available	at_or_above_floor	5241066
mt30-19M	cheetah-run	False	available	at_or_above_floor	16031210
mt30-48M	cheetah-run	False	available	at_or_above_floor	48242410
mt30-317M	cheetah-run	False	available	at_or_above_floor	317316889
single-task-5M	cheetah-run	False	available	at_or_above_floor	4958826
mt30-1M	cheetah-run	False	available	at_or_above_floor	1426427
mt30-5M	cheetah-run	False	available	at_or_above_floor	5241066
mt30-19M	cheetah-run	False	available	at_or_above_floor	16031210
mt30-48M	cheetah-run	False	available	at_or_above_floor	48242410
mt30-317M	cheetah-run	False	available	at_or_above_floor	317316889
single-task-5M	cheetah-run	False	available	at_or_above_floor	4958826
mt30-1M	reacher-easy	True	available	at_or_above_floor	1426427
mt30-5M	reacher-easy	True	available	at_or_above_floor	5241066
mt30-19M	reacher-easy	True	available	at_or_above_floor	16031210
mt30-48M	reacher-easy	True	available	at_or_above_floor	48242410
mt30-317M	reacher-easy	True	available	at_or_above_floor	317316889
single-task-5M	reacher-easy	True	available	at_or_above_floor	4937570
mt30-1M	reacher-easy	True	available	at_or_above_floor	1426427
mt30-5M	reacher-easy	True	available	at_or_above_floor	5241066
mt30-19M	reacher-easy	True	available	at_or_above_floor	16031210
mt30-48M	reacher-easy	True	available	at_or_above_floor	48242410
mt30-317M	reacher-easy	True	available	at_or_above_floor	317316889
single-task-5M	reacher-easy	True	available	at_or_above_floor	4937570
mt30-1M	reacher-hard	False	available	at_or_above_floor	1426427
mt30-5M	reacher-hard	False	available	at_or_above_floor	5241066
mt30-19M	reacher-hard	False	available	at_or_above_floor	16031210
mt30-48M	reacher-hard	False	available	at_or_above_floor	48242410
mt30-317M	reacher-hard	False	available	at_or_above_floor	317316889
single-task-5M	reacher-hard	False	available	at_or_above_floor	4937570
mt30-1M	reacher-hard	False	available	at_or_above_floor	1426427
mt30-5M	reacher-hard	False	available	at_or_above_floor	5241066
mt30-19M	reacher-hard	False	available	at_or_above_floor	16031210
mt30-48M	reacher-hard	False	available	at_or_above_floor	48242410
mt30-317M	reacher-hard	False	available	at_or_above_floor	317316889
single-task-5M	reacher-hard	False	available	at_or_above_floor	4937570
mt30-1M	acrobot-swingup	False	available	at_or_above_floor	1426427
mt30-5M	acrobot-swingup	False	available	at_or_above_floor	5241066
mt30-19M	acrobot-swingup	False	available	at_or_above_floor	16031210
mt30-48M	acrobot-swingup	False	available	at_or_above_floor	48242410
mt30-317M	acrobot-swingup	False	available	at_or_above_floor	317316889
single-task-5M	acrobot-swingup	False	available	at_or_above_floor	4932960
mt30-1M	acrobot-swingup	False	available	at_or_above_floor	1426427
mt30-5M	acrobot-swingup	False	available	at_or_above_floor	5241066
mt30-19M	acrobot-swingup	False	available	at_or_above_floor	16031210
mt30-48M	acrobot-swingup	False	available	at_or_above_floor	48242410
mt30-317M	acrobot-swingup	False	available	at_or_above_floor	317316889
single-task-5M	acrobot-swingup	False	available	at_or_above_floor	4932960
mt30-1M	pendulum-swingup	False	available	at_or_above_floor	1426427
mt30-5M	pendulum-swingup	False	available	at_or_above_floor	5241066
mt30-19M	pendulum-swingup	False	available	at_or_above_floor	16031210
mt30-48M	pendulum-swingup	False	available	at_or_above_floor	48242410
mt30-317M	pendulum-swingup	False	available	at_or_above_floor	317316889
single-task-5M	pendulum-swingup	False	available	at_or_above_floor	4932192
mt30-1M	pendulum-swingup	False	available	at_or_above_floor	1426427
mt30-5M	pendulum-swingup	False	available	at_or_above_floor	5241066
mt30-19M	pendulum-swingup	False	available	at_or_above_floor	16031210
mt30-48M	pendulum-swingup	False	available	at_or_above_floor	48242410
mt30-317M	pendulum-swingup	False	available	at_or_above_floor	317316889
single-task-5M	pendulum-swingup	False	available	at_or_above_floor	4932192
mt30-1M	cartpole-balance	True	available	at_or_above_floor	1426427
mt30-5M	cartpole-balance	True	available	at_or_above_floor	5241066
mt30-19M	cartpole-balance	True	available	at_or_above_floor	16031210
mt30-48M	cartpole-balance	True	available	at_or_above_floor	48242410
mt30-317M	cartpole-balance	True	available	at_or_above_floor	317316889
single-task-5M	cartpole-balance	True	available	at_or_above_floor	4932704
mt30-1M	cartpole-balance	True	available	at_or_above_floor	1426427
mt30-5M	cartpole-balance	True	available	at_or_above_floor	5241066
mt30-19M	cartpole-balance	True	available	at_or_above_floor	16031210
mt30-48M	cartpole-balance	True	available	at_or_above_floor	48242410
mt30-317M	cartpole-balance	True	available	at_or_above_floor	317316889
single-task-5M	cartpole-balance	True	available	at_or_above_floor	4932704
mt30-1M	cartpole-balance-sparse	False	available	at_or_above_floor	1426427
mt30-5M	cartpole-balance-sparse	False	available	at_or_above_floor	5241066
mt30-19M	cartpole-balance-sparse	False	available	at_or_above_floor	16031210
mt30-48M	cartpole-balance-sparse	False	available	at_or_above_floor	48242410
mt30-317M	cartpole-balance-sparse	False	available	at_or_above_floor	317316889
single-task-5M	cartpole-balance-sparse	False	available	at_or_above_floor	4932704
mt30-1M	cartpole-balance-sparse	False	available	at_or_above_floor	1426427
mt30-5M	cartpole-balance-sparse	False	available	at_or_above_floor	5241066
mt30-19M	cartpole-balance-sparse	False	available	at_or_above_floor	16031210
mt30-48M	cartpole-balance-sparse	False	available	at_or_above_floor	48242410
mt30-317M	cartpole-balance-sparse	False	available	at_or_above_floor	317316889
single-task-5M	cartpole-balance-sparse	False	available	at_or_above_floor	4932704
mt30-1M	cartpole-swingup	False	available	at_or_above_floor	1426427
mt30-5M	cartpole-swingup	False	available	at_or_above_floor	5241066
mt30-19M	cartpole-swingup	False	available	at_or_above_floor	16031210
mt30-48M	cartpole-swingup	False	available	at_or_above_floor	48242410
mt30-317M	cartpole-swingup	False	available	at_or_above_floor	317316889
single-task-5M	cartpole-swingup	False	available	at_or_above_floor	4932704
mt30-1M	cartpole-swingup	False	available	at_or_above_floor	1426427
mt30-5M	cartpole-swingup	False	available	at_or_above_floor	5241066
mt30-19M	cartpole-swingup	False	available	at_or_above_floor	16031210
mt30-48M	cartpole-swingup	False	available	at_or_above_floor	48242410
mt30-317M	cartpole-swingup	False	available	at_or_above_floor	317316889
single-task-5M	cartpole-swingup	False	available	at_or_above_floor	4932704
mt30-1M	cartpole-swingup-sparse	False	available	at_or_above_floor	1426427
mt30-5M	cartpole-swingup-sparse	False	available	at_or_above_floor	5241066
mt30-19M	cartpole-swingup-sparse	False	available	at_or_above_floor	16031210
mt30-48M	cartpole-swingup-sparse	False	available	at_or_above_floor	48242410
mt30-317M	cartpole-swingup-sparse	False	available	at_or_above_floor	317316889
single-task-5M	cartpole-swingup-sparse	False	available	at_or_above_floor	4932704
mt30-1M	cartpole-swingup-sparse	False	available	at_or_above_floor	1426427
mt30-5M	cartpole-swingup-sparse	False	available	at_or_above_floor	5241066
mt30-19M	cartpole-swingup-sparse	False	available	at_or_above_floor	16031210
mt30-48M	cartpole-swingup-sparse	False	available	at_or_above_floor	48242410
mt30-317M	cartpole-swingup-sparse	False	available	at_or_above_floor	317316889
single-task-5M	cartpole-swingup-sparse	False	available	at_or_above_floor	4932704
mt30-1M	cup-catch	False	available	at_or_above_floor	1426427
mt30-5M	cup-catch	False	available	at_or_above_floor	5241066
mt30-19M	cup-catch	False	available	at_or_above_floor	16031210
mt30-48M	cup-catch	False	available	at_or_above_floor	48242410
mt30-317M	cup-catch	False	available	at_or_above_floor	317316889
single-task-5M	cup-catch	False	available	at_or_above_floor	4938082
mt30-1M	cup-catch	False	available	at_or_above_floor	1426427
mt30-5M	cup-catch	False	available	at_or_above_floor	5241066
mt30-19M	cup-catch	False	available	at_or_above_floor	16031210
mt30-48M	cup-catch	False	available	at_or_above_floor	48242410
mt30-317M	cup-catch	False	available	at_or_above_floor	317316889
single-task-5M	cup-catch	False	available	at_or_above_floor	4938082
mt30-1M	finger-spin	False	available	at_or_above_floor	1426427
mt30-5M	finger-spin	False	available	at_or_above_floor	5241066
mt30-19M	finger-spin	False	available	at_or_above_floor	16031210
mt30-48M	finger-spin	False	available	at_or_above_floor	48242410
mt30-317M	finger-spin	False	available	at_or_above_floor	317316889
single-task-5M	finger-spin	False	available	at_or_above_floor	4938338
mt30-1M	finger-spin	False	available	at_or_above_floor	1426427
mt30-5M	finger-spin	False	available	at_or_above_floor	5241066
mt30-19M	finger-spin	False	available	at_or_above_floor	16031210
mt30-48M	finger-spin	False	available	at_or_above_floor	48242410
mt30-317M	finger-spin	False	available	at_or_above_floor	317316889
single-task-5M	finger-spin	False	available	at_or_above_floor	4938338
mt30-1M	finger-turn-easy	False	available	at_or_above_floor	1426427
mt30-5M	finger-turn-easy	False	available	at_or_above_floor	5241066
mt30-19M	finger-turn-easy	False	available	at_or_above_floor	16031210
mt30-48M	finger-turn-easy	False	available	at_or_above_floor	48242410
mt30-317M	finger-turn-easy	False	available	at_or_above_floor	317316889
single-task-5M	finger-turn-easy	False	available	at_or_above_floor	4939106
mt30-1M	finger-turn-easy	False	available	at_or_above_floor	1426427
mt30-5M	finger-turn-easy	False	available	at_or_above_floor	5241066
mt30-19M	finger-turn-easy	False	available	at_or_above_floor	16031210
mt30-48M	finger-turn-easy	False	available	at_or_above_floor	48242410
mt30-317M	finger-turn-easy	False	available	at_or_above_floor	317316889
single-task-5M	finger-turn-easy	False	available	at_or_above_floor	4939106
mt30-1M	finger-turn-hard	False	available	at_or_above_floor	1426427
mt30-5M	finger-turn-hard	False	available	at_or_above_floor	5241066
mt30-19M	finger-turn-hard	False	available	at_or_above_floor	16031210
mt30-48M	finger-turn-hard	False	available	at_or_above_floor	48242410
mt30-317M	finger-turn-hard	False	available	at_or_above_floor	317316889
single-task-5M	finger-turn-hard	False	available	at_or_above_floor	4939106
mt30-1M	finger-turn-hard	False	available	at_or_above_floor	1426427
mt30-5M	finger-turn-hard	False	available	at_or_above_floor	5241066
mt30-19M	finger-turn-hard	False	available	at_or_above_floor	16031210
mt30-48M	finger-turn-hard	False	available	at_or_above_floor	48242410
mt30-317M	finger-turn-hard	False	available	at_or_above_floor	317316889
single-task-5M	finger-turn-hard	False	available	at_or_above_floor	4939106
mt30-1M	fish-swim	False	available	at_or_above_floor	1426427
mt30-5M	fish-swim	False	available	at_or_above_floor	5241066
mt30-19M	fish-swim	False	available	at_or_above_floor	16031210
mt30-48M	fish-swim	False	available	at_or_above_floor	48242410
mt30-317M	fish-swim	False	available	at_or_above_floor	317316889
single-task-5M	fish-swim	False	available	at_or_above_floor	4956008
mt30-1M	fish-swim	False	available	at_or_above_floor	1426427
mt30-5M	fish-swim	False	available	at_or_above_floor	5241066
mt30-19M	fish-swim	False	available	at_or_above_floor	16031210
mt30-48M	fish-swim	False	available	at_or_above_floor	48242410
mt30-317M	fish-swim	False	available	at_or_above_floor	317316889
single-task-5M	fish-swim	False	available	at_or_above_floor	4956008
mt30-1M	hopper-stand	False	available	at_or_above_floor	1426427
mt30-5M	hopper-stand	False	available	at_or_above_floor	5241066
mt30-19M	hopper-stand	False	available	at_or_above_floor	16031210
mt30-48M	hopper-stand	False	available	at_or_above_floor	48242410
mt30-317M	hopper-stand	False	available	at_or_above_floor	317316889
single-task-5M	hopper-stand	False	available	at_or_above_floor	4949094
mt30-1M	hopper-stand	False	available	at_or_above_floor	1426427
mt30-5M	hopper-stand	False	available	at_or_above_floor	5241066
mt30-19M	hopper-stand	False	available	at_or_above_floor	16031210
mt30-48M	hopper-stand	False	available	at_or_above_floor	48242410
mt30-317M	hopper-stand	False	available	at_or_above_floor	317316889
single-task-5M	hopper-stand	False	available	at_or_above_floor	4949094
mt30-1M	hopper-hop	False	available	at_or_above_floor	1426427
mt30-5M	hopper-hop	False	available	at_or_above_floor	5241066
mt30-19M	hopper-hop	False	available	at_or_above_floor	16031210
mt30-48M	hopper-hop	False	available	at_or_above_floor	48242410
mt30-317M	hopper-hop	False	available	at_or_above_floor	317316889
single-task-5M	hopper-hop	False	available	at_or_above_floor	4949094
mt30-1M	hopper-hop	False	available	at_or_above_floor	1426427
mt30-5M	hopper-hop	False	available	at_or_above_floor	5241066
mt30-19M	hopper-hop	False	available	at_or_above_floor	16031210
mt30-48M	hopper-hop	False	available	at_or_above_floor	48242410
mt30-317M	hopper-hop	False	available	at_or_above_floor	317316889
single-task-5M	hopper-hop	False	available	at_or_above_floor	4949094
mt30-1M	walker-walk-backwards	False	available	at_or_above_floor	1426427
mt30-5M	walker-walk-backwards	False	available	at_or_above_floor	5241066
mt30-19M	walker-walk-backwards	False	available	at_or_above_floor	16031210
mt30-48M	walker-walk-backwards	False	available	at_or_above_floor	48242410
mt30-317M	walker-walk-backwards	False	available	at_or_above_floor	317316889
single-task-5M	walker-walk-backwards	False	available	at_or_above_floor	4960618
mt30-1M	walker-walk-backwards	False	available	at_or_above_floor	1426427
mt30-5M	walker-walk-backwards	False	available	at_or_above_floor	5241066
mt30-19M	walker-walk-backwards	False	available	at_or_above_floor	16031210
mt30-48M	walker-walk-backwards	False	available	at_or_above_floor	48242410
mt30-317M	walker-walk-backwards	False	available	at_or_above_floor	317316889
single-task-5M	walker-walk-backwards	False	available	at_or_above_floor	4960618
mt30-1M	walker-run-backwards	False	available	at_or_above_floor	1426427
mt30-5M	walker-run-backwards	False	available	at_or_above_floor	5241066
mt30-19M	walker-run-backwards	False	available	at_or_above_floor	16031210
mt30-48M	walker-run-backwards	False	available	at_or_above_floor	48242410
mt30-317M	walker-run-backwards	False	available	at_or_above_floor	317316889
single-task-5M	walker-run-backwards	False	available	at_or_above_floor	4960618
mt30-1M	walker-run-backwards	False	available	at_or_above_floor	1426427
mt30-5M	walker-run-backwards	False	available	at_or_above_floor	5241066
mt30-19M	walker-run-backwards	False	available	at_or_above_floor	16031210
mt30-48M	walker-run-backwards	False	available	at_or_above_floor	48242410
mt30-317M	walker-run-backwards	False	available	at_or_above_floor	317316889
single-task-5M	walker-run-backwards	False	available	at_or_above_floor	4960618
mt30-1M	cheetah-run-backwards	False	available	at_or_above_floor	1426427
mt30-5M	cheetah-run-backwards	False	available	at_or_above_floor	5241066
mt30-19M	cheetah-run-backwards	False	available	at_or_above_floor	16031210
mt30-48M	cheetah-run-backwards	False	available	at_or_above_floor	48242410
mt30-317M	cheetah-run-backwards	False	available	at_or_above_floor	317316889
single-task-5M	cheetah-run-backwards	False	available	at_or_above_floor	4958826
mt30-1M	cheetah-run-backwards	False	available	at_or_above_floor	1426427
mt30-5M	cheetah-run-backwards	False	available	at_or_above_floor	5241066
mt30-19M	cheetah-run-backwards	False	available	at_or_above_floor	16031210
mt30-48M	cheetah-run-backwards	False	available	at_or_above_floor	48242410
mt30-317M	cheetah-run-backwards	False	available	at_or_above_floor	317316889
single-task-5M	cheetah-run-backwards	False	available	at_or_above_floor	4958826
mt30-1M	cheetah-run-front	False	available	at_or_above_floor	1426427
mt30-5M	cheetah-run-front	False	available	at_or_above_floor	5241066
mt30-19M	cheetah-run-front	False	available	at_or_above_floor	16031210
mt30-48M	cheetah-run-front	False	available	at_or_above_floor	48242410
mt30-317M	cheetah-run-front	False	available	at_or_above_floor	317316889
single-task-5M	cheetah-run-front	False	available	at_or_above_floor	4958826
mt30-1M	cheetah-run-front	False	available	at_or_above_floor	1426427
mt30-5M	cheetah-run-front	False	available	at_or_above_floor	5241066
mt30-19M	cheetah-run-front	False	available	at_or_above_floor	16031210
mt30-48M	cheetah-run-front	False	available	at_or_above_floor	48242410
mt30-317M	cheetah-run-front	False	available	at_or_above_floor	317316889
single-task-5M	cheetah-run-front	False	available	at_or_above_floor	4958826
mt30-1M	cheetah-run-back	False	available	at_or_above_floor	1426427
mt30-5M	cheetah-run-back	False	available	at_or_above_floor	5241066
mt30-19M	cheetah-run-back	False	available	at_or_above_floor	16031210
mt30-48M	cheetah-run-back	False	available	at_or_above_floor	48242410
mt30-317M	cheetah-run-back	False	available	at_or_above_floor	317316889
single-task-5M	cheetah-run-back	False	available	at_or_above_floor	4958826
mt30-1M	cheetah-run-back	False	available	at_or_above_floor	1426427
mt30-5M	cheetah-run-back	False	available	at_or_above_floor	5241066
mt30-19M	cheetah-run-back	False	available	at_or_above_floor	16031210
mt30-48M	cheetah-run-back	False	available	at_or_above_floor	48242410
mt30-317M	cheetah-run-back	False	available	at_or_above_floor	317316889
single-task-5M	cheetah-run-back	False	available	at_or_above_floor	4958826
mt30-1M	cheetah-jump	False	available	at_or_above_floor	1426427
mt30-5M	cheetah-jump	False	available	at_or_above_floor	5241066
mt30-19M	cheetah-jump	False	available	at_or_above_floor	16031210
mt30-48M	cheetah-jump	False	available	at_or_above_floor	48242410
mt30-317M	cheetah-jump	False	available	at_or_above_floor	317316889
single-task-5M	cheetah-jump	False	available	at_or_above_floor	4958826
mt30-1M	cheetah-jump	False	available	at_or_above_floor	1426427
mt30-5M	cheetah-jump	False	available	at_or_above_floor	5241066
mt30-19M	cheetah-jump	False	available	at_or_above_floor	16031210
mt30-48M	cheetah-jump	False	available	at_or_above_floor	48242410
mt30-317M	cheetah-jump	False	available	at_or_above_floor	317316889
single-task-5M	cheetah-jump	False	available	at_or_above_floor	4958826
mt30-1M	hopper-hop-backwards	False	available	at_or_above_floor	1426427
mt30-5M	hopper-hop-backwards	False	available	at_or_above_floor	5241066
mt30-19M	hopper-hop-backwards	False	available	at_or_above_floor	16031210
mt30-48M	hopper-hop-backwards	False	available	at_or_above_floor	48242410
mt30-317M	hopper-hop-backwards	False	available	at_or_above_floor	317316889
single-task-5M	hopper-hop-backwards	False	available	at_or_above_floor	4949094
mt30-1M	hopper-hop-backwards	False	available	at_or_above_floor	1426427
mt30-5M	hopper-hop-backwards	False	available	at_or_above_floor	5241066
mt30-19M	hopper-hop-backwards	False	available	at_or_above_floor	16031210
mt30-48M	hopper-hop-backwards	False	available	at_or_above_floor	48242410
mt30-317M	hopper-hop-backwards	False	available	at_or_above_floor	317316889
single-task-5M	hopper-hop-backwards	False	available	at_or_above_floor	4949094
mt30-1M	reacher-three-easy	False	available	at_or_above_floor	1426427
mt30-5M	reacher-three-easy	False	available	at_or_above_floor	5241066
mt30-19M	reacher-three-easy	False	available	at_or_above_floor	16031210
mt30-48M	reacher-three-easy	False	available	at_or_above_floor	48242410
mt30-317M	reacher-three-easy	False	available	at_or_above_floor	317316889
single-task-5M	reacher-three-easy	False	available	at_or_above_floor	4942692
mt30-1M	reacher-three-easy	False	available	at_or_above_floor	1426427
mt30-5M	reacher-three-easy	False	available	at_or_above_floor	5241066
mt30-19M	reacher-three-easy	False	available	at_or_above_floor	16031210
mt30-48M	reacher-three-easy	False	available	at_or_above_floor	48242410
mt30-317M	reacher-three-easy	False	available	at_or_above_floor	317316889
single-task-5M	reacher-three-easy	False	available	at_or_above_floor	4942692
mt30-1M	reacher-three-hard	False	available	at_or_above_floor	1426427
mt30-5M	reacher-three-hard	False	available	at_or_above_floor	5241066
mt30-19M	reacher-three-hard	False	available	at_or_above_floor	16031210
mt30-48M	reacher-three-hard	False	available	at_or_above_floor	48242410
mt30-317M	reacher-three-hard	False	available	at_or_above_floor	317316889
single-task-5M	reacher-three-hard	False	available	at_or_above_floor	4942692
mt30-1M	reacher-three-hard	False	available	at_or_above_floor	1426427
mt30-5M	reacher-three-hard	False	available	at_or_above_floor	5241066
mt30-19M	reacher-three-hard	False	available	at_or_above_floor	16031210
mt30-48M	reacher-three-hard	False	available	at_or_above_floor	48242410
mt30-317M	reacher-three-hard	False	available	at_or_above_floor	317316889
single-task-5M	reacher-three-hard	False	available	at_or_above_floor	4942692
mt30-1M	cup-spin	False	available	at_or_above_floor	1426427
mt30-5M	cup-spin	False	available	at_or_above_floor	5241066
mt30-19M	cup-spin	False	available	at_or_above_floor	16031210
mt30-48M	cup-spin	False	available	at_or_above_floor	48242410
mt30-317M	cup-spin	False	available	at_or_above_floor	317316889
single-task-5M	cup-spin	False	available	at_or_above_floor	4938082
mt30-1M	cup-spin	False	available	at_or_above_floor	1426427
mt30-5M	cup-spin	False	available	at_or_above_floor	5241066
mt30-19M	cup-spin	False	available	at_or_above_floor	16031210
mt30-48M	cup-spin	False	available	at_or_above_floor	48242410
mt30-317M	cup-spin	False	available	at_or_above_floor	317316889
single-task-5M	cup-spin	False	available	at_or_above_floor	4938082
mt30-1M	pendulum-spin	False	available	at_or_above_floor	1426427
mt30-5M	pendulum-spin	False	available	at_or_above_floor	5241066
mt30-19M	pendulum-spin	False	available	at_or_above_floor	16031210
mt30-48M	pendulum-spin	False	available	at_or_above_floor	48242410
mt30-317M	pendulum-spin	False	available	at_or_above_floor	317316889
single-task-5M	pendulum-spin	False	available	at_or_above_floor	4932192
mt30-1M	pendulum-spin	False	available	at_or_above_floor	1426427
mt30-5M	pendulum-spin	False	available	at_or_above_floor	5241066
mt30-19M	pendulum-spin	False	available	at_or_above_floor	16031210
mt30-48M	pendulum-spin	False	available	at_or_above_floor	48242410
mt30-317M	pendulum-spin	False	available	at_or_above_floor	317316889
single-task-5M	pendulum-spin	False	available	at_or_above_floor	4932192


==> anc/k-008.tsv <==
model	task	[study directory omitted]	status	episodes	lengths	native_steps	R
mt30-1M	walker-stand	False	available	[849.062, 296.201, 318.03, 235.308, 249.977]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	389.716
mt30-5M	walker-stand	False	available	[745.573, 841.246, 857.667, 849.156, 801.741]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	819.077
mt30-19M	walker-stand	False	available	[993.222, 980.078, 991.069, 987.643, 973.461]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	985.095
mt30-48M	walker-stand	False	available	[998.004, 983.43, 997.261, 983.813, 981.722]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	988.846
mt30-317M	walker-stand	False	available	[998.103, 985.492, 997.4, 996.684, 981.037]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	991.743
single-task-5M	walker-stand	False	available	[999.899, 988.012, 999.091, 998.061, 984.179]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	993.849
mt30-1M	walker-walk	True	available	[64.9796, 123.923, 349.88, 110.626, 48.9501]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	139.672
mt30-5M	walker-walk	True	available	[408.222, 351.021, 399.295, 441.505, 398.735]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	399.756
mt30-19M	walker-walk	True	available	[926.119, 933.711, 932.422, 922.015, 890.268]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	920.907
mt30-48M	walker-walk	True	available	[985.465, 987.124, 987.743, 989.065, 972.418]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	984.363
mt30-317M	walker-walk	True	available	[975.26, 975.066, 983.469, 979.486, 966.761]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	976.009
single-task-5M	walker-walk	True	available	[985.207, 991.463, 992.831, 991.254, 968.857]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	985.922
mt30-1M	walker-run	False	available	[99.5938, 89.4582, 85.3533, 87.9601, 73.2886]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	87.1308
mt30-5M	walker-run	False	available	[97.0866, 95.1961, 94.2387, 99.3627, 97.2599]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	96.6288
mt30-19M	walker-run	False	available	[153.209, 150.439, 151.235, 152.804, 151.071]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	151.752
mt30-48M	walker-run	False	available	[587.102, 633.138, 607.321, 645.313, 619.932]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	618.561
mt30-317M	walker-run	False	available	[707.905, 543.168, 704.465, 729.733, 640.167]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	665.088
single-task-5M	walker-run	False	available	[876.675, 867.156, 865.021, 875.176, 849.407]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	866.687
mt30-1M	cheetah-run	False	available	[24.6612, 31.3252, 15.2871, 3.00687, 13.5908]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	17.5742
mt30-5M	cheetah-run	False	available	[37.3415, 67.5997, 28.449, 40.1277, 51.2286]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	44.9493
mt30-19M	cheetah-run	False	available	[67.6452, 51.2944, 87.2382, 77.1327, 19.0231]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	60.4667
mt30-48M	cheetah-run	False	available	[96.3629, 317.434, 304.648, 158.513, 27.6692]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	180.925
mt30-317M	cheetah-run	False	available	[219.169, 870.729, 783.81, 194.116, 771.288]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	567.822
single-task-5M	cheetah-run	False	available	[829.676, 861.099, 862.213, 866.473, 864.533]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	856.799
mt30-1M	reacher-easy	True	available	[0.0, 0.0, 963.0, 0.0, 986.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	389.8
mt30-5M	reacher-easy	True	available	[0.0, 984.0, 0.0, 971.0, 989.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	588.8
mt30-19M	reacher-easy	True	available	[982.0, 983.0, 985.0, 971.0, 984.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	981
mt30-48M	reacher-easy	True	available	[986.0, 983.0, 978.0, 977.0, 979.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	980.6
mt30-317M	reacher-easy	True	available	[986.0, 983.0, 985.0, 971.0, 990.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	983
single-task-5M	reacher-easy	True	available	[986.0, 966.0, 983.0, 970.0, 987.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	978.4
mt30-1M	reacher-hard	False	available	[987.0, 0.0, 0.0, 990.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	395.4
mt30-5M	reacher-hard	False	available	[981.0, 0.0, 0.0, 996.0, 954.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	586.2
mt30-19M	reacher-hard	False	available	[987.0, 973.0, 0.0, 996.0, 948.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	780.8
mt30-48M	reacher-hard	False	available	[983.0, 973.0, 965.0, 996.0, 965.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	976.4
mt30-317M	reacher-hard	False	available	[987.0, 974.0, 974.0, 996.0, 970.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	980.2
single-task-5M	reacher-hard	False	available	[984.0, 975.0, 972.0, 996.0, 974.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	980.2
mt30-1M	acrobot-swingup	False	available	[0.0807701, 0.433628, 2.16169, 0.912349, 40.3602]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	8.78974
mt30-5M	acrobot-swingup	False	available	[6.25288, 0.154447, 2.04605, 10.6334, 17.0704]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	7.23143
mt30-19M	acrobot-swingup	False	available	[0.0353728, 0.00282772, 0.00879265, 6.79082, 1.07218]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	1.582
mt30-48M	acrobot-swingup	False	available	[0.128406, 0.0665699, 0.193086, 9.57645, 0.81102]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	2.15511
mt30-317M	acrobot-swingup	False	available	[1.[identifier omitted]-06, 0.000480073, 1.[identifier omitted]-07, 0.456142, 1.00329]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	0.291983
single-task-5M	acrobot-swingup	False	available	[539.808, 470.875, 489.113, 853.757, 742.582]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	619.227
mt30-1M	pendulum-swingup	False	available	[0.0, 0.0, 0.0, 0.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	0
mt30-5M	pendulum-swingup	False	available	[936.0, 0.0, 870.0, 0.0, 866.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	534.4
mt30-19M	pendulum-swingup	False	available	[942.0, 559.0, 750.0, 596.0, 942.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	757.8
mt30-48M	pendulum-swingup	False	available	[881.0, 701.0, 892.0, 727.0, 943.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	828.8
mt30-317M	pendulum-swingup	False	available	[942.0, 693.0, 890.0, 734.0, 943.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	840.4
single-task-5M	pendulum-swingup	False	available	[944.0, 703.0, 896.0, 729.0, 944.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	843.2
mt30-1M	cartpole-balance	True	available	[334.063, 338.141, 342.343, 330.391, 428.13]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	354.614
mt30-5M	cartpole-balance	True	available	[474.393, 408.016, 437.231, 479.08, 424.794]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	444.703
mt30-19M	cartpole-balance	True	available	[998.757, 998.807, 998.837, 998.216, 998.461]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	998.616
mt30-48M	cartpole-balance	True	available	[996.482, 996.453, 996.381, 996.092, 995.952]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	996.272
mt30-317M	cartpole-balance	True	available	[996.346, 996.195, 996.342, 995.932, 996.431]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	996.249
single-task-5M	cartpole-balance	True	available	[999.111, 999.252, 999.153, 998.973, 999.188]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	999.135
mt30-1M	cartpole-balance-sparse	False	available	[151.0, 115.0, 136.0, 102.0, 103.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	121.4
mt30-5M	cartpole-balance-sparse	False	available	[144.0, 135.0, 138.0, 128.0, 124.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	133.8
mt30-19M	cartpole-balance-sparse	False	available	[1000.0, 1000.0, 1000.0, 1000.0, 1000.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	1000
mt30-48M	cartpole-balance-sparse	False	available	[1000.0, 1000.0, 1000.0, 1000.0, 1000.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	1000
mt30-317M	cartpole-balance-sparse	False	available	[1000.0, 1000.0, 1000.0, 1000.0, 1000.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	1000
single-task-5M	cartpole-balance-sparse	False	available	[1000.0, 1000.0, 1000.0, 1000.0, 1000.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	1000
mt30-1M	cartpole-swingup	False	available	[228.797, 250.792, 230.718, 247.037, 217.05]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	234.879
mt30-5M	cartpole-swingup	False	available	[395.929, 243.251, 375.06, 357.163, 340.077]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	342.296
mt30-19M	cartpole-swingup	False	available	[238.932, 315.294, 265.184, 235.203, 235.459]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	258.014
mt30-48M	cartpole-swingup	False	available	[0.541192, 0.674922, 0.571331, 0.638923, 0.685385]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	0.62235
mt30-317M	cartpole-swingup	False	available	[750.537, 754.161, 751.317, 756.181, 748.143]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	752.068
single-task-5M	cartpole-swingup	False	available	[882.521, 882.719, 881.616, 882.083, 882.003]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	882.189
mt30-1M	cartpole-swingup-sparse	False	available	[0.0, 0.0, 0.0, 0.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	0
mt30-5M	cartpole-swingup-sparse	False	available	[34.0, 9.0, 60.0, 0.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	20.6
mt30-19M	cartpole-swingup-sparse	False	available	[524.0, 583.0, 587.0, 579.0, 15.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	457.6
mt30-48M	cartpole-swingup-sparse	False	available	[0.0, 0.0, 0.0, 0.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	0
mt30-317M	cartpole-swingup-sparse	False	available	[31.0, 74.0, 529.0, 492.0, 28.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	230.8
single-task-5M	cartpole-swingup-sparse	False	available	[841.0, 844.0, 843.0, 849.0, 845.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	844.4
mt30-1M	cup-catch	False	available	[0.0, 0.0, 0.0, 0.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	0
mt30-5M	cup-catch	False	available	[925.0, 190.0, 933.0, 926.0, 294.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	653.6
mt30-19M	cup-catch	False	available	[964.0, 970.0, 913.0, 0.0, 972.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	763.8
mt30-48M	cup-catch	False	available	[917.0, 907.0, 881.0, 861.0, 962.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	905.6
mt30-317M	cup-catch	False	available	[975.0, 973.0, 972.0, 971.0, 972.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	972.6
single-task-5M	cup-catch	False	available	[967.0, 966.0, 969.0, 969.0, 970.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	968.2
mt30-1M	finger-spin	False	available	[114.0, 213.0, 0.0, 18.0, 21.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	73.2
mt30-5M	finger-spin	False	available	[780.0, 798.0, 791.0, 860.0, 835.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	812.8
mt30-19M	finger-spin	False	available	[863.0, 879.0, 877.0, 850.0, 844.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	862.6
mt30-48M	finger-spin	False	available	[917.0, 944.0, 959.0, 939.0, 946.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	941
mt30-317M	finger-spin	False	available	[913.0, 927.0, 910.0, 906.0, 943.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	919.8
single-task-5M	finger-spin	False	available	[965.0, 955.0, 972.0, 962.0, 950.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	960.8
mt30-1M	finger-turn-easy	False	available	[993.0, 0.0, 0.0, 0.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	198.6
mt30-5M	finger-turn-easy	False	available	[0.0, 0.0, 0.0, 0.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	0
mt30-19M	finger-turn-easy	False	available	[995.0, 986.0, 980.0, 977.0, 988.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	985.2
mt30-48M	finger-turn-easy	False	available	[994.0, 987.0, 976.0, 979.0, 988.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	984.8
mt30-317M	finger-turn-easy	False	available	[995.0, 987.0, 980.0, 991.0, 988.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	988.2
single-task-5M	finger-turn-easy	False	available	[993.0, 987.0, 975.0, 971.0, 988.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	982.8
mt30-1M	finger-turn-hard	False	available	[0.0, 899.0, 980.0, 1000.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	575.8
mt30-5M	finger-turn-hard	False	available	[0.0, 2.0, 973.0, 187.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	232.4
mt30-19M	finger-turn-hard	False	available	[986.0, 2.0, 984.0, 1000.0, 959.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	786.2
mt30-48M	finger-turn-hard	False	available	[982.0, 995.0, 984.0, 1000.0, 955.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	983.2
mt30-317M	finger-turn-hard	False	available	[986.0, 995.0, 984.0, 1000.0, 962.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	985.4
single-task-5M	finger-turn-hard	False	available	[955.0, 995.0, 984.0, 1000.0, 955.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	977.8
mt30-1M	fish-swim	False	available	[104.632, 73.6493, 85.6581, 31.1002, 90.3949]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	77.0869
mt30-5M	fish-swim	False	available	[110.498, 70.4143, 100.879, 26.9971, 300.93]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	121.944
mt30-19M	fish-swim	False	available	[87.0174, 622.888, 696.778, 65.9044, 666.418]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	427.801
mt30-48M	fish-swim	False	available	[433.177, 698.061, 785.38, 433.914, 633.193]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	596.745
mt30-317M	fish-swim	False	available	[44.9976, 249.101, 498.357, 73.2471, 433.597]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	259.86
single-task-5M	fish-swim	False	available	[826.455, 776.631, 807.919, 760.81, 847.362]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	803.836
mt30-1M	hopper-stand	False	available	[16.2701, 19.7963, 0.0, 0.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	7.21327
mt30-5M	hopper-stand	False	available	[106.777, 14.4081, 0.0, 900.42, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	204.321
mt30-19M	hopper-stand	False	available	[924.583, 214.061, 209.556, 180.266, 930.638]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	491.821
mt30-48M	hopper-stand	False	available	[835.947, 514.073, 496.799, 543.373, 525.424]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	583.123
mt30-317M	hopper-stand	False	available	[693.313, 759.09, 731.942, 730.911, 687.018]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	720.455
single-task-5M	hopper-stand	False	available	[952.339, 989.385, 959.977, 963.041, 961.162]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	965.181
mt30-1M	hopper-hop	False	available	[0.0, 0.0, 0.0, 0.00272453, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	0.000544906
mt30-5M	hopper-hop	False	available	[0.0, 0.0, 0.0, 0.0, 23.7887]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	4.75774
mt30-19M	hopper-hop	False	available	[88.7417, 123.075, 81.4337, 121.792, 126.175]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	108.244
mt30-48M	hopper-hop	False	available	[98.7144, 70.6328, 63.0606, 82.906, 68.2236]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	76.7075
mt30-317M	hopper-hop	False	available	[0.0, 0.0, 104.942, 0.0, 124.174]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	45.8232
single-task-5M	hopper-hop	False	available	[514.299, 510.316, 456.927, 491.758, 476.246]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	489.909
mt30-1M	walker-walk-backwards	False	available	[70.9873, 84.771, 53.431, 157.476, 51.9457]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	83.7222
mt30-5M	walker-walk-backwards	False	available	[152.187, 181.757, 193.085, 158.664, 159.605]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	169.06
mt30-19M	walker-walk-backwards	False	available	[499.544, 641.704, 639.628, 607.857, 749.332]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	627.613
mt30-48M	walker-walk-backwards	False	available	[983.917, 982.162, 981.421, 960.612, 963.03]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	974.228
mt30-317M	walker-walk-backwards	False	available	[948.276, 946.915, 952.496, 918.483, 926.199]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	938.474
single-task-5M	walker-walk-backwards	False	available	[994.425, 993.748, 993.279, 975.909, 975.33]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	986.538
mt30-1M	walker-run-backwards	False	available	[47.6691, 89.1174, 87.5335, 74.1729, 139.483]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	87.5953
mt30-5M	walker-run-backwards	False	available	[84.5096, 86.5949, 86.8922, 87.6812, 86.4444]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	86.4245
mt30-19M	walker-run-backwards	False	available	[298.28, 291.985, 305.497, 289.821, 293.148]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	295.746
mt30-48M	walker-run-backwards	False	available	[163.799, 168.621, 170.161, 176.328, 174.469]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	170.676
mt30-317M	walker-run-backwards	False	available	[573.984, 619.999, 555.269, 580.606, 592.631]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	584.498
single-task-5M	walker-run-backwards	False	available	[878.754, 843.252, 891.053, 886.69, 913.092]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	882.568
mt30-1M	cheetah-run-backwards	False	available	[113.606, 102.331, 107.95, 65.4561, 111.596]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	100.188
mt30-5M	cheetah-run-backwards	False	available	[119.997, 122.679, 107.963, 64.5368, 107.402]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	104.516
mt30-19M	cheetah-run-backwards	False	available	[26.714, 58.8018, 40.0826, 36.7759, 37.0138]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	39.8776
mt30-48M	cheetah-run-backwards	False	available	[493.679, 19.1312, 303.487, 31.5142, 351.893]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	239.941
mt30-317M	cheetah-run-backwards	False	available	[0.216904, 681.945, 668.298, 676.659, 650.473]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	535.518
single-task-5M	cheetah-run-backwards	False	available	[740.995, 729.829, 737.842, 738.053, 739.215]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	737.187
mt30-1M	cheetah-run-front	False	available	[73.5392, 30.4551, 45.7756, 38.247, 53.4114]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	48.2857
mt30-5M	cheetah-run-front	False	available	[65.2259, 88.2368, 86.7836, 115.904, 124.304]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	96.0909
mt30-19M	cheetah-run-front	False	available	[119.074, 153.178, 119.772, 188.105, 79.2957]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	131.885
mt30-48M	cheetah-run-front	False	available	[100.517, 151.475, 103.605, 92.023, 107.679]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	111.06
mt30-317M	cheetah-run-front	False	available	[611.685, 592.953, 582.374, 645.097, 628.042]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	612.03
single-task-5M	cheetah-run-front	False	available	[795.64, 794.324, 793.115, 795.726, 793.87]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	794.535
mt30-1M	cheetah-run-back	False	available	[16.3179, 9.84759, 15.3185, 27.11, 17.2135]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	17.1615
mt30-5M	cheetah-run-back	False	available	[49.3003, 56.224, 42.8753, 24.1547, 62.5125]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	47.0134
mt30-19M	cheetah-run-back	False	available	[114.474, 87.2296, 92.8402, 87.6789, 135.449]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	103.534
mt30-48M	cheetah-run-back	False	available	[310.058, 133.947, 141.716, 124.656, 280.583]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	198.192
mt30-317M	cheetah-run-back	False	available	[403.652, 374.413, 473.356, 273.507, 407.573]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	386.5
single-task-5M	cheetah-run-back	False	available	[837.113, 839.742, 838.025, 847.85, 831.962]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	838.938
mt30-1M	cheetah-jump	False	available	[202.139, 202.152, 208.112, 312.951, 222.507]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	229.572
mt30-5M	cheetah-jump	False	available	[282.493, 366.595, 333.56, 245.955, 347.818]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	315.284421
mt30-19M	cheetah-jump	False	available	[525.925, 382.765, 376.522, 212.715, 223.266]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	344.239
mt30-48M	cheetah-jump	False	available	[249.069, 308.017, 285.835, 389.78, 298.634]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	306.267
mt30-317M	cheetah-jump	False	available	[761.843, 769.363, 760.326, 769.856, 760.45]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	764.368
single-task-5M	cheetah-jump	False	available	[826.488, 823.611, 827.469, 820.307, 821.217]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	823.818
mt30-1M	hopper-hop-backwards	False	available	[17.743, 0.0, 1.50456, 0.174983, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	3.88451
mt30-5M	hopper-hop-backwards	False	available	[9.46535, 30.1032, 21.6548, 19.3008, 20.6428]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	20.2334
mt30-19M	hopper-hop-backwards	False	available	[215.244, 134.689, 191.784, 150.385, 126.86]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	163.792
mt30-48M	hopper-hop-backwards	False	available	[16.3425, 20.3741, 15.4812, 17.6146, 19.6963]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	17.9017
mt30-317M	hopper-hop-backwards	False	available	[730.801, 648.391, 695.818, 649.592, 5.77868]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	546.076
single-task-5M	hopper-hop-backwards	False	available	[931.34, 891.106, 896.216, 889.838, 895.823]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	900.864
mt30-1M	reacher-three-easy	False	available	[0.0, 0.0, 0.0, 0.0, 982.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	196.4
mt30-5M	reacher-three-easy	False	available	[10.0, 0.0, 0.0, 980.0, 0.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	198
mt30-19M	reacher-three-easy	False	available	[0.0, 6.0, 0.0, 0.0, 986.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	198.4
mt30-48M	reacher-three-easy	False	available	[964.0, 991.0, 0.0, 980.0, 988.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	784.6
mt30-317M	reacher-three-easy	False	available	[964.0, 991.0, 975.0, 977.0, 988.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	979
single-task-5M	reacher-three-easy	False	available	[972.0, 989.0, 914.0, 976.0, 987.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	967.6
mt30-1M	reacher-three-hard	False	available	[977.0, 0.0, 0.0, 0.0, 979.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	391.2
mt30-5M	reacher-three-hard	False	available	[0.0, 721.0, 0.0, 0.0, 985.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	341.2
mt30-19M	reacher-three-hard	False	available	[977.0, 981.0, 966.0, 0.0, 986.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	782
mt30-48M	reacher-three-hard	False	available	[978.0, 985.0, 979.0, 0.0, 994.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	787.2
mt30-317M	reacher-three-hard	False	available	[978.0, 987.0, 981.0, 0.0, 994.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	788
single-task-5M	reacher-three-hard	False	available	[956.0, 985.0, 956.0, 0.0, 993.0]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	778
mt30-1M	cup-spin	False	available	[236.21, 234.38, 237.272, 219.13, 235.768]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	232.552
mt30-5M	cup-spin	False	available	[768.393, 810.669, 736.04, 807.623, 808.767]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	786.298
mt30-19M	cup-spin	False	available	[801.18, 794.948, 802.284, 805.986, 808.415]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	802.563
mt30-48M	cup-spin	False	available	[831.817, 828.175, 833.204, 831.538, 831.318]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	831.21
mt30-317M	cup-spin	False	available	[837.384, 836.484, 838.492, 838.455, 837.725]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	837.708
single-task-5M	cup-spin	False	available	[835.155, 833.089, 830.346, 828.743, 835.246]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	832.516
mt30-1M	pendulum-spin	False	available	[509.352, 539.649, 535.761, 547.206, 542.466]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	534.887
mt30-5M	pendulum-spin	False	available	[127.288, 904.777, 36.9798, 872.203, 35.0392]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	395.257
mt30-19M	pendulum-spin	False	available	[761.427, 902.039, 908.644, 871.307, 853.538]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	859.391
mt30-48M	pendulum-spin	False	available	[791.866, 872.396, 907.732, 860.184, 879.486]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	862.333
mt30-317M	pendulum-spin	False	available	[797.336, 908.696, 910.203, 878.93, 885.122]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	876.057
single-task-5M	pendulum-spin	False	available	[801.056, 910.463, 908.667, 881.608, 885.153]	[500, 500, 500, 500, 500]	[1000, 1000, 1000, 1000, 1000]	877.389


==> anc/k-009.tsv <==
model	task	[study directory omitted]	Rbest	return_qualified
mt30-1M	walker-stand	False	993.849	False
mt30-5M	walker-stand	False	993.849	False
mt30-19M	walker-stand	False	993.849	True
mt30-48M	walker-stand	False	993.849	True
mt30-317M	walker-stand	False	993.849	True
single-task-5M	walker-stand	False	993.849	True
mt30-1M	walker-walk	True	985.922	False
mt30-5M	walker-walk	True	985.922	False
mt30-19M	walker-walk	True	985.922	True
mt30-48M	walker-walk	True	985.922	True
mt30-317M	walker-walk	True	985.922	True
single-task-5M	walker-walk	True	985.922	True
mt30-1M	walker-run	False	866.687	False
mt30-5M	walker-run	False	866.687	False
mt30-19M	walker-run	False	866.687	False
mt30-48M	walker-run	False	866.687	False
mt30-317M	walker-run	False	866.687	False
single-task-5M	walker-run	False	866.687	True
mt30-1M	cheetah-run	False	856.799	False
mt30-5M	cheetah-run	False	856.799	False
mt30-19M	cheetah-run	False	856.799	False
mt30-48M	cheetah-run	False	856.799	False
mt30-317M	cheetah-run	False	856.799	False
single-task-5M	cheetah-run	False	856.799	True
mt30-1M	reacher-easy	True	983	False
mt30-5M	reacher-easy	True	983	False
mt30-19M	reacher-easy	True	983	True
mt30-48M	reacher-easy	True	983	True
mt30-317M	reacher-easy	True	983	True
single-task-5M	reacher-easy	True	983	True
mt30-1M	reacher-hard	False	980.2	False
mt30-5M	reacher-hard	False	980.2	False
mt30-19M	reacher-hard	False	980.2	False
mt30-48M	reacher-hard	False	980.2	True
mt30-317M	reacher-hard	False	980.2	True
single-task-5M	reacher-hard	False	980.2	True
mt30-1M	acrobot-swingup	False	619.227	False
mt30-5M	acrobot-swingup	False	619.227	False
mt30-19M	acrobot-swingup	False	619.227	False
mt30-48M	acrobot-swingup	False	619.227	False
mt30-317M	acrobot-swingup	False	619.227	False
single-task-5M	acrobot-swingup	False	619.227	True
mt30-1M	pendulum-swingup	False	843.2	False
mt30-5M	pendulum-swingup	False	843.2	False
mt30-19M	pendulum-swingup	False	843.2	False
mt30-48M	pendulum-swingup	False	843.2	True
mt30-317M	pendulum-swingup	False	843.2	True
single-task-5M	pendulum-swingup	False	843.2	True
mt30-1M	cartpole-balance	True	999.135	False
mt30-5M	cartpole-balance	True	999.135	False
mt30-19M	cartpole-balance	True	999.135	True
mt30-48M	cartpole-balance	True	999.135	True
mt30-317M	cartpole-balance	True	999.135	True
single-task-5M	cartpole-balance	True	999.135	True
mt30-1M	cartpole-balance-sparse	False	1000	False
mt30-5M	cartpole-balance-sparse	False	1000	False
mt30-19M	cartpole-balance-sparse	False	1000	True
mt30-48M	cartpole-balance-sparse	False	1000	True
mt30-317M	cartpole-balance-sparse	False	1000	True
single-task-5M	cartpole-balance-sparse	False	1000	True
mt30-1M	cartpole-swingup	False	882.189	False
mt30-5M	cartpole-swingup	False	882.189	False
mt30-19M	cartpole-swingup	False	882.189	False
mt30-48M	cartpole-swingup	False	882.189	False
mt30-317M	cartpole-swingup	False	882.189	False
single-task-5M	cartpole-swingup	False	882.189	True
mt30-1M	cartpole-swingup-sparse	False	844.4	False
mt30-5M	cartpole-swingup-sparse	False	844.4	False
mt30-19M	cartpole-swingup-sparse	False	844.4	False
mt30-48M	cartpole-swingup-sparse	False	844.4	False
mt30-317M	cartpole-swingup-sparse	False	844.4	False
single-task-5M	cartpole-swingup-sparse	False	844.4	True
mt30-1M	cup-catch	False	972.6	False
mt30-5M	cup-catch	False	972.6	False
mt30-19M	cup-catch	False	972.6	False
mt30-48M	cup-catch	False	972.6	True
mt30-317M	cup-catch	False	972.6	True
single-task-5M	cup-catch	False	972.6	True
mt30-1M	finger-spin	False	960.8	False
mt30-5M	finger-spin	False	960.8	False
mt30-19M	finger-spin	False	960.8	False
mt30-48M	finger-spin	False	960.8	True
mt30-317M	finger-spin	False	960.8	True
single-task-5M	finger-spin	False	960.8	True
mt30-1M	finger-turn-easy	False	988.2	False
mt30-5M	finger-turn-easy	False	988.2	False
mt30-19M	finger-turn-easy	False	988.2	True
mt30-48M	finger-turn-easy	False	988.2	True
mt30-317M	finger-turn-easy	False	988.2	True
single-task-5M	finger-turn-easy	False	988.2	True
mt30-1M	finger-turn-hard	False	985.4	False
mt30-5M	finger-turn-hard	False	985.4	False
mt30-19M	finger-turn-hard	False	985.4	False
mt30-48M	finger-turn-hard	False	985.4	True
mt30-317M	finger-turn-hard	False	985.4	True
single-task-5M	finger-turn-hard	False	985.4	True
mt30-1M	fish-swim	False	803.836	False
mt30-5M	fish-swim	False	803.836	False
mt30-19M	fish-swim	False	803.836	False
mt30-48M	fish-swim	False	803.836	False
mt30-317M	fish-swim	False	803.836	False
single-task-5M	fish-swim	False	803.836	True
mt30-1M	hopper-stand	False	965.181	False
mt30-5M	hopper-stand	False	965.181	False
mt30-19M	hopper-stand	False	965.181	False
mt30-48M	hopper-stand	False	965.181	False
mt30-317M	hopper-stand	False	965.181	False
single-task-5M	hopper-stand	False	965.181	True
mt30-1M	hopper-hop	False	489.909	False
mt30-5M	hopper-hop	False	489.909	False
mt30-19M	hopper-hop	False	489.909	False
mt30-48M	hopper-hop	False	489.909	False
mt30-317M	hopper-hop	False	489.909	False
single-task-5M	hopper-hop	False	489.909	True
mt30-1M	walker-walk-backwards	False	986.538	False
mt30-5M	walker-walk-backwards	False	986.538	False
mt30-19M	walker-walk-backwards	False	986.538	False
mt30-48M	walker-walk-backwards	False	986.538	True
mt30-317M	walker-walk-backwards	False	986.538	True
single-task-5M	walker-walk-backwards	False	986.538	True
mt30-1M	walker-run-backwards	False	882.568	False
mt30-5M	walker-run-backwards	False	882.568	False
mt30-19M	walker-run-backwards	False	882.568	False
mt30-48M	walker-run-backwards	False	882.568	False
mt30-317M	walker-run-backwards	False	882.568	False
single-task-5M	walker-run-backwards	False	882.568	True
mt30-1M	cheetah-run-backwards	False	737.187	False
mt30-5M	cheetah-run-backwards	False	737.187	False
mt30-19M	cheetah-run-backwards	False	737.187	False
mt30-48M	cheetah-run-backwards	False	737.187	False
mt30-317M	cheetah-run-backwards	False	737.187	False
single-task-5M	cheetah-run-backwards	False	737.187	True
mt30-1M	cheetah-run-front	False	794.535	False
mt30-5M	cheetah-run-front	False	794.535	False
mt30-19M	cheetah-run-front	False	794.535	False
mt30-48M	cheetah-run-front	False	794.535	False
mt30-317M	cheetah-run-front	False	794.535	False
single-task-5M	cheetah-run-front	False	794.535	True
mt30-1M	cheetah-run-back	False	838.938	False
mt30-5M	cheetah-run-back	False	838.938	False
mt30-19M	cheetah-run-back	False	838.938	False
mt30-48M	cheetah-run-back	False	838.938	False
mt30-317M	cheetah-run-back	False	838.938	False
single-task-5M	cheetah-run-back	False	838.938	True
mt30-1M	cheetah-jump	False	823.818	False
mt30-5M	cheetah-jump	False	823.818	False
mt30-19M	cheetah-jump	False	823.818	False
mt30-48M	cheetah-jump	False	823.818	False
mt30-317M	cheetah-jump	False	823.818	True
single-task-5M	cheetah-jump	False	823.818	True
mt30-1M	hopper-hop-backwards	False	900.864	False
mt30-5M	hopper-hop-backwards	False	900.864	False
mt30-19M	hopper-hop-backwards	False	900.864	False
mt30-48M	hopper-hop-backwards	False	900.864	False
mt30-317M	hopper-hop-backwards	False	900.864	False
single-task-5M	hopper-hop-backwards	False	900.864	True
mt30-1M	reacher-three-easy	False	979	False
mt30-5M	reacher-three-easy	False	979	False
mt30-19M	reacher-three-easy	False	979	False
mt30-48M	reacher-three-easy	False	979	False
mt30-317M	reacher-three-easy	False	979	True
single-task-5M	reacher-three-easy	False	979	True
mt30-1M	reacher-three-hard	False	788	False
mt30-5M	reacher-three-hard	False	788	False
mt30-19M	reacher-three-hard	False	788	True
mt30-48M	reacher-three-hard	False	788	True
mt30-317M	reacher-three-hard	False	788	True
single-task-5M	reacher-three-hard	False	788	True
mt30-1M	cup-spin	False	837.708	False
mt30-5M	cup-spin	False	837.708	True
mt30-19M	cup-spin	False	837.708	True
mt30-48M	cup-spin	False	837.708	True
mt30-317M	cup-spin	False	837.708	True
single-task-5M	cup-spin	False	837.708	True
mt30-1M	pendulum-spin	False	877.389	False
mt30-5M	pendulum-spin	False	877.389	False
mt30-19M	pendulum-spin	False	877.389	True
mt30-48M	pendulum-spin	False	877.389	True
mt30-317M	pendulum-spin	False	877.389	True
single-task-5M	pendulum-spin	False	877.389	True


==> anc/k-010.tsv <==
task	[study directory omitted]	native_reward_range	native_step_cap	action_repeat	source	line	reward_formula_source
walker-stand	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	139	"def get_reward(self, physics): """"""Returns a reward to the agent."""""" standing = rewards.tolerance(physics.torso_height(),"
walker-stand							bounds=(_STAND_HEIGHT, float('inf')), margin=_STAND_HEIGHT/2) upright = (1 + physics.torso_upright()) / 2 stand_reward = (3*standing +
walker-stand							upright) / 4 if self._move_speed == 0: return stand_reward else: move_reward = rewards.tolerance(physics.horizontal_velocity(),
walker-stand							bounds=(self._move_speed, float('inf')), margin=self._move_speed/2, value_at_margin=0.5,
walker-stand							sigmoid='linear') return stand_reward * (5*move_reward + 1) / 6
walker-walk	True	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	139	"def get_reward(self, physics): """"""Returns a reward to the agent."""""" standing = rewards.tolerance(physics.torso_height(),"
walker-walk							bounds=(_STAND_HEIGHT, float('inf')), margin=_STAND_HEIGHT/2) upright = (1 + physics.torso_upright()) / 2 stand_reward = (3*standing +
walker-walk							upright) / 4 if self._move_speed == 0: return stand_reward else: move_reward = rewards.tolerance(physics.horizontal_velocity(),
walker-walk							bounds=(self._move_speed, float('inf')), margin=self._move_speed/2, value_at_margin=0.5,
walker-walk							sigmoid='linear') return stand_reward * (5*move_reward + 1) / 6
walker-run	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	139	"def get_reward(self, physics): """"""Returns a reward to the agent."""""" standing = rewards.tolerance(physics.torso_height(),"
walker-run							bounds=(_STAND_HEIGHT, float('inf')), margin=_STAND_HEIGHT/2) upright = (1 + physics.torso_upright()) / 2 stand_reward = (3*standing +
walker-run							upright) / 4 if self._move_speed == 0: return stand_reward else: move_reward = rewards.tolerance(physics.horizontal_velocity(),
walker-run							bounds=(self._move_speed, float('inf')), margin=self._move_speed/2, value_at_margin=0.5,
walker-run							sigmoid='linear') return stand_reward * (5*move_reward + 1) / 6
cheetah-run	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	86	"def get_reward(self, physics): """"""Returns a reward to the agent."""""" return rewards.tolerance(physics.speed(), bounds=(_RUN_SPEED,"
cheetah-run							float('inf')), margin=_RUN_SPEED, value_at_margin=0, sigmoid='linear')
reacher-easy	True	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	110	def get_reward(self, physics): radii = physics.named.model.geom_size[['target', 'finger'], 0].sum() return rewards.tolerance(physics.finger_to_target_dist(), (0, radii))
reacher-hard	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	110	def get_reward(self, physics): radii = physics.named.model.geom_size[['target', 'finger'], 0].sum() return rewards.tolerance(physics.finger_to_target_dist(), (0, radii))
acrobot-swingup	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	121	"def get_reward(self, physics): """"""Returns a sparse or a smooth reward, as specified in the constructor."""""" return self._get_reward(physics, sparse=self._sparse)"
pendulum-swingup	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	109	def get_reward(self, physics): return rewards.tolerance(physics.pole_vertical(), (_COSINE_BOUND, 1))
cartpole-balance	True	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	223	"def get_reward(self, physics): """"""Returns a sparse or a smooth reward, as specified in the constructor."""""" return self._get_reward(physics, sparse=self._sparse)"
cartpole-balance-sparse	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	223	"def get_reward(self, physics): """"""Returns a sparse or a smooth reward, as specified in the constructor."""""" return self._get_reward(physics, sparse=self._sparse)"
cartpole-swingup	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	223	"def get_reward(self, physics): """"""Returns a sparse or a smooth reward, as specified in the constructor."""""" return self._get_reward(physics, sparse=self._sparse)"
cartpole-swingup-sparse	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	223	"def get_reward(self, physics): """"""Returns a sparse or a smooth reward, as specified in the constructor."""""" return self._get_reward(physics, sparse=self._sparse)"
cup-catch	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	94	"def get_reward(self, physics): """"""Returns a sparse reward."""""" return physics.in_target()"
finger-spin	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	154	"def get_reward(self, physics): """"""Returns a sparse reward."""""" return float(physics.hinge_velocity() <= -_SPIN_VELOCITY)"
finger-turn-easy	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	197	def get_reward(self, physics): return float(physics.dist_to_target() <= 0)
finger-turn-hard	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	197	def get_reward(self, physics): return float(physics.dist_to_target() <= 0)
fish-swim	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	166	"def get_reward(self, physics): """"""Returns a smooth reward."""""" radii = physics.named.model.geom_size[['mouth', 'target'], 0].sum() in_target ="
fish-swim							rewards.tolerance(np.linalg.norm(physics.mouth_to_target()), bounds=(0, radii), margin=2*radii) is_upright = 0.5 * (physics.upright() + 1)
fish-swim							return (7*in_target + is_upright) / 8
hopper-stand	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	119	"def get_reward(self, physics): """"""Returns a reward applicable to the performed task."""""" standing = rewards.tolerance(physics.height(), (_STAND_HEIGHT, 2)) if"
hopper-stand							self._hopping: hopping = rewards.tolerance(physics.speed(), bounds=(_HOP_SPEED, float('inf')),
hopper-stand							margin=_HOP_SPEED/2, value_at_margin=0.5, sigmoid='linear') return standing * hopping else:
hopper-stand							small_control = rewards.tolerance(physics.control(), margin=1, value_at_margin=0,
hopper-stand							sigmoid='quadratic').mean() small_control = (small_control + 4) / 5 return standing * small_control
hopper-hop	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	119	"def get_reward(self, physics): """"""Returns a reward applicable to the performed task."""""" standing = rewards.tolerance(physics.height(), (_STAND_HEIGHT, 2)) if"
hopper-hop							self._hopping: hopping = rewards.tolerance(physics.speed(), bounds=(_HOP_SPEED, float('inf')),
hopper-hop							margin=_HOP_SPEED/2, value_at_margin=0.5, sigmoid='linear') return standing * hopping else:
hopper-hop							small_control = rewards.tolerance(physics.control(), margin=1, value_at_margin=0,
hopper-hop							sigmoid='quadratic').mean() small_control = (small_control + 4) / 5 return standing * small_control
walker-walk-backwards	False	[0, 1]	1000	2	[study directory omitted]/[saved record]	114	def get_reward(self, physics): standing = rewards.tolerance(physics.torso_height(), bounds=(walker._STAND_HEIGHT, float('inf')),
walker-walk-backwards							margin=walker._STAND_HEIGHT/2) upright = (1 + physics.torso_upright()) / 2 stand_reward = (3*standing + upright) / 4 if self._move_speed == 0: return
walker-walk-backwards							stand_reward else: move_reward = rewards.tolerance(physics.horizontal_velocity(), bounds=(-float('inf'),
walker-walk-backwards							-self._move_speed), margin=self._move_speed/2, value_at_margin=0.5,
walker-walk-backwards							sigmoid='linear') return stand_reward * (5*move_reward + 1) / 6
walker-run-backwards	False	[0, 1]	1000	2	[study directory omitted]/[saved record]	114	def get_reward(self, physics): standing = rewards.tolerance(physics.torso_height(), bounds=(walker._STAND_HEIGHT, float('inf')),
walker-run-backwards							margin=walker._STAND_HEIGHT/2) upright = (1 + physics.torso_upright()) / 2 stand_reward = (3*standing + upright) / 4 if self._move_speed == 0: return
walker-run-backwards							stand_reward else: move_reward = rewards.tolerance(physics.horizontal_velocity(), bounds=(-float('inf'),
walker-run-backwards							-self._move_speed), margin=self._move_speed/2, value_at_margin=0.5,
walker-run-backwards							sigmoid='linear') return stand_reward * (5*move_reward + 1) / 6
cheetah-run-backwards	False	[0, 1]	1000	2	[study directory omitted]/[saved record]	238	def get_reward(self, physics): if self._goal == 'run-backwards': return self._run_backwards_reward(physics) elif self._goal == 'stand-front': return
cheetah-run-backwards							self._stand_front_reward(physics) elif self._goal == 'stand-back': return self._stand_back_reward(physics) elif self._goal == 'jump': return
cheetah-run-backwards							self._jump_reward(physics) elif self._goal == 'run-front': return self._run_front_reward(physics) elif self._goal == 'run-back': return
cheetah-run-backwards							self._run_back_reward(physics) elif self._goal == 'lie-down': return self._lie_down_reward(physics) elif self._goal == 'legs-up': return
cheetah-run-backwards							self._legs_up_reward(physics) elif self._goal == 'flip': return self._flip_reward(physics, forward=True) elif self._goal == 'flip-backwards': return
cheetah-run-backwards							self._flip_reward(physics, forward=False) else: raise NotImplementedError(f'Goal {self._goal} is not implemented.')
cheetah-run-front	False	[0, 1]	1000	2	[study directory omitted]/[saved record]	238	def get_reward(self, physics): if self._goal == 'run-backwards': return self._run_backwards_reward(physics) elif self._goal == 'stand-front': return
cheetah-run-front							self._stand_front_reward(physics) elif self._goal == 'stand-back': return self._stand_back_reward(physics) elif self._goal == 'jump': return
cheetah-run-front							self._jump_reward(physics) elif self._goal == 'run-front': return self._run_front_reward(physics) elif self._goal == 'run-back': return
cheetah-run-front							self._run_back_reward(physics) elif self._goal == 'lie-down': return self._lie_down_reward(physics) elif self._goal == 'legs-up': return
cheetah-run-front							self._legs_up_reward(physics) elif self._goal == 'flip': return self._flip_reward(physics, forward=True) elif self._goal == 'flip-backwards': return
cheetah-run-front							self._flip_reward(physics, forward=False) else: raise NotImplementedError(f'Goal {self._goal} is not implemented.')
cheetah-run-back	False	[0, 1]	1000	2	[study directory omitted]/[saved record]	238	def get_reward(self, physics): if self._goal == 'run-backwards': return self._run_backwards_reward(physics) elif self._goal == 'stand-front': return
cheetah-run-back							self._stand_front_reward(physics) elif self._goal == 'stand-back': return self._stand_back_reward(physics) elif self._goal == 'jump': return
cheetah-run-back							self._jump_reward(physics) elif self._goal == 'run-front': return self._run_front_reward(physics) elif self._goal == 'run-back': return
cheetah-run-back							self._run_back_reward(physics) elif self._goal == 'lie-down': return self._lie_down_reward(physics) elif self._goal == 'legs-up': return
cheetah-run-back							self._legs_up_reward(physics) elif self._goal == 'flip': return self._flip_reward(physics, forward=True) elif self._goal == 'flip-backwards': return
cheetah-run-back							self._flip_reward(physics, forward=False) else: raise NotImplementedError(f'Goal {self._goal} is not implemented.')
cheetah-jump	False	[0, 1]	1000	2	[study directory omitted]/[saved record]	238	def get_reward(self, physics): if self._goal == 'run-backwards': return self._run_backwards_reward(physics) elif self._goal == 'stand-front': return
cheetah-jump							self._stand_front_reward(physics) elif self._goal == 'stand-back': return self._stand_back_reward(physics) elif self._goal == 'jump': return
cheetah-jump							self._jump_reward(physics) elif self._goal == 'run-front': return self._run_front_reward(physics) elif self._goal == 'run-back': return
cheetah-jump							self._run_back_reward(physics) elif self._goal == 'lie-down': return self._lie_down_reward(physics) elif self._goal == 'legs-up': return
cheetah-jump							self._legs_up_reward(physics) elif self._goal == 'flip': return self._flip_reward(physics, forward=True) elif self._goal == 'flip-backwards': return
cheetah-jump							self._flip_reward(physics, forward=False) else: raise NotImplementedError(f'Goal {self._goal} is not implemented.')
hopper-hop-backwards	False	[0, 1]	1000	2	[study directory omitted]/[saved record]	98	def get_reward(self, physics): if self._goal == 'hop-backwards': return self._hop_backwards_reward(physics) elif self._goal == 'flip': return
hopper-hop-backwards							self._flip_reward(physics, forward=True) elif self._goal == 'flip-backwards': return self._flip_reward(physics, forward=False) else: raise NotImplementedError(f'Goal
hopper-hop-backwards							{self._goal} is not implemented.')
reacher-three-easy	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	110	def get_reward(self, physics): radii = physics.named.model.geom_size[['target', 'finger'], 0].sum() return rewards.tolerance(physics.finger_to_target_dist(), (0, radii))
reacher-three-hard	False	[0, 1]	1000	2	envs/[study directory omitted]/[saved record]	110	def get_reward(self, physics): radii = physics.named.model.geom_size[['target', 'finger'], 0].sum() return rewards.tolerance(physics.finger_to_target_dist(), (0, radii))
cup-spin	False	[0, 1]	1000	2	[study directory omitted]/[saved record]	80	def get_reward(self, physics): dist = np.linalg.norm(physics.ball_to_target()) ball_vel_x = abs(physics.named.data.qvel['ball_x']) ball_vel_z =
cup-spin							abs(physics.named.data.qvel['ball_z']) ball_vel = np.linalg.norm([ball_vel_x, ball_vel_z]) # reward: spin around target (maximize distance to target + ball velocity)
cup-spin							dist_reward = rewards.tolerance(dist, bounds=(_DIST_TARGET, float('inf')), margin=_DIST_TARGET/2,
cup-spin							value_at_margin=0.5, sigmoid='linear') not_in_target = 1 - physics.in_target() vel_reward = rewards.tolerance(ball_vel,
cup-spin							bounds=(_TARGET_SPEED, float('inf')), margin=_TARGET_SPEED/2, value_at_margin=0.5,
cup-spin							sigmoid='linear') spin_reward = not_in_target * (dist_reward + 2*vel_reward) / 3 return spin_reward
pendulum-spin	False	[0, 1]	1000	2	[study directory omitted]/[saved record]	38	def get_reward(self, physics): return rewards.tolerance(np.linalg.norm(physics.angular_velocity()), bounds=(_TARGET_SPEED, float('inf')),
pendulum-spin							margin=_TARGET_SPEED/2, value_at_margin=0.5, sigmoid='linear')


==> anc/k-011.tsv <==
task	[study directory omitted]	condition	returns	G	P	Q	T_R	T_G
walker-stand	False	U	[389.716, 819.077, 985.095, 988.846, 991.743]	[1.16746, 1.98884, 2.56962, 3.0957, 3.47261]	10	0	0	0
walker-stand	False	P	[389.716, 819.077, 985.095, 988.846, 991.743]	[0.136382, 0.301943, 0.480765, 0.779318, 1.01385]	10	0	0	0
walker-walk	True	U	[139.672, 399.756, 920.907, 984.363, 976.009]	[1.14393, 2.03757, 2.59068, 3.10937, 3.51653]	9	1	0	0
walker-walk	True	P	[139.672, 399.756, 920.907, 984.363, 976.009]	[0.202602, 0.429276, 0.595505, 0.798341, 1.06673]	9	1	0	0
walker-run	False	U	[87.1308, 96.6288, 151.752, 618.561, 665.088]	[1.17052, 2.01643, 2.63376, 3.12967, 3.50159]	10	0	0	0
walker-run	False	P	[87.1308, 96.6288, 151.752, 618.561, 665.088]	[0.265703, 0.488242, 0.697168, 0.924187, 1.16931]	10	0	0	0
cheetah-run	False	U	[17.5742, 44.9493, 60.4667, 180.925, 567.822]	[3.99529, 4.27957, 4.46971, 4.54026, 4.50615]	9	1	0	0
cheetah-run	False	P	[17.5742, 44.9493, 60.4667, 180.925, 567.822]	[0.750602, 1.33345, 1.3847, 1.56114, 1.57917]	10	0	0	0
reacher-easy	True	U	[389.8, 588.8, 981.0, 980.6, 983.0]	[2.64108, 3.26053, 3.06086, 3.02401, 3.25285]	7	3	0	0
reacher-easy	True	P	[389.8, 588.8, 981.0, 980.6, 983.0]	[2.52937, 2.65172, 3.24972, 3.21307, 3.11472]	8	2	0	0
reacher-hard	False	U	[395.4, 586.2, 780.8, 976.4, 980.2]	[2.66147, 3.15479, 3.10191, 2.97084, 3.07328]	5	5	0	0
reacher-hard	False	P	[395.4, 586.2, 780.8, 976.4, 980.2]	[3.30472, 3.53301, 3.84512, 3.65613, 3.9913]	9	1	0	0
acrobot-swingup	False	U	[8.78974, 7.23143, 1.582, 2.15511, 0.291983]	[0.194982, 0.297728, 0.516895, 0.492027, 0.403424]	2	8	0	0
acrobot-swingup	False	P	[8.78974, 7.23143, 1.582, 2.15511, 0.291983]	[0.360977, 0.402123, 0.753244, 0.947715, 1.02817]	1	9	0	0
pendulum-swingup	False	U	[0.0, 534.4, 757.8, 828.8, 840.4]	[0.904754, 0.671742, 1.1472, 1.12113, 1.53006]	8	2	0	0
pendulum-swingup	False	P	[0.0, 534.4, 757.8, 828.8, 840.4]	[1.72393, 2.07015, 2.1406, 2.63847, 2.5495]	9	1	0	0
cartpole-balance	True	U	[354.614, 444.703, 998.616, 996.272, 996.249]	[0.368036, 0.785513, 0.676, 0.787519, 0.908413]	6	4	0	0
cartpole-balance	True	P	[354.614, 444.703, 998.616, 996.272, 996.249]	[2.7598, 3.6607, 3.31349, 2.61767, 2.80291]	5	5	0	0
cartpole-balance-sparse	False	U	[121.4, 133.8, 1000.0, 1000.0, 1000.0]	[0.522336, 0.72055, 0.817833, 0.984648, 0.99018]	7	0	3	0
cartpole-balance-sparse	False	P	[121.4, 133.8, 1000.0, 1000.0, 1000.0]	[2.86661, 3.18474, 2.87317, 3.34377, 3.36487]	6	1	3	0
cartpole-swingup	False	U	[234.879, 342.296, 258.014, 0.62235, 752.068]	[0.688507, 1.0991, 1.09546, 1.20389, 1.20248]	6	4	0	0
cartpole-swingup	False	P	[234.879, 342.296, 258.014, 0.62235, 752.068]	[2.16857, 2.22917, 2.28527, 2.55631, 2.56814]	6	4	0	0
cartpole-swingup-sparse	False	U	[0.0, 20.6, 457.6, 0.0, 230.8]	[0.930897, 1.08692, 1.2075, 1.35257, 1.41359]	6	3	1	0
cartpole-swingup-sparse	False	P	[0.0, 20.6, 457.6, 0.0, 230.8]	[1.43144, 1.6857, 1.76788, 2.09659, 2.00802]	5	4	1	0
cup-catch	False	U	[0.0, 653.6, 763.8, 905.6, 972.6]	[2.62069, 2.71281, 2.88923, 2.73064, 2.96105]	9	1	0	0
cup-catch	False	P	[0.0, 653.6, 763.8, 905.6, 972.6]	[2.51075, 2.49825, 2.69574, 2.76518, 2.94937]	9	1	0	0
finger-spin	False	U	[73.2, 812.8, 862.6, 941.0, 919.8]	[1.72487, 2.6709, 2.55157, 2.70277, 2.80356]	8	2	0	0
finger-spin	False	P	[73.2, 812.8, 862.6, 941.0, 919.8]	[0.300874, 0.849024, 1.05243, 1.19114, 1.3337]	9	1	0	0
finger-turn-easy	False	U	[198.6, 0.0, 985.2, 984.8, 988.2]	[3.21197, 3.71872, 3.5529, 3.65358, 3.86743]	6	4	0	0
finger-turn-easy	False	P	[198.6, 0.0, 985.2, 984.8, 988.2]	[2.03699, 2.44604, 2.46585, 2.66662, 2.85105]	8	2	0	0
finger-turn-hard	False	U	[575.8, 232.4, 786.2, 983.2, 985.4]	[3.08826, 3.64915, 3.19752, 3.29594, 3.50751]	6	4	0	0
finger-turn-hard	False	P	[575.8, 232.4, 786.2, 983.2, 985.4]	[2.41988, 2.78654, 2.86077, 2.99265, 3.22822]	9	1	0	0
fish-swim	False	U	[77.0869, 121.944, 427.801, 596.745, 259.86]	[4.03806, 4.73789, 4.67382, 4.63854, 4.58471]	6	4	0	0
fish-swim	False	P	[77.0869, 121.944, 427.801, 596.745, 259.86]	[1.58389, 2.30911, 2.2634, 2.36495, 2.33896]	8	2	0	0
hopper-stand	False	U	[7.21327, 204.321, 491.821, 583.123, 720.455]	[1.94446, 2.22356, 2.6618, 3.10758, 3.44685]	10	0	0	0
hopper-stand	False	P	[7.21327, 204.321, 491.821, 583.123, 720.455]	[1.22855, 1.58786, 1.95139, 2.19969, 2.45307]	10	0	0	0
hopper-hop	False	U	[0.000544906, 4.75774, 108.244, 76.7075, 45.8232]	[1.83439, 2.15674, 2.58722, 3.05763, 3.38429]	7	3	0	0
hopper-hop	False	P	[0.000544906, 4.75774, 108.244, 76.7075, 45.8232]	[0.779773, 1.03087, 1.34761, 1.51171, 1.66914]	7	3	0	0
walker-walk-backwards	False	U	[83.7222, 169.06, 627.613, 974.228, 938.474]	[1.16455, 2.02778, 2.6215, 3.10279, 3.51571]	9	1	0	0
walker-walk-backwards	False	P	[83.7222, 169.06, 627.613, 974.228, 938.474]	[0.348345, 0.711522, 0.970722, 1.24611, 1.56684]	9	1	0	0
walker-run-backwards	False	U	[87.5953, 86.4245, 295.746, 170.676, 584.498]	[1.12851, 2.07529, 2.60793, 3.09816, 3.52148]	8	2	0	0
walker-run-backwards	False	P	[87.5953, 86.4245, 295.746, 170.676, 584.498]	[0.129136, 0.295826, 0.445603, 0.582906, 0.776816]	8	2	0	0
cheetah-run-backwards	False	U	[100.188, 104.516, 39.8776, 239.941, 535.518]	[3.79037, 4.22806, 4.45976, 4.59363, 4.42896]	6	4	0	0
cheetah-run-backwards	False	P	[100.188, 104.516, 39.8776, 239.941, 535.518]	[1.69057, 2.08543, 2.5709, 2.65104, 2.70447]	8	2	0	0
cheetah-run-front	False	U	[48.2857, 96.0909, 131.885, 111.06, 612.03]	[3.94211, 4.26496, 4.40662, 4.58465, 4.53142]	8	2	0	0
cheetah-run-front	False	P	[48.2857, 96.0909, 131.885, 111.06, 612.03]	[0.819072, 1.42479, 1.62615, 1.95475, 1.88406]	8	2	0	0
cheetah-run-back	False	U	[17.1615, 47.0134, 103.534, 198.192, 386.5]	[3.84227, 4.25575, 4.31891, 4.39471, 4.46538]	10	0	0	0
cheetah-run-back	False	P	[17.1615, 47.0134, 103.534, 198.192, 386.5]	[1.27494, 1.99366, 2.25404, 2.5051, 2.63828]	10	0	0	0
cheetah-jump	False	U	[229.572, 315.284, 344.239, 306.267, 764.368]	[3.88673, 4.24791, 4.42943, 4.60856, 4.53913]	7	3	0	0
cheetah-jump	False	P	[229.572, 315.284, 344.239, 306.267, 764.368]	[1.23621, 1.98879, 2.14917, 2.40692, 2.49904]	8	2	0	0
hopper-hop-backwards	False	U	[3.88451, 20.2334, 163.792, 17.9017, 546.076]	[1.80514, 2.13288, 2.55316, 2.97633, 3.31552]	8	2	0	0
hopper-hop-backwards	False	P	[3.88451, 20.2334, 163.792, 17.9017, 546.076]	[0.457445, 0.650983, 0.93874, 1.16306, 1.32396]	8	2	0	0
reacher-three-easy	False	U	[196.4, 198.0, 198.4, 784.6, 979.0]	[3.52767, 3.88828, 3.99373, 4.03066, 4.2193]	10	0	0	0
reacher-three-easy	False	P	[196.4, 198.0, 198.4, 784.6, 979.0]	[2.34994, 2.57352, 3.05915, 3.45206, 3.53011]	10	0	0	0
reacher-three-hard	False	U	[391.2, 341.2, 782.0, 787.2, 788.0]	[3.3847, 3.94974, 3.94104, 3.96989, 4.19311]	8	2	0	0
reacher-three-hard	False	P	[391.2, 341.2, 782.0, 787.2, 788.0]	[1.31444, 1.79903, 1.8083, 2.16629, 2.00439]	8	2	0	0
cup-spin	False	U	[232.552, 786.298, 802.563, 831.21, 837.708]	[1.83606, 1.87406, 1.78243, 2.268, 2.76215]	8	2	0	0
cup-spin	False	P	[232.552, 786.298, 802.563, 831.21, 837.708]	[1.25447, 0.993034, 1.43777, 1.7839, 2.00649]	9	1	0	0
pendulum-spin	False	U	[534.887, 395.257, 859.391, 862.333, 876.057]	[0.958016, 0.911986, 0.872494, 0.673816, 1.01392]	5	5	0	0
pendulum-spin	False	P	[534.887, 395.257, 859.391, 862.333, 876.057]	[0.054245, 0.0555089, 0.20861, 0.287715, 0.427669]	9	1	0	0


==> anc/k-012.tsv <==
task	[study directory omitted]	condition	value	status
walker-stand	False	U	1	available
walker-stand	False	P	1	available
walker-walk	True	U	0.8	available
walker-walk	True	P	0.8	available
walker-run	False	U	1	available
walker-run	False	P	1	available
cheetah-run	False	U	0.8	available
cheetah-run	False	P	1	available
reacher-easy	True	U	0.4	available
reacher-easy	True	P	0.6	available
reacher-hard	False	U	0	available
reacher-hard	False	P	0.8	available
acrobot-swingup	False	U	-0.6	available
acrobot-swingup	False	P	-0.8	available
pendulum-swingup	False	U	0.6	available
pendulum-swingup	False	P	0.8	available
cartpole-balance	True	U	0.2	available
cartpole-balance	True	P	0	available
cartpole-balance-sparse	False	U	0.83666	available
cartpole-balance-sparse	False	P	0.597614	available
cartpole-swingup	False	U	0.2	available
cartpole-swingup	False	P	0.2	available
cartpole-swingup-sparse	False	U	0.316228	available
cartpole-swingup-sparse	False	P	0.105409	available
cup-catch	False	U	0.8	available
cup-catch	False	P	0.8	available
finger-spin	False	U	0.6	available
finger-spin	False	P	0.8	available
finger-turn-easy	False	U	0.2	available
finger-turn-easy	False	P	0.6	available
finger-turn-hard	False	U	0.2	available
finger-turn-hard	False	P	0.8	available
fish-swim	False	U	0.2	available
fish-swim	False	P	0.6	available
hopper-stand	False	U	1	available
hopper-stand	False	P	1	available
hopper-hop	False	U	0.4	available
hopper-hop	False	P	0.4	available
walker-walk-backwards	False	U	0.8	available
walker-walk-backwards	False	P	0.8	available
walker-run-backwards	False	U	0.6	available
walker-run-backwards	False	P	0.6	available
cheetah-run-backwards	False	U	0.2	available
cheetah-run-backwards	False	P	0.6	available
cheetah-run-front	False	U	0.6	available
cheetah-run-front	False	P	0.6	available
cheetah-run-back	False	U	1	available
cheetah-run-back	False	P	1	available
cheetah-jump	False	U	0.4	available
cheetah-jump	False	P	0.6	available
hopper-hop-backwards	False	U	0.6	available
hopper-hop-backwards	False	P	0.6	available
reacher-three-easy	False	U	1	available
reacher-three-easy	False	P	1	available
reacher-three-hard	False	U	0.6	available
reacher-three-hard	False	P	0.6	available
cup-spin	False	U	0.6	available
cup-spin	False	P	0.8	available
pendulum-spin	False	U	0	available
pendulum-spin	False	P	0.8	available


==> anc/k-013.tsv <==
condition	planned	positive	negative	zero	NA_constant_input	NA_missing_input	median
U	30	27	1	2	0	0	0.6
P	30	28	1	1	0	0	0.7


==> anc/k-014.tsv <==
task	[study directory omitted]	condition	mt30_model	status	W	L
walker-stand	False	U	mt30-1M	available	32	0
walker-stand	False	U	mt30-5M	available	11	21
walker-stand	False	U	mt30-19M	available	0	32
walker-stand	False	U	mt30-48M	available	0	32
walker-stand	False	U	mt30-317M	available	0	32
walker-stand	False	P	mt30-1M	available	30	2
walker-stand	False	P	mt30-5M	available	29	3
walker-stand	False	P	mt30-19M	available	27	5
walker-stand	False	P	mt30-48M	available	19	13
walker-stand	False	P	mt30-317M	available	5	27
walker-walk	True	U	mt30-1M	available	32	0
walker-walk	True	U	mt30-5M	available	4	28
walker-walk	True	U	mt30-19M	available	0	32
walker-walk	True	U	mt30-48M	available	0	32
walker-walk	True	U	mt30-317M	available	0	32
walker-walk	True	P	mt30-1M	available	31	1
walker-walk	True	P	mt30-5M	available	27	5
walker-walk	True	P	mt30-19M	available	14	18
walker-walk	True	P	mt30-48M	available	0	32
walker-walk	True	P	mt30-317M	available	0	32
walker-run	False	U	mt30-1M	available	32	0
walker-run	False	U	mt30-5M	available	9	23
walker-run	False	U	mt30-19M	available	0	32
walker-run	False	U	mt30-48M	available	0	32
walker-run	False	U	mt30-317M	available	0	32
walker-run	False	P	mt30-1M	available	31	1
walker-run	False	P	mt30-5M	available	31	1
walker-run	False	P	mt30-19M	available	10	22
walker-run	False	P	mt30-48M	available	0	32
walker-run	False	P	mt30-317M	available	0	32
cheetah-run	False	U	mt30-1M	available	32	0
cheetah-run	False	U	mt30-5M	available	30	2
cheetah-run	False	U	mt30-19M	available	7	25
cheetah-run	False	U	mt30-48M	available	0	32
cheetah-run	False	U	mt30-317M	available	2	30
cheetah-run	False	P	mt30-1M	available	31	1
cheetah-run	False	P	mt30-5M	available	30	2
cheetah-run	False	P	mt30-19M	available	30	2
cheetah-run	False	P	mt30-48M	available	29	3
cheetah-run	False	P	mt30-317M	available	30	2
reacher-easy	True	U	mt30-1M	available	32	0
reacher-easy	True	U	mt30-5M	available	31	1
reacher-easy	True	U	mt30-19M	available	32	0
reacher-easy	True	U	mt30-48M	available	32	0
reacher-easy	True	U	mt30-317M	available	31	1
reacher-easy	True	P	mt30-1M	available	31	1
reacher-easy	True	P	mt30-5M	available	31	1
reacher-easy	True	P	mt30-19M	available	32	0
reacher-easy	True	P	mt30-48M	available	32	0
reacher-easy	True	P	mt30-317M	available	32	0
reacher-hard	False	U	mt30-1M	available	28	4
reacher-hard	False	U	mt30-5M	available	22	10
reacher-hard	False	U	mt30-19M	available	23	9
reacher-hard	False	U	mt30-48M	available	25	7
reacher-hard	False	U	mt30-317M	available	23	9
reacher-hard	False	P	mt30-1M	available	32	0
reacher-hard	False	P	mt30-5M	available	32	0
reacher-hard	False	P	mt30-19M	available	32	0
reacher-hard	False	P	mt30-48M	available	32	0
reacher-hard	False	P	mt30-317M	available	32	0
acrobot-swingup	False	U	mt30-1M	available	32	0
acrobot-swingup	False	U	mt30-5M	available	31	1
acrobot-swingup	False	U	mt30-19M	available	26	6
acrobot-swingup	False	U	mt30-48M	available	27	5
acrobot-swingup	False	U	mt30-317M	available	28	4
acrobot-swingup	False	P	mt30-1M	available	32	0
acrobot-swingup	False	P	mt30-5M	available	32	0
acrobot-swingup	False	P	mt30-19M	available	32	0
acrobot-swingup	False	P	mt30-48M	available	32	0
acrobot-swingup	False	P	mt30-317M	available	32	0
pendulum-swingup	False	U	mt30-1M	available	1	31
pendulum-swingup	False	U	mt30-5M	available	21	11
pendulum-swingup	False	U	mt30-19M	available	0	32
pendulum-swingup	False	U	mt30-48M	available	0	32
pendulum-swingup	False	U	mt30-317M	available	0	32
pendulum-swingup	False	P	mt30-1M	available	32	0
pendulum-swingup	False	P	mt30-5M	available	32	0
pendulum-swingup	False	P	mt30-19M	available	32	0
pendulum-swingup	False	P	mt30-48M	available	8	24
pendulum-swingup	False	P	mt30-317M	available	12	20
cartpole-balance	True	U	mt30-1M	available	0	32
cartpole-balance	True	U	mt30-5M	available	0	32
cartpole-balance	True	U	mt30-19M	available	0	32
cartpole-balance	True	U	mt30-48M	available	0	32
cartpole-balance	True	U	mt30-317M	available	0	32
cartpole-balance	True	P	mt30-1M	available	32	0
cartpole-balance	True	P	mt30-5M	available	0	32
cartpole-balance	True	P	mt30-19M	available	30	2
cartpole-balance	True	P	mt30-48M	available	32	0
cartpole-balance	True	P	mt30-317M	available	32	0
cartpole-balance-sparse	False	U	mt30-1M	available	0	32
cartpole-balance-sparse	False	U	mt30-5M	available	0	32
cartpole-balance-sparse	False	U	mt30-19M	available	0	32
cartpole-balance-sparse	False	U	mt30-48M	available	0	32
cartpole-balance-sparse	False	U	mt30-317M	available	0	32
cartpole-balance-sparse	False	P	mt30-1M	available	32	0
cartpole-balance-sparse	False	P	mt30-5M	available	32	0
cartpole-balance-sparse	False	P	mt30-19M	available	32	0
cartpole-balance-sparse	False	P	mt30-48M	available	32	0
cartpole-balance-sparse	False	P	mt30-317M	available	32	0
cartpole-swingup	False	U	mt30-1M	available	0	32
cartpole-swingup	False	U	mt30-5M	available	0	32
cartpole-swingup	False	U	mt30-19M	available	0	32
cartpole-swingup	False	U	mt30-48M	available	0	32
cartpole-swingup	False	U	mt30-317M	available	0	32
cartpole-swingup	False	P	mt30-1M	available	32	0
cartpole-swingup	False	P	mt30-5M	available	32	0
cartpole-swingup	False	P	mt30-19M	available	32	0
cartpole-swingup	False	P	mt30-48M	available	32	0
cartpole-swingup	False	P	mt30-317M	available	32	0
cartpole-swingup-sparse	False	U	mt30-1M	available	1	31
cartpole-swingup-sparse	False	U	mt30-5M	available	0	32
cartpole-swingup-sparse	False	U	mt30-19M	available	0	32
cartpole-swingup-sparse	False	U	mt30-48M	available	0	32
cartpole-swingup-sparse	False	U	mt30-317M	available	0	32
cartpole-swingup-sparse	False	P	mt30-1M	available	32	0
cartpole-swingup-sparse	False	P	mt30-5M	available	32	0
cartpole-swingup-sparse	False	P	mt30-19M	available	32	0
cartpole-swingup-sparse	False	P	mt30-48M	available	32	0
cartpole-swingup-sparse	False	P	mt30-317M	available	32	0
cup-catch	False	U	mt30-1M	available	4	28
cup-catch	False	U	mt30-5M	available	4	28
cup-catch	False	U	mt30-19M	available	3	29
cup-catch	False	U	mt30-48M	available	5	27
cup-catch	False	U	mt30-317M	available	5	27
cup-catch	False	P	mt30-1M	available	32	0
cup-catch	False	P	mt30-5M	available	32	0
cup-catch	False	P	mt30-19M	available	32	0
cup-catch	False	P	mt30-48M	available	32	0
cup-catch	False	P	mt30-317M	available	32	0
finger-spin	False	U	mt30-1M	available	32	0
finger-spin	False	U	mt30-5M	available	6	26
finger-spin	False	U	mt30-19M	available	16	16
finger-spin	False	U	mt30-48M	available	4	28
finger-spin	False	U	mt30-317M	available	3	29
finger-spin	False	P	mt30-1M	available	32	0
finger-spin	False	P	mt30-5M	available	32	0
finger-spin	False	P	mt30-19M	available	32	0
finger-spin	False	P	mt30-48M	available	32	0
finger-spin	False	P	mt30-317M	available	32	0
finger-turn-easy	False	U	mt30-1M	available	30	2
finger-turn-easy	False	U	mt30-5M	available	9	23
finger-turn-easy	False	U	mt30-19M	available	16	16
finger-turn-easy	False	U	mt30-48M	available	13	19
finger-turn-easy	False	U	mt30-317M	available	2	30
finger-turn-easy	False	P	mt30-1M	available	32	0
finger-turn-easy	False	P	mt30-5M	available	31	1
finger-turn-easy	False	P	mt30-19M	available	32	0
finger-turn-easy	False	P	mt30-48M	available	31	1
finger-turn-easy	False	P	mt30-317M	available	29	3
finger-turn-hard	False	U	mt30-1M	available	32	0
finger-turn-hard	False	U	mt30-5M	available	20	12
finger-turn-hard	False	U	mt30-19M	available	32	0
finger-turn-hard	False	U	mt30-48M	available	32	0
finger-turn-hard	False	U	mt30-317M	available	30	2
finger-turn-hard	False	P	mt30-1M	available	32	0
finger-turn-hard	False	P	mt30-5M	available	32	0
finger-turn-hard	False	P	mt30-19M	available	31	1
finger-turn-hard	False	P	mt30-48M	available	30	2
finger-turn-hard	False	P	mt30-317M	available	25	7
fish-swim	False	U	mt30-1M	available	28	4
fish-swim	False	U	mt30-5M	available	0	32
fish-swim	False	U	mt30-19M	available	5	27
fish-swim	False	U	mt30-48M	available	9	23
fish-swim	False	U	mt30-317M	available	5	27
fish-swim	False	P	mt30-1M	available	32	0
fish-swim	False	P	mt30-5M	available	29	3
fish-swim	False	P	mt30-19M	available	31	1
fish-swim	False	P	mt30-48M	available	30	2
fish-swim	False	P	mt30-317M	available	30	2
hopper-stand	False	U	mt30-1M	available	2	30
hopper-stand	False	U	mt30-5M	available	0	32
hopper-stand	False	U	mt30-19M	available	0	32
hopper-stand	False	U	mt30-48M	available	0	32
hopper-stand	False	U	mt30-317M	available	0	32
hopper-stand	False	P	mt30-1M	available	32	0
hopper-stand	False	P	mt30-5M	available	32	0
hopper-stand	False	P	mt30-19M	available	10	22
hopper-stand	False	P	mt30-48M	available	3	29
hopper-stand	False	P	mt30-317M	available	2	30
hopper-hop	False	U	mt30-1M	available	4	28
hopper-hop	False	U	mt30-5M	available	0	32
hopper-hop	False	U	mt30-19M	available	0	32
hopper-hop	False	U	mt30-48M	available	0	32
hopper-hop	False	U	mt30-317M	available	0	32
hopper-hop	False	P	mt30-1M	available	30	2
hopper-hop	False	P	mt30-5M	available	30	2
hopper-hop	False	P	mt30-19M	available	29	3
hopper-hop	False	P	mt30-48M	available	20	12
hopper-hop	False	P	mt30-317M	available	2	30
walker-walk-backwards	False	U	mt30-1M	available	32	0
walker-walk-backwards	False	U	mt30-5M	available	0	32
walker-walk-backwards	False	U	mt30-19M	available	0	32
walker-walk-backwards	False	U	mt30-48M	available	0	32
walker-walk-backwards	False	U	mt30-317M	available	0	32
walker-walk-backwards	False	P	mt30-1M	available	32	0
walker-walk-backwards	False	P	mt30-5M	available	32	0
walker-walk-backwards	False	P	mt30-19M	available	20	12
walker-walk-backwards	False	P	mt30-48M	available	0	32
walker-walk-backwards	False	P	mt30-317M	available	0	32
walker-run-backwards	False	U	mt30-1M	available	32	0
walker-run-backwards	False	U	mt30-5M	available	9	23
walker-run-backwards	False	U	mt30-19M	available	0	32
walker-run-backwards	False	U	mt30-48M	available	0	32
walker-run-backwards	False	U	mt30-317M	available	0	32
walker-run-backwards	False	P	mt30-1M	available	32	0
walker-run-backwards	False	P	mt30-5M	available	31	1
walker-run-backwards	False	P	mt30-19M	available	17	15
walker-run-backwards	False	P	mt30-48M	available	4	28
walker-run-backwards	False	P	mt30-317M	available	1	31
cheetah-run-backwards	False	U	mt30-1M	available	7	25
cheetah-run-backwards	False	U	mt30-5M	available	0	32
cheetah-run-backwards	False	U	mt30-19M	available	0	32
cheetah-run-backwards	False	U	mt30-48M	available	0	32
cheetah-run-backwards	False	U	mt30-317M	available	0	32
cheetah-run-backwards	False	P	mt30-1M	available	32	0
cheetah-run-backwards	False	P	mt30-5M	available	32	0
cheetah-run-backwards	False	P	mt30-19M	available	30	2
cheetah-run-backwards	False	P	mt30-48M	available	27	5
cheetah-run-backwards	False	P	mt30-317M	available	30	2
cheetah-run-front	False	U	mt30-1M	available	21	11
cheetah-run-front	False	U	mt30-5M	available	0	32
cheetah-run-front	False	U	mt30-19M	available	0	32
cheetah-run-front	False	U	mt30-48M	available	0	32
cheetah-run-front	False	U	mt30-317M	available	0	32
cheetah-run-front	False	P	mt30-1M	available	32	0
cheetah-run-front	False	P	mt30-5M	available	32	0
cheetah-run-front	False	P	mt30-19M	available	32	0
cheetah-run-front	False	P	mt30-48M	available	21	11
cheetah-run-front	False	P	mt30-317M	available	21	11
cheetah-run-back	False	U	mt30-1M	available	0	32
cheetah-run-back	False	U	mt30-5M	available	0	32
cheetah-run-back	False	U	mt30-19M	available	0	32
cheetah-run-back	False	U	mt30-48M	available	0	32
cheetah-run-back	False	U	mt30-317M	available	0	32
cheetah-run-back	False	P	mt30-1M	available	32	0
cheetah-run-back	False	P	mt30-5M	available	32	0
cheetah-run-back	False	P	mt30-19M	available	32	0
cheetah-run-back	False	P	mt30-48M	available	31	1
cheetah-run-back	False	P	mt30-317M	available	28	4
cheetah-jump	False	U	mt30-1M	available	0	32
cheetah-jump	False	U	mt30-5M	available	0	32
cheetah-jump	False	U	mt30-19M	available	0	32
cheetah-jump	False	U	mt30-48M	available	0	32
cheetah-jump	False	U	mt30-317M	available	0	32
cheetah-jump	False	P	mt30-1M	available	29	3
cheetah-jump	False	P	mt30-5M	available	28	4
cheetah-jump	False	P	mt30-19M	available	24	8
cheetah-jump	False	P	mt30-48M	available	23	9
cheetah-jump	False	P	mt30-317M	available	22	10
hopper-hop-backwards	False	U	mt30-1M	available	0	32
hopper-hop-backwards	False	U	mt30-5M	available	0	32
hopper-hop-backwards	False	U	mt30-19M	available	0	32
hopper-hop-backwards	False	U	mt30-48M	available	0	32
hopper-hop-backwards	False	U	mt30-317M	available	0	32
hopper-hop-backwards	False	P	mt30-1M	available	22	10
hopper-hop-backwards	False	P	mt30-5M	available	8	24
hopper-hop-backwards	False	P	mt30-19M	available	1	31
hopper-hop-backwards	False	P	mt30-48M	available	2	30
hopper-hop-backwards	False	P	mt30-317M	available	0	32
reacher-three-easy	False	U	mt30-1M	available	32	0
reacher-three-easy	False	U	mt30-5M	available	25	7
reacher-three-easy	False	U	mt30-19M	available	25	7
reacher-three-easy	False	U	mt30-48M	available	17	15
reacher-three-easy	False	U	mt30-317M	available	10	22
reacher-three-easy	False	P	mt30-1M	available	32	0
reacher-three-easy	False	P	mt30-5M	available	32	0
reacher-three-easy	False	P	mt30-19M	available	32	0
reacher-three-easy	False	P	mt30-48M	available	32	0
reacher-three-easy	False	P	mt30-317M	available	32	0
reacher-three-hard	False	U	mt30-1M	available	32	0
reacher-three-hard	False	U	mt30-5M	available	29	3
reacher-three-hard	False	U	mt30-19M	available	29	3
reacher-three-hard	False	U	mt30-48M	available	31	1
reacher-three-hard	False	U	mt30-317M	available	24	8
reacher-three-hard	False	P	mt30-1M	available	31	1
reacher-three-hard	False	P	mt30-5M	available	29	3
reacher-three-hard	False	P	mt30-19M	available	29	3
reacher-three-hard	False	P	mt30-48M	available	29	3
reacher-three-hard	False	P	mt30-317M	available	29	3
cup-spin	False	U	mt30-1M	available	32	0
cup-spin	False	U	mt30-5M	available	32	0
cup-spin	False	U	mt30-19M	available	32	0
cup-spin	False	U	mt30-48M	available	32	0
cup-spin	False	U	mt30-317M	available	0	32
cup-spin	False	P	mt30-1M	available	32	0
cup-spin	False	P	mt30-5M	available	32	0
cup-spin	False	P	mt30-19M	available	32	0
cup-spin	False	P	mt30-48M	available	32	0
cup-spin	False	P	mt30-317M	available	24	8
pendulum-spin	False	U	mt30-1M	available	32	0
pendulum-spin	False	U	mt30-5M	available	32	0
pendulum-spin	False	U	mt30-19M	available	32	0
pendulum-spin	False	U	mt30-48M	available	32	0
pendulum-spin	False	U	mt30-317M	available	32	0
pendulum-spin	False	P	mt30-1M	available	32	0
pendulum-spin	False	P	mt30-5M	available	32	0
pendulum-spin	False	P	mt30-19M	available	32	0
pendulum-spin	False	P	mt30-48M	available	32	0
pendulum-spin	False	P	mt30-317M	available	32	0


==> anc/k-015.tsv <==
task	[study directory omitted]	ties	p_sign	adjustment_input_p	holm_p	separated	G_difference
walker-stand	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.787519
walker-stand	False	0	0.110184	0.110184	1	False	-0.0338604
walker-stand	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.614643
walker-stand	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.14072
walker-stand	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.51763
walker-stand	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.587462
walker-stand	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	0.421901
walker-stand	False	0	0.000113074	0.000113074	0.00576678	True	0.24308
walker-stand	False	0	0.377086	0.377086	1	False	-0.0554738
walker-stand	False	0	0.000113074	0.000113074	0.00576678	True	-0.290003
walker-walk	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.396981
walker-walk	True	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	-0.496657
walker-walk	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.04977
walker-walk	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.56845
walker-walk	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.97562
walker-walk	True	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.379322
walker-walk	True	0	0.000113074	0.000113074	0.00576678	True	0.152648
walker-walk	True	0	0.596615	0.596615	1	False	-0.01358
walker-walk	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.216417
walker-walk	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.484808
walker-run	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.623792
walker-run	False	0	0.0200616	0.0200616	0.581787	False	-0.22211
walker-run	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.839448
walker-run	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.33535
walker-run	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.70727
walker-run	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.413339
walker-run	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.1908
walker-run	False	0	0.0501025	0.0501025	1	False	-0.0181261
walker-run	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.245144
walker-run	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.490264
cheetah-run	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.408308
cheetah-run	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.124025
cheetah-run	False	0	0.0021024	0.0021024	0.0840961	False	-0.0661071
cheetah-run	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.136656
cheetah-run	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	-0.102548
cheetah-run	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	1.27694
cheetah-run	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.694096
cheetah-run	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.642841
cheetah-run	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	0.466404
cheetah-run	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.448379
reacher-easy	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.10712
reacher-easy	True	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.487662
reacher-easy	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.687333
reacher-easy	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.724186
reacher-easy	True	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.495345
reacher-easy	True	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	1.6357
reacher-easy	True	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	1.51336
reacher-easy	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.915358
reacher-easy	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.952004
reacher-easy	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.05035
reacher-hard	False	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	0.307523
reacher-hard	False	0	0.0501025	0.0501025	1	False	-0.185796
reacher-hard	False	0	0.0200616	0.0200616	0.581787	False	-0.132918
reacher-hard	False	0	0.0021024	0.0021024	0.0840961	False	-0.00184771
reacher-hard	False	0	0.0200616	0.0200616	0.581787	False	-0.10429
reacher-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.32264
reacher-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.09435
reacher-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.78225
reacher-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.97124
reacher-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.636066
acrobot-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.440309
acrobot-swingup	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.337562
acrobot-swingup	False	0	0.000535053	0.000535053	0.0224722	False	0.118395
acrobot-swingup	False	0	0.000113074	0.000113074	0.00576678	True	0.143263
acrobot-swingup	False	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	0.231866
acrobot-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.02335
acrobot-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.982205
acrobot-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.631084
acrobot-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.436613
acrobot-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.356157
pendulum-swingup	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	-0.176408
pendulum-swingup	False	0	0.110184	0.110184	1	False	0.0566043
pendulum-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.418852
pendulum-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.392781
pendulum-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.801714
pendulum-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.789588
pendulum-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.443366
pendulum-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.372921
pendulum-swingup	False	0	0.00700037	0.00700037	0.238012	False	-0.124952
pendulum-swingup	False	0	0.215327	0.215327	1	False	-0.0359803
cartpole-balance	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.355177
cartpole-balance	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.772655
cartpole-balance	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.663142
cartpole-balance	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.77466
cartpole-balance	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.895555
cartpole-balance	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.690778
cartpole-balance	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.210127
cartpole-balance	True	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.13709
cartpole-balance	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.832902
cartpole-balance	True	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.647665
cartpole-balance-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.316403
cartpole-balance-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.514618
cartpole-balance-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.611901
cartpole-balance-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.778715
cartpole-balance-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.784247
cartpole-balance-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.09325
cartpole-balance-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.775117
cartpole-balance-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.08669
cartpole-balance-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.616087
cartpole-balance-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.59499
cartpole-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.524528
cartpole-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.935118
cartpole-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.931478
cartpole-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.03992
cartpole-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.0385
cartpole-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.29994
cartpole-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.23934
cartpole-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.18324
cartpole-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.91221
cartpole-swingup	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.90038
cartpole-swingup-sparse	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	-0.454091
cartpole-swingup-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.610114
cartpole-swingup-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.730692
cartpole-swingup-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.875764
cartpole-swingup-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.936784
cartpole-swingup-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.16035
cartpole-swingup-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.906093
cartpole-swingup-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.82391
cartpole-swingup-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.495203
cartpole-swingup-sparse	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.583772
cup-catch	False	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	-0.488639
cup-catch	False	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	-0.580753
cup-catch	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	-0.757177
cup-catch	False	0	0.000113074	0.000113074	0.00576678	True	-0.598589
cup-catch	False	0	0.000113074	0.000113074	0.00576678	True	-0.828994
cup-catch	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.08575
cup-catch	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.09824
cup-catch	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.900759
cup-catch	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.831319
cup-catch	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.647124
finger-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.822241
finger-spin	False	0	0.000535053	0.000535053	0.0224722	False	-0.123791
finger-spin	False	0	1	1	1	False	-0.00445972
finger-spin	False	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	-0.155658
finger-spin	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	-0.256446
finger-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.47415
finger-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.925998
finger-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.722591
finger-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.583887
finger-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.441321
finger-turn-easy	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.361431
finger-turn-easy	False	0	0.0200616	0.0200616	0.581787	False	-0.145321
finger-turn-easy	False	0	1	1	1	False	0.0205025
finger-turn-easy	False	0	0.377086	0.377086	1	False	-0.0801761
finger-turn-easy	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	-0.294027
finger-turn-easy	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.0845
finger-turn-easy	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.675456
finger-turn-easy	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.655643
finger-turn-easy	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.454876
finger-turn-easy	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	0.27044
finger-turn-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.592006
finger-turn-hard	False	0	0.215327	0.215327	1	False	0.0311128
finger-turn-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.482742
finger-turn-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.384324
finger-turn-hard	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.172755
finger-turn-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.990238
finger-turn-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.623578
finger-turn-hard	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.549348
finger-turn-hard	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.417465
finger-turn-hard	False	0	0.0021024	0.0021024	0.0840961	False	0.181894
fish-swim	False	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	0.412722
fish-swim	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.287116
fish-swim	False	0	0.000113074	0.000113074	0.00576678	True	-0.223039
fish-swim	False	0	0.0200616	0.0200616	0.581787	False	-0.187759
fish-swim	False	0	0.000113074	0.000113074	0.00576678	True	-0.133933
fish-swim	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.21909
fish-swim	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	0.493862
fish-swim	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.539569
fish-swim	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.438019
fish-swim	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.464014
hopper-stand	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	-0.204642
hopper-stand	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.48374
hopper-stand	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.921982
hopper-stand	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.36776
hopper-stand	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.70703
hopper-stand	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.690597
hopper-stand	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.331283
hopper-stand	False	0	0.0501025	0.0501025	1	False	-0.0322433
hopper-stand	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	-0.28054
hopper-stand	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	-0.533926
hopper-hop	False	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	-0.2638
hopper-hop	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.586148
hopper-hop	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.01663
hopper-hop	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.48704
hopper-hop	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.8137
hopper-hop	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.722611
hopper-hop	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.471516
hopper-hop	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	0.154779
hopper-hop	False	0	0.215327	0.215327	1	False	-0.00933033
hopper-hop	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	-0.166758
walker-walk-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.529059
walker-walk-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.334177
walker-walk-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.927892
walker-walk-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.40918
walker-walk-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.8221
walker-walk-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.636387
walker-walk-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.27321
walker-walk-backwards	False	0	0.215327	0.215327	1	False	0.014011
walker-walk-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.261375
walker-walk-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.58211
walker-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.800625
walker-run-backwards	False	0	0.0200616	0.0200616	0.581787	False	-0.146152
walker-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.678797
walker-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.16902
walker-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.59235
walker-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.317167
walker-run-backwards	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.150478
walker-run-backwards	False	0	0.86005	0.86005	1	False	0.000700949
walker-run-backwards	False	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	-0.136602
walker-run-backwards	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	-0.330512
cheetah-run-backwards	False	0	0.0021024	0.0021024	0.0840961	False	-0.0707245
cheetah-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.508412
cheetah-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.740111
cheetah-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.873982
cheetah-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.709317
cheetah-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.21752
cheetah-run-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.822663
cheetah-run-backwards	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.337194
cheetah-run-backwards	False	0	0.000113074	0.000113074	0.00576678	True	0.257052
cheetah-run-backwards	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	0.203623
cheetah-run-front	False	0	0.110184	0.110184	1	False	0.0374895
cheetah-run-front	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.285364
cheetah-run-front	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.427021
cheetah-run-front	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.605051
cheetah-run-front	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.551818
cheetah-run-front	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.2265
cheetah-run-front	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.620775
cheetah-run-front	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.419418
cheetah-run-front	False	0	0.110184	0.110184	1	False	0.0908156
cheetah-run-front	False	0	0.110184	0.110184	1	False	0.161505
cheetah-run-back	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.452806
cheetah-run-back	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.866283
cheetah-run-back	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.929449
cheetah-run-back	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.00525
cheetah-run-back	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.07592
cheetah-run-back	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.51363
cheetah-run-back	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.794905
cheetah-run-back	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.534521
cheetah-run-back	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.283458
cheetah-run-back	False	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	0.150285
cheetah-jump	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.451
cheetah-jump	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.81218
cheetah-jump	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.993706
cheetah-jump	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.17283
cheetah-jump	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.1034
cheetah-jump	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	1.14355
cheetah-jump	False	0	1.[identifier omitted]-05	1.[identifier omitted]-05	0.00119667	True	0.390966
cheetah-jump	False	0	0.00700037	0.00700037	0.238012	False	0.230583
cheetah-jump	False	0	0.0200616	0.0200616	0.581787	False	-0.0271672
cheetah-jump	False	0	0.0501025	0.0501025	1	False	-0.119284
hopper-hop-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.587606
hopper-hop-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.915349
hopper-hop-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.33563
hopper-hop-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-1.75879
hopper-hop-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-2.09799
hopper-hop-backwards	False	0	0.0501025	0.0501025	1	False	0.0982256
hopper-hop-backwards	False	0	0.00700037	0.00700037	0.238012	False	-0.0953125
hopper-hop-backwards	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	-0.38307
hopper-hop-backwards	False	0	2.[identifier omitted]-07	2.[identifier omitted]-07	2.[identifier omitted]-05	True	-0.607389
hopper-hop-backwards	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.768293
reacher-three-easy	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.555709
reacher-three-easy	False	0	0.0021024	0.0021024	0.0840961	False	0.1951
reacher-three-easy	False	0	0.0021024	0.0021024	0.0840961	False	0.0896435
reacher-three-easy	False	0	0.86005	0.86005	1	False	0.0527222
reacher-three-easy	False	0	0.0501025	0.0501025	1	False	-0.135922
reacher-three-easy	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.9714
reacher-three-easy	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.74782
reacher-three-easy	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.2622
reacher-three-easy	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.869291
reacher-three-easy	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.791234
reacher-three-hard	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.863739
reacher-three-hard	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	0.298693
reacher-three-hard	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	0.307399
reacher-three-hard	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	0.278544
reacher-three-hard	False	0	0.00700037	0.00700037	0.238012	False	0.0553312
reacher-three-hard	False	0	1.[identifier omitted]-08	1.[identifier omitted]-08	1.[identifier omitted]-06	True	1.76206
reacher-three-hard	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	1.27747
reacher-three-hard	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	1.2682
reacher-three-hard	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	0.910206
reacher-three-hard	False	0	2.[identifier omitted]-06	2.[identifier omitted]-06	0.000196813	True	1.07211
cup-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.615016
cup-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.577021
cup-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.668648
cup-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.183076
cup-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	-0.311068
cup-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.791492
cup-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.05293
cup-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.60819
cup-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.262063
cup-spin	False	0	0.00700037	0.00700037	0.238012	False	0.0394703
pendulum-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.05195
pendulum-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.09798
pendulum-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.13747
pendulum-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.33615
pendulum-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	0.996047
pendulum-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.4875
pendulum-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.48624
pendulum-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.33314
pendulum-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.25403
pendulum-spin	False	0	4.[identifier omitted]-10	4.[identifier omitted]-10	1.[identifier omitted]-07	True	1.11408


==> anc/k-016.tsv <==
task	[study directory omitted]	sign_G_direction_disagreement
walker-stand	False	False
walker-stand	False	False
walker-stand	False	False
walker-stand	False	False
walker-stand	False	False
walker-stand	False	False
walker-stand	False	False
walker-stand	False	False
walker-stand	False	True
walker-stand	False	False
walker-walk	True	False
walker-walk	True	False
walker-walk	True	False
walker-walk	True	False
walker-walk	True	False
walker-walk	True	False
walker-walk	True	False
walker-walk	True	False
walker-walk	True	False
walker-walk	True	False
walker-run	False	False
walker-run	False	False
walker-run	False	False
walker-run	False	False
walker-run	False	False
walker-run	False	False
walker-run	False	False
walker-run	False	False
walker-run	False	False
walker-run	False	False
cheetah-run	False	False
cheetah-run	False	False
cheetah-run	False	False
cheetah-run	False	False
cheetah-run	False	False
cheetah-run	False	False
cheetah-run	False	False
cheetah-run	False	False
cheetah-run	False	False
cheetah-run	False	False
reacher-easy	True	False
reacher-easy	True	False
reacher-easy	True	False
reacher-easy	True	False
reacher-easy	True	False
reacher-easy	True	False
reacher-easy	True	False
reacher-easy	True	False
reacher-easy	True	False
reacher-easy	True	False
reacher-hard	False	False
reacher-hard	False	True
reacher-hard	False	True
reacher-hard	False	True
reacher-hard	False	True
reacher-hard	False	False
reacher-hard	False	False
reacher-hard	False	False
reacher-hard	False	False
reacher-hard	False	False
acrobot-swingup	False	False
acrobot-swingup	False	False
acrobot-swingup	False	False
acrobot-swingup	False	False
acrobot-swingup	False	False
acrobot-swingup	False	False
acrobot-swingup	False	False
acrobot-swingup	False	False
acrobot-swingup	False	False
acrobot-swingup	False	False
pendulum-swingup	False	False
pendulum-swingup	False	False
pendulum-swingup	False	False
pendulum-swingup	False	False
pendulum-swingup	False	False
pendulum-swingup	False	False
pendulum-swingup	False	False
pendulum-swingup	False	False
pendulum-swingup	False	False
pendulum-swingup	False	False
cartpole-balance	True	False
cartpole-balance	True	False
cartpole-balance	True	False
cartpole-balance	True	False
cartpole-balance	True	False
cartpole-balance	True	False
cartpole-balance	True	False
cartpole-balance	True	False
cartpole-balance	True	False
cartpole-balance	True	False
cartpole-balance-sparse	False	False
cartpole-balance-sparse	False	False
cartpole-balance-sparse	False	False
cartpole-balance-sparse	False	False
cartpole-balance-sparse	False	False
cartpole-balance-sparse	False	False
cartpole-balance-sparse	False	False
cartpole-balance-sparse	False	False
cartpole-balance-sparse	False	False
cartpole-balance-sparse	False	False
cartpole-swingup	False	False
cartpole-swingup	False	False
cartpole-swingup	False	False
cartpole-swingup	False	False
cartpole-swingup	False	False
cartpole-swingup	False	False
cartpole-swingup	False	False
cartpole-swingup	False	False
cartpole-swingup	False	False
cartpole-swingup	False	False
cartpole-swingup-sparse	False	False
cartpole-swingup-sparse	False	False
cartpole-swingup-sparse	False	False
cartpole-swingup-sparse	False	False
cartpole-swingup-sparse	False	False
cartpole-swingup-sparse	False	False
cartpole-swingup-sparse	False	False
cartpole-swingup-sparse	False	False
cartpole-swingup-sparse	False	False
cartpole-swingup-sparse	False	False
cup-catch	False	False
cup-catch	False	False
cup-catch	False	False
cup-catch	False	False
cup-catch	False	False
cup-catch	False	False
cup-catch	False	False
cup-catch	False	False
cup-catch	False	False
cup-catch	False	False
finger-spin	False	False
finger-spin	False	False
finger-spin	False	False
finger-spin	False	False
finger-spin	False	False
finger-spin	False	False
finger-spin	False	False
finger-spin	False	False
finger-spin	False	False
finger-spin	False	False
finger-turn-easy	False	False
finger-turn-easy	False	False
finger-turn-easy	False	False
finger-turn-easy	False	False
finger-turn-easy	False	False
finger-turn-easy	False	False
finger-turn-easy	False	False
finger-turn-easy	False	False
finger-turn-easy	False	False
finger-turn-easy	False	False
finger-turn-hard	False	False
finger-turn-hard	False	False
finger-turn-hard	False	False
finger-turn-hard	False	False
finger-turn-hard	False	False
finger-turn-hard	False	False
finger-turn-hard	False	False
finger-turn-hard	False	False
finger-turn-hard	False	False
finger-turn-hard	False	False
fish-swim	False	False
fish-swim	False	False
fish-swim	False	False
fish-swim	False	False
fish-swim	False	False
fish-swim	False	False
fish-swim	False	False
fish-swim	False	False
fish-swim	False	False
fish-swim	False	False
hopper-stand	False	False
hopper-stand	False	False
hopper-stand	False	False
hopper-stand	False	False
hopper-stand	False	False
hopper-stand	False	False
hopper-stand	False	False
hopper-stand	False	False
hopper-stand	False	False
hopper-stand	False	False
hopper-hop	False	False
hopper-hop	False	False
hopper-hop	False	False
hopper-hop	False	False
hopper-hop	False	False
hopper-hop	False	False
hopper-hop	False	False
hopper-hop	False	False
hopper-hop	False	True
hopper-hop	False	False
walker-walk-backwards	False	False
walker-walk-backwards	False	False
walker-walk-backwards	False	False
walker-walk-backwards	False	False
walker-walk-backwards	False	False
walker-walk-backwards	False	False
walker-walk-backwards	False	False
walker-walk-backwards	False	False
walker-walk-backwards	False	False
walker-walk-backwards	False	False
walker-run-backwards	False	False
walker-run-backwards	False	False
walker-run-backwards	False	False
walker-run-backwards	False	False
walker-run-backwards	False	False
walker-run-backwards	False	False
walker-run-backwards	False	False
walker-run-backwards	False	False
walker-run-backwards	False	False
walker-run-backwards	False	False
cheetah-run-backwards	False	False
cheetah-run-backwards	False	False
cheetah-run-backwards	False	False
cheetah-run-backwards	False	False
cheetah-run-backwards	False	False
cheetah-run-backwards	False	False
cheetah-run-backwards	False	False
cheetah-run-backwards	False	False
cheetah-run-backwards	False	False
cheetah-run-backwards	False	False
cheetah-run-front	False	False
cheetah-run-front	False	False
cheetah-run-front	False	False
cheetah-run-front	False	False
cheetah-run-front	False	False
cheetah-run-front	False	False
cheetah-run-front	False	False
cheetah-run-front	False	False
cheetah-run-front	False	False
cheetah-run-front	False	False
cheetah-run-back	False	False
cheetah-run-back	False	False
cheetah-run-back	False	False
cheetah-run-back	False	False
cheetah-run-back	False	False
cheetah-run-back	False	False
cheetah-run-back	False	False
cheetah-run-back	False	False
cheetah-run-back	False	False
cheetah-run-back	False	False
cheetah-jump	False	False
cheetah-jump	False	False
cheetah-jump	False	False
cheetah-jump	False	False
cheetah-jump	False	False
cheetah-jump	False	False
cheetah-jump	False	False
cheetah-jump	False	False
cheetah-jump	False	True
cheetah-jump	False	True
hopper-hop-backwards	False	False
hopper-hop-backwards	False	False
hopper-hop-backwards	False	False
hopper-hop-backwards	False	False
hopper-hop-backwards	False	False
hopper-hop-backwards	False	False
hopper-hop-backwards	False	False
hopper-hop-backwards	False	False
hopper-hop-backwards	False	False
hopper-hop-backwards	False	False
reacher-three-easy	False	False
reacher-three-easy	False	False
reacher-three-easy	False	False
reacher-three-easy	False	False
reacher-three-easy	False	False
reacher-three-easy	False	False
reacher-three-easy	False	False
reacher-three-easy	False	False
reacher-three-easy	False	False
reacher-three-easy	False	False
reacher-three-hard	False	False
reacher-three-hard	False	False
reacher-three-hard	False	False
reacher-three-hard	False	False
reacher-three-hard	False	False
reacher-three-hard	False	False
reacher-three-hard	False	False
reacher-three-hard	False	False
reacher-three-hard	False	False
reacher-three-hard	False	False
cup-spin	False	False
cup-spin	False	False
cup-spin	False	False
cup-spin	False	False
cup-spin	False	False
cup-spin	False	False
cup-spin	False	False
cup-spin	False	False
cup-spin	False	False
cup-spin	False	False
pendulum-spin	False	False
pendulum-spin	False	False
pendulum-spin	False	False
pendulum-spin	False	False
pendulum-spin	False	False
pendulum-spin	False	False
pendulum-spin	False	False
pendulum-spin	False	False
pendulum-spin	False	False
pendulum-spin	False	False


==> anc/k-017.tsv <==
scorer	task	[study directory omitted]	condition	R	Rbest	rho	primary
mt30-1M	walker-stand	False	U	389.716	993.849	0.285115	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-stand	False	U	819.077	993.849	0.48571	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-stand	False	U	985.095	993.849	0.627547	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	walker-stand	False	U	988.846	993.849	0.756025	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-stand	False	U	991.743	993.849	0.848074	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-stand	False	U	993.849	993.849	0.477441	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-stand	False	P	389.716	993.849	0.267155	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-stand	False	P	819.077	993.849	0.591469	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-stand	False	P	985.095	993.849	0.941757	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	walker-stand	False	P	988.846	993.849	1.52659	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-stand	False	P	991.743	993.849	1.986	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-stand	False	P	993.849	993.849	1.41792	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-walk	True	U	139.672	985.922	0.280108	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-walk	True	U	399.756	985.922	0.498927	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-walk	True	U	920.907	985.922	0.634364	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	walker-walk	True	U	984.363	985.922	0.761371	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-walk	True	U	976.009	985.922	0.86107	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-walk	True	U	985.922	985.922	0.377314	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-walk	True	P	139.672	985.922	0.458935	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-walk	True	P	399.756	985.922	0.972397	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-walk	True	P	920.907	985.922	1.34894	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	walker-walk	True	P	984.363	985.922	1.8084	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-walk	True	P	976.009	985.922	2.41636	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-walk	True	P	985.922	985.922	1.31818	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-run	False	U	87.1308	866.687	0.284764	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-run	False	U	96.6288	866.687	0.490553	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-run	False	U	151.752	866.687	0.640738	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-run	False	U	618.561	866.687	0.76138	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	walker-run	False	U	665.088	866.687	0.851861	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	walker-run	False	U	866.687	866.687	0.436519	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-run	False	P	87.1308	866.687	0.334698	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-run	False	P	96.6288	866.687	0.615024	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-run	False	P	151.752	866.687	0.878202	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-run	False	P	618.561	866.687	1.16417	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	walker-run	False	P	665.088	866.687	1.47294	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	walker-run	False	P	866.687	866.687	0.855369	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run	False	U	17.5742	856.799	0.831244	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run	False	U	44.9493	856.799	0.89039	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run	False	U	60.4667	856.799	0.929948	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run	False	U	180.925	856.799	0.944627	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run	False	U	567.822	856.799	0.93753	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run	False	U	856.799	856.799	0.916195	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run	False	P	17.5742	856.799	0.199689	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run	False	P	44.9493	856.799	0.354748	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run	False	P	60.4667	856.799	0.368384	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run	False	P	180.925	856.799	0.415323	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run	False	P	567.822	856.799	0.420118	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run	False	P	856.799	856.799	0.539404	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-easy	True	U	389.8	983	0.548593	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-easy	True	U	588.8	983	0.677264	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-easy	True	U	981	983	0.635789	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	reacher-easy	True	U	980.6	983	0.628134	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-easy	True	U	983	983	0.675668	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-easy	True	U	978.4	983	0.778559	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-easy	True	P	389.8	983	0.58268	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-easy	True	P	588.8	983	0.610864	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-easy	True	P	981	983	0.748622	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	reacher-easy	True	P	980.6	983	0.74018	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-easy	True	P	983	983	0.717524	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-easy	True	P	978.4	983	0.959489	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-hard	False	U	395.4	980.2	0.553029	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-hard	False	U	586.2	980.2	0.655536	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-hard	False	U	780.8	980.2	0.644548	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	reacher-hard	False	U	976.4	980.2	0.617313	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-hard	False	U	980.2	980.2	0.6386	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-hard	False	U	980.2	980.2	0.616929	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-hard	False	P	395.4	980.2	0.711724	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-hard	False	P	586.2	980.2	0.76089	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-hard	False	P	780.8	980.2	0.828106	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	reacher-hard	False	P	976.4	980.2	0.787404	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-hard	False	P	980.2	980.2	0.859589	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-hard	False	P	980.2	980.2	0.996576	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	acrobot-swingup	False	U	8.78974	619.227	0.0597924	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	acrobot-swingup	False	U	7.23143	619.227	0.0913003	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	acrobot-swingup	False	U	1.582	619.227	0.158509	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	acrobot-swingup	False	U	2.15511	619.227	0.150883	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	acrobot-swingup	False	U	0.291983	619.227	0.123713	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	acrobot-swingup	False	U	619.227	619.227	0.194816	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-1M	acrobot-swingup	False	P	8.78974	619.227	0.178942	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	acrobot-swingup	False	P	7.23143	619.227	0.199339	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	acrobot-swingup	False	P	1.582	619.227	0.373395	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	acrobot-swingup	False	P	2.15511	619.227	0.469798	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	acrobot-swingup	False	P	0.291983	619.227	0.509681	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	acrobot-swingup	False	P	619.227	619.227	0.686234	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	pendulum-swingup	False	U	0	843.2	0.206837	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	pendulum-swingup	False	U	534.4	843.2	0.153568	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	pendulum-swingup	False	U	757.8	843.2	0.262262	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	pendulum-swingup	False	U	828.8	843.2	0.256302	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	pendulum-swingup	False	U	840.4	843.2	0.349789	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	pendulum-swingup	False	U	843.2	843.2	0.166508	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-1M	pendulum-swingup	False	P	0	843.2	0.469543	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	pendulum-swingup	False	P	534.4	843.2	0.563843	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	pendulum-swingup	False	P	757.8	843.2	0.58303	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	pendulum-swingup	False	P	828.8	843.2	0.718634	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	pendulum-swingup	False	P	840.4	843.2	0.694401	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	pendulum-swingup	False	P	843.2	843.2	0.684601	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cartpole-balance	True	U	354.614	999.135	0.0947847	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-balance	True	U	444.703	999.135	0.202303	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-balance	True	U	998.616	999.135	0.174099	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-48M	cartpole-balance	True	U	996.272	999.135	0.202819	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-317M	cartpole-balance	True	U	996.249	999.135	0.233955	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
single-task-5M	cartpole-balance	True	U	999.135	999.135	0.00331167	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-1M	cartpole-balance	True	P	354.614	999.135	0.650509	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-balance	True	P	444.703	999.135	0.862861	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-balance	True	P	998.616	999.135	0.781018	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	cartpole-balance	True	P	996.272	999.135	0.617009	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cartpole-balance	True	P	996.249	999.135	0.660671	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cartpole-balance	True	P	999.135	999.135	0.813332	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cartpole-balance-sparse	False	U	121.4	1000	0.135666	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-balance-sparse	False	U	133.8	1000	0.187148	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-balance-sparse	False	U	1000	1000	0.212415	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-48M	cartpole-balance-sparse	False	U	1000	1000	0.255742	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cartpole-balance-sparse	False	U	1000	1000	0.257179	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cartpole-balance-sparse	False	U	1000	1000	0.0534867	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-1M	cartpole-balance-sparse	False	P	121.4	1000	0.722211	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-balance-sparse	False	P	133.8	1000	0.802361	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-balance-sparse	False	P	1000	1000	0.723865	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	cartpole-balance-sparse	False	P	1000	1000	0.842427	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cartpole-balance-sparse	False	P	1000	1000	0.847742	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cartpole-balance-sparse	False	P	1000	1000	0.997643	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cartpole-swingup	False	U	234.879	882.189	0.183861	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-swingup	False	U	342.296	882.189	0.293507	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-swingup	False	U	258.014	882.189	0.292535	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cartpole-swingup	False	U	0.62235	882.189	0.321492	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cartpole-swingup	False	U	752.068	882.189	0.321114	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cartpole-swingup	False	U	882.189	882.189	0.0437895	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-1M	cartpole-swingup	False	P	234.879	882.189	0.544327	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-swingup	False	P	342.296	882.189	0.559538	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-swingup	False	P	258.014	882.189	0.57362	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cartpole-swingup	False	P	0.62235	882.189	0.641651	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cartpole-swingup	False	P	752.068	882.189	0.644621	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cartpole-swingup	False	P	882.189	882.189	0.870622	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cartpole-swingup-sparse	False	U	0	844.4	0.251182	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-swingup-sparse	False	U	20.6	844.4	0.293281	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-swingup-sparse	False	U	457.6	844.4	0.325817	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cartpole-swingup-sparse	False	U	0	844.4	0.364961	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cartpole-swingup-sparse	False	U	230.8	844.4	0.381426	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cartpole-swingup-sparse	False	U	844.4	844.4	0.128655	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-1M	cartpole-swingup-sparse	False	P	0	844.4	0.402094	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-swingup-sparse	False	P	20.6	844.4	0.473515	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-swingup-sparse	False	P	457.6	844.4	0.4966	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cartpole-swingup-sparse	False	P	0	844.4	0.588935	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cartpole-swingup-sparse	False	P	230.8	844.4	0.564056	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cartpole-swingup-sparse	False	P	844.4	844.4	0.728038	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cup-catch	False	U	0	972.6	0.541865	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cup-catch	False	U	653.6	972.6	0.560911	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cup-catch	False	U	763.8	972.6	0.597389	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cup-catch	False	U	905.6	972.6	0.564598	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cup-catch	False	U	972.6	972.6	0.612238	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cup-catch	False	U	968.2	972.6	0.440832	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cup-catch	False	P	0	972.6	0.544128	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cup-catch	False	P	653.6	972.6	0.541421	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cup-catch	False	P	763.8	972.6	0.584219	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cup-catch	False	P	905.6	972.6	0.599269	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cup-catch	False	P	972.6	972.6	0.639187	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cup-catch	False	P	968.2	972.6	0.779432	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-spin	False	U	73.2	960.8	0.393722	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-spin	False	U	812.8	960.8	0.609665	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-spin	False	U	862.6	960.8	0.582426	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	finger-spin	False	U	941	960.8	0.616939	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-spin	False	U	919.8	960.8	0.639945	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-spin	False	U	960.8	960.8	0.581408	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-spin	False	P	73.2	960.8	0.0936704	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-spin	False	P	812.8	960.8	0.264325	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-spin	False	P	862.6	960.8	0.327651	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	finger-spin	False	P	941	960.8	0.370833	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-spin	False	P	919.8	960.8	0.415218	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-spin	False	P	960.8	960.8	0.552613	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-turn-easy	False	U	198.6	988.2	0.711184	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-turn-easy	False	U	0	988.2	0.823388	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-turn-easy	False	U	985.2	988.2	0.786672	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	finger-turn-easy	False	U	984.8	988.2	0.808964	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-turn-easy	False	U	988.2	988.2	0.856314	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-turn-easy	False	U	982.8	988.2	0.791211	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-turn-easy	False	P	198.6	988.2	0.60114	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-turn-easy	False	P	0	988.2	0.721854	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-turn-easy	False	P	985.2	988.2	0.727701	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	finger-turn-easy	False	P	984.8	988.2	0.78695	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-turn-easy	False	P	988.2	988.2	0.841379	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-turn-easy	False	P	982.8	988.2	0.921189	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-turn-hard	False	U	575.8	985.4	0.709187	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-turn-hard	False	U	232.4	985.4	0.837991	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-turn-hard	False	U	786.2	985.4	0.734279	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	finger-turn-hard	False	U	983.2	985.4	0.75688	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-turn-hard	False	U	985.4	985.4	0.805464	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-turn-hard	False	U	977.8	985.4	0.845136	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-turn-hard	False	P	575.8	985.4	0.608632	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-turn-hard	False	P	232.4	985.4	0.700852	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-turn-hard	False	P	786.2	985.4	0.719522	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	finger-turn-hard	False	P	983.2	985.4	0.752692	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-turn-hard	False	P	985.4	985.4	0.811941	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-turn-hard	False	P	977.8	985.4	0.85769	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	fish-swim	False	U	77.0869	803.836	0.832241	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	fish-swim	False	U	121.944	803.836	0.976477	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	fish-swim	False	U	427.801	803.836	0.96327	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	fish-swim	False	U	596.745	803.836	0.955999	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	fish-swim	False	U	259.86	803.836	0.944906	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	fish-swim	False	U	803.836	803.836	0.917302	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	fish-swim	False	P	77.0869	803.836	0.342412	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	fish-swim	False	P	121.944	803.836	0.499194	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	fish-swim	False	P	427.801	803.836	0.489313	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	fish-swim	False	P	596.745	803.836	0.511266	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	fish-swim	False	P	259.86	803.836	0.505646	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	fish-swim	False	P	803.836	803.836	0.605959	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-stand	False	U	7.21327	965.181	0.471467	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-stand	False	U	204.321	965.181	0.539139	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-stand	False	U	491.821	965.181	0.645398	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-stand	False	U	583.123	965.181	0.753486	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-stand	False	U	720.455	965.181	0.835747	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-stand	False	U	965.181	965.181	0.421848	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-stand	False	P	7.21327	965.181	0.490562	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-stand	False	P	204.321	965.181	0.634037	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-stand	False	P	491.821	965.181	0.779193	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-stand	False	P	583.123	965.181	0.878338	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-stand	False	P	720.455	965.181	0.979516	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-stand	False	P	965.181	965.181	0.766318	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-hop	False	U	0.000544906	489.909	0.45754	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-hop	False	U	4.75774	489.909	0.537941	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-hop	False	U	108.244	489.909	0.645313	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-hop	False	U	76.7075	489.909	0.762644	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-hop	False	U	45.8232	489.909	0.844121	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-hop	False	U	489.909	489.909	0.391742	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-hop	False	P	0.000544906	489.909	0.275874	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-hop	False	P	4.75774	489.909	0.364709	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-hop	False	P	108.244	489.909	0.476766	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-hop	False	P	76.7075	489.909	0.534827	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-hop	False	P	45.8232	489.909	0.590523	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-hop	False	P	489.909	489.909	0.531526	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-walk-backwards	False	U	83.7222	986.538	0.283431	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-walk-backwards	False	U	169.06	986.538	0.493528	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-walk-backwards	False	U	627.613	986.538	0.638028	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-walk-backwards	False	U	974.228	986.538	0.755166	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-walk-backwards	False	U	938.474	986.538	0.855664	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-walk-backwards	False	U	986.538	986.538	0.412195	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-walk-backwards	False	P	83.7222	986.538	0.401491	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-walk-backwards	False	P	169.06	986.538	0.820076	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-walk-backwards	False	P	627.613	986.538	1.11882	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-walk-backwards	False	P	974.228	986.538	1.43622	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-walk-backwards	False	P	938.474	986.538	1.80589	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-walk-backwards	False	P	986.538	986.538	1.13497	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-run-backwards	False	U	87.5953	882.568	0.27801	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-run-backwards	False	U	86.4245	882.568	0.51125	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-run-backwards	False	U	295.746	882.568	0.642468	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-run-backwards	False	U	170.676	882.568	0.763235	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	walker-run-backwards	False	U	584.498	882.568	0.867521	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	walker-run-backwards	False	U	882.568	882.568	0.475245	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-run-backwards	False	P	87.5953	882.568	0.335375	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-run-backwards	False	P	86.4245	882.568	0.768278	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-run-backwards	False	P	295.746	882.568	1.15726	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-run-backwards	False	P	170.676	882.568	1.51384	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	walker-run-backwards	False	P	584.498	882.568	2.01744	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	walker-run-backwards	False	P	882.568	882.568	1.15908	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-backwards	False	U	100.188	737.187	0.786706	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-backwards	False	U	104.516	737.187	0.87755	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-backwards	False	U	39.8776	737.187	0.92564	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-backwards	False	U	239.941	737.187	0.953425	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-backwards	False	U	535.518	737.187	0.919249	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-backwards	False	U	737.187	737.187	0.772027	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-backwards	False	P	100.188	737.187	0.394105	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-backwards	False	P	104.516	737.187	0.486155	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-backwards	False	P	39.8776	737.187	0.599327	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-backwards	False	P	239.941	737.187	0.61801	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-backwards	False	P	535.518	737.187	0.630465	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-backwards	False	P	737.187	737.187	0.677934	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-front	False	U	48.2857	794.535	0.819229	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-front	False	U	96.0909	794.535	0.886323	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-front	False	U	131.885	794.535	0.915761	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-front	False	U	111.06	794.535	0.952758	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-front	False	U	612.03	794.535	0.941696	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-front	False	U	794.535	794.535	0.82702	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-front	False	P	48.2857	794.535	0.204201	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-front	False	P	96.0909	794.535	0.355212	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-front	False	P	131.885	794.535	0.405412	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-front	False	P	111.06	794.535	0.487335	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-front	False	P	612.03	794.535	0.469711	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-front	False	P	794.535	794.535	0.509976	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-back	False	U	17.1615	838.938	0.798285	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-back	False	U	47.0134	838.938	0.884191	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-back	False	U	103.534	838.938	0.897315	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-back	False	U	198.192	838.938	0.913064	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-back	False	U	386.5	838.938	0.927745	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-back	False	U	838.938	838.938	0.704209	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-back	False	P	17.1615	838.938	0.339997	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-back	False	P	47.0134	838.938	0.531664	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-back	False	P	103.534	838.938	0.601103	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-back	False	P	198.192	838.938	0.668056	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-back	False	P	386.5	838.938	0.70357	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-back	False	P	838.938	838.938	0.743648	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-jump	False	U	229.572	823.818	0.807012	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-jump	False	U	315.284421	823.818	0.882005	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-jump	False	U	344.239	823.818	0.919696	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-jump	False	U	306.267	823.818	0.956887	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-jump	False	U	764.368	823.818	0.942472	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cheetah-jump	False	U	823.818	823.818	0.71337	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-jump	False	P	229.572	823.818	0.296235	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-jump	False	P	315.284421	823.818	0.476577	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-jump	False	P	344.239	823.818	0.515009	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-jump	False	P	306.267	823.818	0.576774	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-jump	False	P	764.368	823.818	0.598848	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cheetah-jump	False	P	823.818	823.818	0.570264	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-hop-backwards	False	U	3.88451	900.864	0.451782	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-hop-backwards	False	U	20.2334	900.864	0.533808	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-hop-backwards	False	U	163.792	900.864	0.638994	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-hop-backwards	False	U	17.9017	900.864	0.744901	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-hop-backwards	False	U	546.076	900.864	0.829793	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-hop-backwards	False	U	900.864	900.864	0.304719	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-hop-backwards	False	P	3.88451	900.864	0.169167	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-hop-backwards	False	P	20.2334	900.864	0.240739	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-hop-backwards	False	P	163.792	900.864	0.347154	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-hop-backwards	False	P	17.9017	900.864	0.430109	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-hop-backwards	False	P	546.076	900.864	0.489612	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-hop-backwards	False	P	900.864	900.864	0.205491	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-1M	reacher-three-easy	False	U	196.4	979	0.728513	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-three-easy	False	U	198	979	0.802984	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-three-easy	False	U	198.4	979	0.824762	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	reacher-three-easy	False	U	784.6	979	0.832387	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	reacher-three-easy	False	U	979	979	0.871344	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-three-easy	False	U	967.6	979	0.843275	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-three-easy	False	P	196.4	979	0.564745	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-three-easy	False	P	198	979	0.618476	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-three-easy	False	P	198.4	979	0.735182	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	reacher-three-easy	False	P	784.6	979	0.829607	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	reacher-three-easy	False	P	979	979	0.848366	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-three-easy	False	P	967.6	979	1.03852	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-three-hard	False	U	391.2	788	0.699086	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-three-hard	False	U	341.2	788	0.815793	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-three-hard	False	U	782	788	0.813994	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	reacher-three-hard	False	U	787.2	788	0.819954	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-three-hard	False	U	788	788	0.866057	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-three-hard	False	U	778	788	0.877486	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-three-hard	False	P	391.2	788	0.304174	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-three-hard	False	P	341.2	788	0.416313	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-three-hard	False	P	782	788	0.418457	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	reacher-three-hard	False	P	787.2	788	0.501301	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-three-hard	False	P	788	788	0.463836	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-three-hard	False	P	778	788	0.711932	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cup-spin	False	U	232.552	837.708	0.379384	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cup-spin	False	U	786.298	837.708	0.387235	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-19M	cup-spin	False	U	802.563	837.708	0.368302	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	cup-spin	False	U	831.21	837.708	0.468636	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cup-spin	False	U	837.708	837.708	0.570741	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cup-spin	False	U	832.516	837.708	0.506465	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cup-spin	False	P	232.552	837.708	0.338504	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cup-spin	False	P	786.298	837.708	0.267959	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-19M	cup-spin	False	P	802.563	837.708	0.387966	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	cup-spin	False	P	831.21	837.708	0.481365	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cup-spin	False	P	837.708	837.708	0.541429	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cup-spin	False	P	832.516	837.708	0.55208	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	pendulum-spin	False	U	534.887	877.389	0.215716	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	pendulum-spin	False	U	395.257	877.389	0.205351	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	pendulum-spin	False	U	859.391	877.389	0.196459	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-48M	pendulum-spin	False	U	862.333	877.389	0.151723	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-317M	pendulum-spin	False	U	876.057	877.389	0.228303	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
single-task-5M	pendulum-spin	False	U	877.389	877.389	0.452582	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	pendulum-spin	False	P	534.887	877.389	0.0230523	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	pendulum-spin	False	P	395.257	877.389	0.0235894	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	pendulum-spin	False	P	859.391	877.389	0.0886521	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-48M	pendulum-spin	False	P	862.333	877.389	0.122269	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-317M	pendulum-spin	False	P	876.057	877.389	0.181745	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
single-task-5M	pendulum-spin	False	P	877.389	877.389	0.655192	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"


==> anc/k-018.tsv <==
scorer	task	[study directory omitted]	sensitivity_80_50	sensitivity_95_10
mt30-1M	walker-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	walker-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	walker-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-walk	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-walk	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-walk	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-walk	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-walk	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-walk	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-walk	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-walk	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-walk	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-walk	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-walk	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-walk	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	walker-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	walker-run	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	walker-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	walker-run	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-easy	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-easy	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-easy	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	reacher-easy	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-easy	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-easy	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-easy	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-easy	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-easy	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	reacher-easy	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-easy	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-easy	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	reacher-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	reacher-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	acrobot-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	acrobot-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	acrobot-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	acrobot-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	acrobot-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	acrobot-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	acrobot-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	acrobot-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	acrobot-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	acrobot-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	acrobot-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	acrobot-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	pendulum-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	pendulum-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	pendulum-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	pendulum-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	pendulum-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	pendulum-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	pendulum-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	pendulum-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	pendulum-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	pendulum-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	pendulum-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	pendulum-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cartpole-balance	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-balance	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-balance	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	cartpole-balance	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cartpole-balance	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cartpole-balance	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-1M	cartpole-balance	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-balance	True	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-balance	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	cartpole-balance	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cartpole-balance	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cartpole-balance	True	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cartpole-balance-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-balance-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-balance-sparse	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	cartpole-balance-sparse	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cartpole-balance-sparse	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cartpole-balance-sparse	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-1M	cartpole-balance-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-balance-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-balance-sparse	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	cartpole-balance-sparse	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cartpole-balance-sparse	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cartpole-balance-sparse	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cartpole-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cartpole-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cartpole-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cartpole-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-1M	cartpole-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cartpole-swingup	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cartpole-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cartpole-swingup	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cartpole-swingup-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-swingup-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-swingup-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cartpole-swingup-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cartpole-swingup-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cartpole-swingup-sparse	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cartpole-swingup-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cartpole-swingup-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cartpole-swingup-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cartpole-swingup-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cartpole-swingup-sparse	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cartpole-swingup-sparse	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cup-catch	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cup-catch	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cup-catch	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cup-catch	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cup-catch	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cup-catch	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cup-catch	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cup-catch	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cup-catch	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cup-catch	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cup-catch	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cup-catch	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-spin	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	finger-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-spin	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	finger-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-turn-easy	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-turn-easy	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-turn-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	finger-turn-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-turn-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-turn-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-turn-easy	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-turn-easy	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-turn-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	finger-turn-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-turn-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-turn-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-turn-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-turn-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-turn-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	finger-turn-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-turn-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-turn-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	finger-turn-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	finger-turn-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	finger-turn-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	finger-turn-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	finger-turn-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	finger-turn-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	fish-swim	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	fish-swim	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	fish-swim	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	fish-swim	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	fish-swim	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	fish-swim	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	fish-swim	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	fish-swim	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	fish-swim	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	fish-swim	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	fish-swim	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	fish-swim	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-stand	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-stand	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-hop	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-hop	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-hop	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-hop	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-hop	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-hop	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-hop	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-hop	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-hop	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-hop	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-hop	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-hop	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-walk-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-walk-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-walk-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-walk-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-walk-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-walk-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-walk-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-walk-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-walk-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-walk-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	walker-walk-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	walker-walk-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	walker-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	walker-run-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	walker-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	walker-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	walker-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	walker-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	walker-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	walker-run-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-front	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-front	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-front	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-front	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-front	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-front	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-front	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-front	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-front	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-front	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-front	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-front	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-back	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-back	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-back	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-back	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-back	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-back	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-run-back	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-run-back	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-run-back	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-run-back	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-run-back	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-run-back	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-jump	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-jump	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-jump	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-jump	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-jump	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-jump	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cheetah-jump	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cheetah-jump	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cheetah-jump	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	cheetah-jump	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	cheetah-jump	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	cheetah-jump	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-hop-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-hop-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-hop-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-hop-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-hop-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-hop-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	hopper-hop-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	hopper-hop-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	hopper-hop-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	hopper-hop-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	hopper-hop-backwards	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
single-task-5M	hopper-hop-backwards	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-three-easy	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-three-easy	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-three-easy	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	reacher-three-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	reacher-three-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-three-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-three-easy	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-three-easy	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-three-easy	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-48M	reacher-three-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-317M	reacher-three-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-three-easy	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-three-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-three-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-three-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	reacher-three-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-three-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-three-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	reacher-three-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	reacher-three-hard	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	reacher-three-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	reacher-three-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	reacher-three-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	reacher-three-hard	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cup-spin	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cup-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cup-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	cup-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cup-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cup-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	cup-spin	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	cup-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	cup-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	cup-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	cup-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	cup-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	pendulum-spin	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	pendulum-spin	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	pendulum-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-48M	pendulum-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	pendulum-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	pendulum-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-1M	pendulum-spin	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-5M	pendulum-spin	False	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"	"{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}"
mt30-19M	pendulum-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"
mt30-48M	pendulum-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
mt30-317M	pendulum-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"
single-task-5M	pendulum-spin	False	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"	"{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}"


==> anc/k-019.tsv <==
condition	scorer	planned	eligible	HRLE	unclassifiable	unavailable	ineligible
U	mt30-1M	30	0	0	0	0	30
U	mt30-5M	30	1	0	0	0	29
U	mt30-19M	30	9	3	0	0	21
U	mt30-48M	30	15	2	0	0	15
U	mt30-317M	30	17	2	0	0	13
U	single-task-5M	30	30	6	0	0	0
P	mt30-1M	30	0	0	0	0	30
P	mt30-5M	30	1	0	0	0	29
P	mt30-19M	30	9	1	0	0	21
P	mt30-48M	30	15	1	0	0	15
P	mt30-317M	30	17	1	0	0	13
P	single-task-5M	30	30	1	0	0	0


==> anc/k-020.tsv <==
condition	task	[study directory omitted]	classification
U	walker-stand	False	definitely_not_HRLE
U	walker-walk	True	definitely_not_HRLE
U	walker-run	False	definitely_not_HRLE
U	cheetah-run	False	definitely_not_HRLE
U	reacher-easy	True	definitely_not_HRLE
U	reacher-hard	False	definitely_not_HRLE
U	acrobot-swingup	False	definitely_HRLE
U	pendulum-swingup	False	definitely_HRLE
U	cartpole-balance	True	definitely_HRLE
U	cartpole-balance-sparse	False	definitely_HRLE
U	cartpole-swingup	False	definitely_HRLE
U	cartpole-swingup-sparse	False	definitely_HRLE
U	cup-catch	False	definitely_not_HRLE
U	finger-spin	False	definitely_not_HRLE
U	finger-turn-easy	False	definitely_not_HRLE
U	finger-turn-hard	False	definitely_not_HRLE
U	fish-swim	False	definitely_not_HRLE
U	hopper-stand	False	definitely_not_HRLE
U	hopper-hop	False	definitely_not_HRLE
U	walker-walk-backwards	False	definitely_not_HRLE
U	walker-run-backwards	False	definitely_not_HRLE
U	cheetah-run-backwards	False	definitely_not_HRLE
U	cheetah-run-front	False	definitely_not_HRLE
U	cheetah-run-back	False	definitely_not_HRLE
U	cheetah-jump	False	definitely_not_HRLE
U	hopper-hop-backwards	False	definitely_not_HRLE
U	reacher-three-easy	False	definitely_not_HRLE
U	reacher-three-hard	False	definitely_not_HRLE
U	cup-spin	False	definitely_not_HRLE
U	pendulum-spin	False	definitely_HRLE
P	walker-stand	False	definitely_not_HRLE
P	walker-walk	True	definitely_not_HRLE
P	walker-run	False	definitely_not_HRLE
P	cheetah-run	False	definitely_not_HRLE
P	reacher-easy	True	definitely_not_HRLE
P	reacher-hard	False	definitely_not_HRLE
P	acrobot-swingup	False	definitely_not_HRLE
P	pendulum-swingup	False	definitely_not_HRLE
P	cartpole-balance	True	definitely_not_HRLE
P	cartpole-balance-sparse	False	definitely_not_HRLE
P	cartpole-swingup	False	definitely_not_HRLE
P	cartpole-swingup-sparse	False	definitely_not_HRLE
P	cup-catch	False	definitely_not_HRLE
P	finger-spin	False	definitely_not_HRLE
P	finger-turn-easy	False	definitely_not_HRLE
P	finger-turn-hard	False	definitely_not_HRLE
P	fish-swim	False	definitely_not_HRLE
P	hopper-stand	False	definitely_not_HRLE
P	hopper-hop	False	definitely_not_HRLE
P	walker-walk-backwards	False	definitely_not_HRLE
P	walker-run-backwards	False	definitely_not_HRLE
P	cheetah-run-backwards	False	definitely_not_HRLE
P	cheetah-run-front	False	definitely_not_HRLE
P	cheetah-run-back	False	definitely_not_HRLE
P	cheetah-jump	False	definitely_not_HRLE
P	hopper-hop-backwards	False	definitely_HRLE
P	reacher-three-easy	False	definitely_not_HRLE
P	reacher-three-hard	False	definitely_not_HRLE
P	cup-spin	False	definitely_not_HRLE
P	pendulum-spin	False	definitely_HRLE


==> anc/k-021.tsv <==
scorer	task	[study directory omitted]	rho_U	rho_P	rho_difference	G_U	G_P
mt30-1M	walker-stand	False	0.285115	0.267155	-0.0179594	1.16746	0.136382
mt30-1M	walker-walk	True	0.280108	0.458935	0.178828	1.14393	0.202602
mt30-1M	walker-run	False	0.284764	0.334698	0.0499348	1.17052	0.265703
mt30-1M	cheetah-run	False	0.831244	0.199689	-0.631555	3.99529	0.750602
mt30-1M	reacher-easy	True	0.548593	0.58268	0.0340866	2.64108	2.52937
mt30-1M	reacher-hard	False	0.553029	0.711724	0.158695	2.66147	3.30472
mt30-1M	acrobot-swingup	False	0.0597924	0.178942	0.11915	0.194982	0.360977
mt30-1M	pendulum-swingup	False	0.206837	0.469543	0.262706	0.904754	1.72393
mt30-1M	cartpole-balance	True	0.0947847	0.650509	0.555725	0.368036	2.7598
mt30-1M	cartpole-balance-sparse	False	0.135666	0.722211	0.586545	0.522336	2.86661
mt30-1M	cartpole-swingup	False	0.183861	0.544327	0.360466	0.688507	2.16857
mt30-1M	cartpole-swingup-sparse	False	0.251182	0.402094	0.150912	0.930897	1.43144
mt30-1M	cup-catch	False	0.541865	0.544128	0.0022638	2.62069	2.51075
mt30-1M	finger-spin	False	0.393722	0.0936704	-0.300052	1.72487	0.300874
mt30-1M	finger-turn-easy	False	0.711184	0.60114	-0.110044	3.21197	2.03699
mt30-1M	finger-turn-hard	False	0.709187	0.608632	-0.100555	3.08826	2.41988
mt30-1M	fish-swim	False	0.832241	0.342412	-0.489829	4.03806	1.58389
mt30-1M	hopper-stand	False	0.471467	0.490562	0.0190951	1.94446	1.22855
mt30-1M	hopper-hop	False	0.45754	0.275874	-0.181665	1.83439	0.779773
mt30-1M	walker-walk-backwards	False	0.283431	0.401491	0.11806	1.16455	0.348345
mt30-1M	walker-run-backwards	False	0.27801	0.335375	0.0573651	1.12851	0.129136
mt30-1M	cheetah-run-backwards	False	0.786706	0.394105	-0.392601	3.79037	1.69057
mt30-1M	cheetah-run-front	False	0.819229	0.204201	-0.615028	3.94211	0.819072
mt30-1M	cheetah-run-back	False	0.798285	0.339997	-0.458288	3.84227	1.27494
mt30-1M	cheetah-jump	False	0.807012	0.296235	-0.510777	3.88673	1.23621
mt30-1M	hopper-hop-backwards	False	0.451782	0.169167	-0.282615	1.80514	0.457445
mt30-1M	reacher-three-easy	False	0.728513	0.564745	-0.163768	3.52767	2.34994
mt30-1M	reacher-three-hard	False	0.699086	0.304174	-0.394912	3.3847	1.31444
mt30-1M	cup-spin	False	0.379384	0.338504	-0.0408801	1.83606	1.25447
mt30-1M	pendulum-spin	False	0.215716	0.0230523	-0.192663	0.958016	0.054245
mt30-5M	walker-stand	False	0.48571	0.591469	0.105759	1.98884	0.301943
mt30-5M	walker-walk	True	0.498927	0.972397	0.47347	2.03757	0.429276
mt30-5M	walker-run	False	0.490553	0.615024	0.12447	2.01643	0.488242
mt30-5M	cheetah-run	False	0.89039	0.354748	-0.535642	4.27957	1.33345
mt30-5M	reacher-easy	True	0.677264	0.610864	-0.0664002	3.26053	2.65172
mt30-5M	reacher-hard	False	0.655536	0.76089	0.105354	3.15479	3.53301
mt30-5M	acrobot-swingup	False	0.0913003	0.199339	0.108039	0.297728	0.402123
mt30-5M	pendulum-swingup	False	0.153568	0.563843	0.410275	0.671742	2.07015
mt30-5M	cartpole-balance	True	0.202303	0.862861	0.660558	0.785513	3.6607
mt30-5M	cartpole-balance-sparse	False	0.187148	0.802361	0.615213	0.72055	3.18474
mt30-5M	cartpole-swingup	False	0.293507	0.559538	0.266031	1.0991	2.22917
mt30-5M	cartpole-swingup-sparse	False	0.293281	0.473515	0.180234	1.08692	1.6857
mt30-5M	cup-catch	False	0.560911	0.541421	-0.0194898	2.71281	2.49825
mt30-5M	finger-spin	False	0.609665	0.264325	-0.345341	2.6709	0.849024
mt30-5M	finger-turn-easy	False	0.823388	0.721854	-0.101534	3.71872	2.44604
mt30-5M	finger-turn-hard	False	0.837991	0.700852	-0.137139	3.64915	2.78654
mt30-5M	fish-swim	False	0.976477	0.499194	-0.477283	4.73789	2.30911
mt30-5M	hopper-stand	False	0.539139	0.634037	0.0948976	2.22356	1.58786
mt30-5M	hopper-hop	False	0.537941	0.364709	-0.173232	2.15674	1.03087
mt30-5M	walker-walk-backwards	False	0.493528	0.820076	0.326548	2.02778	0.711522
mt30-5M	walker-run-backwards	False	0.51125	0.768278	0.257028	2.07529	0.295826
mt30-5M	cheetah-run-backwards	False	0.87755	0.486155	-0.391395	4.22806	2.08543
mt30-5M	cheetah-run-front	False	0.886323	0.355212	-0.531111	4.26496	1.42479
mt30-5M	cheetah-run-back	False	0.884191	0.531664	-0.352527	4.25575	1.99366
mt30-5M	cheetah-jump	False	0.882005	0.476577	-0.405428	4.24791	1.98879
mt30-5M	hopper-hop-backwards	False	0.533808	0.240739	-0.293069	2.13288	0.650983
mt30-5M	reacher-three-easy	False	0.802984	0.618476	-0.184508	3.88828	2.57352
mt30-5M	reacher-three-hard	False	0.815793	0.416313	-0.39948	3.94974	1.79903
mt30-5M	cup-spin	False	0.387235	0.267959	-0.119276	1.87406	0.993034
mt30-5M	pendulum-spin	False	0.205351	0.0235894	-0.181762	0.911986	0.0555089
mt30-19M	walker-stand	False	0.627547	0.941757	0.314209	2.56962	0.480765
mt30-19M	walker-walk	True	0.634364	1.34894	0.714574	2.59068	0.595505
mt30-19M	walker-run	False	0.640738	0.878202	0.237464	2.63376	0.697168
mt30-19M	cheetah-run	False	0.929948	0.368384	-0.561564	4.46971	1.3847
mt30-19M	reacher-easy	True	0.635789	0.748622	0.112833	3.06086	3.24972
mt30-19M	reacher-hard	False	0.644548	0.828106	0.183558	3.10191	3.84512
mt30-19M	acrobot-swingup	False	0.158509	0.373395	0.214886	0.516895	0.753244
mt30-19M	pendulum-swingup	False	0.262262	0.58303	0.320768	1.1472	2.1406
mt30-19M	cartpole-balance	True	0.174099	0.781018	0.60692	0.676	3.31349
mt30-19M	cartpole-balance-sparse	False	0.212415	0.723865	0.511449	0.817833	2.87317
mt30-19M	cartpole-swingup	False	0.292535	0.57362	0.281085	1.09546	2.28527
mt30-19M	cartpole-swingup-sparse	False	0.325817	0.4966	0.170784	1.2075	1.76788
mt30-19M	cup-catch	False	0.597389	0.584219	-0.0131691	2.88923	2.69574
mt30-19M	finger-spin	False	0.582426	0.327651	-0.254776	2.55157	1.05243
mt30-19M	finger-turn-easy	False	0.786672	0.727701	-0.0589707	3.5529	2.46585
mt30-19M	finger-turn-hard	False	0.734279	0.719522	-0.0147571	3.19752	2.86077
mt30-19M	fish-swim	False	0.96327	0.489313	-0.473958	4.67382	2.2634
mt30-19M	hopper-stand	False	0.645398	0.779193	0.133795	2.6618	1.95139
mt30-19M	hopper-hop	False	0.645313	0.476766	-0.168546	2.58722	1.34761
mt30-19M	walker-walk-backwards	False	0.638028	1.11882	0.480792	2.6215	0.970722
mt30-19M	walker-run-backwards	False	0.642468	1.15726	0.514791	2.60793	0.445603
mt30-19M	cheetah-run-backwards	False	0.92564	0.599327	-0.326313	4.45976	2.5709
mt30-19M	cheetah-run-front	False	0.915761	0.405412	-0.51035	4.40662	1.62615
mt30-19M	cheetah-run-back	False	0.897315	0.601103	-0.296212	4.31891	2.25404
mt30-19M	cheetah-jump	False	0.919696	0.515009	-0.404686	4.42943	2.14917
mt30-19M	hopper-hop-backwards	False	0.638994	0.347154	-0.29184	2.55316	0.93874
mt30-19M	reacher-three-easy	False	0.824762	0.735182	-0.0895801	3.99373	3.05915
mt30-19M	reacher-three-hard	False	0.813994	0.418457	-0.395537	3.94104	1.8083
mt30-19M	cup-spin	False	0.368302	0.387966	0.0196639	1.78243	1.43777
mt30-19M	pendulum-spin	False	0.196459	0.0886521	-0.107807	0.872494	0.20861
mt30-48M	walker-stand	False	0.756025	1.52659	0.770561	3.0957	0.779318
mt30-48M	walker-walk	True	0.761371	1.8084	1.04703	3.10937	0.798341
mt30-48M	walker-run	False	0.76138	1.16417	0.40279	3.12967	0.924187
mt30-48M	cheetah-run	False	0.944627	0.415323	-0.529303	4.54026	1.56114
mt30-48M	reacher-easy	True	0.628134	0.74018	0.112046	3.02401	3.21307
mt30-48M	reacher-hard	False	0.617313	0.787404	0.170091	2.97084	3.65613
mt30-48M	acrobot-swingup	False	0.150883	0.469798	0.318914	0.492027	0.947715
mt30-48M	pendulum-swingup	False	0.256302	0.718634	0.462332	1.12113	2.63847
mt30-48M	cartpole-balance	True	0.202819	0.617009	0.41419	0.787519	2.61767
mt30-48M	cartpole-balance-sparse	False	0.255742	0.842427	0.586685	0.984648	3.34377
mt30-48M	cartpole-swingup	False	0.321492	0.641651	0.320159	1.20389	2.55631
mt30-48M	cartpole-swingup-sparse	False	0.364961	0.588935	0.223974	1.35257	2.09659
mt30-48M	cup-catch	False	0.564598	0.599269	0.0346702	2.73064	2.76518
mt30-48M	finger-spin	False	0.616939	0.370833	-0.246106	2.70277	1.19114
mt30-48M	finger-turn-easy	False	0.808964	0.78695	-0.022014	3.65358	2.66662
mt30-48M	finger-turn-hard	False	0.75688	0.752692	-0.00418738	3.29594	2.99265
mt30-48M	fish-swim	False	0.955999	0.511266	-0.444733	4.63854	2.36495
mt30-48M	hopper-stand	False	0.753486	0.878338	0.124853	3.10758	2.19969
mt30-48M	hopper-hop	False	0.762644	0.534827	-0.227818	3.05763	1.51171
mt30-48M	walker-walk-backwards	False	0.755166	1.43622	0.681055	3.10279	1.24611
mt30-48M	walker-run-backwards	False	0.763235	1.51384	0.750607	3.09816	0.582906
mt30-48M	cheetah-run-backwards	False	0.953425	0.61801	-0.335415	4.59363	2.65104
mt30-48M	cheetah-run-front	False	0.952758	0.487335	-0.465424	4.58465	1.95475
mt30-48M	cheetah-run-back	False	0.913064	0.668056	-0.245008	4.39471	2.5051
mt30-48M	cheetah-jump	False	0.956887	0.576774	-0.380113	4.60856	2.40692
mt30-48M	hopper-hop-backwards	False	0.744901	0.430109	-0.314793	2.97633	1.16306
mt30-48M	reacher-three-easy	False	0.832387	0.829607	-0.00277947	4.03066	3.45206
mt30-48M	reacher-three-hard	False	0.819954	0.501301	-0.318653	3.96989	2.16629
mt30-48M	cup-spin	False	0.468636	0.481365	0.0127292	2.268	1.7839
mt30-48M	pendulum-spin	False	0.151723	0.122269	-0.0294532	0.673816	0.287715
mt30-317M	walker-stand	False	0.848074	1.986	1.13792	3.47261	1.01385
mt30-317M	walker-walk	True	0.86107	2.41636	1.55529	3.51653	1.06673
mt30-317M	walker-run	False	0.851861	1.47294	0.62108	3.50159	1.16931
mt30-317M	cheetah-run	False	0.93753	0.420118	-0.517412	4.50615	1.57917
mt30-317M	reacher-easy	True	0.675668	0.717524	0.0418563	3.25285	3.11472
mt30-317M	reacher-hard	False	0.6386	0.859589	0.220989	3.07328	3.9913
mt30-317M	acrobot-swingup	False	0.123713	0.509681	0.385968	0.403424	1.02817
mt30-317M	pendulum-swingup	False	0.349789	0.694401	0.344612	1.53006	2.5495
mt30-317M	cartpole-balance	True	0.233955	0.660671	0.426717	0.908413	2.80291
mt30-317M	cartpole-balance-sparse	False	0.257179	0.847742	0.590563	0.99018	3.36487
mt30-317M	cartpole-swingup	False	0.321114	0.644621	0.323507	1.20248	2.56814
mt30-317M	cartpole-swingup-sparse	False	0.381426	0.564056	0.18263	1.41359	2.00802
mt30-317M	cup-catch	False	0.612238	0.639187	0.0269494	2.96105	2.94937
mt30-317M	finger-spin	False	0.639945	0.415218	-0.224727	2.80356	1.3337
mt30-317M	finger-turn-easy	False	0.856314	0.841379	-0.0149351	3.86743	2.85105
mt30-317M	finger-turn-hard	False	0.805464	0.811941	0.0064772	3.50751	3.22822
mt30-317M	fish-swim	False	0.944906	0.505646	-0.439259	4.58471	2.33896
mt30-317M	hopper-stand	False	0.835747	0.979516	0.143769	3.44685	2.45307
mt30-317M	hopper-hop	False	0.844121	0.590523	-0.253599	3.38429	1.66914
mt30-317M	walker-walk-backwards	False	0.855664	1.80589	0.950225	3.51571	1.56684
mt30-317M	walker-run-backwards	False	0.867521	2.01744	1.14992	3.52148	0.776816
mt30-317M	cheetah-run-backwards	False	0.919249	0.630465	-0.288783	4.42896	2.70447
mt30-317M	cheetah-run-front	False	0.941696	0.469711	-0.471985	4.53142	1.88406
mt30-317M	cheetah-run-back	False	0.927745	0.70357	-0.224175	4.46538	2.63828
mt30-317M	cheetah-jump	False	0.942472	0.598848	-0.343623	4.53913	2.49904
mt30-317M	hopper-hop-backwards	False	0.829793	0.489612	-0.34018	3.31552	1.32396
mt30-317M	reacher-three-easy	False	0.871344	0.848366	-0.0229781	4.2193	3.53011
mt30-317M	reacher-three-hard	False	0.866057	0.463836	-0.402221	4.19311	2.00439
mt30-317M	cup-spin	False	0.570741	0.541429	-0.0293115	2.76215	2.00649
mt30-317M	pendulum-spin	False	0.228303	0.181745	-0.0465577	1.01392	0.427669
single-task-5M	walker-stand	False	0.477441	1.41792	0.940479	1.95498	0.723844
single-task-5M	walker-walk	True	0.377314	1.31818	0.940862	1.54091	0.581925
single-task-5M	walker-run	False	0.436519	0.855369	0.41885	1.79432	0.679042
single-task-5M	cheetah-run	False	0.916195	0.539404	-0.37679	4.4036	2.02755
single-task-5M	reacher-easy	True	0.778559	0.959489	0.18093	3.7482	4.16507
single-task-5M	reacher-hard	False	0.616929	0.996576	0.379647	2.96899	4.62737
single-task-5M	acrobot-swingup	False	0.194816	0.686234	0.491418	0.63529	1.38433
single-task-5M	pendulum-swingup	False	0.166508	0.684601	0.518093	0.728346	2.51352
single-task-5M	cartpole-balance	True	0.00331167	0.813332	0.81002	0.0128587	3.45058
single-task-5M	cartpole-balance-sparse	False	0.0534867	0.997643	0.944157	0.205933	3.95986
single-task-5M	cartpole-swingup	False	0.0437895	0.870622	0.826833	0.163979	3.46852
single-task-5M	cartpole-swingup-sparse	False	0.128655	0.728038	0.599383	0.476806	2.59179
single-task-5M	cup-catch	False	0.440832	0.779432	0.3386	2.13205	3.5965
single-task-5M	finger-spin	False	0.581408	0.552613	-0.0287951	2.54711	1.77502
single-task-5M	finger-turn-easy	False	0.791211	0.921189	0.129977	3.5734	3.12149
single-task-5M	finger-turn-hard	False	0.845136	0.85769	0.0125544	3.68026	3.41012
single-task-5M	fish-swim	False	0.917302	0.605959	-0.311343	4.45078	2.80297
single-task-5M	hopper-stand	False	0.421848	0.766318	0.34447	1.73982	1.91915
single-task-5M	hopper-hop	False	0.391742	0.531526	0.139784	1.57059	1.50238
single-task-5M	walker-walk-backwards	False	0.412195	1.13497	0.722774	1.6936	0.984733
single-task-5M	walker-run-backwards	False	0.475245	1.15908	0.683833	1.92914	0.446304
single-task-5M	cheetah-run-backwards	False	0.772027	0.677934	-0.0940933	3.71964	2.9081
single-task-5M	cheetah-run-front	False	0.82702	0.509976	-0.317044	3.9796	2.04557
single-task-5M	cheetah-run-back	False	0.704209	0.743648	0.0394391	3.38946	2.78856
single-task-5M	cheetah-jump	False	0.71337	0.570264	-0.143105	3.43573	2.37976
single-task-5M	hopper-hop-backwards	False	0.304719	0.205491	-0.0992272	1.21753	0.555671
single-task-5M	reacher-three-easy	False	0.843275	1.03852	0.195243	4.08338	4.32135
single-task-5M	reacher-three-hard	False	0.877486	0.711932	-0.165554	4.24844	3.0765
single-task-5M	cup-spin	False	0.506465	0.55208	0.045615	2.45108	2.04596
single-task-5M	pendulum-spin	False	0.452582	0.655192	0.20261	2.00996	1.54175


==> anc/k-022.tsv <==
scorer	task	[study directory omitted]	G_difference	G_ref_U	G_ref_P	G_ref_difference	U_rho_status	P_rho_status
mt30-1M	walker-stand	False	-1.03108	4.0947	0.510498	-3.58421	available	available
mt30-1M	walker-walk	True	-0.941331	4.08391	0.441462	-3.64244	available	available
mt30-1M	walker-run	False	-0.904821	4.11051	0.793859	-3.31666	available	available
mt30-1M	cheetah-run	False	-3.24469	4.8064	3.75886	-1.04754	available	available
mt30-1M	reacher-easy	True	-0.111705	4.81427	4.34093	-0.473342	available	available
mt30-1M	reacher-hard	False	0.643254	4.81253	4.64327	-0.169268	available	available
mt30-1M	acrobot-swingup	False	0.165995	3.26098	2.01728	-1.24369	available	available
mt30-1M	pendulum-swingup	False	0.819178	4.37424	3.67151	-0.702733	available	available
mt30-1M	cartpole-balance	True	2.39176	3.88286	4.24252	0.359659	available	available
mt30-1M	cartpole-balance-sparse	False	2.34427	3.85016	3.96921	0.119046	available	available
mt30-1M	cartpole-swingup	False	1.48007	3.74471	3.98395	0.239245	available	available
mt30-1M	cartpole-swingup-sparse	False	0.500545	3.70607	3.55997	-0.146098	available	available
mt30-1M	cup-catch	False	-0.109947	4.83644	4.61425	-0.222182	available	available
mt30-1M	finger-spin	False	-1.424	4.38093	3.21205	-1.16888	available	available
mt30-1M	finger-turn-easy	False	-1.17498	4.51637	3.38855	-1.12782	available	available
mt30-1M	finger-turn-hard	False	-0.668378	4.35464	3.97593	-0.37871	available	available
mt30-1M	fish-swim	False	-2.45417	4.85203	4.62568	-0.22635	available	available
mt30-1M	hopper-stand	False	-0.715909	4.12427	2.50437	-1.6199	available	available
mt30-1M	hopper-hop	False	-1.05462	4.00925	2.82655	-1.1827	available	available
mt30-1M	walker-walk-backwards	False	-0.8162	4.10875	0.86763	-3.24112	available	available
mt30-1M	walker-run-backwards	False	-0.999376	4.05925	0.38505	-3.6742	available	available
mt30-1M	cheetah-run-backwards	False	-2.0998	4.81802	4.28965	-0.528377	available	available
mt30-1M	cheetah-run-front	False	-3.12304	4.81198	4.01111	-0.800869	available	available
mt30-1M	cheetah-run-back	False	-2.56733	4.81315	3.74984	-1.06331	available	available
mt30-1M	cheetah-jump	False	-2.65052	4.81619	4.17308	-0.643115	available	available
mt30-1M	hopper-hop-backwards	False	-1.3477	3.9956	2.70411	-1.29149	available	available
mt30-1M	reacher-three-easy	False	-1.17772	4.84229	4.16107	-0.681213	available	available
mt30-1M	reacher-three-hard	False	-2.07026	4.8416	4.32134	-0.520265	available	available
mt30-1M	cup-spin	False	-0.581594	4.83958	3.70591	-1.13367	available	available
mt30-1M	pendulum-spin	False	-0.903771	4.44111	2.35313	-2.08798	available	available
mt30-5M	walker-stand	False	-1.6869	4.0947	0.510498	-3.58421	available	available
mt30-5M	walker-walk	True	-1.6083	4.08391	0.441462	-3.64244	available	available
mt30-5M	walker-run	False	-1.52818	4.11051	0.793859	-3.31666	available	available
mt30-5M	cheetah-run	False	-2.94612	4.8064	3.75886	-1.04754	available	available
mt30-5M	reacher-easy	True	-0.608816	4.81427	4.34093	-0.473342	available	available
mt30-5M	reacher-hard	False	0.378224	4.81253	4.64327	-0.169268	available	available
mt30-5M	acrobot-swingup	False	0.104395	3.26098	2.01728	-1.24369	available	available
mt30-5M	pendulum-swingup	False	1.39841	4.37424	3.67151	-0.702733	available	available
mt30-5M	cartpole-balance	True	2.87519	3.88286	4.24252	0.359659	available	available
mt30-5M	cartpole-balance-sparse	False	2.46419	3.85016	3.96921	0.119046	available	available
mt30-5M	cartpole-swingup	False	1.13008	3.74471	3.98395	0.239245	available	available
mt30-5M	cartpole-swingup-sparse	False	0.59878	3.70607	3.55997	-0.146098	available	available
mt30-5M	cup-catch	False	-0.214555	4.83644	4.61425	-0.222182	available	available
mt30-5M	finger-spin	False	-1.82188	4.38093	3.21205	-1.16888	available	available
mt30-5M	finger-turn-easy	False	-1.27268	4.51637	3.38855	-1.12782	available	available
mt30-5M	finger-turn-hard	False	-0.862611	4.35464	3.97593	-0.37871	available	available
mt30-5M	fish-swim	False	-2.42878	4.85203	4.62568	-0.22635	available	available
mt30-5M	hopper-stand	False	-0.635693	4.12427	2.50437	-1.6199	available	available
mt30-5M	hopper-hop	False	-1.12587	4.00925	2.82655	-1.1827	available	available
mt30-5M	walker-walk-backwards	False	-1.31626	4.10875	0.86763	-3.24112	available	available
mt30-5M	walker-run-backwards	False	-1.77946	4.05925	0.38505	-3.6742	available	available
mt30-5M	cheetah-run-backwards	False	-2.14262	4.81802	4.28965	-0.528377	available	available
mt30-5M	cheetah-run-front	False	-2.84017	4.81198	4.01111	-0.800869	available	available
mt30-5M	cheetah-run-back	False	-2.26209	4.81315	3.74984	-1.06331	available	available
mt30-5M	cheetah-jump	False	-2.25911	4.81619	4.17308	-0.643115	available	available
mt30-5M	hopper-hop-backwards	False	-1.4819	3.9956	2.70411	-1.29149	available	available
mt30-5M	reacher-three-easy	False	-1.31475	4.84229	4.16107	-0.681213	available	available
mt30-5M	reacher-three-hard	False	-2.15072	4.8416	4.32134	-0.520265	available	available
mt30-5M	cup-spin	False	-0.881022	4.83958	3.70591	-1.13367	available	available
mt30-5M	pendulum-spin	False	-0.856477	4.44111	2.35313	-2.08798	available	available
mt30-19M	walker-stand	False	-2.08886	4.0947	0.510498	-3.58421	available	available
mt30-19M	walker-walk	True	-1.99518	4.08391	0.441462	-3.64244	available	available
mt30-19M	walker-run	False	-1.9366	4.11051	0.793859	-3.31666	available	available
mt30-19M	cheetah-run	False	-3.085	4.8064	3.75886	-1.04754	available	available
mt30-19M	reacher-easy	True	0.188854	4.81427	4.34093	-0.473342	available	available
mt30-19M	reacher-hard	False	0.743207	4.81253	4.64327	-0.169268	available	available
mt30-19M	acrobot-swingup	False	0.236349	3.26098	2.01728	-1.24369	available	available
mt30-19M	pendulum-swingup	False	0.9934	4.37424	3.67151	-0.702733	available	available
mt30-19M	cartpole-balance	True	2.63749	3.88286	4.24252	0.359659	available	available
mt30-19M	cartpole-balance-sparse	False	2.05534	3.85016	3.96921	0.119046	available	available
mt30-19M	cartpole-swingup	False	1.18982	3.74471	3.98395	0.239245	available	available
mt30-19M	cartpole-swingup-sparse	False	0.560385	3.70607	3.55997	-0.146098	available	available
mt30-19M	cup-catch	False	-0.193495	4.83644	4.61425	-0.222182	available	available
mt30-19M	finger-spin	False	-1.49914	4.38093	3.21205	-1.16888	available	available
mt30-19M	finger-turn-easy	False	-1.08705	4.51637	3.38855	-1.12782	available	available
mt30-19M	finger-turn-hard	False	-0.336752	4.35464	3.97593	-0.37871	available	available
mt30-19M	fish-swim	False	-2.41041	4.85203	4.62568	-0.22635	available	available
mt30-19M	hopper-stand	False	-0.710409	4.12427	2.50437	-1.6199	available	available
mt30-19M	hopper-hop	False	-1.23961	4.00925	2.82655	-1.1827	available	available
mt30-19M	walker-walk-backwards	False	-1.65078	4.10875	0.86763	-3.24112	available	available
mt30-19M	walker-run-backwards	False	-2.16233	4.05925	0.38505	-3.6742	available	available
mt30-19M	cheetah-run-backwards	False	-1.88885	4.81802	4.28965	-0.528377	available	available
mt30-19M	cheetah-run-front	False	-2.78047	4.81198	4.01111	-0.800869	available	available
mt30-19M	cheetah-run-back	False	-2.06487	4.81315	3.74984	-1.06331	available	available
mt30-19M	cheetah-jump	False	-2.28026	4.81619	4.17308	-0.643115	available	available
mt30-19M	hopper-hop-backwards	False	-1.61442	3.9956	2.70411	-1.29149	available	available
mt30-19M	reacher-three-easy	False	-0.934588	4.84229	4.16107	-0.681213	available	available
mt30-19M	reacher-three-hard	False	-2.13274	4.8416	4.32134	-0.520265	available	available
mt30-19M	cup-spin	False	-0.34466	4.83958	3.70591	-1.13367	available	available
mt30-19M	pendulum-spin	False	-0.663885	4.44111	2.35313	-2.08798	available	available
mt30-48M	walker-stand	False	-2.31638	4.0947	0.510498	-3.58421	available	available
mt30-48M	walker-walk	True	-2.31103	4.08391	0.441462	-3.64244	available	available
mt30-48M	walker-run	False	-2.20548	4.11051	0.793859	-3.31666	available	available
mt30-48M	cheetah-run	False	-2.97911	4.8064	3.75886	-1.04754	available	available
mt30-48M	reacher-easy	True	0.18906	4.81427	4.34093	-0.473342	available	available
mt30-48M	reacher-hard	False	0.685287	4.81253	4.64327	-0.169268	available	available
mt30-48M	acrobot-swingup	False	0.455688	3.26098	2.01728	-1.24369	available	available
mt30-48M	pendulum-swingup	False	1.51734	4.37424	3.67151	-0.702733	available	available
mt30-48M	cartpole-balance	True	1.83016	3.88286	4.24252	0.359659	available	available
mt30-48M	cartpole-balance-sparse	False	2.35912	3.85016	3.96921	0.119046	available	available
mt30-48M	cartpole-swingup	False	1.35241	3.74471	3.98395	0.239245	available	available
mt30-48M	cartpole-swingup-sparse	False	0.74402	3.70607	3.55997	-0.146098	available	available
mt30-48M	cup-catch	False	0.0345331	4.83644	4.61425	-0.222182	available	available
mt30-48M	finger-spin	False	-1.51163	4.38093	3.21205	-1.16888	available	available
mt30-48M	finger-turn-easy	False	-0.98696	4.51637	3.38855	-1.12782	available	available
mt30-48M	finger-turn-hard	False	-0.303287	4.35464	3.97593	-0.37871	available	available
mt30-48M	fish-swim	False	-2.27358	4.85203	4.62568	-0.22635	available	available
mt30-48M	hopper-stand	False	-0.907894	4.12427	2.50437	-1.6199	available	available
mt30-48M	hopper-hop	False	-1.54592	4.00925	2.82655	-1.1827	available	available
mt30-48M	walker-walk-backwards	False	-1.85668	4.10875	0.86763	-3.24112	available	available
mt30-48M	walker-run-backwards	False	-2.51526	4.05925	0.38505	-3.6742	available	available
mt30-48M	cheetah-run-backwards	False	-1.94258	4.81802	4.28965	-0.528377	available	available
mt30-48M	cheetah-run-front	False	-2.6299	4.81198	4.01111	-0.800869	available	available
mt30-48M	cheetah-run-back	False	-1.88961	4.81315	3.74984	-1.06331	available	available
mt30-48M	cheetah-jump	False	-2.20163	4.81619	4.17308	-0.643115	available	available
mt30-48M	hopper-hop-backwards	False	-1.81327	3.9956	2.70411	-1.29149	available	available
mt30-48M	reacher-three-easy	False	-0.578599	4.84229	4.16107	-0.681213	available	available
mt30-48M	reacher-three-hard	False	-1.8036	4.8416	4.32134	-0.520265	available	available
mt30-48M	cup-spin	False	-0.484104	4.83958	3.70591	-1.13367	available	available
mt30-48M	pendulum-spin	False	-0.3861	4.44111	2.35313	-2.08798	available	available
mt30-317M	walker-stand	False	-2.45876	4.0947	0.510498	-3.58421	available	available
mt30-317M	walker-walk	True	-2.4498	4.08391	0.441462	-3.64244	available	available
mt30-317M	walker-run	False	-2.33228	4.11051	0.793859	-3.31666	available	available
mt30-317M	cheetah-run	False	-2.92698	4.8064	3.75886	-1.04754	available	available
mt30-317M	reacher-easy	True	-0.138127	4.81427	4.34093	-0.473342	available	available
mt30-317M	reacher-hard	False	0.918018	4.81253	4.64327	-0.169268	available	available
mt30-317M	acrobot-swingup	False	0.624747	3.26098	2.01728	-1.24369	available	available
mt30-317M	pendulum-swingup	False	1.01944	4.37424	3.67151	-0.702733	available	available
mt30-317M	cartpole-balance	True	1.8945	3.88286	4.24252	0.359659	available	available
mt30-317M	cartpole-balance-sparse	False	2.37469	3.85016	3.96921	0.119046	available	available
mt30-317M	cartpole-swingup	False	1.36566	3.74471	3.98395	0.239245	available	available
mt30-317M	cartpole-swingup-sparse	False	0.594431	3.70607	3.55997	-0.146098	available	available
mt30-317M	cup-catch	False	-0.011677	4.83644	4.61425	-0.222182	available	available
mt30-317M	finger-spin	False	-1.46986	4.38093	3.21205	-1.16888	available	available
mt30-317M	finger-turn-easy	False	-1.01638	4.51637	3.38855	-1.12782	available	available
mt30-317M	finger-turn-hard	False	-0.279285	4.35464	3.97593	-0.37871	available	available
mt30-317M	fish-swim	False	-2.24575	4.85203	4.62568	-0.22635	available	available
mt30-317M	hopper-stand	False	-0.993776	4.12427	2.50437	-1.6199	available	available
mt30-317M	hopper-hop	False	-1.71515	4.00925	2.82655	-1.1827	available	available
mt30-317M	walker-walk-backwards	False	-1.94886	4.10875	0.86763	-3.24112	available	available
mt30-317M	walker-run-backwards	False	-2.74467	4.05925	0.38505	-3.6742	available	available
mt30-317M	cheetah-run-backwards	False	-1.72449	4.81802	4.28965	-0.528377	available	available
mt30-317M	cheetah-run-front	False	-2.64736	4.81198	4.01111	-0.800869	available	available
mt30-317M	cheetah-run-back	False	-1.8271	4.81315	3.74984	-1.06331	available	available
mt30-317M	cheetah-jump	False	-2.04008	4.81619	4.17308	-0.643115	available	available
mt30-317M	hopper-hop-backwards	False	-1.99156	3.9956	2.70411	-1.29149	available	available
mt30-317M	reacher-three-easy	False	-0.689185	4.84229	4.16107	-0.681213	available	available
mt30-317M	reacher-three-hard	False	-2.18871	4.8416	4.32134	-0.520265	available	available
mt30-317M	cup-spin	False	-0.755656	4.83958	3.70591	-1.13367	available	available
mt30-317M	pendulum-spin	False	-0.586247	4.44111	2.35313	-2.08798	available	available
single-task-5M	walker-stand	False	-1.23113	4.0947	0.510498	-3.58421	available	available
single-task-5M	walker-walk	True	-0.95899	4.08391	0.441462	-3.64244	available	available
single-task-5M	walker-run	False	-1.11527	4.11051	0.793859	-3.31666	available	available
single-task-5M	cheetah-run	False	-2.37605	4.8064	3.75886	-1.04754	available	available
single-task-5M	reacher-easy	True	0.416878	4.81427	4.34093	-0.473342	available	available
single-task-5M	reacher-hard	False	1.65837	4.81253	4.64327	-0.169268	available	available
single-task-5M	acrobot-swingup	False	0.749038	3.26098	2.01728	-1.24369	available	available
single-task-5M	pendulum-swingup	False	1.78517	4.37424	3.67151	-0.702733	available	available
single-task-5M	cartpole-balance	True	3.43772	3.88286	4.24252	0.359659	available	available
single-task-5M	cartpole-balance-sparse	False	3.75392	3.85016	3.96921	0.119046	available	available
single-task-5M	cartpole-swingup	False	3.30454	3.74471	3.98395	0.239245	available	available
single-task-5M	cartpole-swingup-sparse	False	2.11499	3.70607	3.55997	-0.146098	available	available
single-task-5M	cup-catch	False	1.46444	4.83644	4.61425	-0.222182	available	available
single-task-5M	finger-spin	False	-0.772089	4.38093	3.21205	-1.16888	available	available
single-task-5M	finger-turn-easy	False	-0.451908	4.51637	3.38855	-1.12782	available	available
single-task-5M	finger-turn-hard	False	-0.270146	4.35464	3.97593	-0.37871	available	available
single-task-5M	fish-swim	False	-1.64781	4.85203	4.62568	-0.22635	available	available
single-task-5M	hopper-stand	False	0.17933	4.12427	2.50437	-1.6199	available	available
single-task-5M	hopper-hop	False	-0.0682051	4.00925	2.82655	-1.1827	available	available
single-task-5M	walker-walk-backwards	False	-0.708872	4.10875	0.86763	-3.24112	available	available
single-task-5M	walker-run-backwards	False	-1.48283	4.05925	0.38505	-3.6742	available	available
single-task-5M	cheetah-run-backwards	False	-0.811548	4.81802	4.28965	-0.528377	available	available
single-task-5M	cheetah-run-front	False	-1.93403	4.81198	4.01111	-0.800869	available	available
single-task-5M	cheetah-run-back	False	-0.600899	4.81315	3.74984	-1.06331	available	available
single-task-5M	cheetah-jump	False	-1.05597	4.81619	4.17308	-0.643115	available	available
single-task-5M	hopper-hop-backwards	False	-0.661863	3.9956	2.70411	-1.29149	available	available
single-task-5M	reacher-three-easy	False	0.23797	4.84229	4.16107	-0.681213	available	available
single-task-5M	reacher-three-hard	False	-1.17194	4.8416	4.32134	-0.520265	available	available
single-task-5M	cup-spin	False	-0.405118	4.83958	3.70591	-1.13367	available	available
single-task-5M	pendulum-spin	False	-0.468214	4.44111	2.35313	-2.08798	available	available


==> anc/k-023.tsv <==
scorer	task	[study directory omitted]	rho_U	rho_P	transition	U_HRLE	P_NA_reason
mt30-1M	acrobot-swingup	False	0.0597924	0.178942	low	False	NA
mt30-1M	pendulum-swingup	False	0.206837	0.469543	intermediate	False	NA
mt30-1M	cartpole-balance	True	0.0947847	0.650509	high	False	NA
mt30-1M	cartpole-balance-sparse	False	0.135666	0.722211	high	False	NA
mt30-1M	cartpole-swingup	False	0.183861	0.544327	high	False	NA
mt30-1M	pendulum-spin	False	0.215716	0.0230523	low	False	NA
mt30-5M	acrobot-swingup	False	0.0913003	0.199339	low	False	NA
mt30-5M	pendulum-swingup	False	0.153568	0.563843	high	False	NA
mt30-5M	cartpole-balance	True	0.202303	0.862861	high	False	NA
mt30-5M	cartpole-balance-sparse	False	0.187148	0.802361	high	False	NA
mt30-5M	pendulum-spin	False	0.205351	0.0235894	low	False	NA
mt30-19M	acrobot-swingup	False	0.158509	0.373395	intermediate	False	NA
mt30-19M	cartpole-balance	True	0.174099	0.781018	high	True	NA
mt30-19M	cartpole-balance-sparse	False	0.212415	0.723865	high	True	NA
mt30-19M	pendulum-spin	False	0.196459	0.0886521	low	True	NA
mt30-48M	acrobot-swingup	False	0.150883	0.469798	intermediate	False	NA
mt30-48M	cartpole-balance	True	0.202819	0.617009	high	True	NA
mt30-48M	pendulum-spin	False	0.151723	0.122269	low	True	NA
mt30-317M	acrobot-swingup	False	0.123713	0.509681	high	False	NA
mt30-317M	cartpole-balance	True	0.233955	0.660671	high	True	NA
mt30-317M	pendulum-spin	False	0.228303	0.181745	low	True	NA
single-task-5M	acrobot-swingup	False	0.194816	0.686234	high	True	NA
single-task-5M	pendulum-swingup	False	0.166508	0.684601	high	True	NA
single-task-5M	cartpole-balance	True	0.00331167	0.813332	high	True	NA
single-task-5M	cartpole-balance-sparse	False	0.0534867	0.997643	high	True	NA
single-task-5M	cartpole-swingup	False	0.0437895	0.870622	high	True	NA
single-task-5M	cartpole-swingup-sparse	False	0.128655	0.728038	high	True	NA


==> anc/k-024.tsv <==
task	[study directory omitted]	condition	G	endpoint	nondecreasing	all_equal
walker-stand	False	U	[1.16746, 1.98884, 2.56962, 3.0957, 3.47261]	True	True	False
walker-stand	False	P	[0.136382, 0.301943, 0.480765, 0.779318, 1.01385]	True	True	False
walker-walk	True	U	[1.14393, 2.03757, 2.59068, 3.10937, 3.51653]	True	True	False
walker-walk	True	P	[0.202602, 0.429276, 0.595505, 0.798341, 1.06673]	True	True	False
walker-run	False	U	[1.17052, 2.01643, 2.63376, 3.12967, 3.50159]	True	True	False
walker-run	False	P	[0.265703, 0.488242, 0.697168, 0.924187, 1.16931]	True	True	False
cheetah-run	False	U	[3.99529, 4.27957, 4.46971, 4.54026, 4.50615]	True	False	False
cheetah-run	False	P	[0.750602, 1.33345, 1.3847, 1.56114, 1.57917]	True	True	False
reacher-easy	True	U	[2.64108, 3.26053, 3.06086, 3.02401, 3.25285]	True	False	False
reacher-easy	True	P	[2.52937, 2.65172, 3.24972, 3.21307, 3.11472]	True	False	False
reacher-hard	False	U	[2.66147, 3.15479, 3.10191, 2.97084, 3.07328]	True	False	False
reacher-hard	False	P	[3.30472, 3.53301, 3.84512, 3.65613, 3.9913]	True	False	False
acrobot-swingup	False	U	[0.194982, 0.297728, 0.516895, 0.492027, 0.403424]	True	False	False
acrobot-swingup	False	P	[0.360977, 0.402123, 0.753244, 0.947715, 1.02817]	True	True	False
pendulum-swingup	False	U	[0.904754, 0.671742, 1.1472, 1.12113, 1.53006]	True	False	False
pendulum-swingup	False	P	[1.72393, 2.07015, 2.1406, 2.63847, 2.5495]	True	False	False
cartpole-balance	True	U	[0.368036, 0.785513, 0.676, 0.787519, 0.908413]	True	False	False
cartpole-balance	True	P	[2.7598, 3.6607, 3.31349, 2.61767, 2.80291]	True	False	False
cartpole-balance-sparse	False	U	[0.522336, 0.72055, 0.817833, 0.984648, 0.99018]	True	True	False
cartpole-balance-sparse	False	P	[2.86661, 3.18474, 2.87317, 3.34377, 3.36487]	True	False	False
cartpole-swingup	False	U	[0.688507, 1.0991, 1.09546, 1.20389, 1.20248]	True	False	False
cartpole-swingup	False	P	[2.16857, 2.22917, 2.28527, 2.55631, 2.56814]	True	True	False
cartpole-swingup-sparse	False	U	[0.930897, 1.08692, 1.2075, 1.35257, 1.41359]	True	True	False
cartpole-swingup-sparse	False	P	[1.43144, 1.6857, 1.76788, 2.09659, 2.00802]	True	False	False
cup-catch	False	U	[2.62069, 2.71281, 2.88923, 2.73064, 2.96105]	True	False	False
cup-catch	False	P	[2.51075, 2.49825, 2.69574, 2.76518, 2.94937]	True	False	False
finger-spin	False	U	[1.72487, 2.6709, 2.55157, 2.70277, 2.80356]	True	False	False
finger-spin	False	P	[0.300874, 0.849024, 1.05243, 1.19114, 1.3337]	True	True	False
finger-turn-easy	False	U	[3.21197, 3.71872, 3.5529, 3.65358, 3.86743]	True	False	False
finger-turn-easy	False	P	[2.03699, 2.44604, 2.46585, 2.66662, 2.85105]	True	True	False
finger-turn-hard	False	U	[3.08826, 3.64915, 3.19752, 3.29594, 3.50751]	True	False	False
finger-turn-hard	False	P	[2.41988, 2.78654, 2.86077, 2.99265, 3.22822]	True	True	False
fish-swim	False	U	[4.03806, 4.73789, 4.67382, 4.63854, 4.58471]	True	False	False
fish-swim	False	P	[1.58389, 2.30911, 2.2634, 2.36495, 2.33896]	True	False	False
hopper-stand	False	U	[1.94446, 2.22356, 2.6618, 3.10758, 3.44685]	True	True	False
hopper-stand	False	P	[1.22855, 1.58786, 1.95139, 2.19969, 2.45307]	True	True	False
hopper-hop	False	U	[1.83439, 2.15674, 2.58722, 3.05763, 3.38429]	True	True	False
hopper-hop	False	P	[0.779773, 1.03087, 1.34761, 1.51171, 1.66914]	True	True	False
walker-walk-backwards	False	U	[1.16455, 2.02778, 2.6215, 3.10279, 3.51571]	True	True	False
walker-walk-backwards	False	P	[0.348345, 0.711522, 0.970722, 1.24611, 1.56684]	True	True	False
walker-run-backwards	False	U	[1.12851, 2.07529, 2.60793, 3.09816, 3.52148]	True	True	False
walker-run-backwards	False	P	[0.129136, 0.295826, 0.445603, 0.582906, 0.776816]	True	True	False
cheetah-run-backwards	False	U	[3.79037, 4.22806, 4.45976, 4.59363, 4.42896]	True	False	False
cheetah-run-backwards	False	P	[1.69057, 2.08543, 2.5709, 2.65104, 2.70447]	True	True	False
cheetah-run-front	False	U	[3.94211, 4.26496, 4.40662, 4.58465, 4.53142]	True	False	False
cheetah-run-front	False	P	[0.819072, 1.42479, 1.62615, 1.95475, 1.88406]	True	False	False
cheetah-run-back	False	U	[3.84227, 4.25575, 4.31891, 4.39471, 4.46538]	True	True	False
cheetah-run-back	False	P	[1.27494, 1.99366, 2.25404, 2.5051, 2.63828]	True	True	False
cheetah-jump	False	U	[3.88673, 4.24791, 4.42943, 4.60856, 4.53913]	True	False	False
cheetah-jump	False	P	[1.23621, 1.98879, 2.14917, 2.40692, 2.49904]	True	True	False
hopper-hop-backwards	False	U	[1.80514, 2.13288, 2.55316, 2.97633, 3.31552]	True	True	False
hopper-hop-backwards	False	P	[0.457445, 0.650983, 0.93874, 1.16306, 1.32396]	True	True	False
reacher-three-easy	False	U	[3.52767, 3.88828, 3.99373, 4.03066, 4.2193]	True	True	False
reacher-three-easy	False	P	[2.34994, 2.57352, 3.05915, 3.45206, 3.53011]	True	True	False
reacher-three-hard	False	U	[3.3847, 3.94974, 3.94104, 3.96989, 4.19311]	True	False	False
reacher-three-hard	False	P	[1.31444, 1.79903, 1.8083, 2.16629, 2.00439]	True	False	False
cup-spin	False	U	[1.83606, 1.87406, 1.78243, 2.268, 2.76215]	True	False	False
cup-spin	False	P	[1.25447, 0.993034, 1.43777, 1.7839, 2.00649]	True	False	False
pendulum-spin	False	U	[0.958016, 0.911986, 0.872494, 0.673816, 1.01392]	True	False	False
pendulum-spin	False	P	[0.054245, 0.0555089, 0.20861, 0.287715, 0.427669]	True	True	False


==> anc/k-025.tsv <==
task	[study directory omitted]	condition	omitted_episode	R	Rbest	tau	full_tau
walker-stand	False	U	0	"{""mt30-1M"":274.879, ""mt30-5M"":837.453, ""mt30-19M"":983.063, ""mt30-48M"":986.557, ""mt30-317M"":990.153, ""single-task-5M"":992.336}"	992.336	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-stand	False	P	0	"{""mt30-1M"":274.879, ""mt30-5M"":837.453, ""mt30-19M"":983.063, ""mt30-48M"":986.557, ""mt30-317M"":990.153, ""single-task-5M"":992.336}"	992.336	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-stand	False	U	1	"{""mt30-1M"":413.094, ""mt30-5M"":813.534, ""mt30-19M"":986.349, ""mt30-48M"":990.2, ""mt30-317M"":993.306, ""single-task-5M"":995.308}"	995.308	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-stand	False	P	1	"{""mt30-1M"":413.094, ""mt30-5M"":813.534, ""mt30-19M"":986.349, ""mt30-48M"":990.2, ""mt30-317M"":993.306, ""single-task-5M"":995.308}"	995.308	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-stand	False	U	2	"{""mt30-1M"":407.637, ""mt30-5M"":809.429, ""mt30-19M"":983.601, ""mt30-48M"":986.742, ""mt30-317M"":990.329, ""single-task-5M"":992.538}"	992.538	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-stand	False	P	2	"{""mt30-1M"":407.637, ""mt30-5M"":809.429, ""mt30-19M"":983.601, ""mt30-48M"":986.742, ""mt30-317M"":990.329, ""single-task-5M"":992.538}"	992.538	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-stand	False	U	3	"{""mt30-1M"":428.318, ""mt30-5M"":811.557, ""mt30-19M"":984.458, ""mt30-48M"":990.104, ""mt30-317M"":990.508, ""single-task-5M"":992.795}"	992.795	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-stand	False	P	3	"{""mt30-1M"":428.318, ""mt30-5M"":811.557, ""mt30-19M"":984.458, ""mt30-48M"":990.104, ""mt30-317M"":990.508, ""single-task-5M"":992.795}"	992.795	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-stand	False	U	4	"{""mt30-1M"":424.65, ""mt30-5M"":823.411, ""mt30-19M"":988.003, ""mt30-48M"":990.627, ""mt30-317M"":994.42, ""single-task-5M"":996.266}"	996.266	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-stand	False	P	4	"{""mt30-1M"":424.65, ""mt30-5M"":823.411, ""mt30-19M"":988.003, ""mt30-48M"":990.627, ""mt30-317M"":994.42, ""single-task-5M"":996.266}"	996.266	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-walk	True	U	0	"{""mt30-1M"":158.345, ""mt30-5M"":397.639, ""mt30-19M"":919.604, ""mt30-48M"":984.088, ""mt30-317M"":976.196, ""single-task-5M"":986.101}"	986.101	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk	True	P	0	"{""mt30-1M"":158.345, ""mt30-5M"":397.639, ""mt30-19M"":919.604, ""mt30-48M"":984.088, ""mt30-317M"":976.196, ""single-task-5M"":986.101}"	986.101	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk	True	U	1	"{""mt30-1M"":143.609, ""mt30-5M"":411.939, ""mt30-19M"":917.706, ""mt30-48M"":983.673, ""mt30-317M"":976.244, ""single-task-5M"":984.537}"	984.537	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk	True	P	1	"{""mt30-1M"":143.609, ""mt30-5M"":411.939, ""mt30-19M"":917.706, ""mt30-48M"":983.673, ""mt30-317M"":976.244, ""single-task-5M"":984.537}"	984.537	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk	True	U	2	"{""mt30-1M"":87.1197, ""mt30-5M"":399.871, ""mt30-19M"":918.028, ""mt30-48M"":983.518, ""mt30-317M"":974.143, ""single-task-5M"":984.195}"	984.195	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk	True	P	2	"{""mt30-1M"":87.1197, ""mt30-5M"":399.871, ""mt30-19M"":918.028, ""mt30-48M"":983.518, ""mt30-317M"":974.143, ""single-task-5M"":984.195}"	984.195	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk	True	U	3	"{""mt30-1M"":146.933, ""mt30-5M"":389.318, ""mt30-19M"":920.63, ""mt30-48M"":983.188, ""mt30-317M"":975.139, ""single-task-5M"":984.589}"	984.589	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk	True	P	3	"{""mt30-1M"":146.933, ""mt30-5M"":389.318, ""mt30-19M"":920.63, ""mt30-48M"":983.188, ""mt30-317M"":975.139, ""single-task-5M"":984.589}"	984.589	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk	True	U	4	"{""mt30-1M"":162.352, ""mt30-5M"":400.011, ""mt30-19M"":928.567, ""mt30-48M"":987.349, ""mt30-317M"":978.32, ""single-task-5M"":990.189}"	990.189	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk	True	P	4	"{""mt30-1M"":162.352, ""mt30-5M"":400.011, ""mt30-19M"":928.567, ""mt30-48M"":987.349, ""mt30-317M"":978.32, ""single-task-5M"":990.189}"	990.189	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-run	False	U	0	"{""mt30-1M"":84.0151, ""mt30-5M"":96.5143, ""mt30-19M"":151.387, ""mt30-48M"":626.426, ""mt30-317M"":654.383, ""single-task-5M"":864.19}"	864.19	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-run	False	P	0	"{""mt30-1M"":84.0151, ""mt30-5M"":96.5143, ""mt30-19M"":151.387, ""mt30-48M"":626.426, ""mt30-317M"":654.383, ""single-task-5M"":864.19}"	864.19	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-run	False	U	1	"{""mt30-1M"":86.549, ""mt30-5M"":96.987, ""mt30-19M"":152.08, ""mt30-48M"":614.917, ""mt30-317M"":695.568, ""single-task-5M"":866.57}"	866.57	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-run	False	P	1	"{""mt30-1M"":86.549, ""mt30-5M"":96.987, ""mt30-19M"":152.08, ""mt30-48M"":614.917, ""mt30-317M"":695.568, ""single-task-5M"":866.57}"	866.57	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-run	False	U	2	"{""mt30-1M"":87.5752, ""mt30-5M"":97.2263, ""mt30-19M"":151.881, ""mt30-48M"":621.371, ""mt30-317M"":655.243, ""single-task-5M"":867.103}"	867.103	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-run	False	P	2	"{""mt30-1M"":87.5752, ""mt30-5M"":97.2263, ""mt30-19M"":151.881, ""mt30-48M"":621.371, ""mt30-317M"":655.243, ""single-task-5M"":867.103}"	867.103	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-run	False	U	3	"{""mt30-1M"":86.9235, ""mt30-5M"":95.9453, ""mt30-19M"":151.489, ""mt30-48M"":611.873, ""mt30-317M"":648.926, ""single-task-5M"":864.564}"	864.564	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-run	False	P	3	"{""mt30-1M"":86.9235, ""mt30-5M"":95.9453, ""mt30-19M"":151.489, ""mt30-48M"":611.873, ""mt30-317M"":648.926, ""single-task-5M"":864.564}"	864.564	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-run	False	U	4	"{""mt30-1M"":90.5914, ""mt30-5M"":96.471, ""mt30-19M"":151.922, ""mt30-48M"":618.219, ""mt30-317M"":671.318, ""single-task-5M"":871.007}"	871.007	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
walker-run	False	P	4	"{""mt30-1M"":90.5914, ""mt30-5M"":96.471, ""mt30-19M"":151.922, ""mt30-48M"":618.219, ""mt30-317M"":671.318, ""single-task-5M"":871.007}"	871.007	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run	False	U	0	"{""mt30-1M"":15.8025, ""mt30-5M"":46.8513, ""mt30-19M"":58.6721, ""mt30-48M"":202.066, ""mt30-317M"":654.986, ""single-task-5M"":863.579}"	863.579	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cheetah-run	False	P	0	"{""mt30-1M"":15.8025, ""mt30-5M"":46.8513, ""mt30-19M"":58.6721, ""mt30-48M"":202.066, ""mt30-317M"":654.986, ""single-task-5M"":863.579}"	863.579	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run	False	U	1	"{""mt30-1M"":14.1365, ""mt30-5M"":39.2867, ""mt30-19M"":62.7598, ""mt30-48M"":146.798, ""mt30-317M"":492.096, ""single-task-5M"":855.724}"	855.724	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cheetah-run	False	P	1	"{""mt30-1M"":14.1365, ""mt30-5M"":39.2867, ""mt30-19M"":62.7598, ""mt30-48M"":146.798, ""mt30-317M"":492.096, ""single-task-5M"":855.724}"	855.724	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run	False	U	2	"{""mt30-1M"":18.146, ""mt30-5M"":49.0744, ""mt30-19M"":53.7738, ""mt30-48M"":149.995, ""mt30-317M"":513.825, ""single-task-5M"":855.445}"	855.445	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cheetah-run	False	P	2	"{""mt30-1M"":18.146, ""mt30-5M"":49.0744, ""mt30-19M"":53.7738, ""mt30-48M"":149.995, ""mt30-317M"":513.825, ""single-task-5M"":855.445}"	855.445	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run	False	U	3	"{""mt30-1M"":21.2161, ""mt30-5M"":46.1547, ""mt30-19M"":56.3002, ""mt30-48M"":186.528, ""mt30-317M"":661.249, ""single-task-5M"":854.38}"	854.38	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cheetah-run	False	P	3	"{""mt30-1M"":21.2161, ""mt30-5M"":46.1547, ""mt30-19M"":56.3002, ""mt30-48M"":186.528, ""mt30-317M"":661.249, ""single-task-5M"":854.38}"	854.38	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run	False	U	4	"{""mt30-1M"":18.5701, ""mt30-5M"":43.3795, ""mt30-19M"":70.8276, ""mt30-48M"":219.24, ""mt30-317M"":516.956, ""single-task-5M"":854.865}"	854.865	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cheetah-run	False	P	4	"{""mt30-1M"":18.5701, ""mt30-5M"":43.3795, ""mt30-19M"":70.8276, ""mt30-48M"":219.24, ""mt30-317M"":516.956, ""single-task-5M"":854.865}"	854.865	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
reacher-easy	True	U	0	"{""mt30-1M"":487.25, ""mt30-5M"":736.0, ""mt30-19M"":980.75, ""mt30-48M"":979.25, ""mt30-317M"":982.25, ""single-task-5M"":976.5}"	982.25	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
reacher-easy	True	P	0	"{""mt30-1M"":487.25, ""mt30-5M"":736.0, ""mt30-19M"":980.75, ""mt30-48M"":979.25, ""mt30-317M"":982.25, ""single-task-5M"":976.5}"	982.25	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-easy	True	U	1	"{""mt30-1M"":487.25, ""mt30-5M"":490.0, ""mt30-19M"":980.5, ""mt30-48M"":980.0, ""mt30-317M"":983.0, ""single-task-5M"":981.5}"	983	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
reacher-easy	True	P	1	"{""mt30-1M"":487.25, ""mt30-5M"":490.0, ""mt30-19M"":980.5, ""mt30-48M"":980.0, ""mt30-317M"":983.0, ""single-task-5M"":981.5}"	983	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-easy	True	U	2	"{""mt30-1M"":246.5, ""mt30-5M"":736.0, ""mt30-19M"":980.0, ""mt30-48M"":981.25, ""mt30-317M"":982.5, ""single-task-5M"":977.25}"	982.5	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.4
reacher-easy	True	P	2	"{""mt30-1M"":246.5, ""mt30-5M"":736.0, ""mt30-19M"":980.0, ""mt30-48M"":981.25, ""mt30-317M"":982.5, ""single-task-5M"":977.25}"	982.5	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.6
reacher-easy	True	U	3	"{""mt30-1M"":487.25, ""mt30-5M"":493.25, ""mt30-19M"":983.5, ""mt30-48M"":981.5, ""mt30-317M"":986.0, ""single-task-5M"":980.5}"	986	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
reacher-easy	True	P	3	"{""mt30-1M"":487.25, ""mt30-5M"":493.25, ""mt30-19M"":983.5, ""mt30-48M"":981.5, ""mt30-317M"":986.0, ""single-task-5M"":980.5}"	986	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-easy	True	U	4	"{""mt30-1M"":240.75, ""mt30-5M"":488.75, ""mt30-19M"":980.25, ""mt30-48M"":981.0, ""mt30-317M"":981.25, ""single-task-5M"":976.25}"	981.25	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.4
reacher-easy	True	P	4	"{""mt30-1M"":240.75, ""mt30-5M"":488.75, ""mt30-19M"":980.25, ""mt30-48M"":981.0, ""mt30-317M"":981.25, ""single-task-5M"":976.25}"	981.25	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.6
reacher-hard	False	U	0	"{""mt30-1M"":247.5, ""mt30-5M"":487.5, ""mt30-19M"":729.25, ""mt30-48M"":974.75, ""mt30-317M"":978.5, ""single-task-5M"":979.25}"	979.25	"{""value"":0.0, ""status"":""available"", ""P"":5, ""Q"":5, ""T_R"":0, ""T_G"":0}"	0
reacher-hard	False	P	0	"{""mt30-1M"":247.5, ""mt30-5M"":487.5, ""mt30-19M"":729.25, ""mt30-48M"":974.75, ""mt30-317M"":978.5, ""single-task-5M"":979.25}"	979.25	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
reacher-hard	False	U	1	"{""mt30-1M"":494.25, ""mt30-5M"":732.75, ""mt30-19M"":732.75, ""mt30-48M"":977.25, ""mt30-317M"":981.75, ""single-task-5M"":981.5}"	981.75	"{""value"":0.105409, ""status"":""available"", ""P"":5, ""Q"":4, ""T_R"":1, ""T_G"":0}"	0
reacher-hard	False	P	1	"{""mt30-1M"":494.25, ""mt30-5M"":732.75, ""mt30-19M"":732.75, ""mt30-48M"":977.25, ""mt30-317M"":981.75, ""single-task-5M"":981.5}"	981.75	"{""value"":0.737865, ""status"":""available"", ""P"":8, ""Q"":1, ""T_R"":1, ""T_G"":0}"	0.8
reacher-hard	False	U	2	"{""mt30-1M"":494.25, ""mt30-5M"":732.75, ""mt30-19M"":976.0, ""mt30-48M"":979.25, ""mt30-317M"":981.75, ""single-task-5M"":982.25}"	982.25	"{""value"":0.0, ""status"":""available"", ""P"":5, ""Q"":5, ""T_R"":0, ""T_G"":0}"	0
reacher-hard	False	P	2	"{""mt30-1M"":494.25, ""mt30-5M"":732.75, ""mt30-19M"":976.0, ""mt30-48M"":979.25, ""mt30-317M"":981.75, ""single-task-5M"":982.25}"	982.25	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
reacher-hard	False	U	3	"{""mt30-1M"":246.75, ""mt30-5M"":483.75, ""mt30-19M"":727.0, ""mt30-48M"":971.5, ""mt30-317M"":976.25, ""single-task-5M"":976.25}"	976.25	"{""value"":0.0, ""status"":""available"", ""P"":5, ""Q"":5, ""T_R"":0, ""T_G"":0}"	0
reacher-hard	False	P	3	"{""mt30-1M"":246.75, ""mt30-5M"":483.75, ""mt30-19M"":727.0, ""mt30-48M"":971.5, ""mt30-317M"":976.25, ""single-task-5M"":976.25}"	976.25	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
reacher-hard	False	U	4	"{""mt30-1M"":494.25, ""mt30-5M"":494.25, ""mt30-19M"":739.0, ""mt30-48M"":979.25, ""mt30-317M"":982.75, ""single-task-5M"":981.75}"	982.75	"{""value"":-0.105409, ""status"":""available"", ""P"":4, ""Q"":5, ""T_R"":1, ""T_G"":0}"	0
reacher-hard	False	P	4	"{""mt30-1M"":494.25, ""mt30-5M"":494.25, ""mt30-19M"":739.0, ""mt30-48M"":979.25, ""mt30-317M"":982.75, ""single-task-5M"":981.75}"	982.75	"{""value"":0.737865, ""status"":""available"", ""P"":8, ""Q"":1, ""T_R"":1, ""T_G"":0}"	0.8
acrobot-swingup	False	U	0	"{""mt30-1M"":10.967, ""mt30-5M"":7.47607, ""mt30-19M"":1.96866, ""mt30-48M"":2.66178, ""mt30-317M"":0.364979, ""single-task-5M"":639.082}"	639.082	"{""value"":-0.6, ""status"":""available"", ""P"":2, ""Q"":8, ""T_R"":0, ""T_G"":0}"	-0.6
acrobot-swingup	False	P	0	"{""mt30-1M"":10.967, ""mt30-5M"":7.47607, ""mt30-19M"":1.96866, ""mt30-48M"":2.66178, ""mt30-317M"":0.364979, ""single-task-5M"":639.082}"	639.082	"{""value"":-0.8, ""status"":""available"", ""P"":1, ""Q"":9, ""T_R"":0, ""T_G"":0}"	-0.8
acrobot-swingup	False	U	1	"{""mt30-1M"":10.8788, ""mt30-5M"":9.00068, ""mt30-19M"":1.97679, ""mt30-48M"":2.67724, ""mt30-317M"":0.364859, ""single-task-5M"":656.315}"	656.315	"{""value"":-0.6, ""status"":""available"", ""P"":2, ""Q"":8, ""T_R"":0, ""T_G"":0}"	-0.6
acrobot-swingup	False	P	1	"{""mt30-1M"":10.8788, ""mt30-5M"":9.00068, ""mt30-19M"":1.97679, ""mt30-48M"":2.67724, ""mt30-317M"":0.364859, ""single-task-5M"":656.315}"	656.315	"{""value"":-0.8, ""status"":""available"", ""P"":1, ""Q"":9, ""T_R"":0, ""T_G"":0}"	-0.8
acrobot-swingup	False	U	2	"{""mt30-1M"":10.4467, ""mt30-5M"":8.52778, ""mt30-19M"":1.9753, ""mt30-48M"":2.64561, ""mt30-317M"":0.364979, ""single-task-5M"":651.755}"	651.755	"{""value"":-0.6, ""status"":""available"", ""P"":2, ""Q"":8, ""T_R"":0, ""T_G"":0}"	-0.6
acrobot-swingup	False	P	2	"{""mt30-1M"":10.4467, ""mt30-5M"":8.52778, ""mt30-19M"":1.9753, ""mt30-48M"":2.64561, ""mt30-317M"":0.364979, ""single-task-5M"":651.755}"	651.755	"{""value"":-0.8, ""status"":""available"", ""P"":1, ""Q"":9, ""T_R"":0, ""T_G"":0}"	-0.8
acrobot-swingup	False	U	3	"{""mt30-1M"":10.7591, ""mt30-5M"":6.38093, ""mt30-19M"":0.279794, ""mt30-48M"":0.299771, ""mt30-317M"":0.250944, ""single-task-5M"":560.594}"	560.594	"{""value"":-0.6, ""status"":""available"", ""P"":2, ""Q"":8, ""T_R"":0, ""T_G"":0}"	-0.6
acrobot-swingup	False	P	3	"{""mt30-1M"":10.7591, ""mt30-5M"":6.38093, ""mt30-19M"":0.279794, ""mt30-48M"":0.299771, ""mt30-317M"":0.250944, ""single-task-5M"":560.594}"	560.594	"{""value"":-0.8, ""status"":""available"", ""P"":1, ""Q"":9, ""T_R"":0, ""T_G"":0}"	-0.8
acrobot-swingup	False	U	4	"{""mt30-1M"":0.897109, ""mt30-5M"":4.7717, ""mt30-19M"":1.70945, ""mt30-48M"":2.49113, ""mt30-317M"":0.114156, ""single-task-5M"":588.388}"	588.388	"{""value"":0.0, ""status"":""available"", ""P"":5, ""Q"":5, ""T_R"":0, ""T_G"":0}"	-0.6
acrobot-swingup	False	P	4	"{""mt30-1M"":0.897109, ""mt30-5M"":4.7717, ""mt30-19M"":1.70945, ""mt30-48M"":2.49113, ""mt30-317M"":0.114156, ""single-task-5M"":588.388}"	588.388	"{""value"":-0.2, ""status"":""available"", ""P"":4, ""Q"":6, ""T_R"":0, ""T_G"":0}"	-0.8
pendulum-swingup	False	U	0	"{""mt30-1M"":0.0, ""mt30-5M"":434.0, ""mt30-19M"":711.75, ""mt30-48M"":815.75, ""mt30-317M"":815.0, ""single-task-5M"":818.0}"	818	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.6
pendulum-swingup	False	P	0	"{""mt30-1M"":0.0, ""mt30-5M"":434.0, ""mt30-19M"":711.75, ""mt30-48M"":815.75, ""mt30-317M"":815.0, ""single-task-5M"":818.0}"	818	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	0.8
pendulum-swingup	False	U	1	"{""mt30-1M"":0.0, ""mt30-5M"":668.0, ""mt30-19M"":807.5, ""mt30-48M"":860.75, ""mt30-317M"":877.25, ""single-task-5M"":878.25}"	878.25	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
pendulum-swingup	False	P	1	"{""mt30-1M"":0.0, ""mt30-5M"":668.0, ""mt30-19M"":807.5, ""mt30-48M"":860.75, ""mt30-317M"":877.25, ""single-task-5M"":878.25}"	878.25	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
pendulum-swingup	False	U	2	"{""mt30-1M"":0.0, ""mt30-5M"":450.5, ""mt30-19M"":759.75, ""mt30-48M"":813.0, ""mt30-317M"":828.0, ""single-task-5M"":830.0}"	830	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
pendulum-swingup	False	P	2	"{""mt30-1M"":0.0, ""mt30-5M"":450.5, ""mt30-19M"":759.75, ""mt30-48M"":813.0, ""mt30-317M"":828.0, ""single-task-5M"":830.0}"	830	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
pendulum-swingup	False	U	3	"{""mt30-1M"":0.0, ""mt30-5M"":668.0, ""mt30-19M"":798.25, ""mt30-48M"":854.25, ""mt30-317M"":867.0, ""single-task-5M"":871.75}"	871.75	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
pendulum-swingup	False	P	3	"{""mt30-1M"":0.0, ""mt30-5M"":668.0, ""mt30-19M"":798.25, ""mt30-48M"":854.25, ""mt30-317M"":867.0, ""single-task-5M"":871.75}"	871.75	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
pendulum-swingup	False	U	4	"{""mt30-1M"":0.0, ""mt30-5M"":451.5, ""mt30-19M"":711.75, ""mt30-48M"":800.25, ""mt30-317M"":814.75, ""single-task-5M"":818.0}"	818	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
pendulum-swingup	False	P	4	"{""mt30-1M"":0.0, ""mt30-5M"":451.5, ""mt30-19M"":711.75, ""mt30-48M"":800.25, ""mt30-317M"":814.75, ""single-task-5M"":818.0}"	818	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cartpole-balance	True	U	0	"{""mt30-1M"":359.751, ""mt30-5M"":437.28, ""mt30-19M"":998.58, ""mt30-48M"":996.22, ""mt30-317M"":996.225, ""single-task-5M"":999.142}"	999.142	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-balance	True	P	0	"{""mt30-1M"":359.751, ""mt30-5M"":437.28, ""mt30-19M"":998.58, ""mt30-48M"":996.22, ""mt30-317M"":996.225, ""single-task-5M"":999.142}"	999.142	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0
cartpole-balance	True	U	1	"{""mt30-1M"":358.732, ""mt30-5M"":453.874, ""mt30-19M"":998.568, ""mt30-48M"":996.227, ""mt30-317M"":996.263, ""single-task-5M"":999.106}"	999.106	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-balance	True	P	1	"{""mt30-1M"":358.732, ""mt30-5M"":453.874, ""mt30-19M"":998.568, ""mt30-48M"":996.227, ""mt30-317M"":996.263, ""single-task-5M"":999.106}"	999.106	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0
cartpole-balance	True	U	2	"{""mt30-1M"":357.682, ""mt30-5M"":446.571, ""mt30-19M"":998.56, ""mt30-48M"":996.245, ""mt30-317M"":996.226, ""single-task-5M"":999.131}"	999.131	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-balance	True	P	2	"{""mt30-1M"":357.682, ""mt30-5M"":446.571, ""mt30-19M"":998.56, ""mt30-48M"":996.245, ""mt30-317M"":996.226, ""single-task-5M"":999.131}"	999.131	"{""value"":0.0, ""status"":""available"", ""P"":5, ""Q"":5, ""T_R"":0, ""T_G"":0}"	0
cartpole-balance	True	U	3	"{""mt30-1M"":360.669, ""mt30-5M"":436.108, ""mt30-19M"":998.715, ""mt30-48M"":996.317, ""mt30-317M"":996.329, ""single-task-5M"":999.176}"	999.176	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-balance	True	P	3	"{""mt30-1M"":360.669, ""mt30-5M"":436.108, ""mt30-19M"":998.715, ""mt30-48M"":996.317, ""mt30-317M"":996.329, ""single-task-5M"":999.176}"	999.176	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0
cartpole-balance	True	U	4	"{""mt30-1M"":336.235, ""mt30-5M"":449.68, ""mt30-19M"":998.654, ""mt30-48M"":996.352, ""mt30-317M"":996.204, ""single-task-5M"":999.122}"	999.122	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-balance	True	P	4	"{""mt30-1M"":336.235, ""mt30-5M"":449.68, ""mt30-19M"":998.654, ""mt30-48M"":996.352, ""mt30-317M"":996.204, ""single-task-5M"":999.122}"	999.122	"{""value"":0.0, ""status"":""available"", ""P"":5, ""Q"":5, ""T_R"":0, ""T_G"":0}"	0
cartpole-balance-sparse	False	U	0	"{""mt30-1M"":114.0, ""mt30-5M"":131.25, ""mt30-19M"":1000.0, ""mt30-48M"":1000.0, ""mt30-317M"":1000.0, ""single-task-5M"":1000.0}"	1000	"{""value"":0.83666, ""status"":""available"", ""P"":7, ""Q"":0, ""T_R"":3, ""T_G"":0}"	0.83666
cartpole-balance-sparse	False	P	0	"{""mt30-1M"":114.0, ""mt30-5M"":131.25, ""mt30-19M"":1000.0, ""mt30-48M"":1000.0, ""mt30-317M"":1000.0, ""single-task-5M"":1000.0}"	1000	"{""value"":0.597614, ""status"":""available"", ""P"":6, ""Q"":1, ""T_R"":3, ""T_G"":0}"	0.597614
cartpole-balance-sparse	False	U	1	"{""mt30-1M"":123.0, ""mt30-5M"":133.5, ""mt30-19M"":1000.0, ""mt30-48M"":1000.0, ""mt30-317M"":1000.0, ""single-task-5M"":1000.0}"	1000	"{""value"":0.83666, ""status"":""available"", ""P"":7, ""Q"":0, ""T_R"":3, ""T_G"":0}"	0.83666
cartpole-balance-sparse	False	P	1	"{""mt30-1M"":123.0, ""mt30-5M"":133.5, ""mt30-19M"":1000.0, ""mt30-48M"":1000.0, ""mt30-317M"":1000.0, ""single-task-5M"":1000.0}"	1000	"{""value"":0.597614, ""status"":""available"", ""P"":6, ""Q"":1, ""T_R"":3, ""T_G"":0}"	0.597614
cartpole-balance-sparse	False	U	2	"{""mt30-1M"":117.75, ""mt30-5M"":132.75, ""mt30-19M"":1000.0, ""mt30-48M"":1000.0, ""mt30-317M"":1000.0, ""single-task-5M"":1000.0}"	1000	"{""value"":0.83666, ""status"":""available"", ""P"":7, ""Q"":0, ""T_R"":3, ""T_G"":0}"	0.83666
cartpole-balance-sparse	False	P	2	"{""mt30-1M"":117.75, ""mt30-5M"":132.75, ""mt30-19M"":1000.0, ""mt30-48M"":1000.0, ""mt30-317M"":1000.0, ""single-task-5M"":1000.0}"	1000	"{""value"":0.597614, ""status"":""available"", ""P"":6, ""Q"":1, ""T_R"":3, ""T_G"":0}"	0.597614
cartpole-balance-sparse	False	U	3	"{""mt30-1M"":126.25, ""mt30-5M"":135.25, ""mt30-19M"":1000.0, ""mt30-48M"":1000.0, ""mt30-317M"":1000.0, ""single-task-5M"":1000.0}"	1000	"{""value"":0.83666, ""status"":""available"", ""P"":7, ""Q"":0, ""T_R"":3, ""T_G"":0}"	0.83666
cartpole-balance-sparse	False	P	3	"{""mt30-1M"":126.25, ""mt30-5M"":135.25, ""mt30-19M"":1000.0, ""mt30-48M"":1000.0, ""mt30-317M"":1000.0, ""single-task-5M"":1000.0}"	1000	"{""value"":0.597614, ""status"":""available"", ""P"":6, ""Q"":1, ""T_R"":3, ""T_G"":0}"	0.597614
cartpole-balance-sparse	False	U	4	"{""mt30-1M"":126.0, ""mt30-5M"":136.25, ""mt30-19M"":1000.0, ""mt30-48M"":1000.0, ""mt30-317M"":1000.0, ""single-task-5M"":1000.0}"	1000	"{""value"":0.83666, ""status"":""available"", ""P"":7, ""Q"":0, ""T_R"":3, ""T_G"":0}"	0.83666
cartpole-balance-sparse	False	P	4	"{""mt30-1M"":126.0, ""mt30-5M"":136.25, ""mt30-19M"":1000.0, ""mt30-48M"":1000.0, ""mt30-317M"":1000.0, ""single-task-5M"":1000.0}"	1000	"{""value"":0.597614, ""status"":""available"", ""P"":6, ""Q"":1, ""T_R"":3, ""T_G"":0}"	0.597614
cartpole-swingup	False	U	0	"{""mt30-1M"":236.399, ""mt30-5M"":328.888, ""mt30-19M"":262.785, ""mt30-48M"":0.64264, ""mt30-317M"":752.451, ""single-task-5M"":882.105}"	882.105	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-swingup	False	P	0	"{""mt30-1M"":236.399, ""mt30-5M"":328.888, ""mt30-19M"":262.785, ""mt30-48M"":0.64264, ""mt30-317M"":752.451, ""single-task-5M"":882.105}"	882.105	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-swingup	False	U	1	"{""mt30-1M"":230.9, ""mt30-5M"":367.057, ""mt30-19M"":243.695, ""mt30-48M"":0.609208, ""mt30-317M"":751.544, ""single-task-5M"":882.056}"	882.056	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-swingup	False	P	1	"{""mt30-1M"":230.9, ""mt30-5M"":367.057, ""mt30-19M"":243.695, ""mt30-48M"":0.609208, ""mt30-317M"":751.544, ""single-task-5M"":882.056}"	882.056	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-swingup	False	U	2	"{""mt30-1M"":235.919, ""mt30-5M"":334.105, ""mt30-19M"":256.222, ""mt30-48M"":0.635105, ""mt30-317M"":752.256, ""single-task-5M"":882.332}"	882.332	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-swingup	False	P	2	"{""mt30-1M"":235.919, ""mt30-5M"":334.105, ""mt30-19M"":256.222, ""mt30-48M"":0.635105, ""mt30-317M"":752.256, ""single-task-5M"":882.332}"	882.332	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-swingup	False	U	3	"{""mt30-1M"":231.839, ""mt30-5M"":338.579, ""mt30-19M"":263.717, ""mt30-48M"":0.618207, ""mt30-317M"":751.04, ""single-task-5M"":882.215}"	882.215	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-swingup	False	P	3	"{""mt30-1M"":231.839, ""mt30-5M"":338.579, ""mt30-19M"":263.717, ""mt30-48M"":0.618207, ""mt30-317M"":751.04, ""single-task-5M"":882.215}"	882.215	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-swingup	False	U	4	"{""mt30-1M"":239.336, ""mt30-5M"":342.851, ""mt30-19M"":263.653, ""mt30-48M"":0.606592, ""mt30-317M"":753.049, ""single-task-5M"":882.235}"	882.235	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-swingup	False	P	4	"{""mt30-1M"":239.336, ""mt30-5M"":342.851, ""mt30-19M"":263.653, ""mt30-48M"":0.606592, ""mt30-317M"":753.049, ""single-task-5M"":882.235}"	882.235	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cartpole-swingup-sparse	False	U	0	"{""mt30-1M"":0.0, ""mt30-5M"":17.25, ""mt30-19M"":441.0, ""mt30-48M"":0.0, ""mt30-317M"":280.75, ""single-task-5M"":845.25}"	845.25	"{""value"":0.316228, ""status"":""available"", ""P"":6, ""Q"":3, ""T_R"":1, ""T_G"":0}"	0.316228
cartpole-swingup-sparse	False	P	0	"{""mt30-1M"":0.0, ""mt30-5M"":17.25, ""mt30-19M"":441.0, ""mt30-48M"":0.0, ""mt30-317M"":280.75, ""single-task-5M"":845.25}"	845.25	"{""value"":0.105409, ""status"":""available"", ""P"":5, ""Q"":4, ""T_R"":1, ""T_G"":0}"	0.105409
cartpole-swingup-sparse	False	U	1	"{""mt30-1M"":0.0, ""mt30-5M"":23.5, ""mt30-19M"":426.25, ""mt30-48M"":0.0, ""mt30-317M"":270.0, ""single-task-5M"":844.5}"	844.5	"{""value"":0.316228, ""status"":""available"", ""P"":6, ""Q"":3, ""T_R"":1, ""T_G"":0}"	0.316228
cartpole-swingup-sparse	False	P	1	"{""mt30-1M"":0.0, ""mt30-5M"":23.5, ""mt30-19M"":426.25, ""mt30-48M"":0.0, ""mt30-317M"":270.0, ""single-task-5M"":844.5}"	844.5	"{""value"":0.105409, ""status"":""available"", ""P"":5, ""Q"":4, ""T_R"":1, ""T_G"":0}"	0.105409
cartpole-swingup-sparse	False	U	2	"{""mt30-1M"":0.0, ""mt30-5M"":10.75, ""mt30-19M"":425.25, ""mt30-48M"":0.0, ""mt30-317M"":156.25, ""single-task-5M"":844.75}"	844.75	"{""value"":0.316228, ""status"":""available"", ""P"":6, ""Q"":3, ""T_R"":1, ""T_G"":0}"	0.316228
cartpole-swingup-sparse	False	P	2	"{""mt30-1M"":0.0, ""mt30-5M"":10.75, ""mt30-19M"":425.25, ""mt30-48M"":0.0, ""mt30-317M"":156.25, ""single-task-5M"":844.75}"	844.75	"{""value"":0.105409, ""status"":""available"", ""P"":5, ""Q"":4, ""T_R"":1, ""T_G"":0}"	0.105409
cartpole-swingup-sparse	False	U	3	"{""mt30-1M"":0.0, ""mt30-5M"":25.75, ""mt30-19M"":427.25, ""mt30-48M"":0.0, ""mt30-317M"":165.5, ""single-task-5M"":843.25}"	843.25	"{""value"":0.316228, ""status"":""available"", ""P"":6, ""Q"":3, ""T_R"":1, ""T_G"":0}"	0.316228
cartpole-swingup-sparse	False	P	3	"{""mt30-1M"":0.0, ""mt30-5M"":25.75, ""mt30-19M"":427.25, ""mt30-48M"":0.0, ""mt30-317M"":165.5, ""single-task-5M"":843.25}"	843.25	"{""value"":0.105409, ""status"":""available"", ""P"":5, ""Q"":4, ""T_R"":1, ""T_G"":0}"	0.105409
cartpole-swingup-sparse	False	U	4	"{""mt30-1M"":0.0, ""mt30-5M"":25.75, ""mt30-19M"":568.25, ""mt30-48M"":0.0, ""mt30-317M"":281.5, ""single-task-5M"":844.25}"	844.25	"{""value"":0.316228, ""status"":""available"", ""P"":6, ""Q"":3, ""T_R"":1, ""T_G"":0}"	0.316228
cartpole-swingup-sparse	False	P	4	"{""mt30-1M"":0.0, ""mt30-5M"":25.75, ""mt30-19M"":568.25, ""mt30-48M"":0.0, ""mt30-317M"":281.5, ""single-task-5M"":844.25}"	844.25	"{""value"":0.105409, ""status"":""available"", ""P"":5, ""Q"":4, ""T_R"":1, ""T_G"":0}"	0.105409
cup-catch	False	U	0	"{""mt30-1M"":0.0, ""mt30-5M"":585.75, ""mt30-19M"":713.75, ""mt30-48M"":902.75, ""mt30-317M"":972.0, ""single-task-5M"":968.5}"	972	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cup-catch	False	P	0	"{""mt30-1M"":0.0, ""mt30-5M"":585.75, ""mt30-19M"":713.75, ""mt30-48M"":902.75, ""mt30-317M"":972.0, ""single-task-5M"":968.5}"	972	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cup-catch	False	U	1	"{""mt30-1M"":0.0, ""mt30-5M"":769.5, ""mt30-19M"":712.25, ""mt30-48M"":905.25, ""mt30-317M"":972.5, ""single-task-5M"":968.75}"	972.5	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.8
cup-catch	False	P	1	"{""mt30-1M"":0.0, ""mt30-5M"":769.5, ""mt30-19M"":712.25, ""mt30-48M"":905.25, ""mt30-317M"":972.5, ""single-task-5M"":968.75}"	972.5	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.8
cup-catch	False	U	2	"{""mt30-1M"":0.0, ""mt30-5M"":583.75, ""mt30-19M"":726.5, ""mt30-48M"":911.75, ""mt30-317M"":972.75, ""single-task-5M"":968.0}"	972.75	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cup-catch	False	P	2	"{""mt30-1M"":0.0, ""mt30-5M"":583.75, ""mt30-19M"":726.5, ""mt30-48M"":911.75, ""mt30-317M"":972.75, ""single-task-5M"":968.0}"	972.75	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cup-catch	False	U	3	"{""mt30-1M"":0.0, ""mt30-5M"":585.5, ""mt30-19M"":954.75, ""mt30-48M"":916.75, ""mt30-317M"":973.0, ""single-task-5M"":968.0}"	973	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	0.8
cup-catch	False	P	3	"{""mt30-1M"":0.0, ""mt30-5M"":585.5, ""mt30-19M"":954.75, ""mt30-48M"":916.75, ""mt30-317M"":973.0, ""single-task-5M"":968.0}"	973	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.8
cup-catch	False	U	4	"{""mt30-1M"":0.0, ""mt30-5M"":743.5, ""mt30-19M"":711.75, ""mt30-48M"":891.5, ""mt30-317M"":972.75, ""single-task-5M"":967.75}"	972.75	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.8
cup-catch	False	P	4	"{""mt30-1M"":0.0, ""mt30-5M"":743.5, ""mt30-19M"":711.75, ""mt30-48M"":891.5, ""mt30-317M"":972.75, ""single-task-5M"":967.75}"	972.75	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.8
finger-spin	False	U	0	"{""mt30-1M"":63.0, ""mt30-5M"":821.0, ""mt30-19M"":862.5, ""mt30-48M"":947.0, ""mt30-317M"":921.5, ""single-task-5M"":959.75}"	959.75	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
finger-spin	False	P	0	"{""mt30-1M"":63.0, ""mt30-5M"":821.0, ""mt30-19M"":862.5, ""mt30-48M"":947.0, ""mt30-317M"":921.5, ""single-task-5M"":959.75}"	959.75	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
finger-spin	False	U	1	"{""mt30-1M"":38.25, ""mt30-5M"":816.5, ""mt30-19M"":858.5, ""mt30-48M"":940.25, ""mt30-317M"":918.0, ""single-task-5M"":962.25}"	962.25	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
finger-spin	False	P	1	"{""mt30-1M"":38.25, ""mt30-5M"":816.5, ""mt30-19M"":858.5, ""mt30-48M"":940.25, ""mt30-317M"":918.0, ""single-task-5M"":962.25}"	962.25	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
finger-spin	False	U	2	"{""mt30-1M"":91.5, ""mt30-5M"":818.25, ""mt30-19M"":859.0, ""mt30-48M"":936.5, ""mt30-317M"":922.25, ""single-task-5M"":958.0}"	958	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
finger-spin	False	P	2	"{""mt30-1M"":91.5, ""mt30-5M"":818.25, ""mt30-19M"":859.0, ""mt30-48M"":936.5, ""mt30-317M"":922.25, ""single-task-5M"":958.0}"	958	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
finger-spin	False	U	3	"{""mt30-1M"":87.0, ""mt30-5M"":801.0, ""mt30-19M"":865.75, ""mt30-48M"":941.5, ""mt30-317M"":923.25, ""single-task-5M"":960.5}"	960.5	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
finger-spin	False	P	3	"{""mt30-1M"":87.0, ""mt30-5M"":801.0, ""mt30-19M"":865.75, ""mt30-48M"":941.5, ""mt30-317M"":923.25, ""single-task-5M"":960.5}"	960.5	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
finger-spin	False	U	4	"{""mt30-1M"":86.25, ""mt30-5M"":807.25, ""mt30-19M"":867.25, ""mt30-48M"":939.75, ""mt30-317M"":914.0, ""single-task-5M"":963.5}"	963.5	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
finger-spin	False	P	4	"{""mt30-1M"":86.25, ""mt30-5M"":807.25, ""mt30-19M"":867.25, ""mt30-48M"":939.75, ""mt30-317M"":914.0, ""single-task-5M"":963.5}"	963.5	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
finger-turn-easy	False	U	0	"{""mt30-1M"":0.0, ""mt30-5M"":0.0, ""mt30-19M"":982.75, ""mt30-48M"":982.5, ""mt30-317M"":986.5, ""single-task-5M"":980.25}"	986.5	"{""value"":0.316228, ""status"":""available"", ""P"":6, ""Q"":3, ""T_R"":1, ""T_G"":0}"	0.2
finger-turn-easy	False	P	0	"{""mt30-1M"":0.0, ""mt30-5M"":0.0, ""mt30-19M"":982.75, ""mt30-48M"":982.5, ""mt30-317M"":986.5, ""single-task-5M"":980.25}"	986.5	"{""value"":0.737865, ""status"":""available"", ""P"":8, ""Q"":1, ""T_R"":1, ""T_G"":0}"	0.6
finger-turn-easy	False	U	1	"{""mt30-1M"":248.25, ""mt30-5M"":0.0, ""mt30-19M"":985.0, ""mt30-48M"":984.25, ""mt30-317M"":988.5, ""single-task-5M"":981.75}"	988.5	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
finger-turn-easy	False	P	1	"{""mt30-1M"":248.25, ""mt30-5M"":0.0, ""mt30-19M"":985.0, ""mt30-48M"":984.25, ""mt30-317M"":988.5, ""single-task-5M"":981.75}"	988.5	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
finger-turn-easy	False	U	2	"{""mt30-1M"":248.25, ""mt30-5M"":0.0, ""mt30-19M"":986.5, ""mt30-48M"":987.0, ""mt30-317M"":990.25, ""single-task-5M"":984.75}"	990.25	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.2
finger-turn-easy	False	P	2	"{""mt30-1M"":248.25, ""mt30-5M"":0.0, ""mt30-19M"":986.5, ""mt30-48M"":987.0, ""mt30-317M"":990.25, ""single-task-5M"":984.75}"	990.25	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.6
finger-turn-easy	False	U	3	"{""mt30-1M"":248.25, ""mt30-5M"":0.0, ""mt30-19M"":987.25, ""mt30-48M"":986.25, ""mt30-317M"":987.5, ""single-task-5M"":985.75}"	987.5	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
finger-turn-easy	False	P	3	"{""mt30-1M"":248.25, ""mt30-5M"":0.0, ""mt30-19M"":987.25, ""mt30-48M"":986.25, ""mt30-317M"":987.5, ""single-task-5M"":985.75}"	987.5	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
finger-turn-easy	False	U	4	"{""mt30-1M"":248.25, ""mt30-5M"":0.0, ""mt30-19M"":984.5, ""mt30-48M"":984.0, ""mt30-317M"":988.25, ""single-task-5M"":981.5}"	988.25	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
finger-turn-easy	False	P	4	"{""mt30-1M"":248.25, ""mt30-5M"":0.0, ""mt30-19M"":984.5, ""mt30-48M"":984.0, ""mt30-317M"":988.25, ""single-task-5M"":981.5}"	988.25	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
finger-turn-hard	False	U	0	"{""mt30-1M"":719.75, ""mt30-5M"":290.5, ""mt30-19M"":736.25, ""mt30-48M"":983.5, ""mt30-317M"":985.25, ""single-task-5M"":983.5}"	985.25	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
finger-turn-hard	False	P	0	"{""mt30-1M"":719.75, ""mt30-5M"":290.5, ""mt30-19M"":736.25, ""mt30-48M"":983.5, ""mt30-317M"":985.25, ""single-task-5M"":983.5}"	985.25	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
finger-turn-hard	False	U	1	"{""mt30-1M"":495.0, ""mt30-5M"":290.0, ""mt30-19M"":982.25, ""mt30-48M"":980.25, ""mt30-317M"":983.0, ""single-task-5M"":973.5}"	983	"{""value"":0.0, ""status"":""available"", ""P"":5, ""Q"":5, ""T_R"":0, ""T_G"":0}"	0.2
finger-turn-hard	False	P	1	"{""mt30-1M"":495.0, ""mt30-5M"":290.0, ""mt30-19M"":982.25, ""mt30-48M"":980.25, ""mt30-317M"":983.0, ""single-task-5M"":973.5}"	983	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.8
finger-turn-hard	False	U	2	"{""mt30-1M"":474.75, ""mt30-5M"":47.25, ""mt30-19M"":736.75, ""mt30-48M"":983.0, ""mt30-317M"":985.75, ""single-task-5M"":976.25}"	985.75	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
finger-turn-hard	False	P	2	"{""mt30-1M"":474.75, ""mt30-5M"":47.25, ""mt30-19M"":736.75, ""mt30-48M"":983.0, ""mt30-317M"":985.75, ""single-task-5M"":976.25}"	985.75	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
finger-turn-hard	False	U	3	"{""mt30-1M"":469.75, ""mt30-5M"":243.75, ""mt30-19M"":732.75, ""mt30-48M"":979.0, ""mt30-317M"":981.75, ""single-task-5M"":972.25}"	981.75	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
finger-turn-hard	False	P	3	"{""mt30-1M"":469.75, ""mt30-5M"":243.75, ""mt30-19M"":732.75, ""mt30-48M"":979.0, ""mt30-317M"":981.75, ""single-task-5M"":972.25}"	981.75	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
finger-turn-hard	False	U	4	"{""mt30-1M"":719.75, ""mt30-5M"":290.5, ""mt30-19M"":743.0, ""mt30-48M"":990.25, ""mt30-317M"":991.25, ""single-task-5M"":983.5}"	991.25	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
finger-turn-hard	False	P	4	"{""mt30-1M"":719.75, ""mt30-5M"":290.5, ""mt30-19M"":743.0, ""mt30-48M"":990.25, ""mt30-317M"":991.25, ""single-task-5M"":983.5}"	991.25	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
fish-swim	False	U	0	"{""mt30-1M"":70.2006, ""mt30-5M"":124.805, ""mt30-19M"":512.997, ""mt30-48M"":637.637, ""mt30-317M"":313.576, ""single-task-5M"":798.181}"	798.181	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
fish-swim	False	P	0	"{""mt30-1M"":70.2006, ""mt30-5M"":124.805, ""mt30-19M"":512.997, ""mt30-48M"":637.637, ""mt30-317M"":313.576, ""single-task-5M"":798.181}"	798.181	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
fish-swim	False	U	1	"{""mt30-1M"":77.9463, ""mt30-5M"":134.826, ""mt30-19M"":379.029, ""mt30-48M"":571.416, ""mt30-317M"":262.55, ""single-task-5M"":810.637}"	810.637	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
fish-swim	False	P	1	"{""mt30-1M"":77.9463, ""mt30-5M"":134.826, ""mt30-19M"":379.029, ""mt30-48M"":571.416, ""mt30-317M"":262.55, ""single-task-5M"":810.637}"	810.637	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
fish-swim	False	U	2	"{""mt30-1M"":74.9441, ""mt30-5M"":127.21, ""mt30-19M"":360.557, ""mt30-48M"":549.586, ""mt30-317M"":200.236, ""single-task-5M"":802.815}"	802.815	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
fish-swim	False	P	2	"{""mt30-1M"":74.9441, ""mt30-5M"":127.21, ""mt30-19M"":360.557, ""mt30-48M"":549.586, ""mt30-317M"":200.236, ""single-task-5M"":802.815}"	802.815	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
fish-swim	False	U	3	"{""mt30-1M"":88.5836, ""mt30-5M"":145.68, ""mt30-19M"":518.275, ""mt30-48M"":637.453, ""mt30-317M"":306.513, ""single-task-5M"":814.592}"	814.592	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
fish-swim	False	P	3	"{""mt30-1M"":88.5836, ""mt30-5M"":145.68, ""mt30-19M"":518.275, ""mt30-48M"":637.453, ""mt30-317M"":306.513, ""single-task-5M"":814.592}"	814.592	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
fish-swim	False	U	4	"{""mt30-1M"":73.7599, ""mt30-5M"":77.197, ""mt30-19M"":368.147, ""mt30-48M"":587.633, ""mt30-317M"":216.426, ""single-task-5M"":792.954}"	792.954	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
fish-swim	False	P	4	"{""mt30-1M"":73.7599, ""mt30-5M"":77.197, ""mt30-19M"":368.147, ""mt30-48M"":587.633, ""mt30-317M"":216.426, ""single-task-5M"":792.954}"	792.954	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
hopper-stand	False	U	0	"{""mt30-1M"":4.94907, ""mt30-5M"":228.707, ""mt30-19M"":383.63, ""mt30-48M"":519.917, ""mt30-317M"":727.24, ""single-task-5M"":968.391}"	968.391	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
hopper-stand	False	P	0	"{""mt30-1M"":4.94907, ""mt30-5M"":228.707, ""mt30-19M"":383.63, ""mt30-48M"":519.917, ""mt30-317M"":727.24, ""single-task-5M"":968.391}"	968.391	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
hopper-stand	False	U	1	"{""mt30-1M"":4.06751, ""mt30-5M"":251.799, ""mt30-19M"":561.261, ""mt30-48M"":600.386, ""mt30-317M"":710.796, ""single-task-5M"":959.13}"	959.13	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
hopper-stand	False	P	1	"{""mt30-1M"":4.06751, ""mt30-5M"":251.799, ""mt30-19M"":561.261, ""mt30-48M"":600.386, ""mt30-317M"":710.796, ""single-task-5M"":959.13}"	959.13	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
hopper-stand	False	U	2	"{""mt30-1M"":9.01658, ""mt30-5M"":255.401, ""mt30-19M"":562.387, ""mt30-48M"":604.704, ""mt30-317M"":717.583, ""single-task-5M"":966.482}"	966.482	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
hopper-stand	False	P	2	"{""mt30-1M"":9.01658, ""mt30-5M"":255.401, ""mt30-19M"":562.387, ""mt30-48M"":604.704, ""mt30-317M"":717.583, ""single-task-5M"":966.482}"	966.482	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
hopper-stand	False	U	3	"{""mt30-1M"":9.01658, ""mt30-5M"":30.2962, ""mt30-19M"":569.709, ""mt30-48M"":593.06, ""mt30-317M"":717.841, ""single-task-5M"":965.716}"	965.716	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
hopper-stand	False	P	3	"{""mt30-1M"":9.01658, ""mt30-5M"":30.2962, ""mt30-19M"":569.709, ""mt30-48M"":593.06, ""mt30-317M"":717.841, ""single-task-5M"":965.716}"	965.716	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
hopper-stand	False	U	4	"{""mt30-1M"":9.01658, ""mt30-5M"":255.401, ""mt30-19M"":382.116, ""mt30-48M"":597.548, ""mt30-317M"":728.814, ""single-task-5M"":966.185}"	966.185	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
hopper-stand	False	P	4	"{""mt30-1M"":9.01658, ""mt30-5M"":255.401, ""mt30-19M"":382.116, ""mt30-48M"":597.548, ""mt30-317M"":728.814, ""single-task-5M"":966.185}"	966.185	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
hopper-hop	False	U	0	"{""mt30-1M"":0.000681132, ""mt30-5M"":5.94717, ""mt30-19M"":113.119, ""mt30-48M"":71.2058, ""mt30-317M"":57.279, ""single-task-5M"":483.812}"	483.812	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
hopper-hop	False	P	0	"{""mt30-1M"":0.000681132, ""mt30-5M"":5.94717, ""mt30-19M"":113.119, ""mt30-48M"":71.2058, ""mt30-317M"":57.279, ""single-task-5M"":483.812}"	483.812	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
hopper-hop	False	U	1	"{""mt30-1M"":0.000681132, ""mt30-5M"":5.94717, ""mt30-19M"":104.536, ""mt30-48M"":78.2262, ""mt30-317M"":57.279, ""single-task-5M"":484.807}"	484.807	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
hopper-hop	False	P	1	"{""mt30-1M"":0.000681132, ""mt30-5M"":5.94717, ""mt30-19M"":104.536, ""mt30-48M"":78.2262, ""mt30-317M"":57.279, ""single-task-5M"":484.807}"	484.807	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
hopper-hop	False	U	2	"{""mt30-1M"":0.000681132, ""mt30-5M"":5.94717, ""mt30-19M"":114.946, ""mt30-48M"":80.1192, ""mt30-317M"":31.0436, ""single-task-5M"":498.155}"	498.155	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
hopper-hop	False	P	2	"{""mt30-1M"":0.000681132, ""mt30-5M"":5.94717, ""mt30-19M"":114.946, ""mt30-48M"":80.1192, ""mt30-317M"":31.0436, ""single-task-5M"":498.155}"	498.155	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
hopper-hop	False	U	3	"{""mt30-1M"":0.0, ""mt30-5M"":5.94717, ""mt30-19M"":104.856, ""mt30-48M"":75.1579, ""mt30-317M"":57.279, ""single-task-5M"":489.447}"	489.447	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
hopper-hop	False	P	3	"{""mt30-1M"":0.0, ""mt30-5M"":5.94717, ""mt30-19M"":104.856, ""mt30-48M"":75.1579, ""mt30-317M"":57.279, ""single-task-5M"":489.447}"	489.447	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
hopper-hop	False	U	4	"{""mt30-1M"":0.000681132, ""mt30-5M"":0.0, ""mt30-19M"":103.761, ""mt30-48M"":78.8285, ""mt30-317M"":26.2355, ""single-task-5M"":493.325}"	493.325	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.4
hopper-hop	False	P	4	"{""mt30-1M"":0.000681132, ""mt30-5M"":0.0, ""mt30-19M"":103.761, ""mt30-48M"":78.8285, ""mt30-317M"":26.2355, ""single-task-5M"":493.325}"	493.325	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.4
walker-walk-backwards	False	U	0	"{""mt30-1M"":86.9059, ""mt30-5M"":173.278, ""mt30-19M"":659.63, ""mt30-48M"":971.806, ""mt30-317M"":936.023, ""single-task-5M"":984.566}"	984.566	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk-backwards	False	P	0	"{""mt30-1M"":86.9059, ""mt30-5M"":173.278, ""mt30-19M"":659.63, ""mt30-48M"":971.806, ""mt30-317M"":936.023, ""single-task-5M"":984.566}"	984.566	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk-backwards	False	U	1	"{""mt30-1M"":83.46, ""mt30-5M"":165.885, ""mt30-19M"":624.09, ""mt30-48M"":972.245, ""mt30-317M"":936.363, ""single-task-5M"":984.736}"	984.736	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk-backwards	False	P	1	"{""mt30-1M"":83.46, ""mt30-5M"":165.885, ""mt30-19M"":624.09, ""mt30-48M"":972.245, ""mt30-317M"":936.363, ""single-task-5M"":984.736}"	984.736	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk-backwards	False	U	2	"{""mt30-1M"":91.295, ""mt30-5M"":163.053, ""mt30-19M"":624.609, ""mt30-48M"":972.43, ""mt30-317M"":934.968, ""single-task-5M"":984.853}"	984.853	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk-backwards	False	P	2	"{""mt30-1M"":91.295, ""mt30-5M"":163.053, ""mt30-19M"":624.609, ""mt30-48M"":972.43, ""mt30-317M"":934.968, ""single-task-5M"":984.853}"	984.853	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk-backwards	False	U	3	"{""mt30-1M"":65.2837, ""mt30-5M"":171.659, ""mt30-19M"":632.552, ""mt30-48M"":977.633, ""mt30-317M"":943.471, ""single-task-5M"":989.195}"	989.195	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk-backwards	False	P	3	"{""mt30-1M"":65.2837, ""mt30-5M"":171.659, ""mt30-19M"":632.552, ""mt30-48M"":977.633, ""mt30-317M"":943.471, ""single-task-5M"":989.195}"	989.195	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk-backwards	False	U	4	"{""mt30-1M"":91.6663, ""mt30-5M"":171.423, ""mt30-19M"":597.183, ""mt30-48M"":977.028, ""mt30-317M"":941.543, ""single-task-5M"":989.34}"	989.34	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-walk-backwards	False	P	4	"{""mt30-1M"":91.6663, ""mt30-5M"":171.423, ""mt30-19M"":597.183, ""mt30-48M"":977.028, ""mt30-317M"":941.543, ""single-task-5M"":989.34}"	989.34	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
walker-run-backwards	False	U	0	"{""mt30-1M"":97.5768, ""mt30-5M"":86.9032, ""mt30-19M"":295.113, ""mt30-48M"":172.395, ""mt30-317M"":587.127, ""single-task-5M"":883.522}"	883.522	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
walker-run-backwards	False	P	0	"{""mt30-1M"":97.5768, ""mt30-5M"":86.9032, ""mt30-19M"":295.113, ""mt30-48M"":172.395, ""mt30-317M"":587.127, ""single-task-5M"":883.522}"	883.522	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
walker-run-backwards	False	U	1	"{""mt30-1M"":87.2147, ""mt30-5M"":86.3819, ""mt30-19M"":296.687, ""mt30-48M"":171.189, ""mt30-317M"":575.623, ""single-task-5M"":892.397}"	892.397	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
walker-run-backwards	False	P	1	"{""mt30-1M"":87.2147, ""mt30-5M"":86.3819, ""mt30-19M"":296.687, ""mt30-48M"":171.189, ""mt30-317M"":575.623, ""single-task-5M"":892.397}"	892.397	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
walker-run-backwards	False	U	2	"{""mt30-1M"":87.6107, ""mt30-5M"":86.3075, ""mt30-19M"":293.309, ""mt30-48M"":170.804, ""mt30-317M"":591.805, ""single-task-5M"":880.447}"	880.447	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
walker-run-backwards	False	P	2	"{""mt30-1M"":87.6107, ""mt30-5M"":86.3075, ""mt30-19M"":293.309, ""mt30-48M"":170.804, ""mt30-317M"":591.805, ""single-task-5M"":880.447}"	880.447	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
walker-run-backwards	False	U	3	"{""mt30-1M"":90.9509, ""mt30-5M"":86.1103, ""mt30-19M"":297.228, ""mt30-48M"":169.262, ""mt30-317M"":585.471, ""single-task-5M"":881.538}"	881.538	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
walker-run-backwards	False	P	3	"{""mt30-1M"":90.9509, ""mt30-5M"":86.1103, ""mt30-19M"":297.228, ""mt30-48M"":169.262, ""mt30-317M"":585.471, ""single-task-5M"":881.538}"	881.538	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
walker-run-backwards	False	U	4	"{""mt30-1M"":74.6232, ""mt30-5M"":86.4195, ""mt30-19M"":296.396, ""mt30-48M"":169.727, ""mt30-317M"":582.465, ""single-task-5M"":874.937}"	874.937	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.6
walker-run-backwards	False	P	4	"{""mt30-1M"":74.6232, ""mt30-5M"":86.4195, ""mt30-19M"":296.396, ""mt30-48M"":169.727, ""mt30-317M"":582.465, ""single-task-5M"":874.937}"	874.937	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-backwards	False	U	0	"{""mt30-1M"":96.8333, ""mt30-5M"":100.645, ""mt30-19M"":43.1685, ""mt30-48M"":176.506, ""mt30-317M"":669.344, ""single-task-5M"":736.235}"	736.235	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cheetah-run-backwards	False	P	0	"{""mt30-1M"":96.8333, ""mt30-5M"":100.645, ""mt30-19M"":43.1685, ""mt30-48M"":176.506, ""mt30-317M"":669.344, ""single-task-5M"":736.235}"	736.235	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-backwards	False	U	1	"{""mt30-1M"":99.652, ""mt30-5M"":99.9747, ""mt30-19M"":35.1466, ""mt30-48M"":295.143, ""mt30-317M"":498.912, ""single-task-5M"":739.026}"	739.026	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cheetah-run-backwards	False	P	1	"{""mt30-1M"":99.652, ""mt30-5M"":99.9747, ""mt30-19M"":35.1466, ""mt30-48M"":295.143, ""mt30-317M"":498.912, ""single-task-5M"":739.026}"	739.026	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-backwards	False	U	2	"{""mt30-1M"":98.2472, ""mt30-5M"":103.654, ""mt30-19M"":39.8264, ""mt30-48M"":224.054, ""mt30-317M"":502.324, ""single-task-5M"":737.023}"	737.023	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cheetah-run-backwards	False	P	2	"{""mt30-1M"":98.2472, ""mt30-5M"":103.654, ""mt30-19M"":39.8264, ""mt30-48M"":224.054, ""mt30-317M"":502.324, ""single-task-5M"":737.023}"	737.023	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-backwards	False	U	3	"{""mt30-1M"":108.871, ""mt30-5M"":114.51, ""mt30-19M"":40.653, ""mt30-48M"":292.047, ""mt30-317M"":500.233, ""single-task-5M"":736.97}"	736.97	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cheetah-run-backwards	False	P	3	"{""mt30-1M"":108.871, ""mt30-5M"":114.51, ""mt30-19M"":40.653, ""mt30-48M"":292.047, ""mt30-317M"":500.233, ""single-task-5M"":736.97}"	736.97	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-backwards	False	U	4	"{""mt30-1M"":97.3357, ""mt30-5M"":103.794, ""mt30-19M"":40.5936, ""mt30-48M"":211.953, ""mt30-317M"":506.78, ""single-task-5M"":736.68}"	736.68	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0.2
cheetah-run-backwards	False	P	4	"{""mt30-1M"":97.3357, ""mt30-5M"":103.794, ""mt30-19M"":40.5936, ""mt30-48M"":211.953, ""mt30-317M"":506.78, ""single-task-5M"":736.68}"	736.68	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-front	False	U	0	"{""mt30-1M"":41.9723, ""mt30-5M"":103.807, ""mt30-19M"":135.087, ""mt30-48M"":113.695, ""mt30-317M"":612.117, ""single-task-5M"":794.259}"	794.259	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-front	False	P	0	"{""mt30-1M"":41.9723, ""mt30-5M"":103.807, ""mt30-19M"":135.087, ""mt30-48M"":113.695, ""mt30-317M"":612.117, ""single-task-5M"":794.259}"	794.259	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-front	False	U	1	"{""mt30-1M"":52.7433, ""mt30-5M"":98.0545, ""mt30-19M"":126.561, ""mt30-48M"":100.956, ""mt30-317M"":616.8, ""single-task-5M"":794.588}"	794.588	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-front	False	P	1	"{""mt30-1M"":52.7433, ""mt30-5M"":98.0545, ""mt30-19M"":126.561, ""mt30-48M"":100.956, ""mt30-317M"":616.8, ""single-task-5M"":794.588}"	794.588	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-front	False	U	2	"{""mt30-1M"":48.9132, ""mt30-5M"":98.4178, ""mt30-19M"":134.913, ""mt30-48M"":112.924, ""mt30-317M"":619.444, ""single-task-5M"":794.89}"	794.89	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-front	False	P	2	"{""mt30-1M"":48.9132, ""mt30-5M"":98.4178, ""mt30-19M"":134.913, ""mt30-48M"":112.924, ""mt30-317M"":619.444, ""single-task-5M"":794.89}"	794.89	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-front	False	U	3	"{""mt30-1M"":50.7953, ""mt30-5M"":91.1376, ""mt30-19M"":117.83, ""mt30-48M"":115.819, ""mt30-317M"":603.764, ""single-task-5M"":794.237}"	794.237	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-front	False	P	3	"{""mt30-1M"":50.7953, ""mt30-5M"":91.1376, ""mt30-19M"":117.83, ""mt30-48M"":115.819, ""mt30-317M"":603.764, ""single-task-5M"":794.237}"	794.237	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-front	False	U	4	"{""mt30-1M"":47.0042, ""mt30-5M"":89.0376, ""mt30-19M"":145.032, ""mt30-48M"":111.905, ""mt30-317M"":608.027, ""single-task-5M"":794.701}"	794.701	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-front	False	P	4	"{""mt30-1M"":47.0042, ""mt30-5M"":89.0376, ""mt30-19M"":145.032, ""mt30-48M"":111.905, ""mt30-317M"":608.027, ""single-task-5M"":794.701}"	794.701	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-run-back	False	U	0	"{""mt30-1M"":17.3724, ""mt30-5M"":46.4416, ""mt30-19M"":100.799, ""mt30-48M"":170.225, ""mt30-317M"":382.212, ""single-task-5M"":839.395}"	839.395	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run-back	False	P	0	"{""mt30-1M"":17.3724, ""mt30-5M"":46.4416, ""mt30-19M"":100.799, ""mt30-48M"":170.225, ""mt30-317M"":382.212, ""single-task-5M"":839.395}"	839.395	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run-back	False	U	1	"{""mt30-1M"":18.99, ""mt30-5M"":44.7107, ""mt30-19M"":107.61, ""mt30-48M"":214.253, ""mt30-317M"":389.522, ""single-task-5M"":838.738}"	838.738	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run-back	False	P	1	"{""mt30-1M"":18.99, ""mt30-5M"":44.7107, ""mt30-19M"":107.61, ""mt30-48M"":214.253, ""mt30-317M"":389.522, ""single-task-5M"":838.738}"	838.738	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run-back	False	U	2	"{""mt30-1M"":17.6223, ""mt30-5M"":48.0479, ""mt30-19M"":106.208, ""mt30-48M"":212.311, ""mt30-317M"":364.786, ""single-task-5M"":839.167}"	839.167	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run-back	False	P	2	"{""mt30-1M"":17.6223, ""mt30-5M"":48.0479, ""mt30-19M"":106.208, ""mt30-48M"":212.311, ""mt30-317M"":364.786, ""single-task-5M"":839.167}"	839.167	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run-back	False	U	3	"{""mt30-1M"":14.6744, ""mt30-5M"":52.728, ""mt30-19M"":107.498, ""mt30-48M"":216.576, ""mt30-317M"":414.749, ""single-task-5M"":836.711}"	836.711	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run-back	False	P	3	"{""mt30-1M"":14.6744, ""mt30-5M"":52.728, ""mt30-19M"":107.498, ""mt30-48M"":216.576, ""mt30-317M"":414.749, ""single-task-5M"":836.711}"	836.711	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run-back	False	U	4	"{""mt30-1M"":17.1485, ""mt30-5M"":43.1386, ""mt30-19M"":95.5556, ""mt30-48M"":177.594, ""mt30-317M"":381.232, ""single-task-5M"":840.683}"	840.683	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-run-back	False	P	4	"{""mt30-1M"":17.1485, ""mt30-5M"":43.1386, ""mt30-19M"":95.5556, ""mt30-48M"":177.594, ""mt30-317M"":381.232, ""single-task-5M"":840.683}"	840.683	"{""value"":1.0, ""status"":""available"", ""P"":10, ""Q"":0, ""T_R"":0, ""T_G"":0}"	1
cheetah-jump	False	U	0	"{""mt30-1M"":236.431, ""mt30-5M"":323.482, ""mt30-19M"":298.817, ""mt30-48M"":320.566, ""mt30-317M"":764.999, ""single-task-5M"":823.151}"	823.151	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
cheetah-jump	False	P	0	"{""mt30-1M"":236.431, ""mt30-5M"":323.482, ""mt30-19M"":298.817, ""mt30-48M"":320.566, ""mt30-317M"":764.999, ""single-task-5M"":823.151}"	823.151	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-jump	False	U	1	"{""mt30-1M"":236.427, ""mt30-5M"":302.457, ""mt30-19M"":334.607, ""mt30-48M"":305.829, ""mt30-317M"":763.119, ""single-task-5M"":823.87}"	823.87	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.4
cheetah-jump	False	P	1	"{""mt30-1M"":236.427, ""mt30-5M"":302.457, ""mt30-19M"":334.607, ""mt30-48M"":305.829, ""mt30-317M"":763.119, ""single-task-5M"":823.87}"	823.87	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-jump	False	U	2	"{""mt30-1M"":234.937, ""mt30-5M"":310.715, ""mt30-19M"":336.168, ""mt30-48M"":311.375, ""mt30-317M"":765.378, ""single-task-5M"":822.906}"	822.906	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.4
cheetah-jump	False	P	2	"{""mt30-1M"":234.937, ""mt30-5M"":310.715, ""mt30-19M"":336.168, ""mt30-48M"":311.375, ""mt30-317M"":765.378, ""single-task-5M"":822.906}"	822.906	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-jump	False	U	3	"{""mt30-1M"":208.727, ""mt30-5M"":332.617, ""mt30-19M"":377.12, ""mt30-48M"":285.389, ""mt30-317M"":762.996, ""single-task-5M"":824.696}"	824.696	"{""value"":0.4, ""status"":""available"", ""P"":7, ""Q"":3, ""T_R"":0, ""T_G"":0}"	0.4
cheetah-jump	False	P	3	"{""mt30-1M"":208.727, ""mt30-5M"":332.617, ""mt30-19M"":377.12, ""mt30-48M"":285.389, ""mt30-317M"":762.996, ""single-task-5M"":824.696}"	824.696	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cheetah-jump	False	U	4	"{""mt30-1M"":231.338, ""mt30-5M"":307.151, ""mt30-19M"":374.482, ""mt30-48M"":308.175, ""mt30-317M"":765.347, ""single-task-5M"":824.469}"	824.469	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.4
cheetah-jump	False	P	4	"{""mt30-1M"":231.338, ""mt30-5M"":307.151, ""mt30-19M"":374.482, ""mt30-48M"":308.175, ""mt30-317M"":765.347, ""single-task-5M"":824.469}"	824.469	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.6
hopper-hop-backwards	False	U	0	"{""mt30-1M"":0.419885, ""mt30-5M"":22.9254, ""mt30-19M"":150.929, ""mt30-48M"":18.2915, ""mt30-317M"":499.895, ""single-task-5M"":893.245}"	893.245	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
hopper-hop-backwards	False	P	0	"{""mt30-1M"":0.419885, ""mt30-5M"":22.9254, ""mt30-19M"":150.929, ""mt30-48M"":18.2915, ""mt30-317M"":499.895, ""single-task-5M"":893.245}"	893.245	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
hopper-hop-backwards	False	U	1	"{""mt30-1M"":4.85564, ""mt30-5M"":17.7659, ""mt30-19M"":171.068, ""mt30-48M"":17.2837, ""mt30-317M"":520.497, ""single-task-5M"":903.304}"	903.304	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
hopper-hop-backwards	False	P	1	"{""mt30-1M"":4.85564, ""mt30-5M"":17.7659, ""mt30-19M"":171.068, ""mt30-48M"":17.2837, ""mt30-317M"":520.497, ""single-task-5M"":903.304}"	903.304	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
hopper-hop-backwards	False	U	2	"{""mt30-1M"":4.4795, ""mt30-5M"":19.878, ""mt30-19M"":156.795, ""mt30-48M"":18.5069, ""mt30-317M"":508.641, ""single-task-5M"":902.026}"	902.026	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
hopper-hop-backwards	False	P	2	"{""mt30-1M"":4.4795, ""mt30-5M"":19.878, ""mt30-19M"":156.795, ""mt30-48M"":18.5069, ""mt30-317M"":508.641, ""single-task-5M"":902.026}"	902.026	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
hopper-hop-backwards	False	U	3	"{""mt30-1M"":4.81189, ""mt30-5M"":20.4665, ""mt30-19M"":167.144, ""mt30-48M"":17.9735, ""mt30-317M"":520.197, ""single-task-5M"":903.621}"	903.621	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
hopper-hop-backwards	False	P	3	"{""mt30-1M"":4.81189, ""mt30-5M"":20.4665, ""mt30-19M"":167.144, ""mt30-48M"":17.9735, ""mt30-317M"":520.197, ""single-task-5M"":903.621}"	903.621	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
hopper-hop-backwards	False	U	4	"{""mt30-1M"":4.85564, ""mt30-5M"":20.131, ""mt30-19M"":173.025, ""mt30-48M"":17.4531, ""mt30-317M"":681.15, ""single-task-5M"":902.125}"	902.125	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
hopper-hop-backwards	False	P	4	"{""mt30-1M"":4.85564, ""mt30-5M"":20.131, ""mt30-19M"":173.025, ""mt30-48M"":17.4531, ""mt30-317M"":681.15, ""single-task-5M"":902.125}"	902.125	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-three-easy	False	U	0	"{""mt30-1M"":245.5, ""mt30-5M"":245.0, ""mt30-19M"":248.0, ""mt30-48M"":739.75, ""mt30-317M"":982.75, ""single-task-5M"":966.5}"	982.75	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	1
reacher-three-easy	False	P	0	"{""mt30-1M"":245.5, ""mt30-5M"":245.0, ""mt30-19M"":248.0, ""mt30-48M"":739.75, ""mt30-317M"":982.75, ""single-task-5M"":966.5}"	982.75	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	1
reacher-three-easy	False	U	1	"{""mt30-1M"":245.5, ""mt30-5M"":247.5, ""mt30-19M"":246.5, ""mt30-48M"":733.0, ""mt30-317M"":976.0, ""single-task-5M"":962.25}"	976	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	1
reacher-three-easy	False	P	1	"{""mt30-1M"":245.5, ""mt30-5M"":247.5, ""mt30-19M"":246.5, ""mt30-48M"":733.0, ""mt30-317M"":976.0, ""single-task-5M"":962.25}"	976	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	1
reacher-three-easy	False	U	2	"{""mt30-1M"":245.5, ""mt30-5M"":247.5, ""mt30-19M"":248.0, ""mt30-48M"":980.75, ""mt30-317M"":980.0, ""single-task-5M"":981.0}"	981	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	1
reacher-three-easy	False	P	2	"{""mt30-1M"":245.5, ""mt30-5M"":247.5, ""mt30-19M"":248.0, ""mt30-48M"":980.75, ""mt30-317M"":980.0, ""single-task-5M"":981.0}"	981	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	1
reacher-three-easy	False	U	3	"{""mt30-1M"":245.5, ""mt30-5M"":2.5, ""mt30-19M"":248.0, ""mt30-48M"":735.75, ""mt30-317M"":979.5, ""single-task-5M"":965.5}"	979.5	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	1
reacher-three-easy	False	P	3	"{""mt30-1M"":245.5, ""mt30-5M"":2.5, ""mt30-19M"":248.0, ""mt30-48M"":735.75, ""mt30-317M"":979.5, ""single-task-5M"":965.5}"	979.5	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	1
reacher-three-easy	False	U	4	"{""mt30-1M"":0.0, ""mt30-5M"":247.5, ""mt30-19M"":1.5, ""mt30-48M"":733.75, ""mt30-317M"":976.75, ""single-task-5M"":962.75}"	976.75	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	1
reacher-three-easy	False	P	4	"{""mt30-1M"":0.0, ""mt30-5M"":247.5, ""mt30-19M"":1.5, ""mt30-48M"":733.75, ""mt30-317M"":976.75, ""single-task-5M"":962.75}"	976.75	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	1
reacher-three-hard	False	U	0	"{""mt30-1M"":244.75, ""mt30-5M"":426.5, ""mt30-19M"":733.25, ""mt30-48M"":739.5, ""mt30-317M"":740.5, ""single-task-5M"":733.5}"	740.5	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.6
reacher-three-hard	False	P	0	"{""mt30-1M"":244.75, ""mt30-5M"":426.5, ""mt30-19M"":733.25, ""mt30-48M"":739.5, ""mt30-317M"":740.5, ""single-task-5M"":733.5}"	740.5	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.6
reacher-three-hard	False	U	1	"{""mt30-1M"":489.0, ""mt30-5M"":246.25, ""mt30-19M"":732.25, ""mt30-48M"":737.75, ""mt30-317M"":738.25, ""single-task-5M"":726.25}"	738.25	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-three-hard	False	P	1	"{""mt30-1M"":489.0, ""mt30-5M"":246.25, ""mt30-19M"":732.25, ""mt30-48M"":737.75, ""mt30-317M"":738.25, ""single-task-5M"":726.25}"	738.25	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-three-hard	False	U	2	"{""mt30-1M"":489.0, ""mt30-5M"":426.5, ""mt30-19M"":736.0, ""mt30-48M"":739.25, ""mt30-317M"":739.75, ""single-task-5M"":733.5}"	739.75	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-three-hard	False	P	2	"{""mt30-1M"":489.0, ""mt30-5M"":426.5, ""mt30-19M"":736.0, ""mt30-48M"":739.25, ""mt30-317M"":739.75, ""single-task-5M"":733.5}"	739.75	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-three-hard	False	U	3	"{""mt30-1M"":489.0, ""mt30-5M"":426.5, ""mt30-19M"":977.5, ""mt30-48M"":984.0, ""mt30-317M"":985.0, ""single-task-5M"":972.5}"	985	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-three-hard	False	P	3	"{""mt30-1M"":489.0, ""mt30-5M"":426.5, ""mt30-19M"":977.5, ""mt30-48M"":984.0, ""mt30-317M"":985.0, ""single-task-5M"":972.5}"	985	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-three-hard	False	U	4	"{""mt30-1M"":244.25, ""mt30-5M"":180.25, ""mt30-19M"":731.0, ""mt30-48M"":735.5, ""mt30-317M"":736.5, ""single-task-5M"":724.25}"	736.5	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
reacher-three-hard	False	P	4	"{""mt30-1M"":244.25, ""mt30-5M"":180.25, ""mt30-19M"":731.0, ""mt30-48M"":735.5, ""mt30-317M"":736.5, ""single-task-5M"":724.25}"	736.5	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cup-spin	False	U	0	"{""mt30-1M"":231.638, ""mt30-5M"":790.775, ""mt30-19M"":802.908, ""mt30-48M"":831.059, ""mt30-317M"":837.789, ""single-task-5M"":831.856}"	837.789	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cup-spin	False	P	0	"{""mt30-1M"":231.638, ""mt30-5M"":790.775, ""mt30-19M"":802.908, ""mt30-48M"":831.059, ""mt30-317M"":837.789, ""single-task-5M"":831.856}"	837.789	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cup-spin	False	U	1	"{""mt30-1M"":232.095, ""mt30-5M"":780.206, ""mt30-19M"":804.466, ""mt30-48M"":831.969, ""mt30-317M"":838.014, ""single-task-5M"":832.373}"	838.014	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cup-spin	False	P	1	"{""mt30-1M"":232.095, ""mt30-5M"":780.206, ""mt30-19M"":804.466, ""mt30-48M"":831.969, ""mt30-317M"":838.014, ""single-task-5M"":832.373}"	838.014	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cup-spin	False	U	2	"{""mt30-1M"":231.372, ""mt30-5M"":798.863, ""mt30-19M"":802.632, ""mt30-48M"":830.712, ""mt30-317M"":837.512, ""single-task-5M"":833.058}"	837.512	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cup-spin	False	P	2	"{""mt30-1M"":231.372, ""mt30-5M"":798.863, ""mt30-19M"":802.632, ""mt30-48M"":830.712, ""mt30-317M"":837.512, ""single-task-5M"":833.058}"	837.512	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cup-spin	False	U	3	"{""mt30-1M"":235.907, ""mt30-5M"":780.967, ""mt30-19M"":801.707, ""mt30-48M"":831.128, ""mt30-317M"":837.521, ""single-task-5M"":833.459}"	837.521	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cup-spin	False	P	3	"{""mt30-1M"":235.907, ""mt30-5M"":780.967, ""mt30-19M"":801.707, ""mt30-48M"":831.128, ""mt30-317M"":837.521, ""single-task-5M"":833.459}"	837.521	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
cup-spin	False	U	4	"{""mt30-1M"":231.748, ""mt30-5M"":780.681, ""mt30-19M"":801.1, ""mt30-48M"":831.183, ""mt30-317M"":837.704, ""single-task-5M"":831.833}"	837.704	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.6
cup-spin	False	P	4	"{""mt30-1M"":231.748, ""mt30-5M"":780.681, ""mt30-19M"":801.1, ""mt30-48M"":831.183, ""mt30-317M"":837.704, ""single-task-5M"":831.833}"	837.704	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
pendulum-spin	False	U	0	"{""mt30-1M"":541.271, ""mt30-5M"":462.25, ""mt30-19M"":883.882, ""mt30-48M"":879.949, ""mt30-317M"":895.738, ""single-task-5M"":896.473}"	896.473	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0
pendulum-spin	False	P	0	"{""mt30-1M"":541.271, ""mt30-5M"":462.25, ""mt30-19M"":883.882, ""mt30-48M"":879.949, ""mt30-317M"":895.738, ""single-task-5M"":896.473}"	896.473	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.8
pendulum-spin	False	U	1	"{""mt30-1M"":533.696, ""mt30-5M"":267.877, ""mt30-19M"":848.729, ""mt30-48M"":859.817, ""mt30-317M"":867.898, ""single-task-5M"":869.121}"	869.121	"{""value"":0.0, ""status"":""available"", ""P"":5, ""Q"":5, ""T_R"":0, ""T_G"":0}"	0
pendulum-spin	False	P	1	"{""mt30-1M"":533.696, ""mt30-5M"":267.877, ""mt30-19M"":848.729, ""mt30-48M"":859.817, ""mt30-317M"":867.898, ""single-task-5M"":869.121}"	869.121	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
pendulum-spin	False	U	2	"{""mt30-1M"":534.668, ""mt30-5M"":484.827, ""mt30-19M"":847.078, ""mt30-48M"":850.983, ""mt30-317M"":867.521, ""single-task-5M"":869.57}"	869.57	"{""value"":0.0, ""status"":""available"", ""P"":5, ""Q"":5, ""T_R"":0, ""T_G"":0}"	0
pendulum-spin	False	P	2	"{""mt30-1M"":534.668, ""mt30-5M"":484.827, ""mt30-19M"":847.078, ""mt30-48M"":850.983, ""mt30-317M"":867.521, ""single-task-5M"":869.57}"	869.57	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
pendulum-spin	False	U	3	"{""mt30-1M"":531.807, ""mt30-5M"":276.021, ""mt30-19M"":856.412, ""mt30-48M"":862.87, ""mt30-317M"":875.339, ""single-task-5M"":876.335}"	876.335	"{""value"":0.0, ""status"":""available"", ""P"":5, ""Q"":5, ""T_R"":0, ""T_G"":0}"	0
pendulum-spin	False	P	3	"{""mt30-1M"":531.807, ""mt30-5M"":276.021, ""mt30-19M"":856.412, ""mt30-48M"":862.87, ""mt30-317M"":875.339, ""single-task-5M"":876.335}"	876.335	"{""value"":0.8, ""status"":""available"", ""P"":9, ""Q"":1, ""T_R"":0, ""T_G"":0}"	0.8
pendulum-spin	False	U	4	"{""mt30-1M"":532.992, ""mt30-5M"":485.312, ""mt30-19M"":860.854, ""mt30-48M"":858.044, ""mt30-317M"":873.791, ""single-task-5M"":875.449}"	875.449	"{""value"":0.2, ""status"":""available"", ""P"":6, ""Q"":4, ""T_R"":0, ""T_G"":0}"	0
pendulum-spin	False	P	4	"{""mt30-1M"":532.992, ""mt30-5M"":485.312, ""mt30-19M"":860.854, ""mt30-48M"":858.044, ""mt30-317M"":873.791, ""single-task-5M"":875.449}"	875.449	"{""value"":0.6, ""status"":""available"", ""P"":8, ""Q"":2, ""T_R"":0, ""T_G"":0}"	0.8


==> anc/k-026.tsv <==
task	[study directory omitted]	full_tau_sign_persists	classifications
walker-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-stand			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-stand			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-stand			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-stand			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-stand			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-stand			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-stand			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-stand			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-stand			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-stand			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-stand			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-stand			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-stand			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-stand			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-stand			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-stand			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-stand			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-stand			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-stand			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-stand			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-walk			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-walk			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-walk			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-walk			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-walk			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-walk			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-walk			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-walk			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-walk			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
walker-walk			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-easy	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-easy	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-easy	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-easy	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-easy	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-easy	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-easy	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-easy	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-easy	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-easy	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
reacher-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
reacher-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-hard	False	False	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
reacher-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
reacher-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
reacher-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
reacher-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-hard	False	False	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
reacher-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
reacher-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
acrobot-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
acrobot-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
acrobot-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
acrobot-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
acrobot-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
acrobot-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
acrobot-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
acrobot-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
acrobot-swingup	False	False	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
acrobot-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
acrobot-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
pendulum-swingup			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
pendulum-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
pendulum-swingup			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-swingup			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-swingup			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
pendulum-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-swingup			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-swingup			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-swingup			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-swingup			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
pendulum-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-swingup			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-swingup			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-swingup			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-swingup			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
pendulum-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-swingup			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-swingup			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
pendulum-swingup			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
pendulum-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
pendulum-swingup			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-balance	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-balance	True	False	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-balance	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-balance	True	False	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-balance	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-balance	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-balance	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-balance	True	False	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-balance	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-balance	True	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-balance-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance-sparse			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance-sparse			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-balance-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance-sparse			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance-sparse			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-balance-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance-sparse			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance-sparse			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-balance-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance-sparse			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance-sparse			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-balance-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance-sparse			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance-sparse			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-balance-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance-sparse			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance-sparse			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-balance-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance-sparse			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance-sparse			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-balance-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance-sparse			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance-sparse			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-balance-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance-sparse			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance-sparse			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-balance-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-balance-sparse			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cartpole-balance-sparse			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-swingup	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-swingup-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-swingup-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-swingup-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-swingup-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-swingup-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-swingup-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-swingup-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-swingup-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cartpole-swingup-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
cartpole-swingup-sparse	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cartpole-swingup-sparse			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-catch	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cup-catch			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
cup-catch			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-catch	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cup-catch			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
cup-catch			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-catch	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cup-catch			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
cup-catch			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-catch	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cup-catch			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
cup-catch			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-catch	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cup-catch			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
cup-catch			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-catch	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cup-catch			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
cup-catch			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-catch	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cup-catch			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cup-catch			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-catch	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cup-catch			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
cup-catch			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-catch	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cup-catch			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
cup-catch			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-catch	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cup-catch			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
cup-catch			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-spin			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-spin			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-spin			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-spin			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-spin			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-spin			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-spin			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-spin			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-spin			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-spin			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-easy			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-easy			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-turn-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-turn-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-hard	False	False	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
finger-turn-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-turn-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-turn-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-turn-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-turn-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-turn-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
finger-turn-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
finger-turn-hard			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
finger-turn-hard			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
fish-swim	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
fish-swim	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
fish-swim	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
fish-swim	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
fish-swim	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
fish-swim	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
fish-swim	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
fish-swim	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
fish-swim	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
fish-swim	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
fish-swim			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-stand	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-stand			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
walker-walk-backwards			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
walker-walk-backwards			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
walker-walk-backwards			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
walker-walk-backwards			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
walker-walk-backwards			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
walker-walk-backwards			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
walker-walk-backwards			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
walker-walk-backwards			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
walker-walk-backwards			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-walk-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-walk-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
walker-walk-backwards			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
walker-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
walker-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-front	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-front	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-front	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-front	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-front	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-front	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-front	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-front	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-front	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-front	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-front			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-back	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-back	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-back	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-back	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-back	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-back	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-back	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-back	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-back	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-run-back	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-run-back			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-jump	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-jump	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-jump	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-jump	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-jump	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-jump	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-jump	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-jump	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-jump	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cheetah-jump	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
cheetah-jump			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
hopper-hop-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
hopper-hop-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
hopper-hop-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
hopper-hop-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
hopper-hop-backwards	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
hopper-hop-backwards			"""mt30-317M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}}"
reacher-three-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
reacher-three-easy			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null,"
reacher-three-easy			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-easy	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-19M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-48M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-easy			"""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-three-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-three-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-three-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-three-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-three-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-three-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-three-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-three-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-three-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
reacher-three-hard	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
reacher-three-hard			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
reacher-three-hard			"""eligible"":true, ""HRLE"":false}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-19M"":{""status"":""eligible"", ""reason"":null,"
cup-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false},"
cup-spin			"""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-19M"":{""status"":""eligible"", ""reason"":null,"
cup-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false},"
cup-spin			"""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-19M"":{""status"":""eligible"", ""reason"":null,"
cup-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false},"
cup-spin			"""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-19M"":{""status"":""eligible"", ""reason"":null,"
cup-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false},"
cup-spin			"""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-19M"":{""status"":""eligible"", ""reason"":null,"
cup-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false},"
cup-spin			"""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-19M"":{""status"":""eligible"", ""reason"":null,"
cup-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false},"
cup-spin			"""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-19M"":{""status"":""eligible"", ""reason"":null,"
cup-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false},"
cup-spin			"""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-19M"":{""status"":""eligible"", ""reason"":null,"
cup-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false},"
cup-spin			"""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-19M"":{""status"":""eligible"", ""reason"":null,"
cup-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false},"
cup-spin			"""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
cup-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-19M"":{""status"":""eligible"", ""reason"":null,"
cup-spin			"""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false},"
cup-spin			"""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-spin	False	False	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-spin			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-spin			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-spin			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-spin			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-spin			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-spin			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-spin			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-spin			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-spin	False	False	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-spin			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"
pendulum-spin	False	True	"{""mt30-1M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false}, ""mt30-5M"":{""status"":""ineligible"", ""reason"":""below_observed_best_fraction"", ""return_qualified"":false, ""eligible"":false, ""HRLE"":false},"
pendulum-spin			"""mt30-19M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-48M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":true}, ""mt30-317M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true,"
pendulum-spin			"""eligible"":true, ""HRLE"":true}, ""single-task-5M"":{""status"":""eligible"", ""reason"":null, ""return_qualified"":true, ""eligible"":true, ""HRLE"":false}}"


==> anc/k-027.tsv <==
task	[study directory omitted]	condition	[study directory omitted]	[study directory omitted]
walker-stand	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
walker-stand	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
walker-walk	True	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
walker-walk	True	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
walker-run	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
walker-run	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cheetah-run	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cheetah-run	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
reacher-easy	True	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
reacher-easy	True	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
reacher-hard	False	U	False	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":false, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
reacher-hard	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":false, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
acrobot-swingup	False	U	False	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
acrobot-swingup	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
pendulum-swingup	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":false, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
pendulum-swingup	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":false, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cartpole-balance	True	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cartpole-balance	True	P	False	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cartpole-balance-sparse	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cartpole-balance-sparse	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cartpole-swingup	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cartpole-swingup	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cartpole-swingup-sparse	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cartpole-swingup-sparse	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cup-catch	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":false, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cup-catch	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":false, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
finger-spin	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":false, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
finger-spin	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":false, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
finger-turn-easy	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
finger-turn-easy	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
finger-turn-hard	False	U	False	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":false, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
finger-turn-hard	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":false, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
fish-swim	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
fish-swim	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
hopper-stand	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
hopper-stand	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
hopper-hop	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
hopper-hop	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
walker-walk-backwards	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
walker-walk-backwards	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
walker-run-backwards	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
walker-run-backwards	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cheetah-run-backwards	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":false, ""single-task-5M"":true}"
cheetah-run-backwards	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":false, ""single-task-5M"":true}"
cheetah-run-front	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cheetah-run-front	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cheetah-run-back	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cheetah-run-back	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cheetah-jump	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cheetah-jump	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
hopper-hop-backwards	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
hopper-hop-backwards	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
reacher-three-easy	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":false, ""mt30-317M"":true, ""single-task-5M"":true}"
reacher-three-easy	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":false, ""mt30-317M"":true, ""single-task-5M"":true}"
reacher-three-hard	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
reacher-three-hard	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cup-spin	False	U	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
cup-spin	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
pendulum-spin	False	U	False	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"
pendulum-spin	False	P	True	"{""mt30-1M"":true, ""mt30-5M"":true, ""mt30-19M"":true, ""mt30-48M"":true, ""mt30-317M"":true, ""single-task-5M"":true}"


==> anc/k-028.tsv <==
scorer	condition	statistic	status	planned	N	C	binomial_upper_tail	audit_trigger
mt30-1M	U	T	available	1920	1920	0	1	False
mt30-1M	U	TS_C	available	1920	1920	0	1	False
mt30-1M	U	SW	available	1920	1920	0	1	False
mt30-1M	U	R1/2	available	1920	1920	0	1	False
mt30-1M	U	PRseq	available	1920	1920	97	0.472883	False
mt30-1M	P	T	available	1920	1920	0	1	False
mt30-1M	P	TS_C	available	1920	1920	0	1	False
mt30-1M	P	SW	available	1920	1920	0	1	False
mt30-1M	P	R1/2	available	1920	1920	0	1	False
mt30-1M	P	PRseq	available	1920	1920	119	0.0109638	False
mt30-5M	U	T	available	1920	1920	0	1	False
mt30-5M	U	TS_C	available	1920	1920	0	1	False
mt30-5M	U	SW	available	1920	1920	0	1	False
mt30-5M	U	R1/2	available	1920	1920	0	1	False
mt30-5M	U	PRseq	available	1920	1920	100	0.351958	False
mt30-5M	P	T	available	1920	1920	0	1	False
mt30-5M	P	TS_C	available	1920	1920	0	1	False
mt30-5M	P	SW	available	1920	1920	0	1	False
mt30-5M	P	R1/2	available	1920	1920	0	1	False
mt30-5M	P	PRseq	available	1920	1920	98	0.431575	False
mt30-19M	U	T	available	1920	1920	0	1	False
mt30-19M	U	TS_C	available	1920	1920	0	1	False
mt30-19M	U	SW	available	1920	1920	0	1	False
mt30-19M	U	R1/2	available	1920	1920	0	1	False
mt30-19M	U	PRseq	available	1920	1920	95	0.556336	False
mt30-19M	P	T	available	1920	1920	0	1	False
mt30-19M	P	TS_C	available	1920	1920	0	1	False
mt30-19M	P	SW	available	1920	1920	0	1	False
mt30-19M	P	R1/2	available	1920	1920	0	1	False
mt30-19M	P	PRseq	available	1920	1920	106	0.159795	False
mt30-48M	U	T	available	1920	1920	0	1	False
mt30-48M	U	TS_C	available	1920	1920	0	1	False
mt30-48M	U	SW	available	1920	1920	0	1	False
mt30-48M	U	R1/2	available	1920	1920	0	1	False
mt30-48M	U	PRseq	available	1920	1920	91	0.714087	False
mt30-48M	P	T	available	1920	1920	0	1	False
mt30-48M	P	TS_C	available	1920	1920	0	1	False
mt30-48M	P	SW	available	1920	1920	0	1	False
mt30-48M	P	R1/2	available	1920	1920	0	1	False
mt30-48M	P	PRseq	available	1920	1920	108	0.115478	False
mt30-317M	U	T	available	1920	1920	0	1	False
mt30-317M	U	TS_C	available	1920	1920	0	1	False
mt30-317M	U	SW	available	1920	1920	0	1	False
mt30-317M	U	R1/2	available	1920	1920	0	1	False
mt30-317M	U	PRseq	available	1920	1920	94	0.597572	False
mt30-317M	P	T	available	1920	1920	0	1	False
mt30-317M	P	TS_C	available	1920	1920	0	1	False
mt30-317M	P	SW	available	1920	1920	0	1	False
mt30-317M	P	R1/2	available	1920	1920	0	1	False
mt30-317M	P	PRseq	available	1920	1920	102	0.278804	False
single-task-5M	U	T	available	1920	1920	0	1	False
single-task-5M	U	TS_C	available	1920	1920	0	1	False
single-task-5M	U	SW	available	1920	1920	0	1	False
single-task-5M	U	R1/2	available	1920	1920	0	1	False
single-task-5M	U	PRseq	available	1920	1920	95	0.556336	False
single-task-5M	P	T	available	1920	1920	0	1	False
single-task-5M	P	TS_C	available	1920	1920	0	1	False
single-task-5M	P	SW	available	1920	1920	1	1	False
single-task-5M	P	R1/2	available	1920	1920	0	1	False
single-task-5M	P	PRseq	available	1920	1920	100	0.351958	False
IDM-L	U	T	available	1920	1920	0	1	False
IDM-L	U	TS_C	available	1920	1920	0	1	False
IDM-L	U	SW	available	1920	1920	0	1	False
IDM-L	U	R1/2	available	1920	1920	0	1	False
IDM-L	U	PRseq	available	1920	1920	96	0.514621	False
IDM-L	P	T	available	1920	1920	0	1	False
IDM-L	P	TS_C	available	1920	1920	0	1	False
IDM-L	P	SW	available	1920	1920	0	1	False
IDM-L	P	R1/2	available	1920	1920	0	1	False
IDM-L	P	PRseq	available	1920	1920	97	0.472883	False


==> anc/k-029.tsv <==
forecast	outcome	numbers
1	held	"{""positive"":27, ""planned_tasks"":30, ""threshold"":18}"
2	held	"{""ST_HRLE_U"":6, ""planned_tasks"":30, ""threshold"":5}"
3	held	"{""ST_HRLE_U"":6, ""ST_HRLE_P"":1, ""return_qualified_ST_tasks"":[""walker-stand"", ""walker-walk"", ""walker-run"", ""cheetah-run"", ""reacher-easy"", ""reacher-hard"", ""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-balance-sparse"", ""cartpole-swingup"", ""cartpole-swingup-sparse"", ""cup-catch"", ""finger-spin"", ""finger-turn-easy"", ""finger-turn-hard"", ""fish-swim"", ""hopper-stand"", ""hopper-hop"", ""walker-walk-backwards"","
3		"""walker-run-backwards"", ""cheetah-run-backwards"", ""cheetah-run-front"", ""cheetah-run-back"", ""cheetah-jump"", ""hopper-hop-backwards"", ""reacher-three-easy"", ""reacher-three-hard"", ""cup-spin"", ""pendulum-spin""], ""planned_tasks"":30}"
4	held	"{""strict_endpoint_improvement_tasks"":30, ""planned_tasks"":30, ""threshold"":24}"
5	held	"{""B"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-balance-sparse"", ""cartpole-swingup"", ""cartpole-swingup-sparse""], ""high_P_tasks"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-balance-sparse"", ""cartpole-swingup"", ""cartpole-swingup-sparse""], ""numerator"":6, ""denominator"":6, ""U_reference_floor_exclusions"":[]}"
6	held	"{""separated_ST_above_mt30_5M_P_tasks"":[""walker-stand"", ""walker-walk"", ""walker-run"", ""cheetah-run"", ""reacher-easy"", ""reacher-hard"", ""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance-sparse"", ""cartpole-swingup"", ""cartpole-swingup-sparse"", ""cup-catch"", ""finger-spin"", ""finger-turn-easy"", ""finger-turn-hard"", ""fish-swim"", ""hopper-stand"", ""hopper-hop"", ""walker-walk-backwards"", ""walker-run-backwards"","
6		"""cheetah-run-backwards"", ""cheetah-run-front"", ""cheetah-run-back"", ""cheetah-jump"", ""reacher-three-easy"", ""reacher-three-hard"", ""cup-spin"", ""pendulum-spin""], ""count"":28, ""threshold"":15, ""family"":300}"
7	held	"{""panels"":70, ""planned_panels"":70, ""denominator_each"":1920, ""minimum_tail"":0.0109638, ""threshold"":0.001}"


==> anc/l-001.tsv <==
group	task	mt30_317M	references	maximum	maximizers	classification
Q2F	walker-stand	1.03435	"{""R0"":0.427211, ""R1"":0.211122, ""R2"":0.490567, ""R3"":1.23441, ""R3c"":1.34091, ""R4"":2.06647}"	2.06647	"[""R4""]"	below_maximum
Q2F	walker-walk	0.977974	"{""R0"":0.463441, ""R1"":0.458258, ""R2"":0.517267, ""R3"":1.14956, ""R3c"":1.16822, ""R4"":2.21703}"	2.21703	"[""R4""]"	below_maximum
Q2F	walker-run	1.16087	"{""R0"":0.767269, ""R1"":0.355312, ""R2"":0.835575, ""R3"":1.40063, ""R3c"":1.40889, ""R4"":2.51054}"	2.51054	"[""R4""]"	below_maximum
Q2F	walker-walk-backwards	1.47113	"{""R0"":0.874573, ""R1"":0.503411, ""R2"":0.932358, ""R3"":1.60548, ""R3c"":1.66272, ""R4"":2.69704}"	2.69704	"[""R4""]"	below_maximum
Q2F	walker-run-backwards	0.829363	"{""R0"":0.405226, ""R1"":0.412446, ""R2"":0.465919, ""R3"":1.00499, ""R3c"":1.1019, ""R4"":2.04379}"	2.04379	"[""R4""]"	below_maximum
Q2F	reacher-three-easy	3.59793	"{""R0"":4.55634, ""R1"":4.35254, ""R2"":4.55642, ""R3"":4.67811, ""R3c"":4.67846, ""R4"":4.64896}"	4.67846	"[""R3c""]"	below_maximum
Q2R	walker-stand	1.01385	"{""R0"":0.510498, ""R1"":0.140811, ""R2"":0.622629, ""R3"":1.48109, ""R3c"":1.62072, ""R4"":2.4247}"	2.4247	"[""R4""]"	below_maximum
Q2R	walker-walk	1.06673	"{""R0"":0.441462, ""R1"":0.432523, ""R2"":0.49743, ""R3"":1.07372, ""R3c"":1.1654, ""R4"":2.16096}"	2.16096	"[""R4""]"	below_maximum
Q2R	walker-run	1.16931	"{""R0"":0.793859, ""R1"":0.340191, ""R2"":0.854271, ""R3"":1.41861, ""R3c"":1.41523, ""R4"":2.52034}"	2.52034	"[""R4""]"	below_maximum
Q2R	walker-walk-backwards	1.56684	"{""R0"":0.86763, ""R1"":0.499839, ""R2"":0.916647, ""R3"":1.56143, ""R3c"":1.62585, ""R4"":2.7247}"	2.7247	"[""R4""]"	below_maximum
Q2R	walker-run-backwards	0.776816	"{""R0"":0.38505, ""R1"":0.395, ""R2"":0.44458, ""R3"":0.953268, ""R3c"":1.05073, ""R4"":1.94937}"	1.94937	"[""R4""]"	below_maximum
Q2R	reacher-three-easy	3.53011	"{""R0"":4.16107, ""R1"":4.2516, ""R2"":4.16205, ""R3"":4.66557, ""R3c"":4.66583, ""R4"":4.63398}"	4.66583	"[""R3c""]"	below_maximum


==> anc/l-002.tsv <==
task	scorer	role	stratum	condition	statistic	status	G	C
walker-stand	mt30-48M	P	P	P-p1	T	available	0.774788	32
walker-stand	mt30-48M	P	P	P-p1	TS_C	available	0.803051	32
walker-stand	mt30-48M	P	P	P-p1	SW	available	0.813023	32
walker-stand	mt30-48M	P	P	P-p1	R1/2	available	0.524094	32
walker-stand	mt30-48M	P	P	P-p1	PRseq	available	NA	32
walker-stand	mt30-48M	P	P	P-NULL	T	available	-2.48463	0
walker-stand	mt30-48M	P	P	P-NULL	TS_C	available	-0.941023	0
walker-stand	mt30-48M	P	P	P-NULL	SW	available	-0.00430378	0
walker-stand	mt30-48M	P	P	P-NULL	R1/2	available	-0.143274	0
walker-stand	mt30-48M	P	P	P-NULL	PRseq	available	NA	1
walker-stand	mt30-317M	P	P	P-p1	T	available	1.00837	32
walker-stand	mt30-317M	P	P	P-p1	TS_C	available	1.03435	32
walker-stand	mt30-317M	P	P	P-p1	SW	available	1.03243	32
walker-stand	mt30-317M	P	P	P-p1	R1/2	available	0.614204	32
walker-stand	mt30-317M	P	P	P-p1	PRseq	available	NA	32
walker-stand	mt30-317M	P	P	P-NULL	T	available	-3.84569	0
walker-stand	mt30-317M	P	P	P-NULL	TS_C	available	-1.20166	0
walker-stand	mt30-317M	P	P	P-NULL	SW	available	-0.00466271	0
walker-stand	mt30-317M	P	P	P-NULL	R1/2	available	-0.140979	0
walker-stand	mt30-317M	P	P	P-NULL	PRseq	available	NA	1
walker-stand	ST	P	P	P-p1	T	available	0.50434	32
walker-stand	ST	P	P	P-p1	TS_C	available	0.581709	28
walker-stand	ST	P	P	P-p1	SW	available	0.740512	32
walker-stand	ST	P	P	P-p1	R1/2	available	0.542604	32
walker-stand	ST	P	P	P-p1	PRseq	available	NA	32
walker-stand	ST	P	P	P-NULL	T	available	-1.54068	0
walker-stand	ST	P	P	P-NULL	TS_C	available	-0.660264	0
walker-stand	ST	P	P	P-NULL	SW	available	-0.00413829	0
walker-stand	ST	P	P	P-NULL	R1/2	available	-0.142295	0
walker-stand	ST	P	P	P-NULL	PRseq	available	NA	3
walker-stand	R0	P	P	P-p1	T	available	0.372865	30
walker-stand	R0	P	P	P-p1	TS_C	available	0.427211	32
walker-stand	R0	P	P	P-p1	SW	available	0.410226	32
walker-stand	R0	P	P	P-p1	R1/2	available	0.274403	32
walker-stand	R0	P	P	P-p1	PRseq	available	NA	32
walker-stand	R0	P	P	P-NULL	T	available	-1.52866	0
walker-stand	R0	P	P	P-NULL	TS_C	available	-0.52036	0
walker-stand	R0	P	P	P-NULL	SW	available	-0.00325824	0
walker-stand	R0	P	P	P-NULL	R1/2	available	-0.140181	0
walker-stand	R0	P	P	P-NULL	PRseq	available	NA	5
walker-stand	R1	P	P	P-p1	T	available	0.203994	28
walker-stand	R1	P	P	P-p1	TS_C	available	0.211122	28
walker-stand	R1	P	P	P-p1	SW	available	0.198951	31
walker-stand	R1	P	P	P-p1	R1/2	available	0.0952122	21
walker-stand	R1	P	P	P-p1	PRseq	available	NA	30
walker-stand	R1	P	P	P-NULL	T	available	-0.353831	0
walker-stand	R1	P	P	P-NULL	TS_C	available	-0.188482	0
walker-stand	R1	P	P	P-NULL	SW	available	-0.00307713	0
walker-stand	R1	P	P	P-NULL	R1/2	available	-0.14266	0
walker-stand	R1	P	P	P-NULL	PRseq	available	NA	4
walker-stand	R2	P	P	P-p1	T	available	0.426102	28
walker-stand	R2	P	P	P-p1	TS_C	available	0.490567	31
walker-stand	R2	P	P	P-p1	SW	available	0.507499	32
walker-stand	R2	P	P	P-p1	R1/2	available	0.344563	32
walker-stand	R2	P	P	P-p1	PRseq	available	NA	32
walker-stand	R2	P	P	P-NULL	T	available	-2.06026	0
walker-stand	R2	P	P	P-NULL	TS_C	available	-0.645684	0
walker-stand	R2	P	P	P-NULL	SW	available	-0.00329668	0
walker-stand	R2	P	P	P-NULL	R1/2	available	-0.139604	0
walker-stand	R2	P	P	P-NULL	PRseq	available	NA	3
walker-stand	R3	P	P	P-p1	T	available	1.21744	32
walker-stand	R3	P	P	P-p1	TS_C	available	1.23441	32
walker-stand	R3	P	P	P-p1	SW	available	1.21652	32
walker-stand	R3	P	P	P-p1	R1/2	available	0.667587	32
walker-stand	R3	P	P	P-p1	PRseq	available	NA	32
walker-stand	R3	P	P	P-NULL	T	available	-23.3928	0
walker-stand	R3	P	P	P-NULL	TS_C	available	-2.05519	0
walker-stand	R3	P	P	P-NULL	SW	available	-0.00371009	0
walker-stand	R3	P	P	P-NULL	R1/2	available	-0.143516	0
walker-stand	R3	P	P	P-NULL	PRseq	available	NA	1
walker-stand	R3c	P	P	P-p1	T	available	1.31753	32
walker-stand	R3c	P	P	P-p1	TS_C	available	1.34091	32
walker-stand	R3c	P	P	P-p1	SW	available	1.33652	32
walker-stand	R3c	P	P	P-p1	R1/2	available	0.727805	32
walker-stand	R3c	P	P	P-p1	PRseq	available	NA	32
walker-stand	R3c	P	P	P-NULL	T	available	-28.6059	0
walker-stand	R3c	P	P	P-NULL	TS_C	available	-2.11064	0
walker-stand	R3c	P	P	P-NULL	SW	available	-0.0037057	0
walker-stand	R3c	P	P	P-NULL	R1/2	available	-0.141392	0
walker-stand	R3c	P	P	P-NULL	PRseq	available	NA	1
walker-stand	R4	P	P	P-p1	T	available	2.06335	32
walker-stand	R4	P	P	P-p1	TS_C	available	2.06647	32
walker-stand	R4	P	P	P-p1	SW	available	2.06222	32
walker-stand	R4	P	P	P-p1	R1/2	available	0.968518	32
walker-stand	R4	P	P	P-p1	PRseq	available	NA	32
walker-stand	R4	P	P	P-NULL	T	available	-23.8116	0
walker-stand	R4	P	P	P-NULL	TS_C	available	-3.77296	0
walker-stand	R4	P	P	P-NULL	SW	available	-0.00357561	0
walker-stand	R4	P	P	P-NULL	R1/2	available	-0.142729	0
walker-stand	R4	P	P	P-NULL	PRseq	available	NA	1
walker-walk	mt30-48M	P	P	P-p1	T	available	0.704835	32
walker-walk	mt30-48M	P	P	P-p1	TS_C	available	0.720865	32
walker-walk	mt30-48M	P	P	P-p1	SW	available	0.714426	32
walker-walk	mt30-48M	P	P	P-p1	R1/2	available	0.473745	32
walker-walk	mt30-48M	P	P	P-p1	PRseq	available	NA	32
walker-walk	mt30-48M	P	P	P-NULL	T	available	-1.7856	0
walker-walk	mt30-48M	P	P	P-NULL	TS_C	available	-0.843985	0
walker-walk	mt30-48M	P	P	P-NULL	SW	available	-0.00392447	0
walker-walk	mt30-48M	P	P	P-NULL	R1/2	available	-0.142662	0
walker-walk	mt30-48M	P	P	P-NULL	PRseq	available	NA	4
walker-walk	mt30-317M	P	P	P-p1	T	available	0.958689	32
walker-walk	mt30-317M	P	P	P-p1	TS_C	available	0.977974	32
walker-walk	mt30-317M	P	P	P-p1	SW	available	0.939787	32
walker-walk	mt30-317M	P	P	P-p1	R1/2	available	0.609405	32
walker-walk	mt30-317M	P	P	P-p1	PRseq	available	NA	32
walker-walk	mt30-317M	P	P	P-NULL	T	available	-2.93882	0
walker-walk	mt30-317M	P	P	P-NULL	TS_C	available	-1.10755	0
walker-walk	mt30-317M	P	P	P-NULL	SW	available	-0.00429032	0
walker-walk	mt30-317M	P	P	P-NULL	R1/2	available	-0.141587	0
walker-walk	mt30-317M	P	P	P-NULL	PRseq	available	NA	4
walker-walk	ST	P	P	P-p1	T	available	0.476717	28
walker-walk	ST	P	P	P-p1	TS_C	available	0.535732	31
walker-walk	ST	P	P	P-p1	SW	available	0.522651	32
walker-walk	ST	P	P	P-p1	R1/2	available	0.425837	32
walker-walk	ST	P	P	P-p1	PRseq	available	NA	32
walker-walk	ST	P	P	P-NULL	T	available	-1.09066	0
walker-walk	ST	P	P	P-NULL	TS_C	available	-0.553179	0
walker-walk	ST	P	P	P-NULL	SW	available	-0.00402093	0
walker-walk	ST	P	P	P-NULL	R1/2	available	-0.142927	0
walker-walk	ST	P	P	P-NULL	PRseq	available	NA	2
walker-walk	R0	P	P	P-p1	T	available	0.417718	32
walker-walk	R0	P	P	P-p1	TS_C	available	0.463441	32
walker-walk	R0	P	P	P-p1	SW	available	0.421782	32
walker-walk	R0	P	P	P-p1	R1/2	available	0.337176	32
walker-walk	R0	P	P	P-p1	PRseq	available	NA	32
walker-walk	R0	P	P	P-NULL	T	available	-1.47393	0
walker-walk	R0	P	P	P-NULL	TS_C	available	-0.469272	0
walker-walk	R0	P	P	P-NULL	SW	available	-0.00330101	0
walker-walk	R0	P	P	P-NULL	R1/2	available	-0.140888	0
walker-walk	R0	P	P	P-NULL	PRseq	available	NA	4
walker-walk	R1	P	P	P-p1	T	available	0.441777	32
walker-walk	R1	P	P	P-p1	TS_C	available	0.458258	32
walker-walk	R1	P	P	P-p1	SW	available	0.443669	32
walker-walk	R1	P	P	P-p1	R1/2	available	0.287949	30
walker-walk	R1	P	P	P-p1	PRseq	available	NA	32
walker-walk	R1	P	P	P-NULL	T	available	-0.950277	0
walker-walk	R1	P	P	P-NULL	TS_C	available	-0.431436	0
walker-walk	R1	P	P	P-NULL	SW	available	-0.00324655	0
walker-walk	R1	P	P	P-NULL	R1/2	available	-0.142517	0
walker-walk	R1	P	P	P-NULL	PRseq	available	NA	5
walker-walk	R2	P	P	P-p1	T	available	0.484058	32
walker-walk	R2	P	P	P-p1	TS_C	available	0.517267	32
walker-walk	R2	P	P	P-p1	SW	available	0.483234	32
walker-walk	R2	P	P	P-p1	R1/2	available	0.367048	32
walker-walk	R2	P	P	P-p1	PRseq	available	NA	32
walker-walk	R2	P	P	P-NULL	T	available	-1.67797	0
walker-walk	R2	P	P	P-NULL	TS_C	available	-0.579725	0
walker-walk	R2	P	P	P-NULL	SW	available	-0.00328454	0
walker-walk	R2	P	P	P-NULL	R1/2	available	-0.142248	0
walker-walk	R2	P	P	P-NULL	PRseq	available	NA	2
walker-walk	R3	P	P	P-p1	T	available	1.07013	32
walker-walk	R3	P	P	P-p1	TS_C	available	1.14956	32
walker-walk	R3	P	P	P-p1	SW	available	1.08539	32
walker-walk	R3	P	P	P-p1	R1/2	available	0.667865	32
walker-walk	R3	P	P	P-p1	PRseq	available	NA	32
walker-walk	R3	P	P	P-NULL	T	available	-8.62648	0
walker-walk	R3	P	P	P-NULL	TS_C	available	-1.2516	0
walker-walk	R3	P	P	P-NULL	SW	available	-0.0034782	0
walker-walk	R3	P	P	P-NULL	R1/2	available	-0.140608	0
walker-walk	R3	P	P	P-NULL	PRseq	available	NA	4
walker-walk	R3c	P	P	P-p1	T	available	1.16822	32
walker-walk	R3c	P	P	P-p1	TS_C	available	1.16822	32
walker-walk	R3c	P	P	P-p1	SW	available	1.17774	32
walker-walk	R3c	P	P	P-p1	R1/2	available	0.700976	32
walker-walk	R3c	P	P	P-p1	PRseq	available	NA	32
walker-walk	R3c	P	P	P-NULL	T	available	-9.36755	0
walker-walk	R3c	P	P	P-NULL	TS_C	available	-9.36755	0
walker-walk	R3c	P	P	P-NULL	SW	available	-0.00349776	0
walker-walk	R3c	P	P	P-NULL	R1/2	available	-0.140125	0
walker-walk	R3c	P	P	P-NULL	PRseq	available	NA	2
walker-walk	R4	P	P	P-p1	T	available	2.21703	32
walker-walk	R4	P	P	P-p1	TS_C	available	2.21703	32
walker-walk	R4	P	P	P-p1	SW	available	2.20879	32
walker-walk	R4	P	P	P-p1	R1/2	available	1.03767	32
walker-walk	R4	P	P	P-p1	PRseq	available	NA	32
walker-walk	R4	P	P	P-NULL	T	available	-12.49	0
walker-walk	R4	P	P	P-NULL	TS_C	available	-12.49	0
walker-walk	R4	P	P	P-NULL	SW	available	-0.00340143	0
walker-walk	R4	P	P	P-NULL	R1/2	available	-0.138443	0
walker-walk	R4	P	P	P-NULL	PRseq	available	NA	3
walker-run	mt30-48M	P	P	P-p1	T	available	0.899215	32
walker-run	mt30-48M	P	P	P-p1	TS_C	available	0.922573	32
walker-run	mt30-48M	P	P	P-p1	SW	available	0.887084	32
walker-run	mt30-48M	P	P	P-p1	R1/2	available	0.599829	32
walker-run	mt30-48M	P	P	P-p1	PRseq	available	NA	32
walker-run	mt30-48M	P	P	P-NULL	T	available	-2.47077	0
walker-run	mt30-48M	P	P	P-NULL	TS_C	available	-0.967405	0
walker-run	mt30-48M	P	P	P-NULL	SW	available	-0.00409563	0
walker-run	mt30-48M	P	P	P-NULL	R1/2	available	-0.141237	0
walker-run	mt30-48M	P	P	P-NULL	PRseq	available	NA	5
walker-run	mt30-317M	P	P	P-p1	T	available	1.12278	32
walker-run	mt30-317M	P	P	P-p1	TS_C	available	1.16087	32
walker-run	mt30-317M	P	P	P-p1	SW	available	1.09495	32
walker-run	mt30-317M	P	P	P-p1	R1/2	available	0.715882	32
walker-run	mt30-317M	P	P	P-p1	PRseq	available	NA	32
walker-run	mt30-317M	P	P	P-NULL	T	available	-3.68101	0
walker-run	mt30-317M	P	P	P-NULL	TS_C	available	-1.19046	0
walker-run	mt30-317M	P	P	P-NULL	SW	available	-0.00430157	0
walker-run	mt30-317M	P	P	P-NULL	R1/2	available	-0.143143	0
walker-run	mt30-317M	P	P	P-NULL	PRseq	available	NA	4
walker-run	ST	P	P	P-p1	T	available	0.638239	32
walker-run	ST	P	P	P-p1	TS_C	available	0.683199	32
walker-run	ST	P	P	P-p1	SW	available	0.643204	32
walker-run	ST	P	P	P-p1	R1/2	available	0.526748	32
walker-run	ST	P	P	P-p1	PRseq	available	NA	32
walker-run	ST	P	P	P-NULL	T	available	-1.33005	0
walker-run	ST	P	P	P-NULL	TS_C	available	-0.603766	0
walker-run	ST	P	P	P-NULL	SW	available	-0.00410066	0
walker-run	ST	P	P	P-NULL	R1/2	available	-0.142586	0
walker-run	ST	P	P	P-NULL	PRseq	available	NA	2
walker-run	R0	P	P	P-p1	T	available	0.672855	32
walker-run	R0	P	P	P-p1	TS_C	available	0.767269	32
walker-run	R0	P	P	P-p1	SW	available	0.690377	32
walker-run	R0	P	P	P-p1	R1/2	available	0.512467	32
walker-run	R0	P	P	P-p1	PRseq	available	NA	32
walker-run	R0	P	P	P-NULL	T	available	-5.36934	0
walker-run	R0	P	P	P-NULL	TS_C	available	-0.763954	0
walker-run	R0	P	P	P-NULL	SW	available	-0.00346935	0
walker-run	R0	P	P	P-NULL	R1/2	available	-0.141723	0
walker-run	R0	P	P	P-NULL	PRseq	available	NA	3
walker-run	R1	P	P	P-p1	T	available	0.329587	32
walker-run	R1	P	P	P-p1	TS_C	available	0.355312	32
walker-run	R1	P	P	P-p1	SW	available	0.320573	32
walker-run	R1	P	P	P-p1	R1/2	available	0.263532	32
walker-run	R1	P	P	P-p1	PRseq	available	NA	32
walker-run	R1	P	P	P-NULL	T	available	-0.70075	0
walker-run	R1	P	P	P-NULL	TS_C	available	-0.335317	0
walker-run	R1	P	P	P-NULL	SW	available	-0.00343859	0
walker-run	R1	P	P	P-NULL	R1/2	available	-0.145824	0
walker-run	R1	P	P	P-NULL	PRseq	available	NA	2
walker-run	R2	P	P	P-p1	T	available	0.754007	32
walker-run	R2	P	P	P-p1	TS_C	available	0.835575	32
walker-run	R2	P	P	P-p1	SW	available	0.754497	32
walker-run	R2	P	P	P-p1	R1/2	available	0.53931	32
walker-run	R2	P	P	P-p1	PRseq	available	NA	32
walker-run	R2	P	P	P-NULL	T	available	-5.88091	0
walker-run	R2	P	P	P-NULL	TS_C	available	-0.884911	0
walker-run	R2	P	P	P-NULL	SW	available	-0.00353573	0
walker-run	R2	P	P	P-NULL	R1/2	available	-0.141344	0
walker-run	R2	P	P	P-NULL	PRseq	available	NA	5
walker-run	R3	P	P	P-p1	T	available	1.31753	32
walker-run	R3	P	P	P-p1	TS_C	available	1.40063	32
walker-run	R3	P	P	P-p1	SW	available	1.30599	32
walker-run	R3	P	P	P-p1	R1/2	available	0.789272	32
walker-run	R3	P	P	P-p1	PRseq	available	NA	32
walker-run	R3	P	P	P-NULL	T	available	-24.983	0
walker-run	R3	P	P	P-NULL	TS_C	available	-1.49894	0
walker-run	R3	P	P	P-NULL	SW	available	-0.00372319	0
walker-run	R3	P	P	P-NULL	R1/2	available	-0.141108	0
walker-run	R3	P	P	P-NULL	PRseq	available	NA	5
walker-run	R3c	P	P	P-p1	T	available	1.40889	32
walker-run	R3c	P	P	P-p1	TS_C	available	1.40889	32
walker-run	R3c	P	P	P-p1	SW	available	1.38406	32
walker-run	R3c	P	P	P-p1	R1/2	available	0.813323	32
walker-run	R3c	P	P	P-p1	PRseq	available	NA	32
walker-run	R3c	P	P	P-NULL	T	available	-25.6949	0
walker-run	R3c	P	P	P-NULL	TS_C	available	-25.6949	0
walker-run	R3c	P	P	P-NULL	SW	available	-0.00376639	0
walker-run	R3c	P	P	P-NULL	R1/2	available	-0.141516	0
walker-run	R3c	P	P	P-NULL	PRseq	available	NA	4
walker-run	R4	P	P	P-p1	T	available	2.51053	32
walker-run	R4	P	P	P-p1	TS_C	available	2.51054	32
walker-run	R4	P	P	P-p1	SW	available	2.50246	32
walker-run	R4	P	P	P-p1	R1/2	available	1.12514	32
walker-run	R4	P	P	P-p1	PRseq	available	NA	32
walker-run	R4	P	P	P-NULL	T	available	-16.5655	0
walker-run	R4	P	P	P-NULL	TS_C	available	-4.80887	0
walker-run	R4	P	P	P-NULL	SW	available	-0.00353955	0
walker-run	R4	P	P	P-NULL	R1/2	available	-0.141373	0
walker-run	R4	P	P	P-NULL	PRseq	available	NA	3
walker-walk-backwards	mt30-48M	P	P	P-p1	T	available	1.13185	32
walker-walk-backwards	mt30-48M	P	P	P-p1	TS_C	available	1.17002	32
walker-walk-backwards	mt30-48M	P	P	P-p1	SW	available	1.1173	32
walker-walk-backwards	mt30-48M	P	P	P-p1	R1/2	available	0.726939	32
walker-walk-backwards	mt30-48M	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	mt30-48M	P	P	P-NULL	T	available	-3.66418	0
walker-walk-backwards	mt30-48M	P	P	P-NULL	TS_C	available	-1.22567	0
walker-walk-backwards	mt30-48M	P	P	P-NULL	SW	available	-0.00408837	0
walker-walk-backwards	mt30-48M	P	P	P-NULL	R1/2	available	-0.145055	0
walker-walk-backwards	mt30-48M	P	P	P-NULL	PRseq	available	NA	3
walker-walk-backwards	mt30-317M	P	P	P-p1	T	available	1.43494	32
walker-walk-backwards	mt30-317M	P	P	P-p1	TS_C	available	1.47113	32
walker-walk-backwards	mt30-317M	P	P	P-p1	SW	available	1.41474	32
walker-walk-backwards	mt30-317M	P	P	P-p1	R1/2	available	0.85226	32
walker-walk-backwards	mt30-317M	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	mt30-317M	P	P	P-NULL	T	available	-5.61815	0
walker-walk-backwards	mt30-317M	P	P	P-NULL	TS_C	available	-1.63078	0
walker-walk-backwards	mt30-317M	P	P	P-NULL	SW	available	-0.00441243	0
walker-walk-backwards	mt30-317M	P	P	P-NULL	R1/2	available	-0.144549	0
walker-walk-backwards	mt30-317M	P	P	P-NULL	PRseq	available	NA	2
walker-walk-backwards	ST	P	P	P-p1	T	available	0.872613	32
walker-walk-backwards	ST	P	P	P-p1	TS_C	available	0.950602	32
walker-walk-backwards	ST	P	P	P-p1	SW	available	0.915201	32
walker-walk-backwards	ST	P	P	P-p1	R1/2	available	0.707006	32
walker-walk-backwards	ST	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	ST	P	P	P-NULL	T	available	-1.92921	0
walker-walk-backwards	ST	P	P	P-NULL	TS_C	available	-0.798793	0
walker-walk-backwards	ST	P	P	P-NULL	SW	available	-0.0041887	0
walker-walk-backwards	ST	P	P	P-NULL	R1/2	available	-0.14457	0
walker-walk-backwards	ST	P	P	P-NULL	PRseq	available	NA	1
walker-walk-backwards	R0	P	P	P-p1	T	available	0.76055	32
walker-walk-backwards	R0	P	P	P-p1	TS_C	available	0.874573	32
walker-walk-backwards	R0	P	P	P-p1	SW	available	0.778481	32
walker-walk-backwards	R0	P	P	P-p1	R1/2	available	0.556779	32
walker-walk-backwards	R0	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R0	P	P	P-NULL	T	available	-3.93503	0
walker-walk-backwards	R0	P	P	P-NULL	TS_C	available	-0.800925	0
walker-walk-backwards	R0	P	P	P-NULL	SW	available	-0.00341072	0
walker-walk-backwards	R0	P	P	P-NULL	R1/2	available	-0.142082	0
walker-walk-backwards	R0	P	P	P-NULL	PRseq	available	NA	3
walker-walk-backwards	R1	P	P	P-p1	T	available	0.486253	32
walker-walk-backwards	R1	P	P	P-p1	TS_C	available	0.503411	32
walker-walk-backwards	R1	P	P	P-p1	SW	available	0.479407	32
walker-walk-backwards	R1	P	P	P-p1	R1/2	available	0.34935	32
walker-walk-backwards	R1	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R1	P	P	P-NULL	T	available	-1.15572	0
walker-walk-backwards	R1	P	P	P-NULL	TS_C	available	-0.500064	0
walker-walk-backwards	R1	P	P	P-NULL	SW	available	-0.00339284	0
walker-walk-backwards	R1	P	P	P-NULL	R1/2	available	-0.142627	0
walker-walk-backwards	R1	P	P	P-NULL	PRseq	available	NA	1
walker-walk-backwards	R2	P	P	P-p1	T	available	0.833736	32
walker-walk-backwards	R2	P	P	P-p1	TS_C	available	0.932358	32
walker-walk-backwards	R2	P	P	P-p1	SW	available	0.83113	32
walker-walk-backwards	R2	P	P	P-p1	R1/2	available	0.584344	32
walker-walk-backwards	R2	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R2	P	P	P-NULL	T	available	-4.15165	0
walker-walk-backwards	R2	P	P	P-NULL	TS_C	available	-0.912431	0
walker-walk-backwards	R2	P	P	P-NULL	SW	available	-0.00342764	0
walker-walk-backwards	R2	P	P	P-NULL	R1/2	available	-0.142089	0
walker-walk-backwards	R2	P	P	P-NULL	PRseq	available	NA	2
walker-walk-backwards	R3	P	P	P-p1	T	available	1.54082	32
walker-walk-backwards	R3	P	P	P-p1	TS_C	available	1.60548	32
walker-walk-backwards	R3	P	P	P-p1	SW	available	1.54146	32
walker-walk-backwards	R3	P	P	P-p1	R1/2	available	0.858313	32
walker-walk-backwards	R3	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R3	P	P	P-NULL	T	available	-14.2222	0
walker-walk-backwards	R3	P	P	P-NULL	TS_C	available	-1.72977	0
walker-walk-backwards	R3	P	P	P-NULL	SW	available	-0.00342406	0
walker-walk-backwards	R3	P	P	P-NULL	R1/2	available	-0.143538	0
walker-walk-backwards	R3	P	P	P-NULL	PRseq	available	NA	4
walker-walk-backwards	R3c	P	P	P-p1	T	available	1.61489	32
walker-walk-backwards	R3c	P	P	P-p1	TS_C	available	1.66272	32
walker-walk-backwards	R3c	P	P	P-p1	SW	available	1.6123	32
walker-walk-backwards	R3c	P	P	P-p1	R1/2	available	0.877001	32
walker-walk-backwards	R3c	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R3c	P	P	P-NULL	T	available	-14.293	0
walker-walk-backwards	R3c	P	P	P-NULL	TS_C	available	-1.95815	0
walker-walk-backwards	R3c	P	P	P-NULL	SW	available	-0.00343576	0
walker-walk-backwards	R3c	P	P	P-NULL	R1/2	available	-0.143877	0
walker-walk-backwards	R3c	P	P	P-NULL	PRseq	available	NA	4
walker-walk-backwards	R4	P	P	P-p1	T	available	2.69704	32
walker-walk-backwards	R4	P	P	P-p1	TS_C	available	2.69704	32
walker-walk-backwards	R4	P	P	P-p1	SW	available	2.69057	32
walker-walk-backwards	R4	P	P	P-p1	R1/2	available	1.18436	32
walker-walk-backwards	R4	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R4	P	P	P-NULL	T	available	-18.1316	0
walker-walk-backwards	R4	P	P	P-NULL	TS_C	available	-18.1316	0
walker-walk-backwards	R4	P	P	P-NULL	SW	available	-0.00345063	0
walker-walk-backwards	R4	P	P	P-NULL	R1/2	available	-0.143572	0
walker-walk-backwards	R4	P	P	P-NULL	PRseq	available	NA	5
walker-run-backwards	mt30-48M	P	P	P-p1	T	available	0.620507	31
walker-run-backwards	mt30-48M	P	P	P-p1	TS_C	available	0.634464	31
walker-run-backwards	mt30-48M	P	P	P-p1	SW	available	0.621195	32
walker-run-backwards	mt30-48M	P	P	P-p1	R1/2	available	0.439384	31
walker-run-backwards	mt30-48M	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	mt30-48M	P	P	P-NULL	T	available	-1.11723	0
walker-run-backwards	mt30-48M	P	P	P-NULL	TS_C	available	-0.650689	0
walker-run-backwards	mt30-48M	P	P	P-NULL	SW	available	-0.00393666	0
walker-run-backwards	mt30-48M	P	P	P-NULL	R1/2	available	-0.141636	0
walker-run-backwards	mt30-48M	P	P	P-NULL	PRseq	available	NA	1
walker-run-backwards	mt30-317M	P	P	P-p1	T	available	0.81309	32
walker-run-backwards	mt30-317M	P	P	P-p1	TS_C	available	0.829363	32
walker-run-backwards	mt30-317M	P	P	P-p1	SW	available	0.787972	32
walker-run-backwards	mt30-317M	P	P	P-p1	R1/2	available	0.540333	31
walker-run-backwards	mt30-317M	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	mt30-317M	P	P	P-NULL	T	available	-1.8823	0
walker-run-backwards	mt30-317M	P	P	P-NULL	TS_C	available	-0.921471	0
walker-run-backwards	mt30-317M	P	P	P-NULL	SW	available	-0.00409497	0
walker-run-backwards	mt30-317M	P	P	P-NULL	R1/2	available	-0.142257	0
walker-run-backwards	mt30-317M	P	P	P-NULL	PRseq	available	NA	3
walker-run-backwards	ST	P	P	P-p1	T	available	0.442062	32
walker-run-backwards	ST	P	P	P-p1	TS_C	available	0.475812	32
walker-run-backwards	ST	P	P	P-p1	SW	available	0.45102	32
walker-run-backwards	ST	P	P	P-p1	R1/2	available	0.395338	31
walker-run-backwards	ST	P	P	P-p1	PRseq	available	NA	31
walker-run-backwards	ST	P	P	P-NULL	T	available	-0.715041	0
walker-run-backwards	ST	P	P	P-NULL	TS_C	available	-0.452392	0
walker-run-backwards	ST	P	P	P-NULL	SW	available	-0.00398942	0
walker-run-backwards	ST	P	P	P-NULL	R1/2	available	-0.141609	0
walker-run-backwards	ST	P	P	P-NULL	PRseq	available	NA	5
walker-run-backwards	R0	P	P	P-p1	T	available	0.348572	31
walker-run-backwards	R0	P	P	P-p1	TS_C	available	0.405226	31
walker-run-backwards	R0	P	P	P-p1	SW	available	0.367778	32
walker-run-backwards	R0	P	P	P-p1	R1/2	available	0.293984	31
walker-run-backwards	R0	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R0	P	P	P-NULL	T	available	-1.85169	0
walker-run-backwards	R0	P	P	P-NULL	TS_C	available	-0.429141	0
walker-run-backwards	R0	P	P	P-NULL	SW	available	-0.00338309	0
walker-run-backwards	R0	P	P	P-NULL	R1/2	available	-0.140406	0
walker-run-backwards	R0	P	P	P-NULL	PRseq	available	NA	4
walker-run-backwards	R1	P	P	P-p1	T	available	0.389512	31
walker-run-backwards	R1	P	P	P-p1	TS_C	available	0.412446	31
walker-run-backwards	R1	P	P	P-p1	SW	available	0.388766	31
walker-run-backwards	R1	P	P	P-p1	R1/2	available	0.283959	31
walker-run-backwards	R1	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R1	P	P	P-NULL	T	available	-0.881603	0
walker-run-backwards	R1	P	P	P-NULL	TS_C	available	-0.417958	0
walker-run-backwards	R1	P	P	P-NULL	SW	available	-0.00338636	0
walker-run-backwards	R1	P	P	P-NULL	R1/2	available	-0.142128	0
walker-run-backwards	R1	P	P	P-NULL	PRseq	available	NA	3
walker-run-backwards	R2	P	P	P-p1	T	available	0.407578	32
walker-run-backwards	R2	P	P	P-p1	TS_C	available	0.465919	32
walker-run-backwards	R2	P	P	P-p1	SW	available	0.417854	32
walker-run-backwards	R2	P	P	P-p1	R1/2	available	0.319731	31
walker-run-backwards	R2	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R2	P	P	P-NULL	T	available	-2.13256	0
walker-run-backwards	R2	P	P	P-NULL	TS_C	available	-0.500061	0
walker-run-backwards	R2	P	P	P-NULL	SW	available	-0.00342013	0
walker-run-backwards	R2	P	P	P-NULL	R1/2	available	-0.141002	0
walker-run-backwards	R2	P	P	P-NULL	PRseq	available	NA	3
walker-run-backwards	R3	P	P	P-p1	T	available	0.876308	30
walker-run-backwards	R3	P	P	P-p1	TS_C	available	1.00499	31
walker-run-backwards	R3	P	P	P-p1	SW	available	0.932588	32
walker-run-backwards	R3	P	P	P-p1	R1/2	available	0.597831	31
walker-run-backwards	R3	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R3	P	P	P-NULL	T	available	-13.9973	0
walker-run-backwards	R3	P	P	P-NULL	TS_C	available	-1.04089	0
walker-run-backwards	R3	P	P	P-NULL	SW	available	-0.00371182	0
walker-run-backwards	R3	P	P	P-NULL	R1/2	available	-0.139679	0
walker-run-backwards	R3	P	P	P-NULL	PRseq	available	NA	4
walker-run-backwards	R3c	P	P	P-p1	T	available	0.974318	31
walker-run-backwards	R3c	P	P	P-p1	TS_C	available	1.1019	32
walker-run-backwards	R3c	P	P	P-p1	SW	available	1.01496	32
walker-run-backwards	R3c	P	P	P-p1	R1/2	available	0.63243	31
walker-run-backwards	R3c	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R3c	P	P	P-NULL	T	available	-15.6156	0
walker-run-backwards	R3c	P	P	P-NULL	TS_C	available	-1.21085	0
walker-run-backwards	R3c	P	P	P-NULL	SW	available	-0.00370868	0
walker-run-backwards	R3c	P	P	P-NULL	R1/2	available	-0.139925	0
walker-run-backwards	R3c	P	P	P-NULL	PRseq	available	NA	4
walker-run-backwards	R4	P	P	P-p1	T	available	2.04346	32
walker-run-backwards	R4	P	P	P-p1	TS_C	available	2.04379	32
walker-run-backwards	R4	P	P	P-p1	SW	available	2.03837	32
walker-run-backwards	R4	P	P	P-p1	R1/2	available	0.940217	31
walker-run-backwards	R4	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R4	P	P	P-NULL	T	available	-11.2278	0
walker-run-backwards	R4	P	P	P-NULL	TS_C	available	-3.59525	0
walker-run-backwards	R4	P	P	P-NULL	SW	available	-0.00351082	0
walker-run-backwards	R4	P	P	P-NULL	R1/2	available	-0.140373	0
walker-run-backwards	R4	P	P	P-NULL	PRseq	available	NA	5
reacher-three-easy	mt30-48M	P	P	P-p1	T	available	3.33456	32
reacher-three-easy	mt30-48M	P	P	P-p1	TS_C	available	3.38264	32
reacher-three-easy	mt30-48M	P	P	P-p1	SW	available	3.40821	32
reacher-three-easy	mt30-48M	P	P	P-p1	R1/2	available	1.50404	32
reacher-three-easy	mt30-48M	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	mt30-48M	P	P	P-NULL	T	available	-33.4955	0
reacher-three-easy	mt30-48M	P	P	P-NULL	TS_C	available	-3.87093	0
reacher-three-easy	mt30-48M	P	P	P-NULL	SW	available	-0.00489401	0
reacher-three-easy	mt30-48M	P	P	P-NULL	R1/2	available	-0.139804	0
reacher-three-easy	mt30-48M	P	P	P-NULL	PRseq	available	NA	2
reacher-three-easy	mt30-317M	P	P	P-p1	T	available	3.45384	32
reacher-three-easy	mt30-317M	P	P	P-p1	TS_C	available	3.59793	32
reacher-three-easy	mt30-317M	P	P	P-p1	SW	available	3.59294	32
reacher-three-easy	mt30-317M	P	P	P-p1	R1/2	available	1.56545	32
reacher-three-easy	mt30-317M	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	mt30-317M	P	P	P-NULL	T	available	-33.5655	0
reacher-three-easy	mt30-317M	P	P	P-NULL	TS_C	available	-3.83961	0
reacher-three-easy	mt30-317M	P	P	P-NULL	SW	available	-0.00545655	0
reacher-three-easy	mt30-317M	P	P	P-NULL	R1/2	available	-0.139509	0
reacher-three-easy	mt30-317M	P	P	P-NULL	PRseq	available	NA	4
reacher-three-easy	ST	P	P	P-p1	T	available	4.24347	32
reacher-three-easy	ST	P	P	P-p1	TS_C	available	4.32439	32
reacher-three-easy	ST	P	P	P-p1	SW	available	4.30154	32
reacher-three-easy	ST	P	P	P-p1	R1/2	available	1.71879	32
reacher-three-easy	ST	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	ST	P	P	P-NULL	T	available	-26.8094	0
reacher-three-easy	ST	P	P	P-NULL	TS_C	available	-4.71176	0
reacher-three-easy	ST	P	P	P-NULL	SW	available	-0.0056329	0
reacher-three-easy	ST	P	P	P-NULL	R1/2	available	-0.138526	0
reacher-three-easy	ST	P	P	P-NULL	PRseq	available	NA	3
reacher-three-easy	R0	P	P	P-p1	T	available	4.55634	32
reacher-three-easy	R0	P	P	P-p1	TS_C	available	4.55634	32
reacher-three-easy	R0	P	P	P-p1	SW	available	4.58816	32
reacher-three-easy	R0	P	P	P-p1	R1/2	available	1.7457	32
reacher-three-easy	R0	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R0	P	P	P-NULL	T	available	-1397.38	0
reacher-three-easy	R0	P	P	P-NULL	TS_C	available	-1397.38	0
reacher-three-easy	R0	P	P	P-NULL	SW	available	-0.00537354	0
reacher-three-easy	R0	P	P	P-NULL	R1/2	available	-0.138097	0
reacher-three-easy	R0	P	P	P-NULL	PRseq	available	NA	3
reacher-three-easy	R1	P	P	P-p1	T	available	4.35254	32
reacher-three-easy	R1	P	P	P-p1	TS_C	available	4.35254	32
reacher-three-easy	R1	P	P	P-p1	SW	available	4.38483	32
reacher-three-easy	R1	P	P	P-p1	R1/2	available	1.69413	32
reacher-three-easy	R1	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R1	P	P	P-NULL	T	available	-1168.06	0
reacher-three-easy	R1	P	P	P-NULL	TS_C	available	-1168.06	0
reacher-three-easy	R1	P	P	P-NULL	SW	available	-0.00518337	0
reacher-three-easy	R1	P	P	P-NULL	R1/2	available	-0.138043	0
reacher-three-easy	R1	P	P	P-NULL	PRseq	available	NA	4
reacher-three-easy	R2	P	P	P-p1	T	available	4.55642	32
reacher-three-easy	R2	P	P	P-p1	TS_C	available	4.55642	32
reacher-three-easy	R2	P	P	P-p1	SW	available	4.58698	32
reacher-three-easy	R2	P	P	P-p1	R1/2	available	1.7456	32
reacher-three-easy	R2	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R2	P	P	P-NULL	T	available	-1404.64	0
reacher-three-easy	R2	P	P	P-NULL	TS_C	available	-1404.64	0
reacher-three-easy	R2	P	P	P-NULL	SW	available	-0.00537397	0
reacher-three-easy	R2	P	P	P-NULL	R1/2	available	-0.138131	0
reacher-three-easy	R2	P	P	P-NULL	PRseq	available	NA	3
reacher-three-easy	R3	P	P	P-p1	T	available	4.67583	32
reacher-three-easy	R3	P	P	P-p1	TS_C	available	4.67811	32
reacher-three-easy	R3	P	P	P-p1	SW	available	4.67546	32
reacher-three-easy	R3	P	P	P-p1	R1/2	available	1.76006	32
reacher-three-easy	R3	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R3	P	P	P-NULL	T	available	-2330.46	0
reacher-three-easy	R3	P	P	P-NULL	TS_C	available	-8.68158	0
reacher-three-easy	R3	P	P	P-NULL	SW	available	-0.00555711	0
reacher-three-easy	R3	P	P	P-NULL	R1/2	available	-0.138819	0
reacher-three-easy	R3	P	P	P-NULL	PRseq	available	NA	4
reacher-three-easy	R3c	P	P	P-p1	T	available	4.67636	32
reacher-three-easy	R3c	P	P	P-p1	TS_C	available	4.67846	32
reacher-three-easy	R3c	P	P	P-p1	SW	available	4.67484	32
reacher-three-easy	R3c	P	P	P-p1	R1/2	available	1.76006	32
reacher-three-easy	R3c	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R3c	P	P	P-NULL	T	available	-2407.63	0
reacher-three-easy	R3c	P	P	P-NULL	TS_C	available	-8.6746	0
reacher-three-easy	R3c	P	P	P-NULL	SW	available	-0.0055572	0
reacher-three-easy	R3c	P	P	P-NULL	R1/2	available	-0.138738	0
reacher-three-easy	R3c	P	P	P-NULL	PRseq	available	NA	4
reacher-three-easy	R4	P	P	P-p1	T	available	4.64896	32
reacher-three-easy	R4	P	P	P-p1	TS_C	available	4.64896	32
reacher-three-easy	R4	P	P	P-p1	SW	available	4.64769	32
reacher-three-easy	R4	P	P	P-p1	R1/2	available	1.75784	32
reacher-three-easy	R4	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R4	P	P	P-NULL	T	available	-361.374	0
reacher-three-easy	R4	P	P	P-NULL	TS_C	available	-361.374	0
reacher-three-easy	R4	P	P	P-NULL	SW	available	-0.00423103	0
reacher-three-easy	R4	P	P	P-NULL	R1/2	available	-0.139991	0
reacher-three-easy	R4	P	P	P-NULL	PRseq	available	NA	3
cheetah-run	mt30-48M	P	P	P-p1	T	available	0.966508	32
cheetah-run	mt30-48M	P	P	P-p1	TS_C	available	1.53463	32
cheetah-run	mt30-48M	P	P	P-p1	SW	available	1.46737	32
cheetah-run	mt30-48M	P	P	P-p1	R1/2	available	0.963973	32
cheetah-run	mt30-48M	P	P	P-p1	PRseq	available	NA	32
cheetah-run	mt30-48M	P	P	P-NULL	T	available	-1.99629	0
cheetah-run	mt30-48M	P	P	P-NULL	TS_C	available	-1.13884	0
cheetah-run	mt30-48M	P	P	P-NULL	SW	available	-0.0038211	0
cheetah-run	mt30-48M	P	P	P-NULL	R1/2	available	-0.140203	0
cheetah-run	mt30-48M	P	P	P-NULL	PRseq	available	NA	5
cheetah-run	mt30-317M	P	P	P-p1	T	available	1.11317	32
cheetah-run	mt30-317M	P	P	P-p1	TS_C	available	1.56632	32
cheetah-run	mt30-317M	P	P	P-p1	SW	available	1.46008	32
cheetah-run	mt30-317M	P	P	P-p1	R1/2	available	0.951151	32
cheetah-run	mt30-317M	P	P	P-p1	PRseq	available	NA	32
cheetah-run	mt30-317M	P	P	P-NULL	T	available	-2.24259	0
cheetah-run	mt30-317M	P	P	P-NULL	TS_C	available	-1.16485	0
cheetah-run	mt30-317M	P	P	P-NULL	SW	available	-0.0039356	0
cheetah-run	mt30-317M	P	P	P-NULL	R1/2	available	-0.138562	0
cheetah-run	mt30-317M	P	P	P-NULL	PRseq	available	NA	3
cheetah-run	ST	P	P	P-p1	T	available	1.25778	32
cheetah-run	ST	P	P	P-p1	TS_C	available	2.07511	32
cheetah-run	ST	P	P	P-p1	SW	available	2.00788	32
cheetah-run	ST	P	P	P-p1	R1/2	available	1.14507	32
cheetah-run	ST	P	P	P-p1	PRseq	available	NA	32
cheetah-run	ST	P	P	P-NULL	T	available	-2.52424	0
cheetah-run	ST	P	P	P-NULL	TS_C	available	-1.11561	0
cheetah-run	ST	P	P	P-NULL	SW	available	-0.00406862	0
cheetah-run	ST	P	P	P-NULL	R1/2	available	-0.142293	0
cheetah-run	ST	P	P	P-NULL	PRseq	available	NA	3
cheetah-run	R0	P	P	P-p1	T	available	4.09069	32
cheetah-run	R0	P	P	P-p1	TS_C	available	4.09069	32
cheetah-run	R0	P	P	P-p1	SW	available	4.11501	32
cheetah-run	R0	P	P	P-p1	R1/2	available	1.65237	32
cheetah-run	R0	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R0	P	P	P-NULL	T	available	-311.351	0
cheetah-run	R0	P	P	P-NULL	TS_C	available	-311.351	0
cheetah-run	R0	P	P	P-NULL	SW	available	-0.0046854	0
cheetah-run	R0	P	P	P-NULL	R1/2	available	-0.139048	0
cheetah-run	R0	P	P	P-NULL	PRseq	available	NA	4
cheetah-run	R1	P	P	P-p1	T	available	0.0143821	24
cheetah-run	R1	P	P	P-p1	TS_C	available	0.800842	30
cheetah-run	R1	P	P	P-p1	SW	available	0.856893	32
cheetah-run	R1	P	P	P-p1	R1/2	available	0.681721	32
cheetah-run	R1	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R1	P	P	P-NULL	T	available	-0.0416851	0
cheetah-run	R1	P	P	P-NULL	TS_C	available	-0.534048	0
cheetah-run	R1	P	P	P-NULL	SW	available	-0.00649641	0
cheetah-run	R1	P	P	P-NULL	R1/2	available	-0.139128	0
cheetah-run	R1	P	P	P-NULL	PRseq	available	NA	3
cheetah-run	R2	P	P	P-p1	T	available	4.10302	32
cheetah-run	R2	P	P	P-p1	TS_C	available	4.10302	32
cheetah-run	R2	P	P	P-p1	SW	available	4.12192	32
cheetah-run	R2	P	P	P-p1	R1/2	available	1.65219	32
cheetah-run	R2	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R2	P	P	P-NULL	T	available	-317.424	0
cheetah-run	R2	P	P	P-NULL	TS_C	available	-317.424	0
cheetah-run	R2	P	P	P-NULL	SW	available	-0.0046902	0
cheetah-run	R2	P	P	P-NULL	R1/2	available	-0.139199	0
cheetah-run	R2	P	P	P-NULL	PRseq	available	NA	5
cheetah-run	R3	P	P	P-p1	T	available	4.40673	32
cheetah-run	R3	P	P	P-p1	TS_C	available	4.4447	32
cheetah-run	R3	P	P	P-p1	SW	available	4.4187	32
cheetah-run	R3	P	P	P-p1	R1/2	available	1.70836	32
cheetah-run	R3	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R3	P	P	P-NULL	T	available	-636.398	0
cheetah-run	R3	P	P	P-NULL	TS_C	available	-6.3004	0
cheetah-run	R3	P	P	P-NULL	SW	available	-0.00520752	0
cheetah-run	R3	P	P	P-NULL	R1/2	available	-0.140754	0
cheetah-run	R3	P	P	P-NULL	PRseq	available	NA	6
cheetah-run	R3c	P	P	P-p1	T	available	4.41278	32
cheetah-run	R3c	P	P	P-p1	TS_C	available	4.45143	32
cheetah-run	R3c	P	P	P-p1	SW	available	4.4257	32
cheetah-run	R3c	P	P	P-p1	R1/2	available	1.70798	32
cheetah-run	R3c	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R3c	P	P	P-NULL	T	available	-658.99	0
cheetah-run	R3c	P	P	P-NULL	TS_C	available	-6.34769	0
cheetah-run	R3c	P	P	P-NULL	SW	available	-0.0052084	0
cheetah-run	R3c	P	P	P-NULL	R1/2	available	-0.140722	0
cheetah-run	R3c	P	P	P-NULL	PRseq	available	NA	6
cheetah-run	R4	P	P	P-p1	T	available	4.6571	32
cheetah-run	R4	P	P	P-p1	TS_C	available	4.6571	32
cheetah-run	R4	P	P	P-p1	SW	available	4.65655	32
cheetah-run	R4	P	P	P-p1	R1/2	available	1.7583	32
cheetah-run	R4	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R4	P	P	P-NULL	T	available	-35.971	0
cheetah-run	R4	P	P	P-NULL	TS_C	available	-35.971	0
cheetah-run	R4	P	P	P-NULL	SW	available	-0.00359024	0
cheetah-run	R4	P	P	P-NULL	R1/2	available	-0.142538	0
cheetah-run	R4	P	P	P-NULL	PRseq	available	NA	2
hopper-stand	mt30-48M	P	P	P-p1	T	available	2.24576	31
hopper-stand	mt30-48M	P	P	P-p1	TS_C	available	2.34421	31
hopper-stand	mt30-48M	P	P	P-p1	SW	available	2.26063	31
hopper-stand	mt30-48M	P	P	P-p1	R1/2	available	1.15555	31
hopper-stand	mt30-48M	P	P	P-p1	PRseq	available	NA	31
hopper-stand	mt30-48M	P	P	P-NULL	T	available	-15.8161	0
hopper-stand	mt30-48M	P	P	P-NULL	TS_C	available	-2.417	0
hopper-stand	mt30-48M	P	P	P-NULL	SW	available	-0.00481325	0
hopper-stand	mt30-48M	P	P	P-NULL	R1/2	available	-0.146121	0
hopper-stand	mt30-48M	P	P	P-NULL	PRseq	available	NA	1
hopper-stand	mt30-317M	P	P	P-p1	T	available	2.51361	31
hopper-stand	mt30-317M	P	P	P-p1	TS_C	available	2.60839	31
hopper-stand	mt30-317M	P	P	P-p1	SW	available	2.51998	31
hopper-stand	mt30-317M	P	P	P-p1	R1/2	available	1.23668	31
hopper-stand	mt30-317M	P	P	P-p1	PRseq	available	NA	31
hopper-stand	mt30-317M	P	P	P-NULL	T	available	-25.3572	0
hopper-stand	mt30-317M	P	P	P-NULL	TS_C	available	-2.74456	0
hopper-stand	mt30-317M	P	P	P-NULL	SW	available	-0.0051514	0
hopper-stand	mt30-317M	P	P	P-NULL	R1/2	available	-0.146603	0
hopper-stand	mt30-317M	P	P	P-NULL	PRseq	available	NA	2
hopper-stand	ST	P	P	P-p1	T	available	1.91541	31
hopper-stand	ST	P	P	P-p1	TS_C	available	2.11803	31
hopper-stand	ST	P	P	P-p1	SW	available	1.96188	31
hopper-stand	ST	P	P	P-p1	R1/2	available	1.08638	31
hopper-stand	ST	P	P	P-p1	PRseq	available	NA	31
hopper-stand	ST	P	P	P-NULL	T	available	-11.4389	0
hopper-stand	ST	P	P	P-NULL	TS_C	available	-1.82561	0
hopper-stand	ST	P	P	P-NULL	SW	available	-0.00486964	0
hopper-stand	ST	P	P	P-NULL	R1/2	available	-0.146008	0
hopper-stand	ST	P	P	P-NULL	PRseq	available	NA	0
hopper-stand	R0	P	P	P-p1	T	available	3.12381	31
hopper-stand	R0	P	P	P-p1	TS_C	available	3.12381	31
hopper-stand	R0	P	P	P-p1	SW	available	3.41085	31
hopper-stand	R0	P	P	P-p1	R1/2	available	1.42611	31
hopper-stand	R0	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R0	P	P	P-NULL	T	available	-584.979	0
hopper-stand	R0	P	P	P-NULL	TS_C	available	-584.979	0
hopper-stand	R0	P	P	P-NULL	SW	available	-0.00524911	0
hopper-stand	R0	P	P	P-NULL	R1/2	available	-0.146061	0
hopper-stand	R0	P	P	P-NULL	PRseq	available	NA	0
hopper-stand	R1	P	P	P-p1	T	available	1.3486	31
hopper-stand	R1	P	P	P-p1	TS_C	available	1.43739	31
hopper-stand	R1	P	P	P-p1	SW	available	1.38048	31
hopper-stand	R1	P	P	P-p1	R1/2	available	0.780308	31
hopper-stand	R1	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R1	P	P	P-NULL	T	available	-9.89511	0
hopper-stand	R1	P	P	P-NULL	TS_C	available	-1.52955	0
hopper-stand	R1	P	P	P-NULL	SW	available	-0.00367165	0
hopper-stand	R1	P	P	P-NULL	R1/2	available	-0.143744	0
hopper-stand	R1	P	P	P-NULL	PRseq	available	NA	2
hopper-stand	R2	P	P	P-p1	T	available	3.11999	31
hopper-stand	R2	P	P	P-p1	TS_C	available	3.11999	31
hopper-stand	R2	P	P	P-p1	SW	available	3.41274	31
hopper-stand	R2	P	P	P-p1	R1/2	available	1.42293	31
hopper-stand	R2	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R2	P	P	P-NULL	T	available	-567.842	0
hopper-stand	R2	P	P	P-NULL	TS_C	available	-567.842	0
hopper-stand	R2	P	P	P-NULL	SW	available	-0.00524527	0
hopper-stand	R2	P	P	P-NULL	R1/2	available	-0.14582	0
hopper-stand	R2	P	P	P-NULL	PRseq	available	NA	0
hopper-stand	R3	P	P	P-p1	T	available	3.11272	30
hopper-stand	R3	P	P	P-p1	TS_C	available	3.11272	30
hopper-stand	R3	P	P	P-p1	SW	available	3.80537	31
hopper-stand	R3	P	P	P-p1	R1/2	available	1.51754	31
hopper-stand	R3	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R3	P	P	P-NULL	T	available	-896.688	0
hopper-stand	R3	P	P	P-NULL	TS_C	available	-896.688	0
hopper-stand	R3	P	P	P-NULL	SW	available	-0.00564169	0
hopper-stand	R3	P	P	P-NULL	R1/2	available	-0.144585	0
hopper-stand	R3	P	P	P-NULL	PRseq	available	NA	1
hopper-stand	R3c	P	P	P-p1	T	available	3.12303	30
hopper-stand	R3c	P	P	P-p1	TS_C	available	3.12303	30
hopper-stand	R3c	P	P	P-p1	SW	available	3.81021	31
hopper-stand	R3c	P	P	P-p1	R1/2	available	1.51763	31
hopper-stand	R3c	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R3c	P	P	P-NULL	T	available	-891.546	0
hopper-stand	R3c	P	P	P-NULL	TS_C	available	-891.546	0
hopper-stand	R3c	P	P	P-NULL	SW	available	-0.00563697	0
hopper-stand	R3c	P	P	P-NULL	R1/2	available	-0.144412	0
hopper-stand	R3c	P	P	P-NULL	PRseq	available	NA	1
hopper-stand	R4	P	P	P-p1	T	available	4.05581	31
hopper-stand	R4	P	P	P-p1	TS_C	available	4.05573	31
hopper-stand	R4	P	P	P-p1	SW	available	4.05813	31
hopper-stand	R4	P	P	P-p1	R1/2	available	1.57179	31
hopper-stand	R4	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R4	P	P	P-NULL	T	available	-28.4852	0
hopper-stand	R4	P	P	P-NULL	TS_C	available	-7.0187	0
hopper-stand	R4	P	P	P-NULL	SW	available	-0.00352962	0
hopper-stand	R4	P	P	P-NULL	R1/2	available	-0.142008	0
hopper-stand	R4	P	P	P-NULL	PRseq	available	NA	3
finger-spin	mt30-48M	P	P	P-p1	T	available	0.894501	32
finger-spin	mt30-48M	P	P	P-p1	TS_C	available	1.17953	32
finger-spin	mt30-48M	P	P	P-p1	SW	available	1.09374	32
finger-spin	mt30-48M	P	P	P-p1	R1/2	available	0.830209	32
finger-spin	mt30-48M	P	P	P-p1	PRseq	available	NA	32
finger-spin	mt30-48M	P	P	P-NULL	T	available	-3.37006	0
finger-spin	mt30-48M	P	P	P-NULL	TS_C	available	-1.03615	0
finger-spin	mt30-48M	P	P	P-NULL	SW	available	-0.00444759	0
finger-spin	mt30-48M	P	P	P-NULL	R1/2	available	-0.142015	0
finger-spin	mt30-48M	P	P	P-NULL	PRseq	available	NA	5
finger-spin	mt30-317M	P	P	P-p1	T	available	1.1058	32
finger-spin	mt30-317M	P	P	P-p1	TS_C	available	1.32729	32
finger-spin	mt30-317M	P	P	P-p1	SW	available	1.1962	32
finger-spin	mt30-317M	P	P	P-p1	R1/2	available	0.898166	32
finger-spin	mt30-317M	P	P	P-p1	PRseq	available	NA	32
finger-spin	mt30-317M	P	P	P-NULL	T	available	-5.19736	0
finger-spin	mt30-317M	P	P	P-NULL	TS_C	available	-1.25305	0
finger-spin	mt30-317M	P	P	P-NULL	SW	available	-0.00492622	0
finger-spin	mt30-317M	P	P	P-NULL	R1/2	available	-0.142752	0
finger-spin	mt30-317M	P	P	P-NULL	PRseq	available	NA	2
finger-spin	ST	P	P	P-p1	T	available	1.54467	32
finger-spin	ST	P	P	P-p1	TS_C	available	1.76032	32
finger-spin	ST	P	P	P-p1	SW	available	1.65289	32
finger-spin	ST	P	P	P-p1	R1/2	available	1.07975	32
finger-spin	ST	P	P	P-p1	PRseq	available	NA	32
finger-spin	ST	P	P	P-NULL	T	available	-6.4345	0
finger-spin	ST	P	P	P-NULL	TS_C	available	-1.46406	0
finger-spin	ST	P	P	P-NULL	SW	available	-0.00482049	0
finger-spin	ST	P	P	P-NULL	R1/2	available	-0.140106	0
finger-spin	ST	P	P	P-NULL	PRseq	available	NA	1
finger-spin	R0	P	P	P-p1	T	available	2.82626	32
finger-spin	R0	P	P	P-p1	TS_C	available	3.08144	32
finger-spin	R0	P	P	P-p1	SW	available	3.25701	32
finger-spin	R0	P	P	P-p1	R1/2	available	1.37405	32
finger-spin	R0	P	P	P-p1	PRseq	available	NA	32
finger-spin	R0	P	P	P-NULL	T	available	-127.07	0
finger-spin	R0	P	P	P-NULL	TS_C	available	-0.99502	0
finger-spin	R0	P	P	P-NULL	SW	available	-0.00511338	0
finger-spin	R0	P	P	P-NULL	R1/2	available	-0.141683	0
finger-spin	R0	P	P	P-NULL	PRseq	available	NA	0
finger-spin	R1	P	P	P-p1	T	available	1.5292	31
finger-spin	R1	P	P	P-p1	TS_C	available	1.94068	32
finger-spin	R1	P	P	P-p1	SW	available	1.95613	32
finger-spin	R1	P	P	P-p1	R1/2	available	0.936914	32
finger-spin	R1	P	P	P-p1	PRseq	available	NA	32
finger-spin	R1	P	P	P-NULL	T	available	-45.8569	0
finger-spin	R1	P	P	P-NULL	TS_C	available	-0.722736	0
finger-spin	R1	P	P	P-NULL	SW	available	-0.00446476	0
finger-spin	R1	P	P	P-NULL	R1/2	available	-0.143474	0
finger-spin	R1	P	P	P-NULL	PRseq	available	NA	0
finger-spin	R2	P	P	P-p1	T	available	2.83272	32
finger-spin	R2	P	P	P-p1	TS_C	available	3.08133	32
finger-spin	R2	P	P	P-p1	SW	available	3.26348	32
finger-spin	R2	P	P	P-p1	R1/2	available	1.37452	32
finger-spin	R2	P	P	P-p1	PRseq	available	NA	32
finger-spin	R2	P	P	P-NULL	T	available	-127.871	0
finger-spin	R2	P	P	P-NULL	TS_C	available	-0.987621	0
finger-spin	R2	P	P	P-NULL	SW	available	-0.005112	0
finger-spin	R2	P	P	P-NULL	R1/2	available	-0.140768	0
finger-spin	R2	P	P	P-NULL	PRseq	available	NA	0
finger-spin	R3	P	P	P-p1	T	available	3.55259	32
finger-spin	R3	P	P	P-p1	TS_C	available	3.55259	32
finger-spin	R3	P	P	P-p1	SW	available	3.54523	32
finger-spin	R3	P	P	P-p1	R1/2	available	1.46093	32
finger-spin	R3	P	P	P-p1	PRseq	available	NA	32
finger-spin	R3	P	P	P-NULL	T	available	-1050.48	0
finger-spin	R3	P	P	P-NULL	TS_C	available	-1050.48	0
finger-spin	R3	P	P	P-NULL	SW	available	-0.00520794	0
finger-spin	R3	P	P	P-NULL	R1/2	available	-0.141756	0
finger-spin	R3	P	P	P-NULL	PRseq	available	NA	0
finger-spin	R3c	P	P	P-p1	T	available	3.55569	32
finger-spin	R3c	P	P	P-p1	TS_C	available	3.55569	32
finger-spin	R3c	P	P	P-p1	SW	available	3.54781	32
finger-spin	R3c	P	P	P-p1	R1/2	available	1.4597	32
finger-spin	R3c	P	P	P-p1	PRseq	available	NA	32
finger-spin	R3c	P	P	P-NULL	T	available	-1043.35	0
finger-spin	R3c	P	P	P-NULL	TS_C	available	-1043.35	0
finger-spin	R3c	P	P	P-NULL	SW	available	-0.00520641	0
finger-spin	R3c	P	P	P-NULL	R1/2	available	-0.140906	0
finger-spin	R3c	P	P	P-NULL	PRseq	available	NA	1
finger-spin	R4	P	P	P-p1	T	available	4.18368	32
finger-spin	R4	P	P	P-p1	TS_C	available	4.18368	32
finger-spin	R4	P	P	P-p1	SW	available	4.17857	32
finger-spin	R4	P	P	P-p1	R1/2	available	1.62633	32
finger-spin	R4	P	P	P-p1	PRseq	available	NA	32
finger-spin	R4	P	P	P-NULL	T	available	-611.136	0
finger-spin	R4	P	P	P-NULL	TS_C	available	-611.136	0
finger-spin	R4	P	P	P-NULL	SW	available	-0.00458923	0
finger-spin	R4	P	P	P-NULL	R1/2	available	-0.139231	0
finger-spin	R4	P	P	P-NULL	PRseq	available	NA	2


==> anc/l-003.tsv <==
task	scorer	role	G_origin	H	origin_sum	mean_ascending_midrank	first_rank_frequency	configuration_key
walker-stand	mt30-48M	P	0.774788	NA	16000	99.8693	0.127375	Q2F / walker-stand / mt30-48M / P
walker-stand	mt30-48M	P	0.803051	1.6061	16000	99.8693	0.127375	Q2F / walker-stand / mt30-48M / P
walker-stand	mt30-48M	P	0.813023	NA	16000	99.8693	0.127375	Q2F / walker-stand / mt30-48M / P
walker-stand	mt30-48M	P	0.524094	NA	16000	99.8693	0.127375	Q2F / walker-stand / mt30-48M / P
walker-stand	mt30-48M	P	NA	NA	16000	99.8693	0.127375	Q2F / walker-stand / mt30-48M / P
walker-stand	mt30-48M	P	-2.48463	NA	32000	64.3667	0.0073125	Q2F / walker-stand / mt30-48M / P
walker-stand	mt30-48M	P	-0.941023	NA	32000	64.3667	0.0073125	Q2F / walker-stand / mt30-48M / P
walker-stand	mt30-48M	P	-0.00430378	NA	32000	64.3667	0.0073125	Q2F / walker-stand / mt30-48M / P
walker-stand	mt30-48M	P	-0.143274	NA	32000	64.3667	0.0073125	Q2F / walker-stand / mt30-48M / P
walker-stand	mt30-48M	P	NA	NA	32000	64.3667	0.0073125	Q2F / walker-stand / mt30-48M / P
walker-stand	mt30-317M	P	1.00837	NA	16000	102.907	0.15875	Q2F / walker-stand / mt30-317M / P
walker-stand	mt30-317M	P	1.03435	2.06871	16000	102.907	0.15875	Q2F / walker-stand / mt30-317M / P
walker-stand	mt30-317M	P	1.03243	NA	16000	102.907	0.15875	Q2F / walker-stand / mt30-317M / P
walker-stand	mt30-317M	P	0.614204	NA	16000	102.907	0.15875	Q2F / walker-stand / mt30-317M / P
walker-stand	mt30-317M	P	NA	NA	16000	102.907	0.15875	Q2F / walker-stand / mt30-317M / P
walker-stand	mt30-317M	P	-3.84569	NA	32000	64.5132	0.00725	Q2F / walker-stand / mt30-317M / P
walker-stand	mt30-317M	P	-1.20166	NA	32000	64.5132	0.00725	Q2F / walker-stand / mt30-317M / P
walker-stand	mt30-317M	P	-0.00466271	NA	32000	64.5132	0.00725	Q2F / walker-stand / mt30-317M / P
walker-stand	mt30-317M	P	-0.140979	NA	32000	64.5132	0.00725	Q2F / walker-stand / mt30-317M / P
walker-stand	mt30-317M	P	NA	NA	32000	64.5132	0.00725	Q2F / walker-stand / mt30-317M / P
walker-stand	ST	P	0.50434	NA	16000	100.602	0.137896	Q2F / walker-stand / ST / P
walker-stand	ST	P	0.581709	1.16342	16000	100.602	0.137896	Q2F / walker-stand / ST / P
walker-stand	ST	P	0.740512	NA	16000	100.602	0.137896	Q2F / walker-stand / ST / P
walker-stand	ST	P	0.542604	NA	16000	100.602	0.137896	Q2F / walker-stand / ST / P
walker-stand	ST	P	NA	NA	16000	100.602	0.137896	Q2F / walker-stand / ST / P
walker-stand	ST	P	-1.54068	NA	32000	64.2798	0.00765625	Q2F / walker-stand / ST / P
walker-stand	ST	P	-0.660264	NA	32000	64.2798	0.00765625	Q2F / walker-stand / ST / P
walker-stand	ST	P	-0.00413829	NA	32000	64.2798	0.00765625	Q2F / walker-stand / ST / P
walker-stand	ST	P	-0.142295	NA	32000	64.2798	0.00765625	Q2F / walker-stand / ST / P
walker-stand	ST	P	NA	NA	32000	64.2798	0.00765625	Q2F / walker-stand / ST / P
walker-stand	R0	P	0.372865	NA	16000	91.5864	0.050125	Q2F / walker-stand / R0 / P
walker-stand	R0	P	0.427211	0.854423	16000	91.5864	0.050125	Q2F / walker-stand / R0 / P
walker-stand	R0	P	0.410226	NA	16000	91.5864	0.050125	Q2F / walker-stand / R0 / P
walker-stand	R0	P	0.274403	NA	16000	91.5864	0.050125	Q2F / walker-stand / R0 / P
walker-stand	R0	P	NA	NA	16000	91.5864	0.050125	Q2F / walker-stand / R0 / P
walker-stand	R0	P	-1.52866	NA	32000	64.5512	0.00784375	Q2F / walker-stand / R0 / P
walker-stand	R0	P	-0.52036	NA	32000	64.5512	0.00784375	Q2F / walker-stand / R0 / P
walker-stand	R0	P	-0.00325824	NA	32000	64.5512	0.00784375	Q2F / walker-stand / R0 / P
walker-stand	R0	P	-0.140181	NA	32000	64.5512	0.00784375	Q2F / walker-stand / R0 / P
walker-stand	R0	P	NA	NA	32000	64.5512	0.00784375	Q2F / walker-stand / R0 / P
walker-stand	R1	P	0.203994	NA	16000	79.4748	0.0345625	Q2F / walker-stand / R1 / P
walker-stand	R1	P	0.211122	0.422244	16000	79.4748	0.0345625	Q2F / walker-stand / R1 / P
walker-stand	R1	P	0.198951	NA	16000	79.4748	0.0345625	Q2F / walker-stand / R1 / P
walker-stand	R1	P	0.0952122	NA	16000	79.4748	0.0345625	Q2F / walker-stand / R1 / P
walker-stand	R1	P	NA	NA	16000	79.4748	0.0345625	Q2F / walker-stand / R1 / P
walker-stand	R1	P	-0.353831	NA	32000	64.4279	0.0075	Q2F / walker-stand / R1 / P
walker-stand	R1	P	-0.188482	NA	32000	64.4279	0.0075	Q2F / walker-stand / R1 / P
walker-stand	R1	P	-0.00307713	NA	32000	64.4279	0.0075	Q2F / walker-stand / R1 / P
walker-stand	R1	P	-0.14266	NA	32000	64.4279	0.0075	Q2F / walker-stand / R1 / P
walker-stand	R1	P	NA	NA	32000	64.4279	0.0075	Q2F / walker-stand / R1 / P
walker-stand	R2	P	0.426102	NA	16000	94.9804	0.0610625	Q2F / walker-stand / R2 / P
walker-stand	R2	P	0.490567	0.981135	16000	94.9804	0.0610625	Q2F / walker-stand / R2 / P
walker-stand	R2	P	0.507499	NA	16000	94.9804	0.0610625	Q2F / walker-stand / R2 / P
walker-stand	R2	P	0.344563	NA	16000	94.9804	0.0610625	Q2F / walker-stand / R2 / P
walker-stand	R2	P	NA	NA	16000	94.9804	0.0610625	Q2F / walker-stand / R2 / P
walker-stand	R2	P	-2.06026	NA	32000	64.5775	0.0078125	Q2F / walker-stand / R2 / P
walker-stand	R2	P	-0.645684	NA	32000	64.5775	0.0078125	Q2F / walker-stand / R2 / P
walker-stand	R2	P	-0.00329668	NA	32000	64.5775	0.0078125	Q2F / walker-stand / R2 / P
walker-stand	R2	P	-0.139604	NA	32000	64.5775	0.0078125	Q2F / walker-stand / R2 / P
walker-stand	R2	P	NA	NA	32000	64.5775	0.0078125	Q2F / walker-stand / R2 / P
walker-stand	R3	P	1.21744	NA	16000	106.47	0.142	Q2F / walker-stand / R3 / P
walker-stand	R3	P	1.23441	2.46883	16000	106.47	0.142	Q2F / walker-stand / R3 / P
walker-stand	R3	P	1.21652	NA	16000	106.47	0.142	Q2F / walker-stand / R3 / P
walker-stand	R3	P	0.667587	NA	16000	106.47	0.142	Q2F / walker-stand / R3 / P
walker-stand	R3	P	NA	NA	16000	106.47	0.142	Q2F / walker-stand / R3 / P
walker-stand	R3	P	-23.3928	NA	32000	64.3024	0.00725	Q2F / walker-stand / R3 / P
walker-stand	R3	P	-2.05519	NA	32000	64.3024	0.00725	Q2F / walker-stand / R3 / P
walker-stand	R3	P	-0.00371009	NA	32000	64.3024	0.00725	Q2F / walker-stand / R3 / P
walker-stand	R3	P	-0.143516	NA	32000	64.3024	0.00725	Q2F / walker-stand / R3 / P
walker-stand	R3	P	NA	NA	32000	64.3024	0.00725	Q2F / walker-stand / R3 / P
walker-stand	R3c	P	1.31753	NA	16000	108.226	0.162125	Q2F / walker-stand / R3c / P
walker-stand	R3c	P	1.34091	2.68181	16000	108.226	0.162125	Q2F / walker-stand / R3c / P
walker-stand	R3c	P	1.33652	NA	16000	108.226	0.162125	Q2F / walker-stand / R3c / P
walker-stand	R3c	P	0.727805	NA	16000	108.226	0.162125	Q2F / walker-stand / R3c / P
walker-stand	R3c	P	NA	NA	16000	108.226	0.162125	Q2F / walker-stand / R3c / P
walker-stand	R3c	P	-28.6059	NA	32000	64.4219	0.00746875	Q2F / walker-stand / R3c / P
walker-stand	R3c	P	-2.11064	NA	32000	64.4219	0.00746875	Q2F / walker-stand / R3c / P
walker-stand	R3c	P	-0.0037057	NA	32000	64.4219	0.00746875	Q2F / walker-stand / R3c / P
walker-stand	R3c	P	-0.141392	NA	32000	64.4219	0.00746875	Q2F / walker-stand / R3c / P
walker-stand	R3c	P	NA	NA	32000	64.4219	0.00746875	Q2F / walker-stand / R3c / P
walker-stand	R4	P	2.06335	NA	16000	113.139	0.295771	Q2F / walker-stand / R4 / P
walker-stand	R4	P	2.06647	4.13293	16000	113.139	0.295771	Q2F / walker-stand / R4 / P
walker-stand	R4	P	2.06222	NA	16000	113.139	0.295771	Q2F / walker-stand / R4 / P
walker-stand	R4	P	0.968518	NA	16000	113.139	0.295771	Q2F / walker-stand / R4 / P
walker-stand	R4	P	NA	NA	16000	113.139	0.295771	Q2F / walker-stand / R4 / P
walker-stand	R4	P	-23.8116	NA	32000	64.2485	0.00746875	Q2F / walker-stand / R4 / P
walker-stand	R4	P	-3.77296	NA	32000	64.2485	0.00746875	Q2F / walker-stand / R4 / P
walker-stand	R4	P	-0.00357561	NA	32000	64.2485	0.00746875	Q2F / walker-stand / R4 / P
walker-stand	R4	P	-0.142729	NA	32000	64.2485	0.00746875	Q2F / walker-stand / R4 / P
walker-stand	R4	P	NA	NA	32000	64.2485	0.00746875	Q2F / walker-stand / R4 / P
walker-walk	mt30-48M	P	0.704835	NA	16000	99.4951	0.0996458	Q2F / walker-walk / mt30-48M / P
walker-walk	mt30-48M	P	0.720865	1.44173	16000	99.4951	0.0996458	Q2F / walker-walk / mt30-48M / P
walker-walk	mt30-48M	P	0.714426	NA	16000	99.4951	0.0996458	Q2F / walker-walk / mt30-48M / P
walker-walk	mt30-48M	P	0.473745	NA	16000	99.4951	0.0996458	Q2F / walker-walk / mt30-48M / P
walker-walk	mt30-48M	P	NA	NA	16000	99.4951	0.0996458	Q2F / walker-walk / mt30-48M / P
walker-walk	mt30-48M	P	-1.7856	NA	32000	64.387	0.008625	Q2F / walker-walk / mt30-48M / P
walker-walk	mt30-48M	P	-0.843985	NA	32000	64.387	0.008625	Q2F / walker-walk / mt30-48M / P
walker-walk	mt30-48M	P	-0.00392447	NA	32000	64.387	0.008625	Q2F / walker-walk / mt30-48M / P
walker-walk	mt30-48M	P	-0.142662	NA	32000	64.387	0.008625	Q2F / walker-walk / mt30-48M / P
walker-walk	mt30-48M	P	NA	NA	32000	64.387	0.008625	Q2F / walker-walk / mt30-48M / P
walker-walk	mt30-317M	P	0.958689	NA	16000	104.579	0.136333	Q2F / walker-walk / mt30-317M / P
walker-walk	mt30-317M	P	0.977974	1.95595	16000	104.579	0.136333	Q2F / walker-walk / mt30-317M / P
walker-walk	mt30-317M	P	0.939787	NA	16000	104.579	0.136333	Q2F / walker-walk / mt30-317M / P
walker-walk	mt30-317M	P	0.609405	NA	16000	104.579	0.136333	Q2F / walker-walk / mt30-317M / P
walker-walk	mt30-317M	P	NA	NA	16000	104.579	0.136333	Q2F / walker-walk / mt30-317M / P
walker-walk	mt30-317M	P	-2.93882	NA	32000	64.424	0.0080625	Q2F / walker-walk / mt30-317M / P
walker-walk	mt30-317M	P	-1.10755	NA	32000	64.424	0.0080625	Q2F / walker-walk / mt30-317M / P
walker-walk	mt30-317M	P	-0.00429032	NA	32000	64.424	0.0080625	Q2F / walker-walk / mt30-317M / P
walker-walk	mt30-317M	P	-0.141587	NA	32000	64.424	0.0080625	Q2F / walker-walk / mt30-317M / P
walker-walk	mt30-317M	P	NA	NA	32000	64.424	0.0080625	Q2F / walker-walk / mt30-317M / P
walker-walk	ST	P	0.476717	NA	16000	96.2259	0.095375	Q2F / walker-walk / ST / P
walker-walk	ST	P	0.535732	1.07146	16000	96.2259	0.095375	Q2F / walker-walk / ST / P
walker-walk	ST	P	0.522651	NA	16000	96.2259	0.095375	Q2F / walker-walk / ST / P
walker-walk	ST	P	0.425837	NA	16000	96.2259	0.095375	Q2F / walker-walk / ST / P
walker-walk	ST	P	NA	NA	16000	96.2259	0.095375	Q2F / walker-walk / ST / P
walker-walk	ST	P	-1.09066	NA	32000	64.3105	0.00838542	Q2F / walker-walk / ST / P
walker-walk	ST	P	-0.553179	NA	32000	64.3105	0.00838542	Q2F / walker-walk / ST / P
walker-walk	ST	P	-0.00402093	NA	32000	64.3105	0.00838542	Q2F / walker-walk / ST / P
walker-walk	ST	P	-0.142927	NA	32000	64.3105	0.00838542	Q2F / walker-walk / ST / P
walker-walk	ST	P	NA	NA	32000	64.3105	0.00838542	Q2F / walker-walk / ST / P
walker-walk	R0	P	0.417718	NA	16000	94.533	0.0595625	Q2F / walker-walk / R0 / P
walker-walk	R0	P	0.463441	0.926882	16000	94.533	0.0595625	Q2F / walker-walk / R0 / P
walker-walk	R0	P	0.421782	NA	16000	94.533	0.0595625	Q2F / walker-walk / R0 / P
walker-walk	R0	P	0.337176	NA	16000	94.533	0.0595625	Q2F / walker-walk / R0 / P
walker-walk	R0	P	NA	NA	16000	94.533	0.0595625	Q2F / walker-walk / R0 / P
walker-walk	R0	P	-1.47393	NA	32000	64.4595	0.007875	Q2F / walker-walk / R0 / P
walker-walk	R0	P	-0.469272	NA	32000	64.4595	0.007875	Q2F / walker-walk / R0 / P
walker-walk	R0	P	-0.00330101	NA	32000	64.4595	0.007875	Q2F / walker-walk / R0 / P
walker-walk	R0	P	-0.140888	NA	32000	64.4595	0.007875	Q2F / walker-walk / R0 / P
walker-walk	R0	P	NA	NA	32000	64.4595	0.007875	Q2F / walker-walk / R0 / P
walker-walk	R1	P	0.441777	NA	16000	90.5307	0.062875	Q2F / walker-walk / R1 / P
walker-walk	R1	P	0.458258	0.916516	16000	90.5307	0.062875	Q2F / walker-walk / R1 / P
walker-walk	R1	P	0.443669	NA	16000	90.5307	0.062875	Q2F / walker-walk / R1 / P
walker-walk	R1	P	0.287949	NA	16000	90.5307	0.062875	Q2F / walker-walk / R1 / P
walker-walk	R1	P	NA	NA	16000	90.5307	0.062875	Q2F / walker-walk / R1 / P
walker-walk	R1	P	-0.950277	NA	32000	64.4455	0.0078125	Q2F / walker-walk / R1 / P
walker-walk	R1	P	-0.431436	NA	32000	64.4455	0.0078125	Q2F / walker-walk / R1 / P
walker-walk	R1	P	-0.00324655	NA	32000	64.4455	0.0078125	Q2F / walker-walk / R1 / P
walker-walk	R1	P	-0.142517	NA	32000	64.4455	0.0078125	Q2F / walker-walk / R1 / P
walker-walk	R1	P	NA	NA	32000	64.4455	0.0078125	Q2F / walker-walk / R1 / P
walker-walk	R2	P	0.484058	NA	16000	96.4415	0.0593125	Q2F / walker-walk / R2 / P
walker-walk	R2	P	0.517267	1.03453	16000	96.4415	0.0593125	Q2F / walker-walk / R2 / P
walker-walk	R2	P	0.483234	NA	16000	96.4415	0.0593125	Q2F / walker-walk / R2 / P
walker-walk	R2	P	0.367048	NA	16000	96.4415	0.0593125	Q2F / walker-walk / R2 / P
walker-walk	R2	P	NA	NA	16000	96.4415	0.0593125	Q2F / walker-walk / R2 / P
walker-walk	R2	P	-1.67797	NA	32000	64.4151	0.0086875	Q2F / walker-walk / R2 / P
walker-walk	R2	P	-0.579725	NA	32000	64.4151	0.0086875	Q2F / walker-walk / R2 / P
walker-walk	R2	P	-0.00328454	NA	32000	64.4151	0.0086875	Q2F / walker-walk / R2 / P
walker-walk	R2	P	-0.142248	NA	32000	64.4151	0.0086875	Q2F / walker-walk / R2 / P
walker-walk	R2	P	NA	NA	32000	64.4151	0.0086875	Q2F / walker-walk / R2 / P
walker-walk	R3	P	1.07013	NA	16000	106.901	0.146563	Q2F / walker-walk / R3 / P
walker-walk	R3	P	1.14956	2.29913	16000	106.901	0.146563	Q2F / walker-walk / R3 / P
walker-walk	R3	P	1.08539	NA	16000	106.901	0.146563	Q2F / walker-walk / R3 / P
walker-walk	R3	P	0.667865	NA	16000	106.901	0.146563	Q2F / walker-walk / R3 / P
walker-walk	R3	P	NA	NA	16000	106.901	0.146563	Q2F / walker-walk / R3 / P
walker-walk	R3	P	-8.62648	NA	32000	64.4491	0.007875	Q2F / walker-walk / R3 / P
walker-walk	R3	P	-1.2516	NA	32000	64.4491	0.007875	Q2F / walker-walk / R3 / P
walker-walk	R3	P	-0.0034782	NA	32000	64.4491	0.007875	Q2F / walker-walk / R3 / P
walker-walk	R3	P	-0.140608	NA	32000	64.4491	0.007875	Q2F / walker-walk / R3 / P
walker-walk	R3	P	NA	NA	32000	64.4491	0.007875	Q2F / walker-walk / R3 / P
walker-walk	R3c	P	1.16822	NA	16000	108.572	0.148438	Q2F / walker-walk / R3c / P
walker-walk	R3c	P	1.16822	2.33645	16000	108.572	0.148438	Q2F / walker-walk / R3c / P
walker-walk	R3c	P	1.17774	NA	16000	108.572	0.148438	Q2F / walker-walk / R3c / P
walker-walk	R3c	P	0.700976	NA	16000	108.572	0.148438	Q2F / walker-walk / R3c / P
walker-walk	R3c	P	NA	NA	16000	108.572	0.148438	Q2F / walker-walk / R3c / P
walker-walk	R3c	P	-9.36755	NA	32000	64.4644	0.00896875	Q2F / walker-walk / R3c / P
walker-walk	R3c	P	-9.36755	NA	32000	64.4644	0.00896875	Q2F / walker-walk / R3c / P
walker-walk	R3c	P	-0.00349776	NA	32000	64.4644	0.00896875	Q2F / walker-walk / R3c / P
walker-walk	R3c	P	-0.140125	NA	32000	64.4644	0.00896875	Q2F / walker-walk / R3c / P
walker-walk	R3c	P	NA	NA	32000	64.4644	0.00896875	Q2F / walker-walk / R3c / P
walker-walk	R4	P	2.21703	NA	16000	116.644	0.301771	Q2F / walker-walk / R4 / P
walker-walk	R4	P	2.21703	4.43406	16000	116.644	0.301771	Q2F / walker-walk / R4 / P
walker-walk	R4	P	2.20879	NA	16000	116.644	0.301771	Q2F / walker-walk / R4 / P
walker-walk	R4	P	1.03767	NA	16000	116.644	0.301771	Q2F / walker-walk / R4 / P
walker-walk	R4	P	NA	NA	16000	116.644	0.301771	Q2F / walker-walk / R4 / P
walker-walk	R4	P	-12.49	NA	32000	64.6387	0.00859375	Q2F / walker-walk / R4 / P
walker-walk	R4	P	-12.49	NA	32000	64.6387	0.00859375	Q2F / walker-walk / R4 / P
walker-walk	R4	P	-0.00340143	NA	32000	64.6387	0.00859375	Q2F / walker-walk / R4 / P
walker-walk	R4	P	-0.138443	NA	32000	64.6387	0.00859375	Q2F / walker-walk / R4 / P
walker-walk	R4	P	NA	NA	32000	64.6387	0.00859375	Q2F / walker-walk / R4 / P
walker-run	mt30-48M	P	0.899215	NA	16000	104.054	0.137271	Q2F / walker-run / mt30-48M / P
walker-run	mt30-48M	P	0.922573	1.84515	16000	104.054	0.137271	Q2F / walker-run / mt30-48M / P
walker-run	mt30-48M	P	0.887084	NA	16000	104.054	0.137271	Q2F / walker-run / mt30-48M / P
walker-run	mt30-48M	P	0.599829	NA	16000	104.054	0.137271	Q2F / walker-run / mt30-48M / P
walker-run	mt30-48M	P	NA	NA	16000	104.054	0.137271	Q2F / walker-run / mt30-48M / P
walker-run	mt30-48M	P	-2.47077	NA	32000	64.63	0.007625	Q2F / walker-run / mt30-48M / P
walker-run	mt30-48M	P	-0.967405	NA	32000	64.63	0.007625	Q2F / walker-run / mt30-48M / P
walker-run	mt30-48M	P	-0.00409563	NA	32000	64.63	0.007625	Q2F / walker-run / mt30-48M / P
walker-run	mt30-48M	P	-0.141237	NA	32000	64.63	0.007625	Q2F / walker-run / mt30-48M / P
walker-run	mt30-48M	P	NA	NA	32000	64.63	0.007625	Q2F / walker-run / mt30-48M / P
walker-run	mt30-317M	P	1.12278	NA	16000	107.994125	0.178187	Q2F / walker-run / mt30-317M / P
walker-run	mt30-317M	P	1.16087	2.32173	16000	107.994125	0.178187	Q2F / walker-run / mt30-317M / P
walker-run	mt30-317M	P	1.09495	NA	16000	107.994125	0.178187	Q2F / walker-run / mt30-317M / P
walker-run	mt30-317M	P	0.715882	NA	16000	107.994125	0.178187	Q2F / walker-run / mt30-317M / P
walker-run	mt30-317M	P	NA	NA	16000	107.994125	0.178187	Q2F / walker-run / mt30-317M / P
walker-run	mt30-317M	P	-3.68101	NA	32000	64.5292	0.00775	Q2F / walker-run / mt30-317M / P
walker-run	mt30-317M	P	-1.19046	NA	32000	64.5292	0.00775	Q2F / walker-run / mt30-317M / P
walker-run	mt30-317M	P	-0.00430157	NA	32000	64.5292	0.00775	Q2F / walker-run / mt30-317M / P
walker-run	mt30-317M	P	-0.143143	NA	32000	64.5292	0.00775	Q2F / walker-run / mt30-317M / P
walker-run	mt30-317M	P	NA	NA	32000	64.5292	0.00775	Q2F / walker-run / mt30-317M / P
walker-run	ST	P	0.638239	NA	16000	100.164	0.132812	Q2F / walker-run / ST / P
walker-run	ST	P	0.683199	1.3664	16000	100.164	0.132812	Q2F / walker-run / ST / P
walker-run	ST	P	0.643204	NA	16000	100.164	0.132812	Q2F / walker-run / ST / P
walker-run	ST	P	0.526748	NA	16000	100.164	0.132812	Q2F / walker-run / ST / P
walker-run	ST	P	NA	NA	16000	100.164	0.132812	Q2F / walker-run / ST / P
walker-run	ST	P	-1.33005	NA	32000	64.3538	0.007375	Q2F / walker-run / ST / P
walker-run	ST	P	-0.603766	NA	32000	64.3538	0.007375	Q2F / walker-run / ST / P
walker-run	ST	P	-0.00410066	NA	32000	64.3538	0.007375	Q2F / walker-run / ST / P
walker-run	ST	P	-0.142586	NA	32000	64.3538	0.007375	Q2F / walker-run / ST / P
walker-run	ST	P	NA	NA	32000	64.3538	0.007375	Q2F / walker-run / ST / P
walker-run	R0	P	0.672855	NA	16000	101.09125	0.102938	Q2F / walker-run / R0 / P
walker-run	R0	P	0.767269	1.53454	16000	101.09125	0.102938	Q2F / walker-run / R0 / P
walker-run	R0	P	0.690377	NA	16000	101.09125	0.102938	Q2F / walker-run / R0 / P
walker-run	R0	P	0.512467	NA	16000	101.09125	0.102938	Q2F / walker-run / R0 / P
walker-run	R0	P	NA	NA	16000	101.09125	0.102938	Q2F / walker-run / R0 / P
walker-run	R0	P	-5.36934	NA	32000	64.5412	0.00759375	Q2F / walker-run / R0 / P
walker-run	R0	P	-0.763954	NA	32000	64.5412	0.00759375	Q2F / walker-run / R0 / P
walker-run	R0	P	-0.00346935	NA	32000	64.5412	0.00759375	Q2F / walker-run / R0 / P
walker-run	R0	P	-0.141723	NA	32000	64.5412	0.00759375	Q2F / walker-run / R0 / P
walker-run	R0	P	NA	NA	32000	64.5412	0.00759375	Q2F / walker-run / R0 / P
walker-run	R1	P	0.329587	NA	16000	89.8678	0.0545625	Q2F / walker-run / R1 / P
walker-run	R1	P	0.355312	0.710624	16000	89.8678	0.0545625	Q2F / walker-run / R1 / P
walker-run	R1	P	0.320573	NA	16000	89.8678	0.0545625	Q2F / walker-run / R1 / P
walker-run	R1	P	0.263532	NA	16000	89.8678	0.0545625	Q2F / walker-run / R1 / P
walker-run	R1	P	NA	NA	16000	89.8678	0.0545625	Q2F / walker-run / R1 / P
walker-run	R1	P	-0.70075	NA	32000	64.1582	0.00771875	Q2F / walker-run / R1 / P
walker-run	R1	P	-0.335317	NA	32000	64.1582	0.00771875	Q2F / walker-run / R1 / P
walker-run	R1	P	-0.00343859	NA	32000	64.1582	0.00771875	Q2F / walker-run / R1 / P
walker-run	R1	P	-0.145824	NA	32000	64.1582	0.00771875	Q2F / walker-run / R1 / P
walker-run	R1	P	NA	NA	32000	64.1582	0.00771875	Q2F / walker-run / R1 / P
walker-run	R2	P	0.754007	NA	16000	102.543	0.105125	Q2F / walker-run / R2 / P
walker-run	R2	P	0.835575	1.67115	16000	102.543	0.105125	Q2F / walker-run / R2 / P
walker-run	R2	P	0.754497	NA	16000	102.543	0.105125	Q2F / walker-run / R2 / P
walker-run	R2	P	0.53931	NA	16000	102.543	0.105125	Q2F / walker-run / R2 / P
walker-run	R2	P	NA	NA	16000	102.543	0.105125	Q2F / walker-run / R2 / P
walker-run	R2	P	-5.88091	NA	32000	64.6273	0.00796875	Q2F / walker-run / R2 / P
walker-run	R2	P	-0.884911	NA	32000	64.6273	0.00796875	Q2F / walker-run / R2 / P
walker-run	R2	P	-0.00353573	NA	32000	64.6273	0.00796875	Q2F / walker-run / R2 / P
walker-run	R2	P	-0.141344	NA	32000	64.6273	0.00796875	Q2F / walker-run / R2 / P
walker-run	R2	P	NA	NA	32000	64.6273	0.00796875	Q2F / walker-run / R2 / P
walker-run	R3	P	1.31753	NA	16000	110.20725	0.198687	Q2F / walker-run / R3 / P
walker-run	R3	P	1.40063	2.80125	16000	110.20725	0.198687	Q2F / walker-run / R3 / P
walker-run	R3	P	1.30599	NA	16000	110.20725	0.198687	Q2F / walker-run / R3 / P
walker-run	R3	P	0.789272	NA	16000	110.20725	0.198687	Q2F / walker-run / R3 / P
walker-run	R3	P	NA	NA	16000	110.20725	0.198687	Q2F / walker-run / R3 / P
walker-run	R3	P	-24.983	NA	32000	64.573	0.0080625	Q2F / walker-run / R3 / P
walker-run	R3	P	-1.49894	NA	32000	64.573	0.0080625	Q2F / walker-run / R3 / P
walker-run	R3	P	-0.00372319	NA	32000	64.573	0.0080625	Q2F / walker-run / R3 / P
walker-run	R3	P	-0.141108	NA	32000	64.573	0.0080625	Q2F / walker-run / R3 / P
walker-run	R3	P	NA	NA	32000	64.573	0.0080625	Q2F / walker-run / R3 / P
walker-run	R3c	P	1.40889	NA	16000	111.260375	0.198125	Q2F / walker-run / R3c / P
walker-run	R3c	P	1.40889	2.81778	16000	111.260375	0.198125	Q2F / walker-run / R3c / P
walker-run	R3c	P	1.38406	NA	16000	111.260375	0.198125	Q2F / walker-run / R3c / P
walker-run	R3c	P	0.813323	NA	16000	111.260375	0.198125	Q2F / walker-run / R3c / P
walker-run	R3c	P	NA	NA	16000	111.260375	0.198125	Q2F / walker-run / R3c / P
walker-run	R3c	P	-25.6949	NA	32000	64.586875	0.0074375	Q2F / walker-run / R3c / P
walker-run	R3c	P	-25.6949	NA	32000	64.586875	0.0074375	Q2F / walker-run / R3c / P
walker-run	R3c	P	-0.00376639	NA	32000	64.586875	0.0074375	Q2F / walker-run / R3c / P
walker-run	R3c	P	-0.141516	NA	32000	64.586875	0.0074375	Q2F / walker-run / R3c / P
walker-run	R3c	P	NA	NA	32000	64.586875	0.0074375	Q2F / walker-run / R3c / P
walker-run	R4	P	2.51053	NA	16000	117.638	0.388885	Q2F / walker-run / R4 / P
walker-run	R4	P	2.51054	5.02108	16000	117.638	0.388885	Q2F / walker-run / R4 / P
walker-run	R4	P	2.50246	NA	16000	117.638	0.388885	Q2F / walker-run / R4 / P
walker-run	R4	P	1.12514	NA	16000	117.638	0.388885	Q2F / walker-run / R4 / P
walker-run	R4	P	NA	NA	16000	117.638	0.388885	Q2F / walker-run / R4 / P
walker-run	R4	P	-16.5655	NA	32000	64.7277	0.00676823	Q2F / walker-run / R4 / P
walker-run	R4	P	-4.80887	NA	32000	64.7277	0.00676823	Q2F / walker-run / R4 / P
walker-run	R4	P	-0.00353955	NA	32000	64.7277	0.00676823	Q2F / walker-run / R4 / P
walker-run	R4	P	-0.141373	NA	32000	64.7277	0.00676823	Q2F / walker-run / R4 / P
walker-run	R4	P	NA	NA	32000	64.7277	0.00676823	Q2F / walker-run / R4 / P
walker-walk-backwards	mt30-48M	P	1.13185	NA	16000	107.36	0.186875	Q2F / walker-walk-backwards / mt30-48M / P
walker-walk-backwards	mt30-48M	P	1.17002	2.34004	16000	107.36	0.186875	Q2F / walker-walk-backwards / mt30-48M / P
walker-walk-backwards	mt30-48M	P	1.1173	NA	16000	107.36	0.186875	Q2F / walker-walk-backwards / mt30-48M / P
walker-walk-backwards	mt30-48M	P	0.726939	NA	16000	107.36	0.186875	Q2F / walker-walk-backwards / mt30-48M / P
walker-walk-backwards	mt30-48M	P	NA	NA	16000	107.36	0.186875	Q2F / walker-walk-backwards / mt30-48M / P
walker-walk-backwards	mt30-48M	P	-3.66418	NA	32000	64.2735	0.00746875	Q2F / walker-walk-backwards / mt30-48M / P
walker-walk-backwards	mt30-48M	P	-1.22567	NA	32000	64.2735	0.00746875	Q2F / walker-walk-backwards / mt30-48M / P
walker-walk-backwards	mt30-48M	P	-0.00408837	NA	32000	64.2735	0.00746875	Q2F / walker-walk-backwards / mt30-48M / P
walker-walk-backwards	mt30-48M	P	-0.145055	NA	32000	64.2735	0.00746875	Q2F / walker-walk-backwards / mt30-48M / P
walker-walk-backwards	mt30-48M	P	NA	NA	32000	64.2735	0.00746875	Q2F / walker-walk-backwards / mt30-48M / P
walker-walk-backwards	mt30-317M	P	1.43494	NA	16000	111.039625	0.242688	Q2F / walker-walk-backwards / mt30-317M / P
walker-walk-backwards	mt30-317M	P	1.47113	2.94225	16000	111.039625	0.242688	Q2F / walker-walk-backwards / mt30-317M / P
walker-walk-backwards	mt30-317M	P	1.41474	NA	16000	111.039625	0.242688	Q2F / walker-walk-backwards / mt30-317M / P
walker-walk-backwards	mt30-317M	P	0.85226	NA	16000	111.039625	0.242688	Q2F / walker-walk-backwards / mt30-317M / P
walker-walk-backwards	mt30-317M	P	NA	NA	16000	111.039625	0.242688	Q2F / walker-walk-backwards / mt30-317M / P
walker-walk-backwards	mt30-317M	P	-5.61815	NA	32000	64.2858	0.00765625	Q2F / walker-walk-backwards / mt30-317M / P
walker-walk-backwards	mt30-317M	P	-1.63078	NA	32000	64.2858	0.00765625	Q2F / walker-walk-backwards / mt30-317M / P
walker-walk-backwards	mt30-317M	P	-0.00441243	NA	32000	64.2858	0.00765625	Q2F / walker-walk-backwards / mt30-317M / P
walker-walk-backwards	mt30-317M	P	-0.144549	NA	32000	64.2858	0.00765625	Q2F / walker-walk-backwards / mt30-317M / P
walker-walk-backwards	mt30-317M	P	NA	NA	32000	64.2858	0.00765625	Q2F / walker-walk-backwards / mt30-317M / P
walker-walk-backwards	ST	P	0.872613	NA	16000	105.156	0.212938	Q2F / walker-walk-backwards / ST / P
walker-walk-backwards	ST	P	0.950602	1.9012	16000	105.156	0.212938	Q2F / walker-walk-backwards / ST / P
walker-walk-backwards	ST	P	0.915201	NA	16000	105.156	0.212938	Q2F / walker-walk-backwards / ST / P
walker-walk-backwards	ST	P	0.707006	NA	16000	105.156	0.212938	Q2F / walker-walk-backwards / ST / P
walker-walk-backwards	ST	P	NA	NA	16000	105.156	0.212938	Q2F / walker-walk-backwards / ST / P
walker-walk-backwards	ST	P	-1.92921	NA	32000	64.1929	0.00753125	Q2F / walker-walk-backwards / ST / P
walker-walk-backwards	ST	P	-0.798793	NA	32000	64.1929	0.00753125	Q2F / walker-walk-backwards / ST / P
walker-walk-backwards	ST	P	-0.0041887	NA	32000	64.1929	0.00753125	Q2F / walker-walk-backwards / ST / P
walker-walk-backwards	ST	P	-0.14457	NA	32000	64.1929	0.00753125	Q2F / walker-walk-backwards / ST / P
walker-walk-backwards	ST	P	NA	NA	32000	64.1929	0.00753125	Q2F / walker-walk-backwards / ST / P
walker-walk-backwards	R0	P	0.76055	NA	16000	102.87425	0.112312	Q2F / walker-walk-backwards / R0 / P
walker-walk-backwards	R0	P	0.874573	1.74915	16000	102.87425	0.112312	Q2F / walker-walk-backwards / R0 / P
walker-walk-backwards	R0	P	0.778481	NA	16000	102.87425	0.112312	Q2F / walker-walk-backwards / R0 / P
walker-walk-backwards	R0	P	0.556779	NA	16000	102.87425	0.112312	Q2F / walker-walk-backwards / R0 / P
walker-walk-backwards	R0	P	NA	NA	16000	102.87425	0.112312	Q2F / walker-walk-backwards / R0 / P
walker-walk-backwards	R0	P	-3.93503	NA	32000	64.4626	0.0076875	Q2F / walker-walk-backwards / R0 / P
walker-walk-backwards	R0	P	-0.800925	NA	32000	64.4626	0.0076875	Q2F / walker-walk-backwards / R0 / P
walker-walk-backwards	R0	P	-0.00341072	NA	32000	64.4626	0.0076875	Q2F / walker-walk-backwards / R0 / P
walker-walk-backwards	R0	P	-0.142082	NA	32000	64.4626	0.0076875	Q2F / walker-walk-backwards / R0 / P
walker-walk-backwards	R0	P	NA	NA	32000	64.4626	0.0076875	Q2F / walker-walk-backwards / R0 / P
walker-walk-backwards	R1	P	0.486253	NA	16000	94.26125	0.0675	Q2F / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	0.503411	1.00682	16000	94.26125	0.0675	Q2F / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	0.479407	NA	16000	94.26125	0.0675	Q2F / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	0.34935	NA	16000	94.26125	0.0675	Q2F / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	NA	NA	16000	94.26125	0.0675	Q2F / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	-1.15572	NA	32000	64.4683	0.008125	Q2F / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	-0.500064	NA	32000	64.4683	0.008125	Q2F / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	-0.00339284	NA	32000	64.4683	0.008125	Q2F / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	-0.142627	NA	32000	64.4683	0.008125	Q2F / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	NA	NA	32000	64.4683	0.008125	Q2F / walker-walk-backwards / R1 / P
walker-walk-backwards	R2	P	0.833736	NA	16000	104.265	0.112375	Q2F / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	0.932358	1.86472	16000	104.265	0.112375	Q2F / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	0.83113	NA	16000	104.265	0.112375	Q2F / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	0.584344	NA	16000	104.265	0.112375	Q2F / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	NA	NA	16000	104.265	0.112375	Q2F / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	-4.15165	NA	32000	64.3993	0.0079375	Q2F / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	-0.912431	NA	32000	64.3993	0.0079375	Q2F / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	-0.00342764	NA	32000	64.3993	0.0079375	Q2F / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	-0.142089	NA	32000	64.3993	0.0079375	Q2F / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	NA	NA	32000	64.3993	0.0079375	Q2F / walker-walk-backwards / R2 / P
walker-walk-backwards	R3	P	1.54082	NA	16000	111.995	0.224062	Q2F / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	1.60548	3.21097	16000	111.995	0.224062	Q2F / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	1.54146	NA	16000	111.995	0.224062	Q2F / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	0.858313	NA	16000	111.995	0.224062	Q2F / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	NA	NA	16000	111.995	0.224062	Q2F / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	-14.2222	NA	32000	64.3902	0.00728125	Q2F / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	-1.72977	NA	32000	64.3902	0.00728125	Q2F / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	-0.00342406	NA	32000	64.3902	0.00728125	Q2F / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	-0.143538	NA	32000	64.3902	0.00728125	Q2F / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	NA	NA	32000	64.3902	0.00728125	Q2F / walker-walk-backwards / R3 / P
walker-walk-backwards	R3c	P	1.61489	NA	16000	112.882	0.221438	Q2F / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	1.66272	3.32544	16000	112.882	0.221438	Q2F / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	1.6123	NA	16000	112.882	0.221438	Q2F / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	0.877001	NA	16000	112.882	0.221438	Q2F / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	NA	NA	16000	112.882	0.221438	Q2F / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	-14.293	NA	32000	64.307625	0.00740625	Q2F / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	-1.95815	NA	32000	64.307625	0.00740625	Q2F / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	-0.00343576	NA	32000	64.307625	0.00740625	Q2F / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	-0.143877	NA	32000	64.307625	0.00740625	Q2F / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	NA	NA	32000	64.307625	0.00740625	Q2F / walker-walk-backwards / R3c / P
walker-walk-backwards	R4	P	2.69704	NA	16000	118.72	0.428434	Q2F / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	2.69704	5.39408	16000	118.72	0.428434	Q2F / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	2.69057	NA	16000	118.72	0.428434	Q2F / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	1.18436	NA	16000	118.72	0.428434	Q2F / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	NA	NA	16000	118.72	0.428434	Q2F / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	-18.1316	NA	32000	64.3226	0.008375	Q2F / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	-18.1316	NA	32000	64.3226	0.008375	Q2F / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	-0.00345063	NA	32000	64.3226	0.008375	Q2F / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	-0.143572	NA	32000	64.3226	0.008375	Q2F / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	NA	NA	32000	64.3226	0.008375	Q2F / walker-walk-backwards / R4 / P
walker-run-backwards	mt30-48M	P	0.620507	NA	16000	98.175	0.0880625	Q2F / walker-run-backwards / mt30-48M / P
walker-run-backwards	mt30-48M	P	0.634464	1.26893	16000	98.175	0.0880625	Q2F / walker-run-backwards / mt30-48M / P
walker-run-backwards	mt30-48M	P	0.621195	NA	16000	98.175	0.0880625	Q2F / walker-run-backwards / mt30-48M / P
walker-run-backwards	mt30-48M	P	0.439384	NA	16000	98.175	0.0880625	Q2F / walker-run-backwards / mt30-48M / P
walker-run-backwards	mt30-48M	P	NA	NA	16000	98.175	0.0880625	Q2F / walker-run-backwards / mt30-48M / P
walker-run-backwards	mt30-48M	P	-1.11723	NA	32000	64.5813	0.0078125	Q2F / walker-run-backwards / mt30-48M / P
walker-run-backwards	mt30-48M	P	-0.650689	NA	32000	64.5813	0.0078125	Q2F / walker-run-backwards / mt30-48M / P
walker-run-backwards	mt30-48M	P	-0.00393666	NA	32000	64.5813	0.0078125	Q2F / walker-run-backwards / mt30-48M / P
walker-run-backwards	mt30-48M	P	-0.141636	NA	32000	64.5813	0.0078125	Q2F / walker-run-backwards / mt30-48M / P
walker-run-backwards	mt30-48M	P	NA	NA	32000	64.5813	0.0078125	Q2F / walker-run-backwards / mt30-48M / P
walker-run-backwards	mt30-317M	P	0.81309	NA	16000	101.963875	0.115927	Q2F / walker-run-backwards / mt30-317M / P
walker-run-backwards	mt30-317M	P	0.829363	1.65873	16000	101.963875	0.115927	Q2F / walker-run-backwards / mt30-317M / P
walker-run-backwards	mt30-317M	P	0.787972	NA	16000	101.963875	0.115927	Q2F / walker-run-backwards / mt30-317M / P
walker-run-backwards	mt30-317M	P	0.540333	NA	16000	101.963875	0.115927	Q2F / walker-run-backwards / mt30-317M / P
walker-run-backwards	mt30-317M	P	NA	NA	16000	101.963875	0.115927	Q2F / walker-run-backwards / mt30-317M / P
walker-run-backwards	mt30-317M	P	-1.8823	NA	32000	64.5439	0.00790625	Q2F / walker-run-backwards / mt30-317M / P
walker-run-backwards	mt30-317M	P	-0.921471	NA	32000	64.5439	0.00790625	Q2F / walker-run-backwards / mt30-317M / P
walker-run-backwards	mt30-317M	P	-0.00409497	NA	32000	64.5439	0.00790625	Q2F / walker-run-backwards / mt30-317M / P
walker-run-backwards	mt30-317M	P	-0.142257	NA	32000	64.5439	0.00790625	Q2F / walker-run-backwards / mt30-317M / P
walker-run-backwards	mt30-317M	P	NA	NA	32000	64.5439	0.00790625	Q2F / walker-run-backwards / mt30-317M / P
walker-run-backwards	ST	P	0.442062	NA	16000	94.6489	0.0905625	Q2F / walker-run-backwards / ST / P
walker-run-backwards	ST	P	0.475812	0.951623	16000	94.6489	0.0905625	Q2F / walker-run-backwards / ST / P
walker-run-backwards	ST	P	0.45102	NA	16000	94.6489	0.0905625	Q2F / walker-run-backwards / ST / P
walker-run-backwards	ST	P	0.395338	NA	16000	94.6489	0.0905625	Q2F / walker-run-backwards / ST / P
walker-run-backwards	ST	P	NA	NA	16000	94.6489	0.0905625	Q2F / walker-run-backwards / ST / P
walker-run-backwards	ST	P	-0.715041	NA	32000	64.6117	0.0079375	Q2F / walker-run-backwards / ST / P
walker-run-backwards	ST	P	-0.452392	NA	32000	64.6117	0.0079375	Q2F / walker-run-backwards / ST / P
walker-run-backwards	ST	P	-0.00398942	NA	32000	64.6117	0.0079375	Q2F / walker-run-backwards / ST / P
walker-run-backwards	ST	P	-0.141609	NA	32000	64.6117	0.0079375	Q2F / walker-run-backwards / ST / P
walker-run-backwards	ST	P	NA	NA	32000	64.6117	0.0079375	Q2F / walker-run-backwards / ST / P
walker-run-backwards	R0	P	0.348572	NA	16000	92.009875	0.0563437	Q2F / walker-run-backwards / R0 / P
walker-run-backwards	R0	P	0.405226	0.810453	16000	92.009875	0.0563437	Q2F / walker-run-backwards / R0 / P
walker-run-backwards	R0	P	0.367778	NA	16000	92.009875	0.0563437	Q2F / walker-run-backwards / R0 / P
walker-run-backwards	R0	P	0.293984	NA	16000	92.009875	0.0563437	Q2F / walker-run-backwards / R0 / P
walker-run-backwards	R0	P	NA	NA	16000	92.009875	0.0563437	Q2F / walker-run-backwards / R0 / P
walker-run-backwards	R0	P	-1.85169	NA	32000	64.7099	0.0070625	Q2F / walker-run-backwards / R0 / P
walker-run-backwards	R0	P	-0.429141	NA	32000	64.7099	0.0070625	Q2F / walker-run-backwards / R0 / P
walker-run-backwards	R0	P	-0.00338309	NA	32000	64.7099	0.0070625	Q2F / walker-run-backwards / R0 / P
walker-run-backwards	R0	P	-0.140406	NA	32000	64.7099	0.0070625	Q2F / walker-run-backwards / R0 / P
walker-run-backwards	R0	P	NA	NA	32000	64.7099	0.0070625	Q2F / walker-run-backwards / R0 / P
walker-run-backwards	R1	P	0.389512	NA	16000	90.9958	0.0560625	Q2F / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	0.412446	0.824891	16000	90.9958	0.0560625	Q2F / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	0.388766	NA	16000	90.9958	0.0560625	Q2F / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	0.283959	NA	16000	90.9958	0.0560625	Q2F / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	NA	NA	16000	90.9958	0.0560625	Q2F / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	-0.881603	NA	32000	64.4841	0.00715625	Q2F / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	-0.417958	NA	32000	64.4841	0.00715625	Q2F / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	-0.00338636	NA	32000	64.4841	0.00715625	Q2F / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	-0.142128	NA	32000	64.4841	0.00715625	Q2F / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	NA	NA	32000	64.4841	0.00715625	Q2F / walker-run-backwards / R1 / P
walker-run-backwards	R2	P	0.407578	NA	16000	93.5062	0.0559062	Q2F / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	0.465919	0.931838	16000	93.5062	0.0559062	Q2F / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	0.417854	NA	16000	93.5062	0.0559062	Q2F / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	0.319731	NA	16000	93.5062	0.0559062	Q2F / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	NA	NA	16000	93.5062	0.0559062	Q2F / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	-2.13256	NA	32000	64.65875	0.007375	Q2F / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	-0.500061	NA	32000	64.65875	0.007375	Q2F / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	-0.00342013	NA	32000	64.65875	0.007375	Q2F / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	-0.141002	NA	32000	64.65875	0.007375	Q2F / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	NA	NA	32000	64.65875	0.007375	Q2F / walker-run-backwards / R2 / P
walker-run-backwards	R3	P	0.876308	NA	16000	103.444	0.136667	Q2F / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	1.00499	2.00997	16000	103.444	0.136667	Q2F / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	0.932588	NA	16000	103.444	0.136667	Q2F / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	0.597831	NA	16000	103.444	0.136667	Q2F / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	NA	NA	16000	103.444	0.136667	Q2F / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	-13.9973	NA	32000	64.71975	0.007625	Q2F / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	-1.04089	NA	32000	64.71975	0.007625	Q2F / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	-0.00371182	NA	32000	64.71975	0.007625	Q2F / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	-0.139679	NA	32000	64.71975	0.007625	Q2F / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	NA	NA	32000	64.71975	0.007625	Q2F / walker-run-backwards / R3 / P
walker-run-backwards	R3c	P	0.974318	NA	16000	104.984	0.141646	Q2F / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	1.1019	2.20381	16000	104.984	0.141646	Q2F / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	1.01496	NA	16000	104.984	0.141646	Q2F / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	0.63243	NA	16000	104.984	0.141646	Q2F / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	NA	NA	16000	104.984	0.141646	Q2F / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	-15.6156	NA	32000	64.6553	0.0080625	Q2F / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	-1.21085	NA	32000	64.6553	0.0080625	Q2F / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	-0.00370868	NA	32000	64.6553	0.0080625	Q2F / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	-0.139925	NA	32000	64.6553	0.0080625	Q2F / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	NA	NA	32000	64.6553	0.0080625	Q2F / walker-run-backwards / R3c / P
walker-run-backwards	R4	P	2.04346	NA	16000	112.546	0.290458	Q2F / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	2.04379	4.08759	16000	112.546	0.290458	Q2F / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	2.03837	NA	16000	112.546	0.290458	Q2F / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	0.940217	NA	16000	112.546	0.290458	Q2F / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	NA	NA	16000	112.546	0.290458	Q2F / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	-11.2278	NA	32000	64.6442	0.00810938	Q2F / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	-3.59525	NA	32000	64.6442	0.00810938	Q2F / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	-0.00351082	NA	32000	64.6442	0.00810938	Q2F / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	-0.140373	NA	32000	64.6442	0.00810938	Q2F / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	NA	NA	32000	64.6442	0.00810938	Q2F / walker-run-backwards / R4 / P
reacher-three-easy	mt30-48M	P	3.33456	NA	16000	125.791875	0.583074	Q2F / reacher-three-easy / mt30-48M / P
reacher-three-easy	mt30-48M	P	3.38264	6.76528	16000	125.791875	0.583074	Q2F / reacher-three-easy / mt30-48M / P
reacher-three-easy	mt30-48M	P	3.40821	NA	16000	125.791875	0.583074	Q2F / reacher-three-easy / mt30-48M / P
reacher-three-easy	mt30-48M	P	1.50404	NA	16000	125.791875	0.583074	Q2F / reacher-three-easy / mt30-48M / P
reacher-three-easy	mt30-48M	P	NA	NA	16000	125.791875	0.583074	Q2F / reacher-three-easy / mt30-48M / P
reacher-three-easy	mt30-48M	P	-33.4955	NA	32000	64.6717	0.00784251	Q2F / reacher-three-easy / mt30-48M / P
reacher-three-easy	mt30-48M	P	-3.87093	NA	32000	64.6717	0.00784251	Q2F / reacher-three-easy / mt30-48M / P
reacher-three-easy	mt30-48M	P	-0.00489401	NA	32000	64.6717	0.00784251	Q2F / reacher-three-easy / mt30-48M / P
reacher-three-easy	mt30-48M	P	-0.139804	NA	32000	64.6717	0.00784251	Q2F / reacher-three-easy / mt30-48M / P
reacher-three-easy	mt30-48M	P	NA	NA	32000	64.6717	0.00784251	Q2F / reacher-three-easy / mt30-48M / P
reacher-three-easy	mt30-317M	P	3.45384	NA	16000	126.21	0.668498	Q2F / reacher-three-easy / mt30-317M / P
reacher-three-easy	mt30-317M	P	3.59793	7.19586	16000	126.21	0.668498	Q2F / reacher-three-easy / mt30-317M / P
reacher-three-easy	mt30-317M	P	3.59294	NA	16000	126.21	0.668498	Q2F / reacher-three-easy / mt30-317M / P
reacher-three-easy	mt30-317M	P	1.56545	NA	16000	126.21	0.668498	Q2F / reacher-three-easy / mt30-317M / P
reacher-three-easy	mt30-317M	P	NA	NA	16000	126.21	0.668498	Q2F / reacher-three-easy / mt30-317M / P
reacher-three-easy	mt30-317M	P	-33.5655	NA	32000	64.6218	0.0081401	Q2F / reacher-three-easy / mt30-317M / P
reacher-three-easy	mt30-317M	P	-3.83961	NA	32000	64.6218	0.0081401	Q2F / reacher-three-easy / mt30-317M / P
reacher-three-easy	mt30-317M	P	-0.00545655	NA	32000	64.6218	0.0081401	Q2F / reacher-three-easy / mt30-317M / P
reacher-three-easy	mt30-317M	P	-0.139509	NA	32000	64.6218	0.0081401	Q2F / reacher-three-easy / mt30-317M / P
reacher-three-easy	mt30-317M	P	NA	NA	32000	64.6218	0.0081401	Q2F / reacher-three-easy / mt30-317M / P
reacher-three-easy	ST	P	4.24347	NA	16000	127.393	0.881469	Q2F / reacher-three-easy / ST / P
reacher-three-easy	ST	P	4.32439	8.64878	16000	127.393	0.881469	Q2F / reacher-three-easy / ST / P
reacher-three-easy	ST	P	4.30154	NA	16000	127.393	0.881469	Q2F / reacher-three-easy / ST / P
reacher-three-easy	ST	P	1.71879	NA	16000	127.393	0.881469	Q2F / reacher-three-easy / ST / P
reacher-three-easy	ST	P	NA	NA	16000	127.393	0.881469	Q2F / reacher-three-easy / ST / P
reacher-three-easy	ST	P	-26.8094	NA	32000	64.72975	0.00869659	Q2F / reacher-three-easy / ST / P
reacher-three-easy	ST	P	-4.71176	NA	32000	64.72975	0.00869659	Q2F / reacher-three-easy / ST / P
reacher-three-easy	ST	P	-0.0056329	NA	32000	64.72975	0.00869659	Q2F / reacher-three-easy / ST / P
reacher-three-easy	ST	P	-0.138526	NA	32000	64.72975	0.00869659	Q2F / reacher-three-easy / ST / P
reacher-three-easy	ST	P	NA	NA	32000	64.72975	0.00869659	Q2F / reacher-three-easy / ST / P
reacher-three-easy	R0	P	4.55634	NA	16000	127.64825	0.915437	Q2F / reacher-three-easy / R0 / P
reacher-three-easy	R0	P	4.55634	9.11267	16000	127.64825	0.915437	Q2F / reacher-three-easy / R0 / P
reacher-three-easy	R0	P	4.58816	NA	16000	127.64825	0.915437	Q2F / reacher-three-easy / R0 / P
reacher-three-easy	R0	P	1.7457	NA	16000	127.64825	0.915437	Q2F / reacher-three-easy / R0 / P
reacher-three-easy	R0	P	NA	NA	16000	127.64825	0.915437	Q2F / reacher-three-easy / R0 / P
reacher-three-easy	R0	P	-1397.38	NA	32000	64.7603	0.00789384	Q2F / reacher-three-easy / R0 / P
reacher-three-easy	R0	P	-1397.38	NA	32000	64.7603	0.00789384	Q2F / reacher-three-easy / R0 / P
reacher-three-easy	R0	P	-0.00537354	NA	32000	64.7603	0.00789384	Q2F / reacher-three-easy / R0 / P
reacher-three-easy	R0	P	-0.138097	NA	32000	64.7603	0.00789384	Q2F / reacher-three-easy / R0 / P
reacher-three-easy	R0	P	NA	NA	32000	64.7603	0.00789384	Q2F / reacher-three-easy / R0 / P
reacher-three-easy	R1	P	4.35254	NA	16000	127.24725	0.840083	Q2F / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	4.35254	8.70507	16000	127.24725	0.840083	Q2F / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	4.38483	NA	16000	127.24725	0.840083	Q2F / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	1.69413	NA	16000	127.24725	0.840083	Q2F / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	NA	NA	16000	127.24725	0.840083	Q2F / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	-1168.06	NA	32000	64.7776	0.00815625	Q2F / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	-1168.06	NA	32000	64.7776	0.00815625	Q2F / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	-0.00518337	NA	32000	64.7776	0.00815625	Q2F / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	-0.138043	NA	32000	64.7776	0.00815625	Q2F / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	NA	NA	32000	64.7776	0.00815625	Q2F / reacher-three-easy / R1 / P
reacher-three-easy	R2	P	4.55642	NA	16000	127.6465	0.915062	Q2F / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	4.55642	9.11285	16000	127.6465	0.915062	Q2F / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	4.58698	NA	16000	127.6465	0.915062	Q2F / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	1.7456	NA	16000	127.6465	0.915062	Q2F / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	NA	NA	16000	127.6465	0.915062	Q2F / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	-1404.64	NA	32000	64.7635	0.00776884	Q2F / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	-1404.64	NA	32000	64.7635	0.00776884	Q2F / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	-0.00537397	NA	32000	64.7635	0.00776884	Q2F / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	-0.138131	NA	32000	64.7635	0.00776884	Q2F / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	NA	NA	32000	64.7635	0.00776884	Q2F / reacher-three-easy / R2 / P
reacher-three-easy	R3	P	4.67583	NA	16000	127.756625	0.939578	Q2F / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	4.67811	9.35622	16000	127.756625	0.939578	Q2F / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	4.67546	NA	16000	127.756625	0.939578	Q2F / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	1.76006	NA	16000	127.756625	0.939578	Q2F / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	NA	NA	16000	127.756625	0.939578	Q2F / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	-2330.46	NA	32000	64.72825	0.00844981	Q2F / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	-8.68158	NA	32000	64.72825	0.00844981	Q2F / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	-0.00555711	NA	32000	64.72825	0.00844981	Q2F / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	-0.138819	NA	32000	64.72825	0.00844981	Q2F / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	NA	NA	32000	64.72825	0.00844981	Q2F / reacher-three-easy / R3 / P
reacher-three-easy	R3c	P	4.67636	NA	16000	127.76	0.939117	Q2F / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	4.67846	9.35691	16000	127.76	0.939117	Q2F / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	4.67484	NA	16000	127.76	0.939117	Q2F / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	1.76006	NA	16000	127.76	0.939117	Q2F / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	NA	NA	16000	127.76	0.939117	Q2F / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	-2407.63	NA	32000	64.732	0.00836388	Q2F / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	-8.6746	NA	32000	64.732	0.00836388	Q2F / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	-0.0055572	NA	32000	64.732	0.00836388	Q2F / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	-0.138738	NA	32000	64.732	0.00836388	Q2F / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	NA	NA	32000	64.732	0.00836388	Q2F / reacher-three-easy / R3c / P
reacher-three-easy	R4	P	4.64896	NA	16000	127.786375	0.926286	Q2F / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	4.64896	9.29792	16000	127.786375	0.926286	Q2F / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	4.64769	NA	16000	127.786375	0.926286	Q2F / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	1.75784	NA	16000	127.786375	0.926286	Q2F / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	NA	NA	16000	127.786375	0.926286	Q2F / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	-361.374	NA	32000	64.5633	0.00812323	Q2F / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	-361.374	NA	32000	64.5633	0.00812323	Q2F / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	-0.00423103	NA	32000	64.5633	0.00812323	Q2F / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	-0.139991	NA	32000	64.5633	0.00812323	Q2F / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	NA	NA	32000	64.5633	0.00812323	Q2F / reacher-three-easy / R4 / P
cheetah-run	mt30-48M	P	0.966508	NA	16000	113.605	0.31187	Q2F / cheetah-run / mt30-48M / P
cheetah-run	mt30-48M	P	1.53463	3.06926	16000	113.605	0.31187	Q2F / cheetah-run / mt30-48M / P
cheetah-run	mt30-48M	P	1.46737	NA	16000	113.605	0.31187	Q2F / cheetah-run / mt30-48M / P
cheetah-run	mt30-48M	P	0.963973	NA	16000	113.605	0.31187	Q2F / cheetah-run / mt30-48M / P
cheetah-run	mt30-48M	P	NA	NA	16000	113.605	0.31187	Q2F / cheetah-run / mt30-48M / P
cheetah-run	mt30-48M	P	-1.99629	NA	32000	64.6648	0.007375	Q2F / cheetah-run / mt30-48M / P
cheetah-run	mt30-48M	P	-1.13884	NA	32000	64.6648	0.007375	Q2F / cheetah-run / mt30-48M / P
cheetah-run	mt30-48M	P	-0.0038211	NA	32000	64.6648	0.007375	Q2F / cheetah-run / mt30-48M / P
cheetah-run	mt30-48M	P	-0.140203	NA	32000	64.6648	0.007375	Q2F / cheetah-run / mt30-48M / P
cheetah-run	mt30-48M	P	NA	NA	32000	64.6648	0.007375	Q2F / cheetah-run / mt30-48M / P
cheetah-run	mt30-317M	P	1.11317	NA	16000	113.343	0.30899	Q2F / cheetah-run / mt30-317M / P
cheetah-run	mt30-317M	P	1.56632	3.13263	16000	113.343	0.30899	Q2F / cheetah-run / mt30-317M / P
cheetah-run	mt30-317M	P	1.46008	NA	16000	113.343	0.30899	Q2F / cheetah-run / mt30-317M / P
cheetah-run	mt30-317M	P	0.951151	NA	16000	113.343	0.30899	Q2F / cheetah-run / mt30-317M / P
cheetah-run	mt30-317M	P	NA	NA	16000	113.343	0.30899	Q2F / cheetah-run / mt30-317M / P
cheetah-run	mt30-317M	P	-2.24259	NA	32000	64.6985	0.00775	Q2F / cheetah-run / mt30-317M / P
cheetah-run	mt30-317M	P	-1.16485	NA	32000	64.6985	0.00775	Q2F / cheetah-run / mt30-317M / P
cheetah-run	mt30-317M	P	-0.0039356	NA	32000	64.6985	0.00775	Q2F / cheetah-run / mt30-317M / P
cheetah-run	mt30-317M	P	-0.138562	NA	32000	64.6985	0.00775	Q2F / cheetah-run / mt30-317M / P
cheetah-run	mt30-317M	P	NA	NA	32000	64.6985	0.00775	Q2F / cheetah-run / mt30-317M / P
cheetah-run	ST	P	1.25778	NA	16000	115.716	0.465445	Q2F / cheetah-run / ST / P
cheetah-run	ST	P	2.07511	4.15023	16000	115.716	0.465445	Q2F / cheetah-run / ST / P
cheetah-run	ST	P	2.00788	NA	16000	115.716	0.465445	Q2F / cheetah-run / ST / P
cheetah-run	ST	P	1.14507	NA	16000	115.716	0.465445	Q2F / cheetah-run / ST / P
cheetah-run	ST	P	NA	NA	16000	115.716	0.465445	Q2F / cheetah-run / ST / P
cheetah-run	ST	P	-2.52424	NA	32000	64.5242	0.00722917	Q2F / cheetah-run / ST / P
cheetah-run	ST	P	-1.11561	NA	32000	64.5242	0.00722917	Q2F / cheetah-run / ST / P
cheetah-run	ST	P	-0.00406862	NA	32000	64.5242	0.00722917	Q2F / cheetah-run / ST / P
cheetah-run	ST	P	-0.142293	NA	32000	64.5242	0.00722917	Q2F / cheetah-run / ST / P
cheetah-run	ST	P	NA	NA	32000	64.5242	0.00722917	Q2F / cheetah-run / ST / P
cheetah-run	R0	P	4.09069	NA	16000	126.471	0.816011	Q2F / cheetah-run / R0 / P
cheetah-run	R0	P	4.09069	8.18138	16000	126.471	0.816011	Q2F / cheetah-run / R0 / P
cheetah-run	R0	P	4.11501	NA	16000	126.471	0.816011	Q2F / cheetah-run / R0 / P
cheetah-run	R0	P	1.65237	NA	16000	126.471	0.816011	Q2F / cheetah-run / R0 / P
cheetah-run	R0	P	NA	NA	16000	126.471	0.816011	Q2F / cheetah-run / R0 / P
cheetah-run	R0	P	-311.351	NA	32000	64.6853	0.00771615	Q2F / cheetah-run / R0 / P
cheetah-run	R0	P	-311.351	NA	32000	64.6853	0.00771615	Q2F / cheetah-run / R0 / P
cheetah-run	R0	P	-0.0046854	NA	32000	64.6853	0.00771615	Q2F / cheetah-run / R0 / P
cheetah-run	R0	P	-0.139048	NA	32000	64.6853	0.00771615	Q2F / cheetah-run / R0 / P
cheetah-run	R0	P	NA	NA	32000	64.6853	0.00771615	Q2F / cheetah-run / R0 / P
cheetah-run	R1	P	0.0143821	NA	16000	101.145	0.240104	Q2F / cheetah-run / R1 / P
cheetah-run	R1	P	0.800842	1.60168	16000	101.145	0.240104	Q2F / cheetah-run / R1 / P
cheetah-run	R1	P	0.856893	NA	16000	101.145	0.240104	Q2F / cheetah-run / R1 / P
cheetah-run	R1	P	0.681721	NA	16000	101.145	0.240104	Q2F / cheetah-run / R1 / P
cheetah-run	R1	P	NA	NA	16000	101.145	0.240104	Q2F / cheetah-run / R1 / P
cheetah-run	R1	P	-0.0416851	NA	32000	64.5524	0.00770312	Q2F / cheetah-run / R1 / P
cheetah-run	R1	P	-0.534048	NA	32000	64.5524	0.00770312	Q2F / cheetah-run / R1 / P
cheetah-run	R1	P	-0.00649641	NA	32000	64.5524	0.00770312	Q2F / cheetah-run / R1 / P
cheetah-run	R1	P	-0.139128	NA	32000	64.5524	0.00770312	Q2F / cheetah-run / R1 / P
cheetah-run	R1	P	NA	NA	32000	64.5524	0.00770312	Q2F / cheetah-run / R1 / P
cheetah-run	R2	P	4.10302	NA	16000	126.485	0.815906	Q2F / cheetah-run / R2 / P
cheetah-run	R2	P	4.10302	8.20605	16000	126.485	0.815906	Q2F / cheetah-run / R2 / P
cheetah-run	R2	P	4.12192	NA	16000	126.485	0.815906	Q2F / cheetah-run / R2 / P
cheetah-run	R2	P	1.65219	NA	16000	126.485	0.815906	Q2F / cheetah-run / R2 / P
cheetah-run	R2	P	NA	NA	16000	126.485	0.815906	Q2F / cheetah-run / R2 / P
cheetah-run	R2	P	-317.424	NA	32000	64.689	0.00772396	Q2F / cheetah-run / R2 / P
cheetah-run	R2	P	-317.424	NA	32000	64.689	0.00772396	Q2F / cheetah-run / R2 / P
cheetah-run	R2	P	-0.0046902	NA	32000	64.689	0.00772396	Q2F / cheetah-run / R2 / P
cheetah-run	R2	P	-0.139199	NA	32000	64.689	0.00772396	Q2F / cheetah-run / R2 / P
cheetah-run	R2	P	NA	NA	32000	64.689	0.00772396	Q2F / cheetah-run / R2 / P
cheetah-run	R3	P	4.40673	NA	16000	127.073	0.88449	Q2F / cheetah-run / R3 / P
cheetah-run	R3	P	4.4447	8.88939	16000	127.073	0.88449	Q2F / cheetah-run / R3 / P
cheetah-run	R3	P	4.4187	NA	16000	127.073	0.88449	Q2F / cheetah-run / R3 / P
cheetah-run	R3	P	1.70836	NA	16000	127.073	0.88449	Q2F / cheetah-run / R3 / P
cheetah-run	R3	P	NA	NA	16000	127.073	0.88449	Q2F / cheetah-run / R3 / P
cheetah-run	R3	P	-636.398	NA	32000	64.6145	0.00705729	Q2F / cheetah-run / R3 / P
cheetah-run	R3	P	-6.3004	NA	32000	64.6145	0.00705729	Q2F / cheetah-run / R3 / P
cheetah-run	R3	P	-0.00520752	NA	32000	64.6145	0.00705729	Q2F / cheetah-run / R3 / P
cheetah-run	R3	P	-0.140754	NA	32000	64.6145	0.00705729	Q2F / cheetah-run / R3 / P
cheetah-run	R3	P	NA	NA	32000	64.6145	0.00705729	Q2F / cheetah-run / R3 / P
cheetah-run	R3c	P	4.41278	NA	16000	127.065	0.884568	Q2F / cheetah-run / R3c / P
cheetah-run	R3c	P	4.45143	8.90286	16000	127.065	0.884568	Q2F / cheetah-run / R3c / P
cheetah-run	R3c	P	4.4257	NA	16000	127.065	0.884568	Q2F / cheetah-run / R3c / P
cheetah-run	R3c	P	1.70798	NA	16000	127.065	0.884568	Q2F / cheetah-run / R3c / P
cheetah-run	R3c	P	NA	NA	16000	127.065	0.884568	Q2F / cheetah-run / R3c / P
cheetah-run	R3c	P	-658.99	NA	32000	64.6001	0.00730729	Q2F / cheetah-run / R3c / P
cheetah-run	R3c	P	-6.34769	NA	32000	64.6001	0.00730729	Q2F / cheetah-run / R3c / P
cheetah-run	R3c	P	-0.0052084	NA	32000	64.6001	0.00730729	Q2F / cheetah-run / R3c / P
cheetah-run	R3c	P	-0.140722	NA	32000	64.6001	0.00730729	Q2F / cheetah-run / R3c / P
cheetah-run	R3c	P	NA	NA	32000	64.6001	0.00730729	Q2F / cheetah-run / R3c / P
cheetah-run	R4	P	4.6571	NA	16000	127.766	0.931911	Q2F / cheetah-run / R4 / P
cheetah-run	R4	P	4.6571	9.3142	16000	127.766	0.931911	Q2F / cheetah-run / R4 / P
cheetah-run	R4	P	4.65655	NA	16000	127.766	0.931911	Q2F / cheetah-run / R4 / P
cheetah-run	R4	P	1.7583	NA	16000	127.766	0.931911	Q2F / cheetah-run / R4 / P
cheetah-run	R4	P	NA	NA	16000	127.766	0.931911	Q2F / cheetah-run / R4 / P
cheetah-run	R4	P	-35.971	NA	32000	64.5029	0.00748958	Q2F / cheetah-run / R4 / P
cheetah-run	R4	P	-35.971	NA	32000	64.5029	0.00748958	Q2F / cheetah-run / R4 / P
cheetah-run	R4	P	-0.00359024	NA	32000	64.5029	0.00748958	Q2F / cheetah-run / R4 / P
cheetah-run	R4	P	-0.142538	NA	32000	64.5029	0.00748958	Q2F / cheetah-run / R4 / P
cheetah-run	R4	P	NA	NA	32000	64.5029	0.00748958	Q2F / cheetah-run / R4 / P
hopper-stand	mt30-48M	P	2.24576	NA	16000	117.841	0.406719	Q2F / hopper-stand / mt30-48M / P
hopper-stand	mt30-48M	P	2.34421	4.68842	16000	117.841	0.406719	Q2F / hopper-stand / mt30-48M / P
hopper-stand	mt30-48M	P	2.26063	NA	16000	117.841	0.406719	Q2F / hopper-stand / mt30-48M / P
hopper-stand	mt30-48M	P	1.15555	NA	16000	117.841	0.406719	Q2F / hopper-stand / mt30-48M / P
hopper-stand	mt30-48M	P	NA	NA	16000	117.841	0.406719	Q2F / hopper-stand / mt30-48M / P
hopper-stand	mt30-48M	P	-15.8161	NA	32000	64.2687	0.00747266	Q2F / hopper-stand / mt30-48M / P
hopper-stand	mt30-48M	P	-2.417	NA	32000	64.2687	0.00747266	Q2F / hopper-stand / mt30-48M / P
hopper-stand	mt30-48M	P	-0.00481325	NA	32000	64.2687	0.00747266	Q2F / hopper-stand / mt30-48M / P
hopper-stand	mt30-48M	P	-0.146121	NA	32000	64.2687	0.00747266	Q2F / hopper-stand / mt30-48M / P
hopper-stand	mt30-48M	P	NA	NA	32000	64.2687	0.00747266	Q2F / hopper-stand / mt30-48M / P
hopper-stand	mt30-317M	P	2.51361	NA	16000	119.392	0.460584	Q2F / hopper-stand / mt30-317M / P
hopper-stand	mt30-317M	P	2.60839	5.21678	16000	119.392	0.460584	Q2F / hopper-stand / mt30-317M / P
hopper-stand	mt30-317M	P	2.51998	NA	16000	119.392	0.460584	Q2F / hopper-stand / mt30-317M / P
hopper-stand	mt30-317M	P	1.23668	NA	16000	119.392	0.460584	Q2F / hopper-stand / mt30-317M / P
hopper-stand	mt30-317M	P	NA	NA	16000	119.392	0.460584	Q2F / hopper-stand / mt30-317M / P
hopper-stand	mt30-317M	P	-25.3572	NA	32000	64.2546	0.0074375	Q2F / hopper-stand / mt30-317M / P
hopper-stand	mt30-317M	P	-2.74456	NA	32000	64.2546	0.0074375	Q2F / hopper-stand / mt30-317M / P
hopper-stand	mt30-317M	P	-0.0051514	NA	32000	64.2546	0.0074375	Q2F / hopper-stand / mt30-317M / P
hopper-stand	mt30-317M	P	-0.146603	NA	32000	64.2546	0.0074375	Q2F / hopper-stand / mt30-317M / P
hopper-stand	mt30-317M	P	NA	NA	32000	64.2546	0.0074375	Q2F / hopper-stand / mt30-317M / P
hopper-stand	ST	P	1.91541	NA	16000	115.666125	0.393174	Q2F / hopper-stand / ST / P
hopper-stand	ST	P	2.11803	4.23606	16000	115.666125	0.393174	Q2F / hopper-stand / ST / P
hopper-stand	ST	P	1.96188	NA	16000	115.666125	0.393174	Q2F / hopper-stand / ST / P
hopper-stand	ST	P	1.08638	NA	16000	115.666125	0.393174	Q2F / hopper-stand / ST / P
hopper-stand	ST	P	NA	NA	16000	115.666125	0.393174	Q2F / hopper-stand / ST / P
hopper-stand	ST	P	-11.4389	NA	32000	64.173	0.0077917	Q2F / hopper-stand / ST / P
hopper-stand	ST	P	-1.82561	NA	32000	64.173	0.0077917	Q2F / hopper-stand / ST / P
hopper-stand	ST	P	-0.00486964	NA	32000	64.173	0.0077917	Q2F / hopper-stand / ST / P
hopper-stand	ST	P	-0.146008	NA	32000	64.173	0.0077917	Q2F / hopper-stand / ST / P
hopper-stand	ST	P	NA	NA	32000	64.173	0.0077917	Q2F / hopper-stand / ST / P
hopper-stand	R0	P	3.12381	NA	16000	121.550125	0.645258	Q2F / hopper-stand / R0 / P
hopper-stand	R0	P	3.12381	6.24763	16000	121.550125	0.645258	Q2F / hopper-stand / R0 / P
hopper-stand	R0	P	3.41085	NA	16000	121.550125	0.645258	Q2F / hopper-stand / R0 / P
hopper-stand	R0	P	1.42611	NA	16000	121.550125	0.645258	Q2F / hopper-stand / R0 / P
hopper-stand	R0	P	NA	NA	16000	121.550125	0.645258	Q2F / hopper-stand / R0 / P
hopper-stand	R0	P	-584.979	NA	32000	64.3704	0.00731597	Q2F / hopper-stand / R0 / P
hopper-stand	R0	P	-584.979	NA	32000	64.3704	0.00731597	Q2F / hopper-stand / R0 / P
hopper-stand	R0	P	-0.00524911	NA	32000	64.3704	0.00731597	Q2F / hopper-stand / R0 / P
hopper-stand	R0	P	-0.146061	NA	32000	64.3704	0.00731597	Q2F / hopper-stand / R0 / P
hopper-stand	R0	P	NA	NA	32000	64.3704	0.00731597	Q2F / hopper-stand / R0 / P
hopper-stand	R1	P	1.3486	NA	16000	108.90775	0.206	Q2F / hopper-stand / R1 / P
hopper-stand	R1	P	1.43739	2.87478	16000	108.90775	0.206	Q2F / hopper-stand / R1 / P
hopper-stand	R1	P	1.38048	NA	16000	108.90775	0.206	Q2F / hopper-stand / R1 / P
hopper-stand	R1	P	0.780308	NA	16000	108.90775	0.206	Q2F / hopper-stand / R1 / P
hopper-stand	R1	P	NA	NA	16000	108.90775	0.206	Q2F / hopper-stand / R1 / P
hopper-stand	R1	P	-9.89511	NA	32000	64.3366	0.00709375	Q2F / hopper-stand / R1 / P
hopper-stand	R1	P	-1.52955	NA	32000	64.3366	0.00709375	Q2F / hopper-stand / R1 / P
hopper-stand	R1	P	-0.00367165	NA	32000	64.3366	0.00709375	Q2F / hopper-stand / R1 / P
hopper-stand	R1	P	-0.143744	NA	32000	64.3366	0.00709375	Q2F / hopper-stand / R1 / P
hopper-stand	R1	P	NA	NA	32000	64.3366	0.00709375	Q2F / hopper-stand / R1 / P
hopper-stand	R2	P	3.11999	NA	16000	121.411125	0.64075	Q2F / hopper-stand / R2 / P
hopper-stand	R2	P	3.11999	6.23999	16000	121.411125	0.64075	Q2F / hopper-stand / R2 / P
hopper-stand	R2	P	3.41274	NA	16000	121.411125	0.64075	Q2F / hopper-stand / R2 / P
hopper-stand	R2	P	1.42293	NA	16000	121.411125	0.64075	Q2F / hopper-stand / R2 / P
hopper-stand	R2	P	NA	NA	16000	121.411125	0.64075	Q2F / hopper-stand / R2 / P
hopper-stand	R2	P	-567.842	NA	32000	64.3507	0.00759375	Q2F / hopper-stand / R2 / P
hopper-stand	R2	P	-567.842	NA	32000	64.3507	0.00759375	Q2F / hopper-stand / R2 / P
hopper-stand	R2	P	-0.00524527	NA	32000	64.3507	0.00759375	Q2F / hopper-stand / R2 / P
hopper-stand	R2	P	-0.14582	NA	32000	64.3507	0.00759375	Q2F / hopper-stand / R2 / P
hopper-stand	R2	P	NA	NA	32000	64.3507	0.00759375	Q2F / hopper-stand / R2 / P
hopper-stand	R3	P	3.11272	NA	16000	122.857	0.737658	Q2F / hopper-stand / R3 / P
hopper-stand	R3	P	3.11272	6.22543	16000	122.857	0.737658	Q2F / hopper-stand / R3 / P
hopper-stand	R3	P	3.80537	NA	16000	122.857	0.737658	Q2F / hopper-stand / R3 / P
hopper-stand	R3	P	1.51754	NA	16000	122.857	0.737658	Q2F / hopper-stand / R3 / P
hopper-stand	R3	P	NA	NA	16000	122.857	0.737658	Q2F / hopper-stand / R3 / P
hopper-stand	R3	P	-896.688	NA	32000	64.4723	0.00709332	Q2F / hopper-stand / R3 / P
hopper-stand	R3	P	-896.688	NA	32000	64.4723	0.00709332	Q2F / hopper-stand / R3 / P
hopper-stand	R3	P	-0.00564169	NA	32000	64.4723	0.00709332	Q2F / hopper-stand / R3 / P
hopper-stand	R3	P	-0.144585	NA	32000	64.4723	0.00709332	Q2F / hopper-stand / R3 / P
hopper-stand	R3	P	NA	NA	32000	64.4723	0.00709332	Q2F / hopper-stand / R3 / P
hopper-stand	R3c	P	3.12303	NA	16000	122.781	0.740141	Q2F / hopper-stand / R3c / P
hopper-stand	R3c	P	3.12303	6.24606	16000	122.781	0.740141	Q2F / hopper-stand / R3c / P
hopper-stand	R3c	P	3.81021	NA	16000	122.781	0.740141	Q2F / hopper-stand / R3c / P
hopper-stand	R3c	P	1.51763	NA	16000	122.781	0.740141	Q2F / hopper-stand / R3c / P
hopper-stand	R3c	P	NA	NA	16000	122.781	0.740141	Q2F / hopper-stand / R3c / P
hopper-stand	R3c	P	-891.546	NA	32000	64.4972	0.00749566	Q2F / hopper-stand / R3c / P
hopper-stand	R3c	P	-891.546	NA	32000	64.4972	0.00749566	Q2F / hopper-stand / R3c / P
hopper-stand	R3c	P	-0.00563697	NA	32000	64.4972	0.00749566	Q2F / hopper-stand / R3c / P
hopper-stand	R3c	P	-0.144412	NA	32000	64.4972	0.00749566	Q2F / hopper-stand / R3c / P
hopper-stand	R3c	P	NA	NA	32000	64.4972	0.00749566	Q2F / hopper-stand / R3c / P
hopper-stand	R4	P	4.05581	NA	16000	124.03175	0.771643	Q2F / hopper-stand / R4 / P
hopper-stand	R4	P	4.05573	8.11146	16000	124.03175	0.771643	Q2F / hopper-stand / R4 / P
hopper-stand	R4	P	4.05813	NA	16000	124.03175	0.771643	Q2F / hopper-stand / R4 / P
hopper-stand	R4	P	1.57179	NA	16000	124.03175	0.771643	Q2F / hopper-stand / R4 / P
hopper-stand	R4	P	NA	NA	16000	124.03175	0.771643	Q2F / hopper-stand / R4 / P
hopper-stand	R4	P	-28.4852	NA	32000	64.5145	0.00837587	Q2F / hopper-stand / R4 / P
hopper-stand	R4	P	-7.0187	NA	32000	64.5145	0.00837587	Q2F / hopper-stand / R4 / P
hopper-stand	R4	P	-0.00352962	NA	32000	64.5145	0.00837587	Q2F / hopper-stand / R4 / P
hopper-stand	R4	P	-0.142008	NA	32000	64.5145	0.00837587	Q2F / hopper-stand / R4 / P
hopper-stand	R4	P	NA	NA	32000	64.5145	0.00837587	Q2F / hopper-stand / R4 / P
finger-spin	mt30-48M	P	0.894501	NA	16000	112.002375	0.197549	Q2F / finger-spin / mt30-48M / P
finger-spin	mt30-48M	P	1.17953	2.35906	16000	112.002375	0.197549	Q2F / finger-spin / mt30-48M / P
finger-spin	mt30-48M	P	1.09374	NA	16000	112.002375	0.197549	Q2F / finger-spin / mt30-48M / P
finger-spin	mt30-48M	P	0.830209	NA	16000	112.002375	0.197549	Q2F / finger-spin / mt30-48M / P
finger-spin	mt30-48M	P	NA	NA	16000	112.002375	0.197549	Q2F / finger-spin / mt30-48M / P
finger-spin	mt30-48M	P	-3.37006	NA	32000	64.3705	0.00758106	Q2F / finger-spin / mt30-48M / P
finger-spin	mt30-48M	P	-1.03615	NA	32000	64.3705	0.00758106	Q2F / finger-spin / mt30-48M / P
finger-spin	mt30-48M	P	-0.00444759	NA	32000	64.3705	0.00758106	Q2F / finger-spin / mt30-48M / P
finger-spin	mt30-48M	P	-0.142015	NA	32000	64.3705	0.00758106	Q2F / finger-spin / mt30-48M / P
finger-spin	mt30-48M	P	NA	NA	32000	64.3705	0.00758106	Q2F / finger-spin / mt30-48M / P
finger-spin	mt30-317M	P	1.1058	NA	16000	114.429875	0.213045	Q2F / finger-spin / mt30-317M / P
finger-spin	mt30-317M	P	1.32729	2.65459	16000	114.429875	0.213045	Q2F / finger-spin / mt30-317M / P
finger-spin	mt30-317M	P	1.1962	NA	16000	114.429875	0.213045	Q2F / finger-spin / mt30-317M / P
finger-spin	mt30-317M	P	0.898166	NA	16000	114.429875	0.213045	Q2F / finger-spin / mt30-317M / P
finger-spin	mt30-317M	P	NA	NA	16000	114.429875	0.213045	Q2F / finger-spin / mt30-317M / P
finger-spin	mt30-317M	P	-5.19736	NA	32000	64.3343	0.00761944	Q2F / finger-spin / mt30-317M / P
finger-spin	mt30-317M	P	-1.25305	NA	32000	64.3343	0.00761944	Q2F / finger-spin / mt30-317M / P
finger-spin	mt30-317M	P	-0.00492622	NA	32000	64.3343	0.00761944	Q2F / finger-spin / mt30-317M / P
finger-spin	mt30-317M	P	-0.142752	NA	32000	64.3343	0.00761944	Q2F / finger-spin / mt30-317M / P
finger-spin	mt30-317M	P	NA	NA	32000	64.3343	0.00761944	Q2F / finger-spin / mt30-317M / P
finger-spin	ST	P	1.54467	NA	16000	117.19475	0.340473	Q2F / finger-spin / ST / P
finger-spin	ST	P	1.76032	3.52065	16000	117.19475	0.340473	Q2F / finger-spin / ST / P
finger-spin	ST	P	1.65289	NA	16000	117.19475	0.340473	Q2F / finger-spin / ST / P
finger-spin	ST	P	1.07975	NA	16000	117.19475	0.340473	Q2F / finger-spin / ST / P
finger-spin	ST	P	NA	NA	16000	117.19475	0.340473	Q2F / finger-spin / ST / P
finger-spin	ST	P	-6.4345	NA	32000	64.3101	0.00863505	Q2F / finger-spin / ST / P
finger-spin	ST	P	-1.46406	NA	32000	64.3101	0.00863505	Q2F / finger-spin / ST / P
finger-spin	ST	P	-0.00482049	NA	32000	64.3101	0.00863505	Q2F / finger-spin / ST / P
finger-spin	ST	P	-0.140106	NA	32000	64.3101	0.00863505	Q2F / finger-spin / ST / P
finger-spin	ST	P	NA	NA	32000	64.3101	0.00863505	Q2F / finger-spin / ST / P
finger-spin	R0	P	2.82626	NA	16000	122.387	0.572067	Q2F / finger-spin / R0 / P
finger-spin	R0	P	3.08144	6.16288	16000	122.387	0.572067	Q2F / finger-spin / R0 / P
finger-spin	R0	P	3.25701	NA	16000	122.387	0.572067	Q2F / finger-spin / R0 / P
finger-spin	R0	P	1.37405	NA	16000	122.387	0.572067	Q2F / finger-spin / R0 / P
finger-spin	R0	P	NA	NA	16000	122.387	0.572067	Q2F / finger-spin / R0 / P
finger-spin	R0	P	-127.07	NA	32000	64.3463	0.00764863	Q2F / finger-spin / R0 / P
finger-spin	R0	P	-0.99502	NA	32000	64.3463	0.00764863	Q2F / finger-spin / R0 / P
finger-spin	R0	P	-0.00511338	NA	32000	64.3463	0.00764863	Q2F / finger-spin / R0 / P
finger-spin	R0	P	-0.141683	NA	32000	64.3463	0.00764863	Q2F / finger-spin / R0 / P
finger-spin	R0	P	NA	NA	32000	64.3463	0.00764863	Q2F / finger-spin / R0 / P
finger-spin	R1	P	1.5292	NA	16000	109.7355	0.3469	Q2F / finger-spin / R1 / P
finger-spin	R1	P	1.94068	3.88136	16000	109.7355	0.3469	Q2F / finger-spin / R1 / P
finger-spin	R1	P	1.95613	NA	16000	109.7355	0.3469	Q2F / finger-spin / R1 / P
finger-spin	R1	P	0.936914	NA	16000	109.7355	0.3469	Q2F / finger-spin / R1 / P
finger-spin	R1	P	NA	NA	16000	109.7355	0.3469	Q2F / finger-spin / R1 / P
finger-spin	R1	P	-45.8569	NA	32000	64.2721	0.00791406	Q2F / finger-spin / R1 / P
finger-spin	R1	P	-0.722736	NA	32000	64.2721	0.00791406	Q2F / finger-spin / R1 / P
finger-spin	R1	P	-0.00446476	NA	32000	64.2721	0.00791406	Q2F / finger-spin / R1 / P
finger-spin	R1	P	-0.143474	NA	32000	64.2721	0.00791406	Q2F / finger-spin / R1 / P
finger-spin	R1	P	NA	NA	32000	64.2721	0.00791406	Q2F / finger-spin / R1 / P
finger-spin	R2	P	2.83272	NA	16000	122.479875	0.568754	Q2F / finger-spin / R2 / P
finger-spin	R2	P	3.08133	6.16266	16000	122.479875	0.568754	Q2F / finger-spin / R2 / P
finger-spin	R2	P	3.26348	NA	16000	122.479875	0.568754	Q2F / finger-spin / R2 / P
finger-spin	R2	P	1.37452	NA	16000	122.479875	0.568754	Q2F / finger-spin / R2 / P
finger-spin	R2	P	NA	NA	16000	122.479875	0.568754	Q2F / finger-spin / R2 / P
finger-spin	R2	P	-127.871	NA	32000	64.381	0.00814414	Q2F / finger-spin / R2 / P
finger-spin	R2	P	-0.987621	NA	32000	64.381	0.00814414	Q2F / finger-spin / R2 / P
finger-spin	R2	P	-0.005112	NA	32000	64.381	0.00814414	Q2F / finger-spin / R2 / P
finger-spin	R2	P	-0.140768	NA	32000	64.381	0.00814414	Q2F / finger-spin / R2 / P
finger-spin	R2	P	NA	NA	32000	64.381	0.00814414	Q2F / finger-spin / R2 / P
finger-spin	R3	P	3.55259	NA	16000	124.031	0.633131	Q2F / finger-spin / R3 / P
finger-spin	R3	P	3.55259	7.10518	16000	124.031	0.633131	Q2F / finger-spin / R3 / P
finger-spin	R3	P	3.54523	NA	16000	124.031	0.633131	Q2F / finger-spin / R3 / P
finger-spin	R3	P	1.46093	NA	16000	124.031	0.633131	Q2F / finger-spin / R3 / P
finger-spin	R3	P	NA	NA	16000	124.031	0.633131	Q2F / finger-spin / R3 / P
finger-spin	R3	P	-1050.48	NA	32000	64.3413	0.00731186	Q2F / finger-spin / R3 / P
finger-spin	R3	P	-1050.48	NA	32000	64.3413	0.00731186	Q2F / finger-spin / R3 / P
finger-spin	R3	P	-0.00520794	NA	32000	64.3413	0.00731186	Q2F / finger-spin / R3 / P
finger-spin	R3	P	-0.141756	NA	32000	64.3413	0.00731186	Q2F / finger-spin / R3 / P
finger-spin	R3	P	NA	NA	32000	64.3413	0.00731186	Q2F / finger-spin / R3 / P
finger-spin	R3c	P	3.55569	NA	16000	124.036	0.631095	Q2F / finger-spin / R3c / P
finger-spin	R3c	P	3.55569	7.11137	16000	124.036	0.631095	Q2F / finger-spin / R3c / P
finger-spin	R3c	P	3.54781	NA	16000	124.036	0.631095	Q2F / finger-spin / R3c / P
finger-spin	R3c	P	1.4597	NA	16000	124.036	0.631095	Q2F / finger-spin / R3c / P
finger-spin	R3c	P	NA	NA	16000	124.036	0.631095	Q2F / finger-spin / R3c / P
finger-spin	R3c	P	-1043.35	NA	32000	64.3787	0.00747834	Q2F / finger-spin / R3c / P
finger-spin	R3c	P	-1043.35	NA	32000	64.3787	0.00747834	Q2F / finger-spin / R3c / P
finger-spin	R3c	P	-0.00520641	NA	32000	64.3787	0.00747834	Q2F / finger-spin / R3c / P
finger-spin	R3c	P	-0.140906	NA	32000	64.3787	0.00747834	Q2F / finger-spin / R3c / P
finger-spin	R3c	P	NA	NA	32000	64.3787	0.00747834	Q2F / finger-spin / R3c / P
finger-spin	R4	P	4.18368	NA	16000	126.434125	0.767034	Q2F / finger-spin / R4 / P
finger-spin	R4	P	4.18368	8.36735	16000	126.434125	0.767034	Q2F / finger-spin / R4 / P
finger-spin	R4	P	4.17857	NA	16000	126.434125	0.767034	Q2F / finger-spin / R4 / P
finger-spin	R4	P	1.62633	NA	16000	126.434125	0.767034	Q2F / finger-spin / R4 / P
finger-spin	R4	P	NA	NA	16000	126.434125	0.767034	Q2F / finger-spin / R4 / P
finger-spin	R4	P	-611.136	NA	32000	64.542	0.00825774	Q2F / finger-spin / R4 / P
finger-spin	R4	P	-611.136	NA	32000	64.542	0.00825774	Q2F / finger-spin / R4 / P
finger-spin	R4	P	-0.00458923	NA	32000	64.542	0.00825774	Q2F / finger-spin / R4 / P
finger-spin	R4	P	-0.139231	NA	32000	64.542	0.00825774	Q2F / finger-spin / R4 / P
finger-spin	R4	P	NA	NA	32000	64.542	0.00825774	Q2F / finger-spin / R4 / P


==> anc/l-004.tsv <==
task	scorer	role	stratum	condition	statistic	status	G	C
walker-stand	R1	P	P	P-p1	T	available	0.136374	31
walker-stand	R1	P	P	P-p1	TS_C	available	0.140811	31
walker-stand	R1	P	P	P-p1	SW	available	0.133903	30
walker-stand	R1	P	P	P-p1	R1/2	available	0.0323851	12
walker-stand	R1	P	P	P-p1	PRseq	available	NA	32
walker-stand	R1	P	P	P-NULL	T	available	-0.332946	0
walker-stand	R1	P	P	P-NULL	TS_C	available	-0.178205	0
walker-stand	R1	P	P	P-NULL	SW	available	-0.00330778	0
walker-stand	R1	P	P	P-NULL	R1/2	available	-0.145705	0
walker-stand	R1	P	P	P-NULL	PRseq	available	NA	3
walker-stand	R2	P	P	P-p1	T	available	0.561311	29
walker-stand	R2	P	P	P-p1	TS_C	available	0.622629	31
walker-stand	R2	P	P	P-p1	SW	available	0.621454	32
walker-stand	R2	P	P	P-p1	R1/2	available	0.39661	32
walker-stand	R2	P	P	P-p1	PRseq	available	NA	32
walker-stand	R2	P	P	P-NULL	T	available	-2.36074	0
walker-stand	R2	P	P	P-NULL	TS_C	available	-0.743958	0
walker-stand	R2	P	P	P-NULL	SW	available	-0.00319217	0
walker-stand	R2	P	P	P-NULL	R1/2	available	-0.1409	0
walker-stand	R2	P	P	P-NULL	PRseq	available	NA	2
walker-stand	R3	P	P	P-p1	T	available	1.46613	32
walker-stand	R3	P	P	P-p1	TS_C	available	1.48109	32
walker-stand	R3	P	P	P-p1	SW	available	1.47139	32
walker-stand	R3	P	P	P-p1	R1/2	available	0.773326	32
walker-stand	R3	P	P	P-p1	PRseq	available	NA	32
walker-stand	R3	P	P	P-NULL	T	available	-23.307	0
walker-stand	R3	P	P	P-NULL	TS_C	available	-1.99937	0
walker-stand	R3	P	P	P-NULL	SW	available	-0.00372437	0
walker-stand	R3	P	P	P-NULL	R1/2	available	-0.141509	0
walker-stand	R3	P	P	P-NULL	PRseq	available	NA	3
walker-stand	R3c	P	P	P-p1	T	available	1.60078	32
walker-stand	R3c	P	P	P-p1	TS_C	available	1.62072	32
walker-stand	R3c	P	P	P-p1	SW	available	1.6128	32
walker-stand	R3c	P	P	P-p1	R1/2	available	0.839622	32
walker-stand	R3c	P	P	P-p1	PRseq	available	NA	32
walker-stand	R3c	P	P	P-NULL	T	available	-28.538	0
walker-stand	R3c	P	P	P-NULL	TS_C	available	-2.13025	0
walker-stand	R3c	P	P	P-NULL	SW	available	-0.00372296	0
walker-stand	R3c	P	P	P-NULL	R1/2	available	-0.141914	0
walker-stand	R3c	P	P	P-NULL	PRseq	available	NA	2
walker-stand	R4	P	P	P-p1	T	available	2.42049	32
walker-stand	R4	P	P	P-p1	TS_C	available	2.4247	32
walker-stand	R4	P	P	P-p1	SW	available	2.42003	32
walker-stand	R4	P	P	P-p1	R1/2	available	1.11463	32
walker-stand	R4	P	P	P-p1	PRseq	available	NA	32
walker-stand	R4	P	P	P-NULL	T	available	-24.1216	0
walker-stand	R4	P	P	P-NULL	TS_C	available	-3.90345	0
walker-stand	R4	P	P	P-NULL	SW	available	-0.00347227	0
walker-stand	R4	P	P	P-NULL	R1/2	available	-0.144017	0
walker-stand	R4	P	P	P-NULL	PRseq	available	NA	2
walker-walk	R1	P	P	P-p1	T	available	0.41114	32
walker-walk	R1	P	P	P-p1	TS_C	available	0.432523	32
walker-walk	R1	P	P	P-p1	SW	available	0.411744	32
walker-walk	R1	P	P	P-p1	R1/2	available	0.280903	29
walker-walk	R1	P	P	P-p1	PRseq	available	NA	32
walker-walk	R1	P	P	P-NULL	T	available	-0.950011	0
walker-walk	R1	P	P	P-NULL	TS_C	available	-0.403648	0
walker-walk	R1	P	P	P-NULL	SW	available	-0.00319215	0
walker-walk	R1	P	P	P-NULL	R1/2	available	-0.140364	0
walker-walk	R1	P	P	P-NULL	PRseq	available	NA	7
walker-walk	R2	P	P	P-p1	T	available	0.453014	32
walker-walk	R2	P	P	P-p1	TS_C	available	0.49743	32
walker-walk	R2	P	P	P-p1	SW	available	0.451056	32
walker-walk	R2	P	P	P-p1	R1/2	available	0.346924	32
walker-walk	R2	P	P	P-p1	PRseq	available	NA	32
walker-walk	R2	P	P	P-NULL	T	available	-1.64505	0
walker-walk	R2	P	P	P-NULL	TS_C	available	-0.553459	0
walker-walk	R2	P	P	P-NULL	SW	available	-0.00331151	0
walker-walk	R2	P	P	P-NULL	R1/2	available	-0.141178	0
walker-walk	R2	P	P	P-NULL	PRseq	available	NA	0
walker-walk	R3	P	P	P-p1	T	available	1.02926	32
walker-walk	R3	P	P	P-p1	TS_C	available	1.07372	32
walker-walk	R3	P	P	P-p1	SW	available	1.01602	32
walker-walk	R3	P	P	P-p1	R1/2	available	0.630225	32
walker-walk	R3	P	P	P-p1	PRseq	available	NA	32
walker-walk	R3	P	P	P-NULL	T	available	-8.92346	0
walker-walk	R3	P	P	P-NULL	TS_C	available	-1.2516	0
walker-walk	R3	P	P	P-NULL	SW	available	-0.00355278	0
walker-walk	R3	P	P	P-NULL	R1/2	available	-0.14346	0
walker-walk	R3	P	P	P-NULL	PRseq	available	NA	4
walker-walk	R3c	P	P	P-p1	T	available	1.13191	32
walker-walk	R3c	P	P	P-p1	TS_C	available	1.1654	32
walker-walk	R3c	P	P	P-p1	SW	available	1.12038	32
walker-walk	R3c	P	P	P-p1	R1/2	available	0.667057	32
walker-walk	R3c	P	P	P-p1	PRseq	available	NA	32
walker-walk	R3c	P	P	P-NULL	T	available	-9.35951	0
walker-walk	R3c	P	P	P-NULL	TS_C	available	-1.42114	0
walker-walk	R3c	P	P	P-NULL	SW	available	-0.00355832	0
walker-walk	R3c	P	P	P-NULL	R1/2	available	-0.142597	0
walker-walk	R3c	P	P	P-NULL	PRseq	available	NA	3
walker-walk	R4	P	P	P-p1	T	available	2.16058	32
walker-walk	R4	P	P	P-p1	TS_C	available	2.16096	32
walker-walk	R4	P	P	P-p1	SW	available	2.1516	32
walker-walk	R4	P	P	P-p1	R1/2	available	1.01835	32
walker-walk	R4	P	P	P-p1	PRseq	available	NA	32
walker-walk	R4	P	P	P-NULL	T	available	-13.9394	0
walker-walk	R4	P	P	P-NULL	TS_C	available	-4.58426	0
walker-walk	R4	P	P	P-NULL	SW	available	-0.00347469	0
walker-walk	R4	P	P	P-NULL	R1/2	available	-0.140899	0
walker-walk	R4	P	P	P-NULL	PRseq	available	NA	5
walker-run	R1	P	P	P-p1	T	available	0.30637	32
walker-run	R1	P	P	P-p1	TS_C	available	0.340191	32
walker-run	R1	P	P	P-p1	SW	available	0.305966	32
walker-run	R1	P	P	P-p1	R1/2	available	0.245138	32
walker-run	R1	P	P	P-p1	PRseq	available	NA	32
walker-run	R1	P	P	P-NULL	T	available	-0.70467	0
walker-run	R1	P	P	P-NULL	TS_C	available	-0.354969	0
walker-run	R1	P	P	P-NULL	SW	available	-0.00327794	0
walker-run	R1	P	P	P-NULL	R1/2	available	-0.141508	0
walker-run	R1	P	P	P-NULL	PRseq	available	NA	4
walker-run	R2	P	P	P-p1	T	available	0.750928	31
walker-run	R2	P	P	P-p1	TS_C	available	0.854271	31
walker-run	R2	P	P	P-p1	SW	available	0.774937	32
walker-run	R2	P	P	P-p1	R1/2	available	0.544522	31
walker-run	R2	P	P	P-p1	PRseq	available	NA	32
walker-run	R2	P	P	P-NULL	T	available	-6.34507	0
walker-run	R2	P	P	P-NULL	TS_C	available	-0.918255	0
walker-run	R2	P	P	P-NULL	SW	available	-0.00351241	0
walker-run	R2	P	P	P-NULL	R1/2	available	-0.145357	0
walker-run	R2	P	P	P-NULL	PRseq	available	NA	1
walker-run	R3	P	P	P-p1	T	available	1.33054	31
walker-run	R3	P	P	P-p1	TS_C	available	1.41861	31
walker-run	R3	P	P	P-p1	SW	available	1.32892	32
walker-run	R3	P	P	P-p1	R1/2	available	0.790484	31
walker-run	R3	P	P	P-p1	PRseq	available	NA	32
walker-run	R3	P	P	P-NULL	T	available	-26.0739	0
walker-run	R3	P	P	P-NULL	TS_C	available	-1.50932	0
walker-run	R3	P	P	P-NULL	SW	available	-0.0038419	0
walker-run	R3	P	P	P-NULL	R1/2	available	-0.145526	0
walker-run	R3	P	P	P-NULL	PRseq	available	NA	0
walker-run	R3c	P	P	P-p1	T	available	1.41523	31
walker-run	R3c	P	P	P-p1	TS_C	available	1.41523	31
walker-run	R3c	P	P	P-p1	SW	available	1.40255	32
walker-run	R3c	P	P	P-p1	R1/2	available	0.815761	32
walker-run	R3c	P	P	P-p1	PRseq	available	NA	32
walker-run	R3c	P	P	P-NULL	T	available	-26.4185	0
walker-run	R3c	P	P	P-NULL	TS_C	available	-26.4185	0
walker-run	R3c	P	P	P-NULL	SW	available	-0.00381152	0
walker-run	R3c	P	P	P-NULL	R1/2	available	-0.146259	0
walker-run	R3c	P	P	P-NULL	PRseq	available	NA	0
walker-run	R4	P	P	P-p1	T	available	2.52036	32
walker-run	R4	P	P	P-p1	TS_C	available	2.52034	32
walker-run	R4	P	P	P-p1	SW	available	2.51394	32
walker-run	R4	P	P	P-p1	R1/2	available	1.12147	32
walker-run	R4	P	P	P-p1	PRseq	available	NA	32
walker-run	R4	P	P	P-NULL	T	available	-16.4346	0
walker-run	R4	P	P	P-NULL	TS_C	available	-4.66573	0
walker-run	R4	P	P	P-NULL	SW	available	-0.00350026	0
walker-run	R4	P	P	P-NULL	R1/2	available	-0.140993	0
walker-run	R4	P	P	P-NULL	PRseq	available	NA	3
walker-walk-backwards	R1	P	P	P-p1	T	available	0.473779	32
walker-walk-backwards	R1	P	P	P-p1	TS_C	available	0.499839	32
walker-walk-backwards	R1	P	P	P-p1	SW	available	0.467909	32
walker-walk-backwards	R1	P	P	P-p1	R1/2	available	0.357989	32
walker-walk-backwards	R1	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R1	P	P	P-NULL	T	available	-1.25851	0
walker-walk-backwards	R1	P	P	P-NULL	TS_C	available	-0.515814	0
walker-walk-backwards	R1	P	P	P-NULL	SW	available	-0.00352364	0
walker-walk-backwards	R1	P	P	P-NULL	R1/2	available	-0.142951	0
walker-walk-backwards	R1	P	P	P-NULL	PRseq	available	NA	2
walker-walk-backwards	R2	P	P	P-p1	T	available	0.793287	32
walker-walk-backwards	R2	P	P	P-p1	TS_C	available	0.916647	32
walker-walk-backwards	R2	P	P	P-p1	SW	available	0.817667	32
walker-walk-backwards	R2	P	P	P-p1	R1/2	available	0.580486	32
walker-walk-backwards	R2	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R2	P	P	P-NULL	T	available	-4.48188	0
walker-walk-backwards	R2	P	P	P-NULL	TS_C	available	-0.921305	0
walker-walk-backwards	R2	P	P	P-NULL	SW	available	-0.00336325	0
walker-walk-backwards	R2	P	P	P-NULL	R1/2	available	-0.140881	0
walker-walk-backwards	R2	P	P	P-NULL	PRseq	available	NA	4
walker-walk-backwards	R3	P	P	P-p1	T	available	1.56143	32
walker-walk-backwards	R3	P	P	P-p1	TS_C	available	1.56143	32
walker-walk-backwards	R3	P	P	P-p1	SW	available	1.5636	32
walker-walk-backwards	R3	P	P	P-p1	R1/2	available	0.870585	32
walker-walk-backwards	R3	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R3	P	P	P-NULL	T	available	-14.48	0
walker-walk-backwards	R3	P	P	P-NULL	TS_C	available	-14.48	0
walker-walk-backwards	R3	P	P	P-NULL	SW	available	-0.00358166	0
walker-walk-backwards	R3	P	P	P-NULL	R1/2	available	-0.14387	0
walker-walk-backwards	R3	P	P	P-NULL	PRseq	available	NA	2
walker-walk-backwards	R3c	P	P	P-p1	T	available	1.62585	32
walker-walk-backwards	R3c	P	P	P-p1	TS_C	available	1.62585	32
walker-walk-backwards	R3c	P	P	P-p1	SW	available	1.62336	32
walker-walk-backwards	R3c	P	P	P-p1	R1/2	available	0.879929	32
walker-walk-backwards	R3c	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R3c	P	P	P-NULL	T	available	-14.5487	0
walker-walk-backwards	R3c	P	P	P-NULL	TS_C	available	-14.5487	0
walker-walk-backwards	R3c	P	P	P-NULL	SW	available	-0.00358607	0
walker-walk-backwards	R3c	P	P	P-NULL	R1/2	available	-0.144231	0
walker-walk-backwards	R3c	P	P	P-NULL	PRseq	available	NA	4
walker-walk-backwards	R4	P	P	P-p1	T	available	2.7247	32
walker-walk-backwards	R4	P	P	P-p1	TS_C	available	2.7247	32
walker-walk-backwards	R4	P	P	P-p1	SW	available	2.7166	32
walker-walk-backwards	R4	P	P	P-p1	R1/2	available	1.19349	32
walker-walk-backwards	R4	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R4	P	P	P-NULL	T	available	-17.2559	0
walker-walk-backwards	R4	P	P	P-NULL	TS_C	available	-17.2559	0
walker-walk-backwards	R4	P	P	P-NULL	SW	available	-0.00360304	0
walker-walk-backwards	R4	P	P	P-NULL	R1/2	available	-0.143138	0
walker-walk-backwards	R4	P	P	P-NULL	PRseq	available	NA	3
walker-run-backwards	R1	P	P	P-p1	T	available	0.36966	30
walker-run-backwards	R1	P	P	P-p1	TS_C	available	0.395	30
walker-run-backwards	R1	P	P	P-p1	SW	available	0.371978	32
walker-run-backwards	R1	P	P	P-p1	R1/2	available	0.271008	29
walker-run-backwards	R1	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R1	P	P	P-NULL	T	available	-0.927517	0
walker-run-backwards	R1	P	P	P-NULL	TS_C	available	-0.454653	0
walker-run-backwards	R1	P	P	P-NULL	SW	available	-0.00333808	0
walker-run-backwards	R1	P	P	P-NULL	R1/2	available	-0.144343	0
walker-run-backwards	R1	P	P	P-NULL	PRseq	available	NA	2
walker-run-backwards	R2	P	P	P-p1	T	available	0.387852	32
walker-run-backwards	R2	P	P	P-p1	TS_C	available	0.44458	32
walker-run-backwards	R2	P	P	P-p1	SW	available	0.399677	32
walker-run-backwards	R2	P	P	P-p1	R1/2	available	0.30401	29
walker-run-backwards	R2	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R2	P	P	P-NULL	T	available	-2.22055	0
walker-run-backwards	R2	P	P	P-NULL	TS_C	available	-0.52294	0
walker-run-backwards	R2	P	P	P-NULL	SW	available	-0.00324228	0
walker-run-backwards	R2	P	P	P-NULL	R1/2	available	-0.140564	0
walker-run-backwards	R2	P	P	P-NULL	PRseq	available	NA	3
walker-run-backwards	R3	P	P	P-p1	T	available	0.898514	30
walker-run-backwards	R3	P	P	P-p1	TS_C	available	0.953268	30
walker-run-backwards	R3	P	P	P-p1	SW	available	0.899395	32
walker-run-backwards	R3	P	P	P-p1	R1/2	available	0.567912	30
walker-run-backwards	R3	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R3	P	P	P-NULL	T	available	-14.388	0
walker-run-backwards	R3	P	P	P-NULL	TS_C	available	-1.04528	0
walker-run-backwards	R3	P	P	P-NULL	SW	available	-0.00354025	0
walker-run-backwards	R3	P	P	P-NULL	R1/2	available	-0.140142	0
walker-run-backwards	R3	P	P	P-NULL	PRseq	available	NA	5
walker-run-backwards	R3c	P	P	P-p1	T	available	1.00213	32
walker-run-backwards	R3c	P	P	P-p1	TS_C	available	1.05073	32
walker-run-backwards	R3c	P	P	P-p1	SW	available	0.981754	32
walker-run-backwards	R3c	P	P	P-p1	R1/2	available	0.597385	30
walker-run-backwards	R3c	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R3c	P	P	P-NULL	T	available	-16.0962	0
walker-run-backwards	R3c	P	P	P-NULL	TS_C	available	-1.24874	0
walker-run-backwards	R3c	P	P	P-NULL	SW	available	-0.00355971	0
walker-run-backwards	R3c	P	P	P-NULL	R1/2	available	-0.140489	0
walker-run-backwards	R3c	P	P	P-NULL	PRseq	available	NA	4
walker-run-backwards	R4	P	P	P-p1	T	available	1.94937	32
walker-run-backwards	R4	P	P	P-p1	TS_C	available	1.94937	32
walker-run-backwards	R4	P	P	P-p1	SW	available	1.94412	32
walker-run-backwards	R4	P	P	P-p1	R1/2	available	0.88393	31
walker-run-backwards	R4	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	R4	P	P	P-NULL	T	available	-11.5674	0
walker-run-backwards	R4	P	P	P-NULL	TS_C	available	-11.5674	0
walker-run-backwards	R4	P	P	P-NULL	SW	available	-0.00339968	0
walker-run-backwards	R4	P	P	P-NULL	R1/2	available	-0.142227	0
walker-run-backwards	R4	P	P	P-NULL	PRseq	available	NA	4
reacher-three-easy	R1	P	P	P-p1	T	available	4.2516	32
reacher-three-easy	R1	P	P	P-p1	TS_C	available	4.2516	32
reacher-three-easy	R1	P	P	P-p1	SW	available	4.28753	32
reacher-three-easy	R1	P	P	P-p1	R1/2	available	1.66957	32
reacher-three-easy	R1	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R1	P	P	P-NULL	T	available	-1503.259083	0
reacher-three-easy	R1	P	P	P-NULL	TS_C	available	-1503.259083	0
reacher-three-easy	R1	P	P	P-NULL	SW	available	-0.00512427	0
reacher-three-easy	R1	P	P	P-NULL	R1/2	available	-0.136811	0
reacher-three-easy	R1	P	P	P-NULL	PRseq	available	NA	6
reacher-three-easy	R2	P	P	P-p1	T	available	4.16205	32
reacher-three-easy	R2	P	P	P-p1	TS_C	available	4.16205	32
reacher-three-easy	R2	P	P	P-p1	SW	available	4.5555	32
reacher-three-easy	R2	P	P	P-p1	R1/2	available	1.73568	32
reacher-three-easy	R2	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R2	P	P	P-NULL	T	available	-164.276	0
reacher-three-easy	R2	P	P	P-NULL	TS_C	available	-164.276	0
reacher-three-easy	R2	P	P	P-NULL	SW	available	-0.00546321	0
reacher-three-easy	R2	P	P	P-NULL	R1/2	available	-0.137857	0
reacher-three-easy	R2	P	P	P-NULL	PRseq	available	NA	8
reacher-three-easy	R3	P	P	P-p1	T	available	4.65499	32
reacher-three-easy	R3	P	P	P-p1	TS_C	available	4.66557	32
reacher-three-easy	R3	P	P	P-p1	SW	available	4.66064	32
reacher-three-easy	R3	P	P	P-p1	R1/2	available	1.75705	32
reacher-three-easy	R3	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R3	P	P	P-NULL	T	available	-2042.277868	0
reacher-three-easy	R3	P	P	P-NULL	TS_C	available	-7.61284	0
reacher-three-easy	R3	P	P	P-NULL	SW	available	-0.00565262	0
reacher-three-easy	R3	P	P	P-NULL	R1/2	available	-0.138403	0
reacher-three-easy	R3	P	P	P-NULL	PRseq	available	NA	8
reacher-three-easy	R3c	P	P	P-p1	T	available	4.65578	32
reacher-three-easy	R3c	P	P	P-p1	TS_C	available	4.66583	32
reacher-three-easy	R3c	P	P	P-p1	SW	available	4.66177	32
reacher-three-easy	R3c	P	P	P-p1	R1/2	available	1.75814	32
reacher-three-easy	R3c	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R3c	P	P	P-NULL	T	available	-2003.67	0
reacher-three-easy	R3c	P	P	P-NULL	TS_C	available	-7.76207	0
reacher-three-easy	R3c	P	P	P-NULL	SW	available	-0.00565158	0
reacher-three-easy	R3c	P	P	P-NULL	R1/2	available	-0.138248	0
reacher-three-easy	R3c	P	P	P-NULL	PRseq	available	NA	8
reacher-three-easy	R4	P	P	P-p1	T	available	4.63398	32
reacher-three-easy	R4	P	P	P-p1	TS_C	available	4.63398	32
reacher-three-easy	R4	P	P	P-p1	SW	available	4.6334	32
reacher-three-easy	R4	P	P	P-p1	R1/2	available	1.75535	32
reacher-three-easy	R4	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R4	P	P	P-NULL	T	available	-293.975	0
reacher-three-easy	R4	P	P	P-NULL	TS_C	available	-293.975	0
reacher-three-easy	R4	P	P	P-NULL	SW	available	-0.0042347	0
reacher-three-easy	R4	P	P	P-NULL	R1/2	available	-0.138489	0
reacher-three-easy	R4	P	P	P-NULL	PRseq	available	NA	5
cheetah-run	R1	P	P	P-p1	T	available	0.0107768	23
cheetah-run	R1	P	P	P-p1	TS_C	available	0.738758	30
cheetah-run	R1	P	P	P-p1	SW	available	0.786682	32
cheetah-run	R1	P	P	P-p1	R1/2	available	0.651244	32
cheetah-run	R1	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R1	P	P	P-NULL	T	available	-0.0239439	0
cheetah-run	R1	P	P	P-NULL	TS_C	available	-0.506025	0
cheetah-run	R1	P	P	P-NULL	SW	available	-0.00591854	0
cheetah-run	R1	P	P	P-NULL	R1/2	available	-0.144573	0
cheetah-run	R1	P	P	P-NULL	PRseq	available	NA	1
cheetah-run	R2	P	P	P-p1	T	available	3.77251	32
cheetah-run	R2	P	P	P-p1	TS_C	available	3.77251	32
cheetah-run	R2	P	P	P-p1	SW	available	3.96258	32
cheetah-run	R2	P	P	P-p1	R1/2	available	1.63942	32
cheetah-run	R2	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R2	P	P	P-NULL	T	available	-301.206	0
cheetah-run	R2	P	P	P-NULL	TS_C	available	-301.206	0
cheetah-run	R2	P	P	P-NULL	SW	available	-0.00524896	0
cheetah-run	R2	P	P	P-NULL	R1/2	available	-0.144326	0
cheetah-run	R2	P	P	P-NULL	PRseq	available	NA	2
cheetah-run	R3	P	P	P-p1	T	available	4.34357	32
cheetah-run	R3	P	P	P-p1	TS_C	available	4.34357	32
cheetah-run	R3	P	P	P-p1	SW	available	4.35561	32
cheetah-run	R3	P	P	P-p1	R1/2	available	1.6966	32
cheetah-run	R3	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R3	P	P	P-NULL	T	available	-563.892	0
cheetah-run	R3	P	P	P-NULL	TS_C	available	-563.892	0
cheetah-run	R3	P	P	P-NULL	SW	available	-0.00552284	0
cheetah-run	R3	P	P	P-NULL	R1/2	available	-0.143742	0
cheetah-run	R3	P	P	P-NULL	PRseq	available	NA	3
cheetah-run	R3c	P	P	P-p1	T	available	4.35326	32
cheetah-run	R3c	P	P	P-p1	TS_C	available	4.35326	32
cheetah-run	R3c	P	P	P-p1	SW	available	4.36523	32
cheetah-run	R3c	P	P	P-p1	R1/2	available	1.69824	32
cheetah-run	R3c	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R3c	P	P	P-NULL	T	available	-563.805	0
cheetah-run	R3c	P	P	P-NULL	TS_C	available	-563.805	0
cheetah-run	R3c	P	P	P-NULL	SW	available	-0.00553064	0
cheetah-run	R3c	P	P	P-NULL	R1/2	available	-0.143862	0
cheetah-run	R3c	P	P	P-NULL	PRseq	available	NA	3
cheetah-run	R4	P	P	P-p1	T	available	4.65326	32
cheetah-run	R4	P	P	P-p1	TS_C	available	4.65326	32
cheetah-run	R4	P	P	P-p1	SW	available	4.65265	32
cheetah-run	R4	P	P	P-p1	R1/2	available	1.75772	32
cheetah-run	R4	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R4	P	P	P-NULL	T	available	-37.416	0
cheetah-run	R4	P	P	P-NULL	TS_C	available	-37.416	0
cheetah-run	R4	P	P	P-NULL	SW	available	-0.00367231	0
cheetah-run	R4	P	P	P-NULL	R1/2	available	-0.144617	0
cheetah-run	R4	P	P	P-NULL	PRseq	available	NA	2
hopper-stand	R1	P	P	P-p1	T	available	0.983576	31
hopper-stand	R1	P	P	P-p1	TS_C	available	0.983576	31
hopper-stand	R1	P	P	P-p1	SW	available	1.3828	31
hopper-stand	R1	P	P	P-p1	R1/2	available	0.784947	31
hopper-stand	R1	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R1	P	P	P-NULL	T	available	-9.83546	0
hopper-stand	R1	P	P	P-NULL	TS_C	available	-9.83546	0
hopper-stand	R1	P	P	P-NULL	SW	available	-0.00349138	0
hopper-stand	R1	P	P	P-NULL	R1/2	available	-0.143305	0
hopper-stand	R1	P	P	P-NULL	PRseq	available	NA	1
hopper-stand	R2	P	P	P-p1	T	available	2.50428	31
hopper-stand	R2	P	P	P-p1	TS_C	available	2.50428	31
hopper-stand	R2	P	P	P-p1	SW	available	3.37211	31
hopper-stand	R2	P	P	P-p1	R1/2	available	1.38756	31
hopper-stand	R2	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R2	P	P	P-NULL	T	available	-483.582	0
hopper-stand	R2	P	P	P-NULL	TS_C	available	-483.582	0
hopper-stand	R2	P	P	P-NULL	SW	available	-0.00511482	0
hopper-stand	R2	P	P	P-NULL	R1/2	available	-0.142339	0
hopper-stand	R2	P	P	P-NULL	PRseq	available	NA	2
hopper-stand	R3	P	P	P-p1	T	available	3.70577	31
hopper-stand	R3	P	P	P-p1	TS_C	available	3.7646	31
hopper-stand	R3	P	P	P-p1	SW	available	3.72817	31
hopper-stand	R3	P	P	P-p1	R1/2	available	1.48903	31
hopper-stand	R3	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R3	P	P	P-NULL	T	available	-1039.64	0
hopper-stand	R3	P	P	P-NULL	TS_C	available	-5.73666	0
hopper-stand	R3	P	P	P-NULL	SW	available	-0.00545903	0
hopper-stand	R3	P	P	P-NULL	R1/2	available	-0.142136	0
hopper-stand	R3	P	P	P-NULL	PRseq	available	NA	0
hopper-stand	R3c	P	P	P-p1	T	available	3.71507	31
hopper-stand	R3c	P	P	P-p1	TS_C	available	3.76965	31
hopper-stand	R3c	P	P	P-p1	SW	available	3.73116	31
hopper-stand	R3c	P	P	P-p1	R1/2	available	1.48991	31
hopper-stand	R3c	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R3c	P	P	P-NULL	T	available	-989.711	0
hopper-stand	R3c	P	P	P-NULL	TS_C	available	-5.87322	0
hopper-stand	R3c	P	P	P-NULL	SW	available	-0.00545366	0
hopper-stand	R3c	P	P	P-NULL	R1/2	available	-0.142289	0
hopper-stand	R3c	P	P	P-NULL	PRseq	available	NA	0
hopper-stand	R4	P	P	P-p1	T	available	4.00734	31
hopper-stand	R4	P	P	P-p1	TS_C	available	4.00734	31
hopper-stand	R4	P	P	P-p1	SW	available	4.00987	31
hopper-stand	R4	P	P	P-p1	R1/2	available	1.55555	31
hopper-stand	R4	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R4	P	P	P-NULL	T	available	-28.5423	0
hopper-stand	R4	P	P	P-NULL	TS_C	available	-28.5423	0
hopper-stand	R4	P	P	P-NULL	SW	available	-0.00342629	0
hopper-stand	R4	P	P	P-NULL	R1/2	available	-0.140663	0
hopper-stand	R4	P	P	P-NULL	PRseq	available	NA	3
finger-spin	R1	P	P	P-p1	T	available	1.79157	32
finger-spin	R1	P	P	P-p1	TS_C	available	1.95038	32
finger-spin	R1	P	P	P-p1	SW	available	1.95095	32
finger-spin	R1	P	P	P-p1	R1/2	available	0.933569	32
finger-spin	R1	P	P	P-p1	PRseq	available	NA	32
finger-spin	R1	P	P	P-NULL	T	available	-76.4588	0
finger-spin	R1	P	P	P-NULL	TS_C	available	-0.719804	0
finger-spin	R1	P	P	P-NULL	SW	available	-0.00451744	0
finger-spin	R1	P	P	P-NULL	R1/2	available	-0.138085	0
finger-spin	R1	P	P	P-NULL	PRseq	available	NA	5
finger-spin	R2	P	P	P-p1	T	available	3.21868	32
finger-spin	R2	P	P	P-p1	TS_C	available	3.21868	32
finger-spin	R2	P	P	P-p1	SW	available	3.25153	32
finger-spin	R2	P	P	P-p1	R1/2	available	1.3715	32
finger-spin	R2	P	P	P-p1	PRseq	available	NA	32
finger-spin	R2	P	P	P-NULL	T	available	-822.15	0
finger-spin	R2	P	P	P-NULL	TS_C	available	-822.15	0
finger-spin	R2	P	P	P-NULL	SW	available	-0.00494527	0
finger-spin	R2	P	P	P-NULL	R1/2	available	-0.139291	0
finger-spin	R2	P	P	P-NULL	PRseq	available	NA	5
finger-spin	R3	P	P	P-p1	T	available	3.54507	32
finger-spin	R3	P	P	P-p1	TS_C	available	3.57106	32
finger-spin	R3	P	P	P-p1	SW	available	3.5389	32
finger-spin	R3	P	P	P-p1	R1/2	available	1.45518	32
finger-spin	R3	P	P	P-p1	PRseq	available	NA	32
finger-spin	R3	P	P	P-NULL	T	available	-1080.21	0
finger-spin	R3	P	P	P-NULL	TS_C	available	-5.09145	0
finger-spin	R3	P	P	P-NULL	SW	available	-0.00506099	0
finger-spin	R3	P	P	P-NULL	R1/2	available	-0.140828	0
finger-spin	R3	P	P	P-NULL	PRseq	available	NA	4
finger-spin	R3c	P	P	P-p1	T	available	3.54784	32
finger-spin	R3c	P	P	P-p1	TS_C	available	3.57261	32
finger-spin	R3c	P	P	P-p1	SW	available	3.54129	32
finger-spin	R3c	P	P	P-p1	R1/2	available	1.45451	32
finger-spin	R3c	P	P	P-p1	PRseq	available	NA	32
finger-spin	R3c	P	P	P-NULL	T	available	-1072.69	0
finger-spin	R3c	P	P	P-NULL	TS_C	available	-5.20701	0
finger-spin	R3c	P	P	P-NULL	SW	available	-0.00506378	0
finger-spin	R3c	P	P	P-NULL	R1/2	available	-0.140825	0
finger-spin	R3c	P	P	P-NULL	PRseq	available	NA	6
finger-spin	R4	P	P	P-p1	T	available	4.16929	32
finger-spin	R4	P	P	P-p1	TS_C	available	4.16929	32
finger-spin	R4	P	P	P-p1	SW	available	4.16265	32
finger-spin	R4	P	P	P-p1	R1/2	available	1.62016	32
finger-spin	R4	P	P	P-p1	PRseq	available	NA	32
finger-spin	R4	P	P	P-NULL	T	available	-543.609	0
finger-spin	R4	P	P	P-NULL	TS_C	available	-543.609	0
finger-spin	R4	P	P	P-NULL	SW	available	-0.00450415	0
finger-spin	R4	P	P	P-NULL	R1/2	available	-0.142998	0
finger-spin	R4	P	P	P-NULL	PRseq	available	NA	5
walker-stand	mt30-48M	P	P	P-p1	T	available	0.759864	32
walker-stand	mt30-48M	P	P	P-p1	TS_C	available	0.779318	32
walker-stand	mt30-48M	P	P	P-p1	SW	available	0.79569	32
walker-stand	mt30-48M	P	P	P-p1	R1/2	available	0.490715	32
walker-stand	mt30-48M	P	P	P-p1	PRseq	available	NA	32
walker-stand	mt30-48M	P	P	P-NULL	T	available	-2.88419	0
walker-stand	mt30-48M	P	P	P-NULL	TS_C	available	-0.996004	0
walker-stand	mt30-48M	P	P	P-NULL	SW	available	-0.00438185	0
walker-stand	mt30-48M	P	P	P-NULL	R1/2	available	-0.144778	0
walker-stand	mt30-48M	P	P	P-NULL	PRseq	available	NA	3
walker-stand	mt30-317M	P	P	P-p1	T	available	0.997163	32
walker-stand	mt30-317M	P	P	P-p1	TS_C	available	1.01385	32
walker-stand	mt30-317M	P	P	P-p1	SW	available	1.01878	32
walker-stand	mt30-317M	P	P	P-p1	R1/2	available	0.584335	32
walker-stand	mt30-317M	P	P	P-p1	PRseq	available	NA	32
walker-stand	mt30-317M	P	P	P-NULL	T	available	-4.29055	0
walker-stand	mt30-317M	P	P	P-NULL	TS_C	available	-1.26536	0
walker-stand	mt30-317M	P	P	P-NULL	SW	available	-0.004798	0
walker-stand	mt30-317M	P	P	P-NULL	R1/2	available	-0.145268	0
walker-stand	mt30-317M	P	P	P-NULL	PRseq	available	NA	2
walker-stand	ST	P	P	P-p1	T	available	0.545381	30
walker-stand	ST	P	P	P-p1	TS_C	available	0.723844	30
walker-stand	ST	P	P	P-p1	SW	available	0.793664	32
walker-stand	ST	P	P	P-p1	R1/2	available	0.547049	32
walker-stand	ST	P	P	P-p1	PRseq	available	NA	32
walker-stand	ST	P	P	P-NULL	T	available	-1.95277	0
walker-stand	ST	P	P	P-NULL	TS_C	available	-0.770995	0
walker-stand	ST	P	P	P-NULL	SW	available	-0.00425851	0
walker-stand	ST	P	P	P-NULL	R1/2	available	-0.144444	0
walker-stand	ST	P	P	P-NULL	PRseq	available	NA	2
walker-stand	R0	P	P	P-p1	T	available	0.465622	31
walker-stand	R0	P	P	P-p1	TS_C	available	0.510498	32
walker-stand	R0	P	P	P-p1	SW	available	0.487171	32
walker-stand	R0	P	P	P-p1	R1/2	available	0.30922	32
walker-stand	R0	P	P	P-p1	PRseq	available	NA	32
walker-stand	R0	P	P	P-NULL	T	available	-1.71943	0
walker-stand	R0	P	P	P-NULL	TS_C	available	-0.584748	0
walker-stand	R0	P	P	P-NULL	SW	available	-0.00325512	0
walker-stand	R0	P	P	P-NULL	R1/2	available	-0.141906	0
walker-stand	R0	P	P	P-NULL	PRseq	available	NA	2
walker-walk	mt30-48M	P	P	P-p1	T	available	0.786053	32
walker-walk	mt30-48M	P	P	P-p1	TS_C	available	0.798341	32
walker-walk	mt30-48M	P	P	P-p1	SW	available	0.787051	32
walker-walk	mt30-48M	P	P	P-p1	R1/2	available	0.509757	32
walker-walk	mt30-48M	P	P	P-p1	PRseq	available	NA	32
walker-walk	mt30-48M	P	P	P-NULL	T	available	-1.7248	0
walker-walk	mt30-48M	P	P	P-NULL	TS_C	available	-0.830165	0
walker-walk	mt30-48M	P	P	P-NULL	SW	available	-0.00393274	0
walker-walk	mt30-48M	P	P	P-NULL	R1/2	available	-0.138397	0
walker-walk	mt30-48M	P	P	P-NULL	PRseq	available	NA	4
walker-walk	mt30-317M	P	P	P-p1	T	available	1.04508	32
walker-walk	mt30-317M	P	P	P-p1	TS_C	available	1.06673	32
walker-walk	mt30-317M	P	P	P-p1	SW	available	1.01677	32
walker-walk	mt30-317M	P	P	P-p1	R1/2	available	0.647036	32
walker-walk	mt30-317M	P	P	P-p1	PRseq	available	NA	32
walker-walk	mt30-317M	P	P	P-NULL	T	available	-2.82059	0
walker-walk	mt30-317M	P	P	P-NULL	TS_C	available	-1.10559	0
walker-walk	mt30-317M	P	P	P-NULL	SW	available	-0.00417802	0
walker-walk	mt30-317M	P	P	P-NULL	R1/2	available	-0.138873	0
walker-walk	mt30-317M	P	P	P-NULL	PRseq	available	NA	3
walker-walk	ST	P	P	P-p1	T	available	0.524875	31
walker-walk	ST	P	P	P-p1	TS_C	available	0.581925	32
walker-walk	ST	P	P	P-p1	SW	available	0.562597	32
walker-walk	ST	P	P	P-p1	R1/2	available	0.461872	32
walker-walk	ST	P	P	P-p1	PRseq	available	NA	32
walker-walk	ST	P	P	P-NULL	T	available	-0.966204	0
walker-walk	ST	P	P	P-NULL	TS_C	available	-0.512808	0
walker-walk	ST	P	P	P-NULL	SW	available	-0.00395823	0
walker-walk	ST	P	P	P-NULL	R1/2	available	-0.1426	0
walker-walk	ST	P	P	P-NULL	PRseq	available	NA	3
walker-walk	R0	P	P	P-p1	T	available	0.387096	32
walker-walk	R0	P	P	P-p1	TS_C	available	0.441462	32
walker-walk	R0	P	P	P-p1	SW	available	0.398358	32
walker-walk	R0	P	P	P-p1	R1/2	available	0.316395	32
walker-walk	R0	P	P	P-p1	PRseq	available	NA	32
walker-walk	R0	P	P	P-NULL	T	available	-1.50599	0
walker-walk	R0	P	P	P-NULL	TS_C	available	-0.481266	0
walker-walk	R0	P	P	P-NULL	SW	available	-0.0032982	0
walker-walk	R0	P	P	P-NULL	R1/2	available	-0.142693	0
walker-walk	R0	P	P	P-NULL	PRseq	available	NA	1
walker-run	mt30-48M	P	P	P-p1	T	available	0.898373	32
walker-run	mt30-48M	P	P	P-p1	TS_C	available	0.924187	32
walker-run	mt30-48M	P	P	P-p1	SW	available	0.884811	32
walker-run	mt30-48M	P	P	P-p1	R1/2	available	0.600385	32
walker-run	mt30-48M	P	P	P-p1	PRseq	available	NA	32
walker-run	mt30-48M	P	P	P-NULL	T	available	-2.40795	0
walker-run	mt30-48M	P	P	P-NULL	TS_C	available	-0.979758	0
walker-run	mt30-48M	P	P	P-NULL	SW	available	-0.00408293	0
walker-run	mt30-48M	P	P	P-NULL	R1/2	available	-0.144108	0
walker-run	mt30-48M	P	P	P-NULL	PRseq	available	NA	3
walker-run	mt30-317M	P	P	P-p1	T	available	1.13756	32
walker-run	mt30-317M	P	P	P-p1	TS_C	available	1.16931	32
walker-run	mt30-317M	P	P	P-p1	SW	available	1.12458	32
walker-run	mt30-317M	P	P	P-p1	R1/2	available	0.718975	32
walker-run	mt30-317M	P	P	P-p1	PRseq	available	NA	32
walker-run	mt30-317M	P	P	P-NULL	T	available	-3.56696	0
walker-run	mt30-317M	P	P	P-NULL	TS_C	available	-1.23736	0
walker-run	mt30-317M	P	P	P-NULL	SW	available	-0.00438008	0
walker-run	mt30-317M	P	P	P-NULL	R1/2	available	-0.143974	0
walker-run	mt30-317M	P	P	P-NULL	PRseq	available	NA	0
walker-run	ST	P	P	P-p1	T	available	0.631692	31
walker-run	ST	P	P	P-p1	TS_C	available	0.679042	31
walker-run	ST	P	P	P-p1	SW	available	0.651691	32
walker-run	ST	P	P	P-p1	R1/2	available	0.526923	32
walker-run	ST	P	P	P-p1	PRseq	available	NA	32
walker-run	ST	P	P	P-NULL	T	available	-1.25448	0
walker-run	ST	P	P	P-NULL	TS_C	available	-0.589812	0
walker-run	ST	P	P	P-NULL	SW	available	-0.00408046	0
walker-run	ST	P	P	P-NULL	R1/2	available	-0.141893	0
walker-run	ST	P	P	P-NULL	PRseq	available	NA	0
walker-run	R0	P	P	P-p1	T	available	0.678093	31
walker-run	R0	P	P	P-p1	TS_C	available	0.793859	31
walker-run	R0	P	P	P-p1	SW	available	0.7148	32
walker-run	R0	P	P	P-p1	R1/2	available	0.521604	31
walker-run	R0	P	P	P-p1	PRseq	available	NA	32
walker-run	R0	P	P	P-NULL	T	available	-5.93974	0
walker-run	R0	P	P	P-NULL	TS_C	available	-0.785199	0
walker-run	R0	P	P	P-NULL	SW	available	-0.00350098	0
walker-run	R0	P	P	P-NULL	R1/2	available	-0.144753	0
walker-run	R0	P	P	P-NULL	PRseq	available	NA	2
walker-walk-backwards	mt30-48M	P	P	P-p1	T	available	1.20538	32
walker-walk-backwards	mt30-48M	P	P	P-p1	TS_C	available	1.24611	32
walker-walk-backwards	mt30-48M	P	P	P-p1	SW	available	1.19442	32
walker-walk-backwards	mt30-48M	P	P	P-p1	R1/2	available	0.766175	32
walker-walk-backwards	mt30-48M	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	mt30-48M	P	P	P-NULL	T	available	-3.55813	0
walker-walk-backwards	mt30-48M	P	P	P-NULL	TS_C	available	-1.20047	0
walker-walk-backwards	mt30-48M	P	P	P-NULL	SW	available	-0.00417961	0
walker-walk-backwards	mt30-48M	P	P	P-NULL	R1/2	available	-0.142779	0
walker-walk-backwards	mt30-48M	P	P	P-NULL	PRseq	available	NA	3
walker-walk-backwards	mt30-317M	P	P	P-p1	T	available	1.52732	32
walker-walk-backwards	mt30-317M	P	P	P-p1	TS_C	available	1.56684	32
walker-walk-backwards	mt30-317M	P	P	P-p1	SW	available	1.52182	32
walker-walk-backwards	mt30-317M	P	P	P-p1	R1/2	available	0.893062	32
walker-walk-backwards	mt30-317M	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	mt30-317M	P	P	P-NULL	T	available	-5.37496	0
walker-walk-backwards	mt30-317M	P	P	P-NULL	TS_C	available	-1.55075	0
walker-walk-backwards	mt30-317M	P	P	P-NULL	SW	available	-0.00443231	0
walker-walk-backwards	mt30-317M	P	P	P-NULL	R1/2	available	-0.143531	0
walker-walk-backwards	mt30-317M	P	P	P-NULL	PRseq	available	NA	1
walker-walk-backwards	ST	P	P	P-p1	T	available	0.906094	32
walker-walk-backwards	ST	P	P	P-p1	TS_C	available	0.984733	32
walker-walk-backwards	ST	P	P	P-p1	SW	available	0.978667	32
walker-walk-backwards	ST	P	P	P-p1	R1/2	available	0.739756	32
walker-walk-backwards	ST	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	ST	P	P	P-NULL	T	available	-1.82359	0
walker-walk-backwards	ST	P	P	P-NULL	TS_C	available	-0.765634	0
walker-walk-backwards	ST	P	P	P-NULL	SW	available	-0.00417667	0
walker-walk-backwards	ST	P	P	P-NULL	R1/2	available	-0.140163	0
walker-walk-backwards	ST	P	P	P-NULL	PRseq	available	NA	3
walker-walk-backwards	R0	P	P	P-p1	T	available	0.728384	32
walker-walk-backwards	R0	P	P	P-p1	TS_C	available	0.86763	32
walker-walk-backwards	R0	P	P	P-p1	SW	available	0.775668	32
walker-walk-backwards	R0	P	P	P-p1	R1/2	available	0.565919	32
walker-walk-backwards	R0	P	P	P-p1	PRseq	available	NA	32
walker-walk-backwards	R0	P	P	P-NULL	T	available	-4.2042	0
walker-walk-backwards	R0	P	P	P-NULL	TS_C	available	-0.813806	0
walker-walk-backwards	R0	P	P	P-NULL	SW	available	-0.00336185	0
walker-walk-backwards	R0	P	P	P-NULL	R1/2	available	-0.140446	0
walker-walk-backwards	R0	P	P	P-NULL	PRseq	available	NA	4
walker-run-backwards	mt30-48M	P	P	P-p1	T	available	0.573047	30
walker-run-backwards	mt30-48M	P	P	P-p1	TS_C	available	0.582906	30
walker-run-backwards	mt30-48M	P	P	P-p1	SW	available	0.575681	32
walker-run-backwards	mt30-48M	P	P	P-p1	R1/2	available	0.397342	30
walker-run-backwards	mt30-48M	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	mt30-48M	P	P	P-NULL	T	available	-1.18686	0
walker-run-backwards	mt30-48M	P	P	P-NULL	TS_C	available	-0.653745	0
walker-run-backwards	mt30-48M	P	P	P-NULL	SW	available	-0.00392403	0
walker-run-backwards	mt30-48M	P	P	P-NULL	R1/2	available	-0.141399	0
walker-run-backwards	mt30-48M	P	P	P-NULL	PRseq	available	NA	3
walker-run-backwards	mt30-317M	P	P	P-p1	T	available	0.762571	32
walker-run-backwards	mt30-317M	P	P	P-p1	TS_C	available	0.776816	32
walker-run-backwards	mt30-317M	P	P	P-p1	SW	available	0.745605	32
walker-run-backwards	mt30-317M	P	P	P-p1	R1/2	available	0.49976	30
walker-run-backwards	mt30-317M	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	mt30-317M	P	P	P-NULL	T	available	-1.97534	0
walker-run-backwards	mt30-317M	P	P	P-NULL	TS_C	available	-0.928387	0
walker-run-backwards	mt30-317M	P	P	P-NULL	SW	available	-0.0042119	0
walker-run-backwards	mt30-317M	P	P	P-NULL	R1/2	available	-0.142381	0
walker-run-backwards	mt30-317M	P	P	P-NULL	PRseq	available	NA	1
walker-run-backwards	ST	P	P	P-p1	T	available	0.423317	32
walker-run-backwards	ST	P	P	P-p1	TS_C	available	0.446304	32
walker-run-backwards	ST	P	P	P-p1	SW	available	0.4259	32
walker-run-backwards	ST	P	P	P-p1	R1/2	available	0.361453	30
walker-run-backwards	ST	P	P	P-p1	PRseq	available	NA	32
walker-run-backwards	ST	P	P	P-NULL	T	available	-0.660252	0
walker-run-backwards	ST	P	P	P-NULL	TS_C	available	-0.423629	0
walker-run-backwards	ST	P	P	P-NULL	SW	available	-0.0038326	0
walker-run-backwards	ST	P	P	P-NULL	R1/2	available	-0.139858	0
walker-run-backwards	ST	P	P	P-NULL	PRseq	available	NA	2
walker-run-backwards	R0	P	P	P-p1	T	available	0.33245	31
walker-run-backwards	R0	P	P	P-p1	TS_C	available	0.38505	31
walker-run-backwards	R0	P	P	P-p1	SW	available	0.356661	32
walker-run-backwards	R0	P	P	P-p1	R1/2	available	0.277477	29
walker-run-backwards	R0	P	P	P-p1	PRseq	available	NA	31
walker-run-backwards	R0	P	P	P-NULL	T	available	-1.86119	0
walker-run-backwards	R0	P	P	P-NULL	TS_C	available	-0.42716	0
walker-run-backwards	R0	P	P	P-NULL	SW	available	-0.00321859	0
walker-run-backwards	R0	P	P	P-NULL	R1/2	available	-0.13942	0
walker-run-backwards	R0	P	P	P-NULL	PRseq	available	NA	2
reacher-three-easy	mt30-48M	P	P	P-p1	T	available	3.40886	32
reacher-three-easy	mt30-48M	P	P	P-p1	TS_C	available	3.45206	32
reacher-three-easy	mt30-48M	P	P	P-p1	SW	available	3.46855	32
reacher-three-easy	mt30-48M	P	P	P-p1	R1/2	available	1.51928	32
reacher-three-easy	mt30-48M	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	mt30-48M	P	P	P-NULL	T	available	-44.9231	0
reacher-three-easy	mt30-48M	P	P	P-NULL	TS_C	available	-4.40792	0
reacher-three-easy	mt30-48M	P	P	P-NULL	SW	available	-0.00500146	0
reacher-three-easy	mt30-48M	P	P	P-NULL	R1/2	available	-0.140282	0
reacher-three-easy	mt30-48M	P	P	P-NULL	PRseq	available	NA	8
reacher-three-easy	mt30-317M	P	P	P-p1	T	available	3.3716	32
reacher-three-easy	mt30-317M	P	P	P-p1	TS_C	available	3.53011	32
reacher-three-easy	mt30-317M	P	P	P-p1	SW	available	3.51095	32
reacher-three-easy	mt30-317M	P	P	P-p1	R1/2	available	1.5437	32
reacher-three-easy	mt30-317M	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	mt30-317M	P	P	P-NULL	T	available	-46.5706	0
reacher-three-easy	mt30-317M	P	P	P-NULL	TS_C	available	-4.36934	0
reacher-three-easy	mt30-317M	P	P	P-NULL	SW	available	-0.00556875	0
reacher-three-easy	mt30-317M	P	P	P-NULL	R1/2	available	-0.13922	0
reacher-three-easy	mt30-317M	P	P	P-NULL	PRseq	available	NA	8
reacher-three-easy	ST	P	P	P-p1	T	available	4.24451	32
reacher-three-easy	ST	P	P	P-p1	TS_C	available	4.32135	32
reacher-three-easy	ST	P	P	P-p1	SW	available	4.2743	32
reacher-three-easy	ST	P	P	P-p1	R1/2	available	1.71526	32
reacher-three-easy	ST	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	ST	P	P	P-NULL	T	available	-34.8933	0
reacher-three-easy	ST	P	P	P-NULL	TS_C	available	-5.36864	0
reacher-three-easy	ST	P	P	P-NULL	SW	available	-0.00591684	0
reacher-three-easy	ST	P	P	P-NULL	R1/2	available	-0.139313	0
reacher-three-easy	ST	P	P	P-NULL	PRseq	available	NA	7
reacher-three-easy	R0	P	P	P-p1	T	available	4.16107	32
reacher-three-easy	R0	P	P	P-p1	TS_C	available	4.16107	32
reacher-three-easy	R0	P	P	P-p1	SW	available	4.55508	32
reacher-three-easy	R0	P	P	P-p1	R1/2	available	1.73547	32
reacher-three-easy	R0	P	P	P-p1	PRseq	available	NA	32
reacher-three-easy	R0	P	P	P-NULL	T	available	-164.287	0
reacher-three-easy	R0	P	P	P-NULL	TS_C	available	-164.287	0
reacher-three-easy	R0	P	P	P-NULL	SW	available	-0.0054754	0
reacher-three-easy	R0	P	P	P-NULL	R1/2	available	-0.137804	0
reacher-three-easy	R0	P	P	P-NULL	PRseq	available	NA	8
cheetah-run	mt30-48M	P	P	P-p1	T	available	1.00753	32
cheetah-run	mt30-48M	P	P	P-p1	TS_C	available	1.56114	32
cheetah-run	mt30-48M	P	P	P-p1	SW	available	1.47708	32
cheetah-run	mt30-48M	P	P	P-p1	R1/2	available	0.968859	32
cheetah-run	mt30-48M	P	P	P-p1	PRseq	available	NA	32
cheetah-run	mt30-48M	P	P	P-NULL	T	available	-1.94232	0
cheetah-run	mt30-48M	P	P	P-NULL	TS_C	available	-1.0938	0
cheetah-run	mt30-48M	P	P	P-NULL	SW	available	-0.00374521	0
cheetah-run	mt30-48M	P	P	P-NULL	R1/2	available	-0.140894	0
cheetah-run	mt30-48M	P	P	P-NULL	PRseq	available	NA	3
cheetah-run	mt30-317M	P	P	P-p1	T	available	1.11537	32
cheetah-run	mt30-317M	P	P	P-p1	TS_C	available	1.57917	32
cheetah-run	mt30-317M	P	P	P-p1	SW	available	1.46495	32
cheetah-run	mt30-317M	P	P	P-p1	R1/2	available	0.957085	32
cheetah-run	mt30-317M	P	P	P-p1	PRseq	available	NA	32
cheetah-run	mt30-317M	P	P	P-NULL	T	available	-2.23528	0
cheetah-run	mt30-317M	P	P	P-NULL	TS_C	available	-1.15534	0
cheetah-run	mt30-317M	P	P	P-NULL	SW	available	-0.00396968	0
cheetah-run	mt30-317M	P	P	P-NULL	R1/2	available	-0.144831	0
cheetah-run	mt30-317M	P	P	P-NULL	PRseq	available	NA	3
cheetah-run	ST	P	P	P-p1	T	available	1.2347	32
cheetah-run	ST	P	P	P-p1	TS_C	available	2.02755	31
cheetah-run	ST	P	P	P-p1	SW	available	1.95932	32
cheetah-run	ST	P	P	P-p1	R1/2	available	1.12532	32
cheetah-run	ST	P	P	P-p1	PRseq	available	NA	32
cheetah-run	ST	P	P	P-NULL	T	available	-3.15335	0
cheetah-run	ST	P	P	P-NULL	TS_C	available	-1.23822	0
cheetah-run	ST	P	P	P-NULL	SW	available	-0.00424481	0
cheetah-run	ST	P	P	P-NULL	R1/2	available	-0.144373	0
cheetah-run	ST	P	P	P-NULL	PRseq	available	NA	3
cheetah-run	R0	P	P	P-p1	T	available	3.75886	32
cheetah-run	R0	P	P	P-p1	TS_C	available	3.75886	32
cheetah-run	R0	P	P	P-p1	SW	available	3.94673	32
cheetah-run	R0	P	P	P-p1	R1/2	available	1.63501	32
cheetah-run	R0	P	P	P-p1	PRseq	available	NA	32
cheetah-run	R0	P	P	P-NULL	T	available	-298.941	0
cheetah-run	R0	P	P	P-NULL	TS_C	available	-298.941	0
cheetah-run	R0	P	P	P-NULL	SW	available	-0.00524946	0
cheetah-run	R0	P	P	P-NULL	R1/2	available	-0.14422	0
cheetah-run	R0	P	P	P-NULL	PRseq	available	NA	2
hopper-stand	mt30-48M	P	P	P-p1	T	available	2.09517	31
hopper-stand	mt30-48M	P	P	P-p1	TS_C	available	2.19969	31
hopper-stand	mt30-48M	P	P	P-p1	SW	available	2.10847	31
hopper-stand	mt30-48M	P	P	P-p1	R1/2	available	1.11028	31
hopper-stand	mt30-48M	P	P	P-p1	PRseq	available	NA	32
hopper-stand	mt30-48M	P	P	P-NULL	T	available	-14.0803	0
hopper-stand	mt30-48M	P	P	P-NULL	TS_C	available	-2.31244	0
hopper-stand	mt30-48M	P	P	P-NULL	SW	available	-0.00463055	0
hopper-stand	mt30-48M	P	P	P-NULL	R1/2	available	-0.141328	0
hopper-stand	mt30-48M	P	P	P-NULL	PRseq	available	NA	2
hopper-stand	mt30-317M	P	P	P-p1	T	available	2.34616	31
hopper-stand	mt30-317M	P	P	P-p1	TS_C	available	2.45307	31
hopper-stand	mt30-317M	P	P	P-p1	SW	available	2.35268	31
hopper-stand	mt30-317M	P	P	P-p1	R1/2	available	1.18987	31
hopper-stand	mt30-317M	P	P	P-p1	PRseq	available	NA	31
hopper-stand	mt30-317M	P	P	P-NULL	T	available	-21.1448	0
hopper-stand	mt30-317M	P	P	P-NULL	TS_C	available	-2.64234	0
hopper-stand	mt30-317M	P	P	P-NULL	SW	available	-0.00514051	0
hopper-stand	mt30-317M	P	P	P-NULL	R1/2	available	-0.142117	0
hopper-stand	mt30-317M	P	P	P-NULL	PRseq	available	NA	1
hopper-stand	ST	P	P	P-p1	T	available	1.73748	31
hopper-stand	ST	P	P	P-p1	TS_C	available	1.91915	31
hopper-stand	ST	P	P	P-p1	SW	available	1.79567	31
hopper-stand	ST	P	P	P-p1	R1/2	available	1.01681	31
hopper-stand	ST	P	P	P-p1	PRseq	available	NA	31
hopper-stand	ST	P	P	P-NULL	T	available	-10.5793	0
hopper-stand	ST	P	P	P-NULL	TS_C	available	-1.7079	0
hopper-stand	ST	P	P	P-NULL	SW	available	-0.00479594	0
hopper-stand	ST	P	P	P-NULL	R1/2	available	-0.141734	0
hopper-stand	ST	P	P	P-NULL	PRseq	available	NA	1
hopper-stand	R0	P	P	P-p1	T	available	2.50437	31
hopper-stand	R0	P	P	P-p1	TS_C	available	2.50437	31
hopper-stand	R0	P	P	P-p1	SW	available	3.37392	31
hopper-stand	R0	P	P	P-p1	R1/2	available	1.39109	31
hopper-stand	R0	P	P	P-p1	PRseq	available	NA	31
hopper-stand	R0	P	P	P-NULL	T	available	-498.108	0
hopper-stand	R0	P	P	P-NULL	TS_C	available	-498.108	0
hopper-stand	R0	P	P	P-NULL	SW	available	-0.00512097	0
hopper-stand	R0	P	P	P-NULL	R1/2	available	-0.143682	0
hopper-stand	R0	P	P	P-NULL	PRseq	available	NA	2
finger-spin	mt30-48M	P	P	P-p1	T	available	0.878301	32
finger-spin	mt30-48M	P	P	P-p1	TS_C	available	1.19114	32
finger-spin	mt30-48M	P	P	P-p1	SW	available	1.11721	32
finger-spin	mt30-48M	P	P	P-p1	R1/2	available	0.833024	32
finger-spin	mt30-48M	P	P	P-p1	PRseq	available	NA	32
finger-spin	mt30-48M	P	P	P-NULL	T	available	-3.03735	0
finger-spin	mt30-48M	P	P	P-NULL	TS_C	available	-1.01115	0
finger-spin	mt30-48M	P	P	P-NULL	SW	available	-0.00450651	0
finger-spin	mt30-48M	P	P	P-NULL	R1/2	available	-0.139676	0
finger-spin	mt30-48M	P	P	P-NULL	PRseq	available	NA	4
finger-spin	mt30-317M	P	P	P-p1	T	available	1.12502	32
finger-spin	mt30-317M	P	P	P-p1	TS_C	available	1.3337	32
finger-spin	mt30-317M	P	P	P-p1	SW	available	1.19946	32
finger-spin	mt30-317M	P	P	P-p1	R1/2	available	0.895857	32
finger-spin	mt30-317M	P	P	P-p1	PRseq	available	NA	32
finger-spin	mt30-317M	P	P	P-NULL	T	available	-5.01864	0
finger-spin	mt30-317M	P	P	P-NULL	TS_C	available	-1.24832	0
finger-spin	mt30-317M	P	P	P-NULL	SW	available	-0.00508214	0
finger-spin	mt30-317M	P	P	P-NULL	R1/2	available	-0.14236	0
finger-spin	mt30-317M	P	P	P-NULL	PRseq	available	NA	4
finger-spin	ST	P	P	P-p1	T	available	1.53304	32
finger-spin	ST	P	P	P-p1	TS_C	available	1.77502	32
finger-spin	ST	P	P	P-p1	SW	available	1.66631	32
finger-spin	ST	P	P	P-p1	R1/2	available	1.07838	32
finger-spin	ST	P	P	P-p1	PRseq	available	NA	32
finger-spin	ST	P	P	P-NULL	T	available	-6.19495	0
finger-spin	ST	P	P	P-NULL	TS_C	available	-1.43768	0
finger-spin	ST	P	P	P-NULL	SW	available	-0.00474578	0
finger-spin	ST	P	P	P-NULL	R1/2	available	-0.14052	0
finger-spin	ST	P	P	P-NULL	PRseq	available	NA	5
finger-spin	R0	P	P	P-p1	T	available	3.21205	32
finger-spin	R0	P	P	P-p1	TS_C	available	3.21205	32
finger-spin	R0	P	P	P-p1	SW	available	3.24555	32
finger-spin	R0	P	P	P-p1	R1/2	available	1.37086	32
finger-spin	R0	P	P	P-p1	PRseq	available	NA	32
finger-spin	R0	P	P	P-NULL	T	available	-823.343	0
finger-spin	R0	P	P	P-NULL	TS_C	available	-823.343	0
finger-spin	R0	P	P	P-NULL	SW	available	-0.00494201	0
finger-spin	R0	P	P	P-NULL	R1/2	available	-0.139088	0
finger-spin	R0	P	P	P-NULL	PRseq	available	NA	5


==> anc/l-005.tsv <==
task	scorer	role	G_origin	H	origin_sum	mean_ascending_midrank	first_rank_frequency	configuration_key
walker-stand	R1	P	0.136374	NA	16000	76.2755	0.025	Q2R / walker-stand / R1 / P
walker-stand	R1	P	0.140811	0.281621	16000	76.2755	0.025	Q2R / walker-stand / R1 / P
walker-stand	R1	P	0.133903	NA	16000	76.2755	0.025	Q2R / walker-stand / R1 / P
walker-stand	R1	P	0.0323851	NA	16000	76.2755	0.025	Q2R / walker-stand / R1 / P
walker-stand	R1	P	NA	NA	16000	76.2755	0.025	Q2R / walker-stand / R1 / P
walker-stand	R1	P	-0.332946	NA	32000	64.2169	0.00834375	Q2R / walker-stand / R1 / P
walker-stand	R1	P	-0.178205	NA	32000	64.2169	0.00834375	Q2R / walker-stand / R1 / P
walker-stand	R1	P	-0.00330778	NA	32000	64.2169	0.00834375	Q2R / walker-stand / R1 / P
walker-stand	R1	P	-0.145705	NA	32000	64.2169	0.00834375	Q2R / walker-stand / R1 / P
walker-stand	R1	P	NA	NA	32000	64.2169	0.00834375	Q2R / walker-stand / R1 / P
walker-stand	R2	P	0.561311	NA	16000	97.7009	0.0706875	Q2R / walker-stand / R2 / P
walker-stand	R2	P	0.622629	1.24526	16000	97.7009	0.0706875	Q2R / walker-stand / R2 / P
walker-stand	R2	P	0.621454	NA	16000	97.7009	0.0706875	Q2R / walker-stand / R2 / P
walker-stand	R2	P	0.39661	NA	16000	97.7009	0.0706875	Q2R / walker-stand / R2 / P
walker-stand	R2	P	NA	NA	16000	97.7009	0.0706875	Q2R / walker-stand / R2 / P
walker-stand	R2	P	-2.36074	NA	32000	64.6056	0.00775	Q2R / walker-stand / R2 / P
walker-stand	R2	P	-0.743958	NA	32000	64.6056	0.00775	Q2R / walker-stand / R2 / P
walker-stand	R2	P	-0.00319217	NA	32000	64.6056	0.00775	Q2R / walker-stand / R2 / P
walker-stand	R2	P	-0.1409	NA	32000	64.6056	0.00775	Q2R / walker-stand / R2 / P
walker-stand	R2	P	NA	NA	32000	64.6056	0.00775	Q2R / walker-stand / R2 / P
walker-stand	R3	P	1.46613	NA	16000	110.45	0.165937	Q2R / walker-stand / R3 / P
walker-stand	R3	P	1.48109	2.96217	16000	110.45	0.165937	Q2R / walker-stand / R3 / P
walker-stand	R3	P	1.47139	NA	16000	110.45	0.165937	Q2R / walker-stand / R3 / P
walker-stand	R3	P	0.773326	NA	16000	110.45	0.165937	Q2R / walker-stand / R3 / P
walker-stand	R3	P	NA	NA	16000	110.45	0.165937	Q2R / walker-stand / R3 / P
walker-stand	R3	P	-23.307	NA	32000	64.511	0.007875	Q2R / walker-stand / R3 / P
walker-stand	R3	P	-1.99937	NA	32000	64.511	0.007875	Q2R / walker-stand / R3 / P
walker-stand	R3	P	-0.00372437	NA	32000	64.511	0.007875	Q2R / walker-stand / R3 / P
walker-stand	R3	P	-0.141509	NA	32000	64.511	0.007875	Q2R / walker-stand / R3 / P
walker-stand	R3	P	NA	NA	32000	64.511	0.007875	Q2R / walker-stand / R3 / P
walker-stand	R3c	P	1.60078	NA	16000	112.287375	0.1925	Q2R / walker-stand / R3c / P
walker-stand	R3c	P	1.62072	3.24144	16000	112.287375	0.1925	Q2R / walker-stand / R3c / P
walker-stand	R3c	P	1.6128	NA	16000	112.287375	0.1925	Q2R / walker-stand / R3c / P
walker-stand	R3c	P	0.839622	NA	16000	112.287375	0.1925	Q2R / walker-stand / R3c / P
walker-stand	R3c	P	NA	NA	16000	112.287375	0.1925	Q2R / walker-stand / R3c / P
walker-stand	R3c	P	-28.538	NA	32000	64.5362	0.00675	Q2R / walker-stand / R3c / P
walker-stand	R3c	P	-2.13025	NA	32000	64.5362	0.00675	Q2R / walker-stand / R3c / P
walker-stand	R3c	P	-0.00372296	NA	32000	64.5362	0.00675	Q2R / walker-stand / R3c / P
walker-stand	R3c	P	-0.141914	NA	32000	64.5362	0.00675	Q2R / walker-stand / R3c / P
walker-stand	R3c	P	NA	NA	32000	64.5362	0.00675	Q2R / walker-stand / R3c / P
walker-stand	R4	P	2.42049	NA	16000	117.414	0.356625	Q2R / walker-stand / R4 / P
walker-stand	R4	P	2.4247	4.84939	16000	117.414	0.356625	Q2R / walker-stand / R4 / P
walker-stand	R4	P	2.42003	NA	16000	117.414	0.356625	Q2R / walker-stand / R4 / P
walker-stand	R4	P	1.11463	NA	16000	117.414	0.356625	Q2R / walker-stand / R4 / P
walker-stand	R4	P	NA	NA	16000	117.414	0.356625	Q2R / walker-stand / R4 / P
walker-stand	R4	P	-24.1216	NA	32000	64.3438	0.00734375	Q2R / walker-stand / R4 / P
walker-stand	R4	P	-3.90345	NA	32000	64.3438	0.00734375	Q2R / walker-stand / R4 / P
walker-stand	R4	P	-0.00347227	NA	32000	64.3438	0.00734375	Q2R / walker-stand / R4 / P
walker-stand	R4	P	-0.144017	NA	32000	64.3438	0.00734375	Q2R / walker-stand / R4 / P
walker-stand	R4	P	NA	NA	32000	64.3438	0.00734375	Q2R / walker-stand / R4 / P
walker-walk	R1	P	0.41114	NA	16000	90.1313	0.0618125	Q2R / walker-walk / R1 / P
walker-walk	R1	P	0.432523	0.865046	16000	90.1313	0.0618125	Q2R / walker-walk / R1 / P
walker-walk	R1	P	0.411744	NA	16000	90.1313	0.0618125	Q2R / walker-walk / R1 / P
walker-walk	R1	P	0.280903	NA	16000	90.1313	0.0618125	Q2R / walker-walk / R1 / P
walker-walk	R1	P	NA	NA	16000	90.1313	0.0618125	Q2R / walker-walk / R1 / P
walker-walk	R1	P	-0.950011	NA	32000	64.5938	0.007375	Q2R / walker-walk / R1 / P
walker-walk	R1	P	-0.403648	NA	32000	64.5938	0.007375	Q2R / walker-walk / R1 / P
walker-walk	R1	P	-0.00319215	NA	32000	64.5938	0.007375	Q2R / walker-walk / R1 / P
walker-walk	R1	P	-0.140364	NA	32000	64.5938	0.007375	Q2R / walker-walk / R1 / P
walker-walk	R1	P	NA	NA	32000	64.5938	0.007375	Q2R / walker-walk / R1 / P
walker-walk	R2	P	0.453014	NA	16000	95.234	0.055125	Q2R / walker-walk / R2 / P
walker-walk	R2	P	0.49743	0.99486	16000	95.234	0.055125	Q2R / walker-walk / R2 / P
walker-walk	R2	P	0.451056	NA	16000	95.234	0.055125	Q2R / walker-walk / R2 / P
walker-walk	R2	P	0.346924	NA	16000	95.234	0.055125	Q2R / walker-walk / R2 / P
walker-walk	R2	P	NA	NA	16000	95.234	0.055125	Q2R / walker-walk / R2 / P
walker-walk	R2	P	-1.64505	NA	32000	64.3019	0.0076875	Q2R / walker-walk / R2 / P
walker-walk	R2	P	-0.553459	NA	32000	64.3019	0.0076875	Q2R / walker-walk / R2 / P
walker-walk	R2	P	-0.00331151	NA	32000	64.3019	0.0076875	Q2R / walker-walk / R2 / P
walker-walk	R2	P	-0.141178	NA	32000	64.3019	0.0076875	Q2R / walker-walk / R2 / P
walker-walk	R2	P	NA	NA	32000	64.3019	0.0076875	Q2R / walker-walk / R2 / P
walker-walk	R3	P	1.02926	NA	16000	105.424	0.141375	Q2R / walker-walk / R3 / P
walker-walk	R3	P	1.07372	2.14744	16000	105.424	0.141375	Q2R / walker-walk / R3 / P
walker-walk	R3	P	1.01602	NA	16000	105.424	0.141375	Q2R / walker-walk / R3 / P
walker-walk	R3	P	0.630225	NA	16000	105.424	0.141375	Q2R / walker-walk / R3 / P
walker-walk	R3	P	NA	NA	16000	105.424	0.141375	Q2R / walker-walk / R3 / P
walker-walk	R3	P	-8.92346	NA	32000	64.293	0.0080625	Q2R / walker-walk / R3 / P
walker-walk	R3	P	-1.2516	NA	32000	64.293	0.0080625	Q2R / walker-walk / R3 / P
walker-walk	R3	P	-0.00355278	NA	32000	64.293	0.0080625	Q2R / walker-walk / R3 / P
walker-walk	R3	P	-0.14346	NA	32000	64.293	0.0080625	Q2R / walker-walk / R3 / P
walker-walk	R3	P	NA	NA	32000	64.293	0.0080625	Q2R / walker-walk / R3 / P
walker-walk	R3c	P	1.13191	NA	16000	107.12325	0.142563	Q2R / walker-walk / R3c / P
walker-walk	R3c	P	1.1654	2.33081	16000	107.12325	0.142563	Q2R / walker-walk / R3c / P
walker-walk	R3c	P	1.12038	NA	16000	107.12325	0.142563	Q2R / walker-walk / R3c / P
walker-walk	R3c	P	0.667057	NA	16000	107.12325	0.142563	Q2R / walker-walk / R3c / P
walker-walk	R3c	P	NA	NA	16000	107.12325	0.142563	Q2R / walker-walk / R3c / P
walker-walk	R3c	P	-9.35951	NA	32000	64.363625	0.0074375	Q2R / walker-walk / R3c / P
walker-walk	R3c	P	-1.42114	NA	32000	64.363625	0.0074375	Q2R / walker-walk / R3c / P
walker-walk	R3c	P	-0.00355832	NA	32000	64.363625	0.0074375	Q2R / walker-walk / R3c / P
walker-walk	R3c	P	-0.142597	NA	32000	64.363625	0.0074375	Q2R / walker-walk / R3c / P
walker-walk	R3c	P	NA	NA	32000	64.363625	0.0074375	Q2R / walker-walk / R3c / P
walker-walk	R4	P	2.16058	NA	16000	115.9845	0.293719	Q2R / walker-walk / R4 / P
walker-walk	R4	P	2.16096	4.32192	16000	115.9845	0.293719	Q2R / walker-walk / R4 / P
walker-walk	R4	P	2.1516	NA	16000	115.9845	0.293719	Q2R / walker-walk / R4 / P
walker-walk	R4	P	1.01835	NA	16000	115.9845	0.293719	Q2R / walker-walk / R4 / P
walker-walk	R4	P	NA	NA	16000	115.9845	0.293719	Q2R / walker-walk / R4 / P
walker-walk	R4	P	-13.9394	NA	32000	64.5009	0.00778125	Q2R / walker-walk / R4 / P
walker-walk	R4	P	-4.58426	NA	32000	64.5009	0.00778125	Q2R / walker-walk / R4 / P
walker-walk	R4	P	-0.00347469	NA	32000	64.5009	0.00778125	Q2R / walker-walk / R4 / P
walker-walk	R4	P	-0.140899	NA	32000	64.5009	0.00778125	Q2R / walker-walk / R4 / P
walker-walk	R4	P	NA	NA	32000	64.5009	0.00778125	Q2R / walker-walk / R4 / P
walker-run	R1	P	0.30637	NA	16000	89.0153	0.051125	Q2R / walker-run / R1 / P
walker-run	R1	P	0.340191	0.680382	16000	89.0153	0.051125	Q2R / walker-run / R1 / P
walker-run	R1	P	0.305966	NA	16000	89.0153	0.051125	Q2R / walker-run / R1 / P
walker-run	R1	P	0.245138	NA	16000	89.0153	0.051125	Q2R / walker-run / R1 / P
walker-run	R1	P	NA	NA	16000	89.0153	0.051125	Q2R / walker-run / R1 / P
walker-run	R1	P	-0.70467	NA	32000	64.5729	0.008125	Q2R / walker-run / R1 / P
walker-run	R1	P	-0.354969	NA	32000	64.5729	0.008125	Q2R / walker-run / R1 / P
walker-run	R1	P	-0.00327794	NA	32000	64.5729	0.008125	Q2R / walker-run / R1 / P
walker-run	R1	P	-0.141508	NA	32000	64.5729	0.008125	Q2R / walker-run / R1 / P
walker-run	R1	P	NA	NA	32000	64.5729	0.008125	Q2R / walker-run / R1 / P
walker-run	R2	P	0.750928	NA	16000	102.980125	0.102094	Q2R / walker-run / R2 / P
walker-run	R2	P	0.854271	1.70854	16000	102.980125	0.102094	Q2R / walker-run / R2 / P
walker-run	R2	P	0.774937	NA	16000	102.980125	0.102094	Q2R / walker-run / R2 / P
walker-run	R2	P	0.544522	NA	16000	102.980125	0.102094	Q2R / walker-run / R2 / P
walker-run	R2	P	NA	NA	16000	102.980125	0.102094	Q2R / walker-run / R2 / P
walker-run	R2	P	-6.34507	NA	32000	64.3165	0.00746875	Q2R / walker-run / R2 / P
walker-run	R2	P	-0.918255	NA	32000	64.3165	0.00746875	Q2R / walker-run / R2 / P
walker-run	R2	P	-0.00351241	NA	32000	64.3165	0.00746875	Q2R / walker-run / R2 / P
walker-run	R2	P	-0.145357	NA	32000	64.3165	0.00746875	Q2R / walker-run / R2 / P
walker-run	R2	P	NA	NA	32000	64.3165	0.00746875	Q2R / walker-run / R2 / P
walker-run	R3	P	1.33054	NA	16000	110.437	0.194375	Q2R / walker-run / R3 / P
walker-run	R3	P	1.41861	2.83722	16000	110.437	0.194375	Q2R / walker-run / R3 / P
walker-run	R3	P	1.32892	NA	16000	110.437	0.194375	Q2R / walker-run / R3 / P
walker-run	R3	P	0.790484	NA	16000	110.437	0.194375	Q2R / walker-run / R3 / P
walker-run	R3	P	NA	NA	16000	110.437	0.194375	Q2R / walker-run / R3 / P
walker-run	R3	P	-26.0739	NA	32000	64.194	0.00728125	Q2R / walker-run / R3 / P
walker-run	R3	P	-1.50932	NA	32000	64.194	0.00728125	Q2R / walker-run / R3 / P
walker-run	R3	P	-0.0038419	NA	32000	64.194	0.00728125	Q2R / walker-run / R3 / P
walker-run	R3	P	-0.145526	NA	32000	64.194	0.00728125	Q2R / walker-run / R3 / P
walker-run	R3	P	NA	NA	32000	64.194	0.00728125	Q2R / walker-run / R3 / P
walker-run	R3c	P	1.41523	NA	16000	111.37525	0.199	Q2R / walker-run / R3c / P
walker-run	R3c	P	1.41523	2.83046	16000	111.37525	0.199	Q2R / walker-run / R3c / P
walker-run	R3c	P	1.40255	NA	16000	111.37525	0.199	Q2R / walker-run / R3c / P
walker-run	R3c	P	0.815761	NA	16000	111.37525	0.199	Q2R / walker-run / R3c / P
walker-run	R3c	P	NA	NA	16000	111.37525	0.199	Q2R / walker-run / R3c / P
walker-run	R3c	P	-26.4185	NA	32000	64.2019	0.0068125	Q2R / walker-run / R3c / P
walker-run	R3c	P	-26.4185	NA	32000	64.2019	0.0068125	Q2R / walker-run / R3c / P
walker-run	R3c	P	-0.00381152	NA	32000	64.2019	0.0068125	Q2R / walker-run / R3c / P
walker-run	R3c	P	-0.146259	NA	32000	64.2019	0.0068125	Q2R / walker-run / R3c / P
walker-run	R3c	P	NA	NA	32000	64.2019	0.0068125	Q2R / walker-run / R3c / P
walker-run	R4	P	2.52036	NA	16000	117.23575	0.38783	Q2R / walker-run / R4 / P
walker-run	R4	P	2.52034	5.04069	16000	117.23575	0.38783	Q2R / walker-run / R4 / P
walker-run	R4	P	2.51394	NA	16000	117.23575	0.38783	Q2R / walker-run / R4 / P
walker-run	R4	P	1.12147	NA	16000	117.23575	0.38783	Q2R / walker-run / R4 / P
walker-run	R4	P	NA	NA	16000	117.23575	0.38783	Q2R / walker-run / R4 / P
walker-run	R4	P	-16.4346	NA	32000	64.377	0.0079375	Q2R / walker-run / R4 / P
walker-run	R4	P	-4.66573	NA	32000	64.377	0.0079375	Q2R / walker-run / R4 / P
walker-run	R4	P	-0.00350026	NA	32000	64.377	0.0079375	Q2R / walker-run / R4 / P
walker-run	R4	P	-0.140993	NA	32000	64.377	0.0079375	Q2R / walker-run / R4 / P
walker-run	R4	P	NA	NA	32000	64.377	0.0079375	Q2R / walker-run / R4 / P
walker-walk-backwards	R1	P	0.473779	NA	16000	94.7125	0.0689375	Q2R / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	0.499839	0.999678	16000	94.7125	0.0689375	Q2R / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	0.467909	NA	16000	94.7125	0.0689375	Q2R / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	0.357989	NA	16000	94.7125	0.0689375	Q2R / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	NA	NA	16000	94.7125	0.0689375	Q2R / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	-1.25851	NA	32000	64.4206	0.007625	Q2R / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	-0.515814	NA	32000	64.4206	0.007625	Q2R / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	-0.00352364	NA	32000	64.4206	0.007625	Q2R / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	-0.142951	NA	32000	64.4206	0.007625	Q2R / walker-walk-backwards / R1 / P
walker-walk-backwards	R1	P	NA	NA	32000	64.4206	0.007625	Q2R / walker-walk-backwards / R1 / P
walker-walk-backwards	R2	P	0.793287	NA	16000	104.115125	0.114437	Q2R / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	0.916647	1.83329	16000	104.115125	0.114437	Q2R / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	0.817667	NA	16000	104.115125	0.114437	Q2R / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	0.580486	NA	16000	104.115125	0.114437	Q2R / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	NA	NA	16000	104.115125	0.114437	Q2R / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	-4.48188	NA	32000	64.6215	0.00728125	Q2R / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	-0.921305	NA	32000	64.6215	0.00728125	Q2R / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	-0.00336325	NA	32000	64.6215	0.00728125	Q2R / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	-0.140881	NA	32000	64.6215	0.00728125	Q2R / walker-walk-backwards / R2 / P
walker-walk-backwards	R2	P	NA	NA	32000	64.6215	0.00728125	Q2R / walker-walk-backwards / R2 / P
walker-walk-backwards	R3	P	1.56143	NA	16000	112.502875	0.230875	Q2R / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	1.56143	3.12285	16000	112.502875	0.230875	Q2R / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	1.5636	NA	16000	112.502875	0.230875	Q2R / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	0.870585	NA	16000	112.502875	0.230875	Q2R / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	NA	NA	16000	112.502875	0.230875	Q2R / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	-14.48	NA	32000	64.415875	0.007875	Q2R / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	-14.48	NA	32000	64.415875	0.007875	Q2R / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	-0.00358166	NA	32000	64.415875	0.007875	Q2R / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	-0.14387	NA	32000	64.415875	0.007875	Q2R / walker-walk-backwards / R3 / P
walker-walk-backwards	R3	P	NA	NA	32000	64.415875	0.007875	Q2R / walker-walk-backwards / R3 / P
walker-walk-backwards	R3c	P	1.62585	NA	16000	113.125	0.225938	Q2R / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	1.62585	3.25169	16000	113.125	0.225938	Q2R / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	1.62336	NA	16000	113.125	0.225938	Q2R / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	0.879929	NA	16000	113.125	0.225938	Q2R / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	NA	NA	16000	113.125	0.225938	Q2R / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	-14.5487	NA	32000	64.43425	0.0071875	Q2R / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	-14.5487	NA	32000	64.43425	0.0071875	Q2R / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	-0.00358607	NA	32000	64.43425	0.0071875	Q2R / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	-0.144231	NA	32000	64.43425	0.0071875	Q2R / walker-walk-backwards / R3c / P
walker-walk-backwards	R3c	P	NA	NA	32000	64.43425	0.0071875	Q2R / walker-walk-backwards / R3c / P
walker-walk-backwards	R4	P	2.7247	NA	16000	118.904	0.431063	Q2R / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	2.7247	5.44941	16000	118.904	0.431063	Q2R / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	2.7166	NA	16000	118.904	0.431063	Q2R / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	1.19349	NA	16000	118.904	0.431063	Q2R / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	NA	NA	16000	118.904	0.431063	Q2R / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	-17.2559	NA	32000	64.4207	0.0076875	Q2R / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	-17.2559	NA	32000	64.4207	0.0076875	Q2R / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	-0.00360304	NA	32000	64.4207	0.0076875	Q2R / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	-0.143138	NA	32000	64.4207	0.0076875	Q2R / walker-walk-backwards / R4 / P
walker-walk-backwards	R4	P	NA	NA	32000	64.4207	0.0076875	Q2R / walker-walk-backwards / R4 / P
walker-run-backwards	R1	P	0.36966	NA	16000	90.3434	0.0555	Q2R / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	0.395	0.789999	16000	90.3434	0.0555	Q2R / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	0.371978	NA	16000	90.3434	0.0555	Q2R / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	0.271008	NA	16000	90.3434	0.0555	Q2R / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	NA	NA	16000	90.3434	0.0555	Q2R / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	-0.927517	NA	32000	64.3675	0.00809375	Q2R / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	-0.454653	NA	32000	64.3675	0.00809375	Q2R / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	-0.00333808	NA	32000	64.3675	0.00809375	Q2R / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	-0.144343	NA	32000	64.3675	0.00809375	Q2R / walker-run-backwards / R1 / P
walker-run-backwards	R1	P	NA	NA	32000	64.3675	0.00809375	Q2R / walker-run-backwards / R1 / P
walker-run-backwards	R2	P	0.387852	NA	16000	92.5474	0.0555833	Q2R / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	0.44458	0.889159	16000	92.5474	0.0555833	Q2R / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	0.399677	NA	16000	92.5474	0.0555833	Q2R / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	0.30401	NA	16000	92.5474	0.0555833	Q2R / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	NA	NA	16000	92.5474	0.0555833	Q2R / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	-2.22055	NA	32000	64.6762	0.0074375	Q2R / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	-0.52294	NA	32000	64.6762	0.0074375	Q2R / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	-0.00324228	NA	32000	64.6762	0.0074375	Q2R / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	-0.140564	NA	32000	64.6762	0.0074375	Q2R / walker-run-backwards / R2 / P
walker-run-backwards	R2	P	NA	NA	32000	64.6762	0.0074375	Q2R / walker-run-backwards / R2 / P
walker-run-backwards	R3	P	0.898514	NA	16000	102.114	0.12799	Q2R / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	0.953268	1.90654	16000	102.114	0.12799	Q2R / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	0.899395	NA	16000	102.114	0.12799	Q2R / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	0.567912	NA	16000	102.114	0.12799	Q2R / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	NA	NA	16000	102.114	0.12799	Q2R / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	-14.388	NA	32000	64.617875	0.00815625	Q2R / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	-1.04528	NA	32000	64.617875	0.00815625	Q2R / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	-0.00354025	NA	32000	64.617875	0.00815625	Q2R / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	-0.140142	NA	32000	64.617875	0.00815625	Q2R / walker-run-backwards / R3 / P
walker-run-backwards	R3	P	NA	NA	32000	64.617875	0.00815625	Q2R / walker-run-backwards / R3 / P
walker-run-backwards	R3c	P	1.00213	NA	16000	103.486	0.131531	Q2R / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	1.05073	2.10146	16000	103.486	0.131531	Q2R / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	0.981754	NA	16000	103.486	0.131531	Q2R / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	0.597385	NA	16000	103.486	0.131531	Q2R / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	NA	NA	16000	103.486	0.131531	Q2R / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	-16.0962	NA	32000	64.66775	0.00721875	Q2R / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	-1.24874	NA	32000	64.66775	0.00721875	Q2R / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	-0.00355971	NA	32000	64.66775	0.00721875	Q2R / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	-0.140489	NA	32000	64.66775	0.00721875	Q2R / walker-run-backwards / R3c / P
walker-run-backwards	R3c	P	NA	NA	32000	64.66775	0.00721875	Q2R / walker-run-backwards / R3c / P
walker-run-backwards	R4	P	1.94937	NA	16000	109.905	0.278094	Q2R / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	1.94937	3.89875	16000	109.905	0.278094	Q2R / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	1.94412	NA	16000	109.905	0.278094	Q2R / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	0.88393	NA	16000	109.905	0.278094	Q2R / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	NA	NA	16000	109.905	0.278094	Q2R / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	-11.5674	NA	32000	64.4141	0.00860938	Q2R / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	-11.5674	NA	32000	64.4141	0.00860938	Q2R / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	-0.00339968	NA	32000	64.4141	0.00860938	Q2R / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	-0.142227	NA	32000	64.4141	0.00860938	Q2R / walker-run-backwards / R4 / P
walker-run-backwards	R4	P	NA	NA	32000	64.4141	0.00860938	Q2R / walker-run-backwards / R4 / P
reacher-three-easy	R1	P	4.2516	NA	16000	126.929	0.81525	Q2R / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	4.2516	8.5032	16000	126.929	0.81525	Q2R / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	4.28753	NA	16000	126.929	0.81525	Q2R / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	1.66957	NA	16000	126.929	0.81525	Q2R / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	NA	NA	16000	126.929	0.81525	Q2R / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	-1503.259083	NA	32000	64.7734	0.00859375	Q2R / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	-1503.259083	NA	32000	64.7734	0.00859375	Q2R / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	-0.00512427	NA	32000	64.7734	0.00859375	Q2R / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	-0.136811	NA	32000	64.7734	0.00859375	Q2R / reacher-three-easy / R1 / P
reacher-three-easy	R1	P	NA	NA	32000	64.7734	0.00859375	Q2R / reacher-three-easy / R1 / P
reacher-three-easy	R2	P	4.16205	NA	16000	127.551	0.904141	Q2R / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	4.16205	8.3241	16000	127.551	0.904141	Q2R / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	4.5555	NA	16000	127.551	0.904141	Q2R / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	1.73568	NA	16000	127.551	0.904141	Q2R / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	NA	NA	16000	127.551	0.904141	Q2R / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	-164.276	NA	32000	64.728625	0.0078125	Q2R / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	-164.276	NA	32000	64.728625	0.0078125	Q2R / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	-0.00546321	NA	32000	64.728625	0.0078125	Q2R / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	-0.137857	NA	32000	64.728625	0.0078125	Q2R / reacher-three-easy / R2 / P
reacher-three-easy	R2	P	NA	NA	32000	64.728625	0.0078125	Q2R / reacher-three-easy / R2 / P
reacher-three-easy	R3	P	4.65499	NA	16000	127.712	0.935794	Q2R / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	4.66557	9.33113	16000	127.712	0.935794	Q2R / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	4.66064	NA	16000	127.712	0.935794	Q2R / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	1.75705	NA	16000	127.712	0.935794	Q2R / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	NA	NA	16000	127.712	0.935794	Q2R / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	-2042.277868	NA	32000	64.7167	0.00787743	Q2R / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	-7.61284	NA	32000	64.7167	0.00787743	Q2R / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	-0.00565262	NA	32000	64.7167	0.00787743	Q2R / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	-0.138403	NA	32000	64.7167	0.00787743	Q2R / reacher-three-easy / R3 / P
reacher-three-easy	R3	P	NA	NA	32000	64.7167	0.00787743	Q2R / reacher-three-easy / R3 / P
reacher-three-easy	R3c	P	4.65578	NA	16000	127.723	0.937042	Q2R / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	4.66583	9.33165	16000	127.723	0.937042	Q2R / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	4.66177	NA	16000	127.723	0.937042	Q2R / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	1.75814	NA	16000	127.723	0.937042	Q2R / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	NA	NA	16000	127.723	0.937042	Q2R / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	-2003.67	NA	32000	64.720625	0.00797118	Q2R / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	-7.76207	NA	32000	64.720625	0.00797118	Q2R / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	-0.00565158	NA	32000	64.720625	0.00797118	Q2R / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	-0.138248	NA	32000	64.720625	0.00797118	Q2R / reacher-three-easy / R3c / P
reacher-three-easy	R3c	P	NA	NA	32000	64.720625	0.00797118	Q2R / reacher-three-easy / R3c / P
reacher-three-easy	R4	P	4.63398	NA	16000	127.772	0.92132	Q2R / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	4.63398	9.26797	16000	127.772	0.92132	Q2R / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	4.6334	NA	16000	127.772	0.92132	Q2R / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	1.75535	NA	16000	127.772	0.92132	Q2R / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	NA	NA	16000	127.772	0.92132	Q2R / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	-293.975	NA	32000	64.6528	0.00768153	Q2R / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	-293.975	NA	32000	64.6528	0.00768153	Q2R / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	-0.0042347	NA	32000	64.6528	0.00768153	Q2R / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	-0.138489	NA	32000	64.6528	0.00768153	Q2R / reacher-three-easy / R4 / P
reacher-three-easy	R4	P	NA	NA	32000	64.6528	0.00768153	Q2R / reacher-three-easy / R4 / P
cheetah-run	R1	P	0.0107768	NA	16000	100.156	0.227406	Q2R / cheetah-run / R1 / P
cheetah-run	R1	P	0.738758	1.47752	16000	100.156	0.227406	Q2R / cheetah-run / R1 / P
cheetah-run	R1	P	0.786682	NA	16000	100.156	0.227406	Q2R / cheetah-run / R1 / P
cheetah-run	R1	P	0.651244	NA	16000	100.156	0.227406	Q2R / cheetah-run / R1 / P
cheetah-run	R1	P	NA	NA	16000	100.156	0.227406	Q2R / cheetah-run / R1 / P
cheetah-run	R1	P	-0.0239439	NA	32000	64.304625	0.00775781	Q2R / cheetah-run / R1 / P
cheetah-run	R1	P	-0.506025	NA	32000	64.304625	0.00775781	Q2R / cheetah-run / R1 / P
cheetah-run	R1	P	-0.00591854	NA	32000	64.304625	0.00775781	Q2R / cheetah-run / R1 / P
cheetah-run	R1	P	-0.144573	NA	32000	64.304625	0.00775781	Q2R / cheetah-run / R1 / P
cheetah-run	R1	P	NA	NA	32000	64.304625	0.00775781	Q2R / cheetah-run / R1 / P
cheetah-run	R2	P	3.77251	NA	16000	126.301375	0.803229	Q2R / cheetah-run / R2 / P
cheetah-run	R2	P	3.77251	7.54503	16000	126.301375	0.803229	Q2R / cheetah-run / R2 / P
cheetah-run	R2	P	3.96258	NA	16000	126.301375	0.803229	Q2R / cheetah-run / R2 / P
cheetah-run	R2	P	1.63942	NA	16000	126.301375	0.803229	Q2R / cheetah-run / R2 / P
cheetah-run	R2	P	NA	NA	16000	126.301375	0.803229	Q2R / cheetah-run / R2 / P
cheetah-run	R2	P	-301.206	NA	32000	64.1847	0.00812865	Q2R / cheetah-run / R2 / P
cheetah-run	R2	P	-301.206	NA	32000	64.1847	0.00812865	Q2R / cheetah-run / R2 / P
cheetah-run	R2	P	-0.00524896	NA	32000	64.1847	0.00812865	Q2R / cheetah-run / R2 / P
cheetah-run	R2	P	-0.144326	NA	32000	64.1847	0.00812865	Q2R / cheetah-run / R2 / P
cheetah-run	R2	P	NA	NA	32000	64.1847	0.00812865	Q2R / cheetah-run / R2 / P
cheetah-run	R3	P	4.34357	NA	16000	126.94	0.871915	Q2R / cheetah-run / R3 / P
cheetah-run	R3	P	4.34357	8.68714	16000	126.94	0.871915	Q2R / cheetah-run / R3 / P
cheetah-run	R3	P	4.35561	NA	16000	126.94	0.871915	Q2R / cheetah-run / R3 / P
cheetah-run	R3	P	1.6966	NA	16000	126.94	0.871915	Q2R / cheetah-run / R3 / P
cheetah-run	R3	P	NA	NA	16000	126.94	0.871915	Q2R / cheetah-run / R3 / P
cheetah-run	R3	P	-563.892	NA	32000	64.2813	0.00817031	Q2R / cheetah-run / R3 / P
cheetah-run	R3	P	-563.892	NA	32000	64.2813	0.00817031	Q2R / cheetah-run / R3 / P
cheetah-run	R3	P	-0.00552284	NA	32000	64.2813	0.00817031	Q2R / cheetah-run / R3 / P
cheetah-run	R3	P	-0.143742	NA	32000	64.2813	0.00817031	Q2R / cheetah-run / R3 / P
cheetah-run	R3	P	NA	NA	32000	64.2813	0.00817031	Q2R / cheetah-run / R3 / P
cheetah-run	R3c	P	4.35326	NA	16000	126.95075	0.874007	Q2R / cheetah-run / R3c / P
cheetah-run	R3c	P	4.35326	8.70652	16000	126.95075	0.874007	Q2R / cheetah-run / R3c / P
cheetah-run	R3c	P	4.36523	NA	16000	126.95075	0.874007	Q2R / cheetah-run / R3c / P
cheetah-run	R3c	P	1.69824	NA	16000	126.95075	0.874007	Q2R / cheetah-run / R3c / P
cheetah-run	R3c	P	NA	NA	16000	126.95075	0.874007	Q2R / cheetah-run / R3c / P
cheetah-run	R3c	P	-563.805	NA	32000	64.2875	0.00798281	Q2R / cheetah-run / R3c / P
cheetah-run	R3c	P	-563.805	NA	32000	64.2875	0.00798281	Q2R / cheetah-run / R3c / P
cheetah-run	R3c	P	-0.00553064	NA	32000	64.2875	0.00798281	Q2R / cheetah-run / R3c / P
cheetah-run	R3c	P	-0.143862	NA	32000	64.2875	0.00798281	Q2R / cheetah-run / R3c / P
cheetah-run	R3c	P	NA	NA	32000	64.2875	0.00798281	Q2R / cheetah-run / R3c / P
cheetah-run	R4	P	4.65326	NA	16000	127.76175	0.931063	Q2R / cheetah-run / R4 / P
cheetah-run	R4	P	4.65326	9.30653	16000	127.76175	0.931063	Q2R / cheetah-run / R4 / P
cheetah-run	R4	P	4.65265	NA	16000	127.76175	0.931063	Q2R / cheetah-run / R4 / P
cheetah-run	R4	P	1.75772	NA	16000	127.76175	0.931063	Q2R / cheetah-run / R4 / P
cheetah-run	R4	P	NA	NA	16000	127.76175	0.931063	Q2R / cheetah-run / R4 / P
cheetah-run	R4	P	-37.416	NA	32000	64.2935	0.00739062	Q2R / cheetah-run / R4 / P
cheetah-run	R4	P	-37.416	NA	32000	64.2935	0.00739062	Q2R / cheetah-run / R4 / P
cheetah-run	R4	P	-0.00367231	NA	32000	64.2935	0.00739062	Q2R / cheetah-run / R4 / P
cheetah-run	R4	P	-0.144617	NA	32000	64.2935	0.00739062	Q2R / cheetah-run / R4 / P
cheetah-run	R4	P	NA	NA	32000	64.2935	0.00739062	Q2R / cheetah-run / R4 / P
hopper-stand	R1	P	0.983576	NA	16000	109.153875	0.203937	Q2R / hopper-stand / R1 / P
hopper-stand	R1	P	0.983576	1.96715	16000	109.153875	0.203937	Q2R / hopper-stand / R1 / P
hopper-stand	R1	P	1.3828	NA	16000	109.153875	0.203937	Q2R / hopper-stand / R1 / P
hopper-stand	R1	P	0.784947	NA	16000	109.153875	0.203937	Q2R / hopper-stand / R1 / P
hopper-stand	R1	P	NA	NA	16000	109.153875	0.203937	Q2R / hopper-stand / R1 / P
hopper-stand	R1	P	-9.83546	NA	32000	64.2656	0.00878125	Q2R / hopper-stand / R1 / P
hopper-stand	R1	P	-9.83546	NA	32000	64.2656	0.00878125	Q2R / hopper-stand / R1 / P
hopper-stand	R1	P	-0.00349138	NA	32000	64.2656	0.00878125	Q2R / hopper-stand / R1 / P
hopper-stand	R1	P	-0.143305	NA	32000	64.2656	0.00878125	Q2R / hopper-stand / R1 / P
hopper-stand	R1	P	NA	NA	32000	64.2656	0.00878125	Q2R / hopper-stand / R1 / P
hopper-stand	R2	P	2.50428	NA	16000	120.598	0.620855	Q2R / hopper-stand / R2 / P
hopper-stand	R2	P	2.50428	5.00857	16000	120.598	0.620855	Q2R / hopper-stand / R2 / P
hopper-stand	R2	P	3.37211	NA	16000	120.598	0.620855	Q2R / hopper-stand / R2 / P
hopper-stand	R2	P	1.38756	NA	16000	120.598	0.620855	Q2R / hopper-stand / R2 / P
hopper-stand	R2	P	NA	NA	16000	120.598	0.620855	Q2R / hopper-stand / R2 / P
hopper-stand	R2	P	-483.582	NA	32000	64.3723	0.00834722	Q2R / hopper-stand / R2 / P
hopper-stand	R2	P	-483.582	NA	32000	64.3723	0.00834722	Q2R / hopper-stand / R2 / P
hopper-stand	R2	P	-0.00511482	NA	32000	64.3723	0.00834722	Q2R / hopper-stand / R2 / P
hopper-stand	R2	P	-0.142339	NA	32000	64.3723	0.00834722	Q2R / hopper-stand / R2 / P
hopper-stand	R2	P	NA	NA	32000	64.3723	0.00834722	Q2R / hopper-stand / R2 / P
hopper-stand	R3	P	3.70577	NA	16000	122.315	0.713754	Q2R / hopper-stand / R3 / P
hopper-stand	R3	P	3.7646	7.52921	16000	122.315	0.713754	Q2R / hopper-stand / R3 / P
hopper-stand	R3	P	3.72817	NA	16000	122.315	0.713754	Q2R / hopper-stand / R3 / P
hopper-stand	R3	P	1.48903	NA	16000	122.315	0.713754	Q2R / hopper-stand / R3 / P
hopper-stand	R3	P	NA	NA	16000	122.315	0.713754	Q2R / hopper-stand / R3 / P
hopper-stand	R3	P	-1039.64	NA	32000	64.3861	0.00795486	Q2R / hopper-stand / R3 / P
hopper-stand	R3	P	-5.73666	NA	32000	64.3861	0.00795486	Q2R / hopper-stand / R3 / P
hopper-stand	R3	P	-0.00545903	NA	32000	64.3861	0.00795486	Q2R / hopper-stand / R3 / P
hopper-stand	R3	P	-0.142136	NA	32000	64.3861	0.00795486	Q2R / hopper-stand / R3 / P
hopper-stand	R3	P	NA	NA	32000	64.3861	0.00795486	Q2R / hopper-stand / R3 / P
hopper-stand	R3c	P	3.71507	NA	16000	122.3105	0.71433	Q2R / hopper-stand / R3c / P
hopper-stand	R3c	P	3.76965	7.5393	16000	122.3105	0.71433	Q2R / hopper-stand / R3c / P
hopper-stand	R3c	P	3.73116	NA	16000	122.3105	0.71433	Q2R / hopper-stand / R3c / P
hopper-stand	R3c	P	1.48991	NA	16000	122.3105	0.71433	Q2R / hopper-stand / R3c / P
hopper-stand	R3c	P	NA	NA	16000	122.3105	0.71433	Q2R / hopper-stand / R3c / P
hopper-stand	R3c	P	-989.711	NA	32000	64.4213	0.00770486	Q2R / hopper-stand / R3c / P
hopper-stand	R3c	P	-5.87322	NA	32000	64.4213	0.00770486	Q2R / hopper-stand / R3c / P
hopper-stand	R3c	P	-0.00545366	NA	32000	64.4213	0.00770486	Q2R / hopper-stand / R3c / P
hopper-stand	R3c	P	-0.142289	NA	32000	64.4213	0.00770486	Q2R / hopper-stand / R3c / P
hopper-stand	R3c	P	NA	NA	32000	64.4213	0.00770486	Q2R / hopper-stand / R3c / P
hopper-stand	R4	P	4.00734	NA	16000	123.71125	0.759321	Q2R / hopper-stand / R4 / P
hopper-stand	R4	P	4.00734	8.01467	16000	123.71125	0.759321	Q2R / hopper-stand / R4 / P
hopper-stand	R4	P	4.00987	NA	16000	123.71125	0.759321	Q2R / hopper-stand / R4 / P
hopper-stand	R4	P	1.55555	NA	16000	123.71125	0.759321	Q2R / hopper-stand / R4 / P
hopper-stand	R4	P	NA	NA	16000	123.71125	0.759321	Q2R / hopper-stand / R4 / P
hopper-stand	R4	P	-28.5423	NA	32000	64.44775	0.00757135	Q2R / hopper-stand / R4 / P
hopper-stand	R4	P	-28.5423	NA	32000	64.44775	0.00757135	Q2R / hopper-stand / R4 / P
hopper-stand	R4	P	-0.00342629	NA	32000	64.44775	0.00757135	Q2R / hopper-stand / R4 / P
hopper-stand	R4	P	-0.140663	NA	32000	64.44775	0.00757135	Q2R / hopper-stand / R4 / P
hopper-stand	R4	P	NA	NA	32000	64.44775	0.00757135	Q2R / hopper-stand / R4 / P
finger-spin	R1	P	1.79157	NA	16000	109.158	0.350182	Q2R / finger-spin / R1 / P
finger-spin	R1	P	1.95038	3.90077	16000	109.158	0.350182	Q2R / finger-spin / R1 / P
finger-spin	R1	P	1.95095	NA	16000	109.158	0.350182	Q2R / finger-spin / R1 / P
finger-spin	R1	P	0.933569	NA	16000	109.158	0.350182	Q2R / finger-spin / R1 / P
finger-spin	R1	P	NA	NA	16000	109.158	0.350182	Q2R / finger-spin / R1 / P
finger-spin	R1	P	-76.4588	NA	32000	64.73925	0.00753125	Q2R / finger-spin / R1 / P
finger-spin	R1	P	-0.719804	NA	32000	64.73925	0.00753125	Q2R / finger-spin / R1 / P
finger-spin	R1	P	-0.00451744	NA	32000	64.73925	0.00753125	Q2R / finger-spin / R1 / P
finger-spin	R1	P	-0.138085	NA	32000	64.73925	0.00753125	Q2R / finger-spin / R1 / P
finger-spin	R1	P	NA	NA	32000	64.73925	0.00753125	Q2R / finger-spin / R1 / P
finger-spin	R2	P	3.21868	NA	16000	122.30475	0.570721	Q2R / finger-spin / R2 / P
finger-spin	R2	P	3.21868	6.43735	16000	122.30475	0.570721	Q2R / finger-spin / R2 / P
finger-spin	R2	P	3.25153	NA	16000	122.30475	0.570721	Q2R / finger-spin / R2 / P
finger-spin	R2	P	1.3715	NA	16000	122.30475	0.570721	Q2R / finger-spin / R2 / P
finger-spin	R2	P	NA	NA	16000	122.30475	0.570721	Q2R / finger-spin / R2 / P
finger-spin	R2	P	-822.15	NA	32000	64.5999	0.0082158	Q2R / finger-spin / R2 / P
finger-spin	R2	P	-822.15	NA	32000	64.5999	0.0082158	Q2R / finger-spin / R2 / P
finger-spin	R2	P	-0.00494527	NA	32000	64.5999	0.0082158	Q2R / finger-spin / R2 / P
finger-spin	R2	P	-0.139291	NA	32000	64.5999	0.0082158	Q2R / finger-spin / R2 / P
finger-spin	R2	P	NA	NA	32000	64.5999	0.0082158	Q2R / finger-spin / R2 / P
finger-spin	R3	P	3.54507	NA	16000	123.834875	0.633257	Q2R / finger-spin / R3 / P
finger-spin	R3	P	3.57106	7.14212	16000	123.834875	0.633257	Q2R / finger-spin / R3 / P
finger-spin	R3	P	3.5389	NA	16000	123.834875	0.633257	Q2R / finger-spin / R3 / P
finger-spin	R3	P	1.45518	NA	16000	123.834875	0.633257	Q2R / finger-spin / R3 / P
finger-spin	R3	P	NA	NA	16000	123.834875	0.633257	Q2R / finger-spin / R3 / P
finger-spin	R3	P	-1080.21	NA	32000	64.5173	0.00781001	Q2R / finger-spin / R3 / P
finger-spin	R3	P	-5.09145	NA	32000	64.5173	0.00781001	Q2R / finger-spin / R3 / P
finger-spin	R3	P	-0.00506099	NA	32000	64.5173	0.00781001	Q2R / finger-spin / R3 / P
finger-spin	R3	P	-0.140828	NA	32000	64.5173	0.00781001	Q2R / finger-spin / R3 / P
finger-spin	R3	P	NA	NA	32000	64.5173	0.00781001	Q2R / finger-spin / R3 / P
finger-spin	R3c	P	3.54784	NA	16000	123.830125	0.630322	Q2R / finger-spin / R3c / P
finger-spin	R3c	P	3.57261	7.14521	16000	123.830125	0.630322	Q2R / finger-spin / R3c / P
finger-spin	R3c	P	3.54129	NA	16000	123.830125	0.630322	Q2R / finger-spin / R3c / P
finger-spin	R3c	P	1.45451	NA	16000	123.830125	0.630322	Q2R / finger-spin / R3c / P
finger-spin	R3c	P	NA	NA	16000	123.830125	0.630322	Q2R / finger-spin / R3c / P
finger-spin	R3c	P	-1072.69	NA	32000	64.5218	0.00778059	Q2R / finger-spin / R3c / P
finger-spin	R3c	P	-5.20701	NA	32000	64.5218	0.00778059	Q2R / finger-spin / R3c / P
finger-spin	R3c	P	-0.00506378	NA	32000	64.5218	0.00778059	Q2R / finger-spin / R3c / P
finger-spin	R3c	P	-0.140825	NA	32000	64.5218	0.00778059	Q2R / finger-spin / R3c / P
finger-spin	R3c	P	NA	NA	32000	64.5218	0.00778059	Q2R / finger-spin / R3c / P
finger-spin	R4	P	4.16929	NA	16000	126.386	0.760957	Q2R / finger-spin / R4 / P
finger-spin	R4	P	4.16929	8.33857	16000	126.386	0.760957	Q2R / finger-spin / R4 / P
finger-spin	R4	P	4.16265	NA	16000	126.386	0.760957	Q2R / finger-spin / R4 / P
finger-spin	R4	P	1.62016	NA	16000	126.386	0.760957	Q2R / finger-spin / R4 / P
finger-spin	R4	P	NA	NA	16000	126.386	0.760957	Q2R / finger-spin / R4 / P
finger-spin	R4	P	-543.609	NA	32000	64.3345	0.0078507	Q2R / finger-spin / R4 / P
finger-spin	R4	P	-543.609	NA	32000	64.3345	0.0078507	Q2R / finger-spin / R4 / P
finger-spin	R4	P	-0.00450415	NA	32000	64.3345	0.0078507	Q2R / finger-spin / R4 / P
finger-spin	R4	P	-0.142998	NA	32000	64.3345	0.0078507	Q2R / finger-spin / R4 / P
finger-spin	R4	P	NA	NA	32000	64.3345	0.0078507	Q2R / finger-spin / R4 / P
walker-stand	mt30-48M	P	0.759864	NA	16000	NA	NA	mt30-48M / walker-stand / P
walker-stand	mt30-48M	P	0.779318	NA	16000	NA	NA	mt30-48M / walker-stand / P
walker-stand	mt30-48M	P	0.79569	NA	16000	NA	NA	mt30-48M / walker-stand / P
walker-stand	mt30-48M	P	0.490715	NA	16000	NA	NA	mt30-48M / walker-stand / P
walker-stand	mt30-48M	P	NA	NA	16000	NA	NA	mt30-48M / walker-stand / P
walker-stand	mt30-48M	P	-2.88419	NA	32000	NA	NA	mt30-48M / walker-stand / P
walker-stand	mt30-48M	P	-0.996004	NA	32000	NA	NA	mt30-48M / walker-stand / P
walker-stand	mt30-48M	P	-0.00438185	NA	32000	NA	NA	mt30-48M / walker-stand / P
walker-stand	mt30-48M	P	-0.144778	NA	32000	NA	NA	mt30-48M / walker-stand / P
walker-stand	mt30-48M	P	NA	NA	32000	NA	NA	mt30-48M / walker-stand / P
walker-stand	mt30-317M	P	0.997163	NA	16000	NA	NA	mt30-317M / walker-stand / P
walker-stand	mt30-317M	P	1.01385	NA	16000	NA	NA	mt30-317M / walker-stand / P
walker-stand	mt30-317M	P	1.01878	NA	16000	NA	NA	mt30-317M / walker-stand / P
walker-stand	mt30-317M	P	0.584335	NA	16000	NA	NA	mt30-317M / walker-stand / P
walker-stand	mt30-317M	P	NA	NA	16000	NA	NA	mt30-317M / walker-stand / P
walker-stand	mt30-317M	P	-4.29055	NA	32000	NA	NA	mt30-317M / walker-stand / P
walker-stand	mt30-317M	P	-1.26536	NA	32000	NA	NA	mt30-317M / walker-stand / P
walker-stand	mt30-317M	P	-0.004798	NA	32000	NA	NA	mt30-317M / walker-stand / P
walker-stand	mt30-317M	P	-0.145268	NA	32000	NA	NA	mt30-317M / walker-stand / P
walker-stand	mt30-317M	P	NA	NA	32000	NA	NA	mt30-317M / walker-stand / P
walker-stand	ST	P	0.545381	NA	16000	NA	NA	single-task-5M / walker-stand / P
walker-stand	ST	P	0.723844	NA	16000	NA	NA	single-task-5M / walker-stand / P
walker-stand	ST	P	0.793664	NA	16000	NA	NA	single-task-5M / walker-stand / P
walker-stand	ST	P	0.547049	NA	16000	NA	NA	single-task-5M / walker-stand / P
walker-stand	ST	P	NA	NA	16000	NA	NA	single-task-5M / walker-stand / P
walker-stand	ST	P	-1.95277	NA	32000	NA	NA	single-task-5M / walker-stand / P
walker-stand	ST	P	-0.770995	NA	32000	NA	NA	single-task-5M / walker-stand / P
walker-stand	ST	P	-0.00425851	NA	32000	NA	NA	single-task-5M / walker-stand / P
walker-stand	ST	P	-0.144444	NA	32000	NA	NA	single-task-5M / walker-stand / P
walker-stand	ST	P	NA	NA	32000	NA	NA	single-task-5M / walker-stand / P
walker-stand	R0	P	0.465622	NA	16000	NA	NA	IDM-L / walker-stand / P
walker-stand	R0	P	0.510498	NA	16000	NA	NA	IDM-L / walker-stand / P
walker-stand	R0	P	0.487171	NA	16000	NA	NA	IDM-L / walker-stand / P
walker-stand	R0	P	0.30922	NA	16000	NA	NA	IDM-L / walker-stand / P
walker-stand	R0	P	NA	NA	16000	NA	NA	IDM-L / walker-stand / P
walker-stand	R0	P	-1.71943	NA	32000	NA	NA	IDM-L / walker-stand / P
walker-stand	R0	P	-0.584748	NA	32000	NA	NA	IDM-L / walker-stand / P
walker-stand	R0	P	-0.00325512	NA	32000	NA	NA	IDM-L / walker-stand / P
walker-stand	R0	P	-0.141906	NA	32000	NA	NA	IDM-L / walker-stand / P
walker-stand	R0	P	NA	NA	32000	NA	NA	IDM-L / walker-stand / P
walker-walk	mt30-48M	P	0.786053	NA	16000	NA	NA	mt30-48M / walker-walk / P
walker-walk	mt30-48M	P	0.798341	NA	16000	NA	NA	mt30-48M / walker-walk / P
walker-walk	mt30-48M	P	0.787051	NA	16000	NA	NA	mt30-48M / walker-walk / P
walker-walk	mt30-48M	P	0.509757	NA	16000	NA	NA	mt30-48M / walker-walk / P
walker-walk	mt30-48M	P	NA	NA	16000	NA	NA	mt30-48M / walker-walk / P
walker-walk	mt30-48M	P	-1.7248	NA	32000	NA	NA	mt30-48M / walker-walk / P
walker-walk	mt30-48M	P	-0.830165	NA	32000	NA	NA	mt30-48M / walker-walk / P
walker-walk	mt30-48M	P	-0.00393274	NA	32000	NA	NA	mt30-48M / walker-walk / P
walker-walk	mt30-48M	P	-0.138397	NA	32000	NA	NA	mt30-48M / walker-walk / P
walker-walk	mt30-48M	P	NA	NA	32000	NA	NA	mt30-48M / walker-walk / P
walker-walk	mt30-317M	P	1.04508	NA	16000	NA	NA	mt30-317M / walker-walk / P
walker-walk	mt30-317M	P	1.06673	NA	16000	NA	NA	mt30-317M / walker-walk / P
walker-walk	mt30-317M	P	1.01677	NA	16000	NA	NA	mt30-317M / walker-walk / P
walker-walk	mt30-317M	P	0.647036	NA	16000	NA	NA	mt30-317M / walker-walk / P
walker-walk	mt30-317M	P	NA	NA	16000	NA	NA	mt30-317M / walker-walk / P
walker-walk	mt30-317M	P	-2.82059	NA	32000	NA	NA	mt30-317M / walker-walk / P
walker-walk	mt30-317M	P	-1.10559	NA	32000	NA	NA	mt30-317M / walker-walk / P
walker-walk	mt30-317M	P	-0.00417802	NA	32000	NA	NA	mt30-317M / walker-walk / P
walker-walk	mt30-317M	P	-0.138873	NA	32000	NA	NA	mt30-317M / walker-walk / P
walker-walk	mt30-317M	P	NA	NA	32000	NA	NA	mt30-317M / walker-walk / P
walker-walk	ST	P	0.524875	NA	16000	NA	NA	single-task-5M / walker-walk / P
walker-walk	ST	P	0.581925	NA	16000	NA	NA	single-task-5M / walker-walk / P
walker-walk	ST	P	0.562597	NA	16000	NA	NA	single-task-5M / walker-walk / P
walker-walk	ST	P	0.461872	NA	16000	NA	NA	single-task-5M / walker-walk / P
walker-walk	ST	P	NA	NA	16000	NA	NA	single-task-5M / walker-walk / P
walker-walk	ST	P	-0.966204	NA	32000	NA	NA	single-task-5M / walker-walk / P
walker-walk	ST	P	-0.512808	NA	32000	NA	NA	single-task-5M / walker-walk / P
walker-walk	ST	P	-0.00395823	NA	32000	NA	NA	single-task-5M / walker-walk / P
walker-walk	ST	P	-0.1426	NA	32000	NA	NA	single-task-5M / walker-walk / P
walker-walk	ST	P	NA	NA	32000	NA	NA	single-task-5M / walker-walk / P
walker-walk	R0	P	0.387096	NA	16000	NA	NA	IDM-L / walker-walk / P
walker-walk	R0	P	0.441462	NA	16000	NA	NA	IDM-L / walker-walk / P
walker-walk	R0	P	0.398358	NA	16000	NA	NA	IDM-L / walker-walk / P
walker-walk	R0	P	0.316395	NA	16000	NA	NA	IDM-L / walker-walk / P
walker-walk	R0	P	NA	NA	16000	NA	NA	IDM-L / walker-walk / P
walker-walk	R0	P	-1.50599	NA	32000	NA	NA	IDM-L / walker-walk / P
walker-walk	R0	P	-0.481266	NA	32000	NA	NA	IDM-L / walker-walk / P
walker-walk	R0	P	-0.0032982	NA	32000	NA	NA	IDM-L / walker-walk / P
walker-walk	R0	P	-0.142693	NA	32000	NA	NA	IDM-L / walker-walk / P
walker-walk	R0	P	NA	NA	32000	NA	NA	IDM-L / walker-walk / P
walker-run	mt30-48M	P	0.898373	NA	16000	NA	NA	mt30-48M / walker-run / P
walker-run	mt30-48M	P	0.924187	NA	16000	NA	NA	mt30-48M / walker-run / P
walker-run	mt30-48M	P	0.884811	NA	16000	NA	NA	mt30-48M / walker-run / P
walker-run	mt30-48M	P	0.600385	NA	16000	NA	NA	mt30-48M / walker-run / P
walker-run	mt30-48M	P	NA	NA	16000	NA	NA	mt30-48M / walker-run / P
walker-run	mt30-48M	P	-2.40795	NA	32000	NA	NA	mt30-48M / walker-run / P
walker-run	mt30-48M	P	-0.979758	NA	32000	NA	NA	mt30-48M / walker-run / P
walker-run	mt30-48M	P	-0.00408293	NA	32000	NA	NA	mt30-48M / walker-run / P
walker-run	mt30-48M	P	-0.144108	NA	32000	NA	NA	mt30-48M / walker-run / P
walker-run	mt30-48M	P	NA	NA	32000	NA	NA	mt30-48M / walker-run / P
walker-run	mt30-317M	P	1.13756	NA	16000	NA	NA	mt30-317M / walker-run / P
walker-run	mt30-317M	P	1.16931	NA	16000	NA	NA	mt30-317M / walker-run / P
walker-run	mt30-317M	P	1.12458	NA	16000	NA	NA	mt30-317M / walker-run / P
walker-run	mt30-317M	P	0.718975	NA	16000	NA	NA	mt30-317M / walker-run / P
walker-run	mt30-317M	P	NA	NA	16000	NA	NA	mt30-317M / walker-run / P
walker-run	mt30-317M	P	-3.56696	NA	32000	NA	NA	mt30-317M / walker-run / P
walker-run	mt30-317M	P	-1.23736	NA	32000	NA	NA	mt30-317M / walker-run / P
walker-run	mt30-317M	P	-0.00438008	NA	32000	NA	NA	mt30-317M / walker-run / P
walker-run	mt30-317M	P	-0.143974	NA	32000	NA	NA	mt30-317M / walker-run / P
walker-run	mt30-317M	P	NA	NA	32000	NA	NA	mt30-317M / walker-run / P
walker-run	ST	P	0.631692	NA	16000	NA	NA	single-task-5M / walker-run / P
walker-run	ST	P	0.679042	NA	16000	NA	NA	single-task-5M / walker-run / P
walker-run	ST	P	0.651691	NA	16000	NA	NA	single-task-5M / walker-run / P
walker-run	ST	P	0.526923	NA	16000	NA	NA	single-task-5M / walker-run / P
walker-run	ST	P	NA	NA	16000	NA	NA	single-task-5M / walker-run / P
walker-run	ST	P	-1.25448	NA	32000	NA	NA	single-task-5M / walker-run / P
walker-run	ST	P	-0.589812	NA	32000	NA	NA	single-task-5M / walker-run / P
walker-run	ST	P	-0.00408046	NA	32000	NA	NA	single-task-5M / walker-run / P
walker-run	ST	P	-0.141893	NA	32000	NA	NA	single-task-5M / walker-run / P
walker-run	ST	P	NA	NA	32000	NA	NA	single-task-5M / walker-run / P
walker-run	R0	P	0.678093	NA	16000	NA	NA	IDM-L / walker-run / P
walker-run	R0	P	0.793859	NA	16000	NA	NA	IDM-L / walker-run / P
walker-run	R0	P	0.7148	NA	16000	NA	NA	IDM-L / walker-run / P
walker-run	R0	P	0.521604	NA	16000	NA	NA	IDM-L / walker-run / P
walker-run	R0	P	NA	NA	16000	NA	NA	IDM-L / walker-run / P
walker-run	R0	P	-5.93974	NA	32000	NA	NA	IDM-L / walker-run / P
walker-run	R0	P	-0.785199	NA	32000	NA	NA	IDM-L / walker-run / P
walker-run	R0	P	-0.00350098	NA	32000	NA	NA	IDM-L / walker-run / P
walker-run	R0	P	-0.144753	NA	32000	NA	NA	IDM-L / walker-run / P
walker-run	R0	P	NA	NA	32000	NA	NA	IDM-L / walker-run / P
walker-walk-backwards	mt30-48M	P	1.20538	NA	16000	NA	NA	mt30-48M / walker-walk-backwards / P
walker-walk-backwards	mt30-48M	P	1.24611	NA	16000	NA	NA	mt30-48M / walker-walk-backwards / P
walker-walk-backwards	mt30-48M	P	1.19442	NA	16000	NA	NA	mt30-48M / walker-walk-backwards / P
walker-walk-backwards	mt30-48M	P	0.766175	NA	16000	NA	NA	mt30-48M / walker-walk-backwards / P
walker-walk-backwards	mt30-48M	P	NA	NA	16000	NA	NA	mt30-48M / walker-walk-backwards / P
walker-walk-backwards	mt30-48M	P	-3.55813	NA	32000	NA	NA	mt30-48M / walker-walk-backwards / P
walker-walk-backwards	mt30-48M	P	-1.20047	NA	32000	NA	NA	mt30-48M / walker-walk-backwards / P
walker-walk-backwards	mt30-48M	P	-0.00417961	NA	32000	NA	NA	mt30-48M / walker-walk-backwards / P
walker-walk-backwards	mt30-48M	P	-0.142779	NA	32000	NA	NA	mt30-48M / walker-walk-backwards / P
walker-walk-backwards	mt30-48M	P	NA	NA	32000	NA	NA	mt30-48M / walker-walk-backwards / P
walker-walk-backwards	mt30-317M	P	1.52732	NA	16000	NA	NA	mt30-317M / walker-walk-backwards / P
walker-walk-backwards	mt30-317M	P	1.56684	NA	16000	NA	NA	mt30-317M / walker-walk-backwards / P
walker-walk-backwards	mt30-317M	P	1.52182	NA	16000	NA	NA	mt30-317M / walker-walk-backwards / P
walker-walk-backwards	mt30-317M	P	0.893062	NA	16000	NA	NA	mt30-317M / walker-walk-backwards / P
walker-walk-backwards	mt30-317M	P	NA	NA	16000	NA	NA	mt30-317M / walker-walk-backwards / P
walker-walk-backwards	mt30-317M	P	-5.37496	NA	32000	NA	NA	mt30-317M / walker-walk-backwards / P
walker-walk-backwards	mt30-317M	P	-1.55075	NA	32000	NA	NA	mt30-317M / walker-walk-backwards / P
walker-walk-backwards	mt30-317M	P	-0.00443231	NA	32000	NA	NA	mt30-317M / walker-walk-backwards / P
walker-walk-backwards	mt30-317M	P	-0.143531	NA	32000	NA	NA	mt30-317M / walker-walk-backwards / P
walker-walk-backwards	mt30-317M	P	NA	NA	32000	NA	NA	mt30-317M / walker-walk-backwards / P
walker-walk-backwards	ST	P	0.906094	NA	16000	NA	NA	single-task-5M / walker-walk-backwards / P
walker-walk-backwards	ST	P	0.984733	NA	16000	NA	NA	single-task-5M / walker-walk-backwards / P
walker-walk-backwards	ST	P	0.978667	NA	16000	NA	NA	single-task-5M / walker-walk-backwards / P
walker-walk-backwards	ST	P	0.739756	NA	16000	NA	NA	single-task-5M / walker-walk-backwards / P
walker-walk-backwards	ST	P	NA	NA	16000	NA	NA	single-task-5M / walker-walk-backwards / P
walker-walk-backwards	ST	P	-1.82359	NA	32000	NA	NA	single-task-5M / walker-walk-backwards / P
walker-walk-backwards	ST	P	-0.765634	NA	32000	NA	NA	single-task-5M / walker-walk-backwards / P
walker-walk-backwards	ST	P	-0.00417667	NA	32000	NA	NA	single-task-5M / walker-walk-backwards / P
walker-walk-backwards	ST	P	-0.140163	NA	32000	NA	NA	single-task-5M / walker-walk-backwards / P
walker-walk-backwards	ST	P	NA	NA	32000	NA	NA	single-task-5M / walker-walk-backwards / P
walker-walk-backwards	R0	P	0.728384	NA	16000	NA	NA	IDM-L / walker-walk-backwards / P
walker-walk-backwards	R0	P	0.86763	NA	16000	NA	NA	IDM-L / walker-walk-backwards / P
walker-walk-backwards	R0	P	0.775668	NA	16000	NA	NA	IDM-L / walker-walk-backwards / P
walker-walk-backwards	R0	P	0.565919	NA	16000	NA	NA	IDM-L / walker-walk-backwards / P
walker-walk-backwards	R0	P	NA	NA	16000	NA	NA	IDM-L / walker-walk-backwards / P
walker-walk-backwards	R0	P	-4.2042	NA	32000	NA	NA	IDM-L / walker-walk-backwards / P
walker-walk-backwards	R0	P	-0.813806	NA	32000	NA	NA	IDM-L / walker-walk-backwards / P
walker-walk-backwards	R0	P	-0.00336185	NA	32000	NA	NA	IDM-L / walker-walk-backwards / P
walker-walk-backwards	R0	P	-0.140446	NA	32000	NA	NA	IDM-L / walker-walk-backwards / P
walker-walk-backwards	R0	P	NA	NA	32000	NA	NA	IDM-L / walker-walk-backwards / P
walker-run-backwards	mt30-48M	P	0.573047	NA	16000	NA	NA	mt30-48M / walker-run-backwards / P
walker-run-backwards	mt30-48M	P	0.582906	NA	16000	NA	NA	mt30-48M / walker-run-backwards / P
walker-run-backwards	mt30-48M	P	0.575681	NA	16000	NA	NA	mt30-48M / walker-run-backwards / P
walker-run-backwards	mt30-48M	P	0.397342	NA	16000	NA	NA	mt30-48M / walker-run-backwards / P
walker-run-backwards	mt30-48M	P	NA	NA	16000	NA	NA	mt30-48M / walker-run-backwards / P
walker-run-backwards	mt30-48M	P	-1.18686	NA	32000	NA	NA	mt30-48M / walker-run-backwards / P
walker-run-backwards	mt30-48M	P	-0.653745	NA	32000	NA	NA	mt30-48M / walker-run-backwards / P
walker-run-backwards	mt30-48M	P	-0.00392403	NA	32000	NA	NA	mt30-48M / walker-run-backwards / P
walker-run-backwards	mt30-48M	P	-0.141399	NA	32000	NA	NA	mt30-48M / walker-run-backwards / P
walker-run-backwards	mt30-48M	P	NA	NA	32000	NA	NA	mt30-48M / walker-run-backwards / P
walker-run-backwards	mt30-317M	P	0.762571	NA	16000	NA	NA	mt30-317M / walker-run-backwards / P
walker-run-backwards	mt30-317M	P	0.776816	NA	16000	NA	NA	mt30-317M / walker-run-backwards / P
walker-run-backwards	mt30-317M	P	0.745605	NA	16000	NA	NA	mt30-317M / walker-run-backwards / P
walker-run-backwards	mt30-317M	P	0.49976	NA	16000	NA	NA	mt30-317M / walker-run-backwards / P
walker-run-backwards	mt30-317M	P	NA	NA	16000	NA	NA	mt30-317M / walker-run-backwards / P
walker-run-backwards	mt30-317M	P	-1.97534	NA	32000	NA	NA	mt30-317M / walker-run-backwards / P
walker-run-backwards	mt30-317M	P	-0.928387	NA	32000	NA	NA	mt30-317M / walker-run-backwards / P
walker-run-backwards	mt30-317M	P	-0.0042119	NA	32000	NA	NA	mt30-317M / walker-run-backwards / P
walker-run-backwards	mt30-317M	P	-0.142381	NA	32000	NA	NA	mt30-317M / walker-run-backwards / P
walker-run-backwards	mt30-317M	P	NA	NA	32000	NA	NA	mt30-317M / walker-run-backwards / P
walker-run-backwards	ST	P	0.423317	NA	16000	NA	NA	single-task-5M / walker-run-backwards / P
walker-run-backwards	ST	P	0.446304	NA	16000	NA	NA	single-task-5M / walker-run-backwards / P
walker-run-backwards	ST	P	0.4259	NA	16000	NA	NA	single-task-5M / walker-run-backwards / P
walker-run-backwards	ST	P	0.361453	NA	16000	NA	NA	single-task-5M / walker-run-backwards / P
walker-run-backwards	ST	P	NA	NA	16000	NA	NA	single-task-5M / walker-run-backwards / P
walker-run-backwards	ST	P	-0.660252	NA	32000	NA	NA	single-task-5M / walker-run-backwards / P
walker-run-backwards	ST	P	-0.423629	NA	32000	NA	NA	single-task-5M / walker-run-backwards / P
walker-run-backwards	ST	P	-0.0038326	NA	32000	NA	NA	single-task-5M / walker-run-backwards / P
walker-run-backwards	ST	P	-0.139858	NA	32000	NA	NA	single-task-5M / walker-run-backwards / P
walker-run-backwards	ST	P	NA	NA	32000	NA	NA	single-task-5M / walker-run-backwards / P
walker-run-backwards	R0	P	0.33245	NA	16000	NA	NA	IDM-L / walker-run-backwards / P
walker-run-backwards	R0	P	0.38505	NA	16000	NA	NA	IDM-L / walker-run-backwards / P
walker-run-backwards	R0	P	0.356661	NA	16000	NA	NA	IDM-L / walker-run-backwards / P
walker-run-backwards	R0	P	0.277477	NA	16000	NA	NA	IDM-L / walker-run-backwards / P
walker-run-backwards	R0	P	NA	NA	16000	NA	NA	IDM-L / walker-run-backwards / P
walker-run-backwards	R0	P	-1.86119	NA	32000	NA	NA	IDM-L / walker-run-backwards / P
walker-run-backwards	R0	P	-0.42716	NA	32000	NA	NA	IDM-L / walker-run-backwards / P
walker-run-backwards	R0	P	-0.00321859	NA	32000	NA	NA	IDM-L / walker-run-backwards / P
walker-run-backwards	R0	P	-0.13942	NA	32000	NA	NA	IDM-L / walker-run-backwards / P
walker-run-backwards	R0	P	NA	NA	32000	NA	NA	IDM-L / walker-run-backwards / P
reacher-three-easy	mt30-48M	P	3.40886	NA	16000	NA	NA	mt30-48M / reacher-three-easy / P
reacher-three-easy	mt30-48M	P	3.45206	NA	16000	NA	NA	mt30-48M / reacher-three-easy / P
reacher-three-easy	mt30-48M	P	3.46855	NA	16000	NA	NA	mt30-48M / reacher-three-easy / P
reacher-three-easy	mt30-48M	P	1.51928	NA	16000	NA	NA	mt30-48M / reacher-three-easy / P
reacher-three-easy	mt30-48M	P	NA	NA	16000	NA	NA	mt30-48M / reacher-three-easy / P
reacher-three-easy	mt30-48M	P	-44.9231	NA	32000	NA	NA	mt30-48M / reacher-three-easy / P
reacher-three-easy	mt30-48M	P	-4.40792	NA	32000	NA	NA	mt30-48M / reacher-three-easy / P
reacher-three-easy	mt30-48M	P	-0.00500146	NA	32000	NA	NA	mt30-48M / reacher-three-easy / P
reacher-three-easy	mt30-48M	P	-0.140282	NA	32000	NA	NA	mt30-48M / reacher-three-easy / P
reacher-three-easy	mt30-48M	P	NA	NA	32000	NA	NA	mt30-48M / reacher-three-easy / P
reacher-three-easy	mt30-317M	P	3.3716	NA	16000	NA	NA	mt30-317M / reacher-three-easy / P
reacher-three-easy	mt30-317M	P	3.53011	NA	16000	NA	NA	mt30-317M / reacher-three-easy / P
reacher-three-easy	mt30-317M	P	3.51095	NA	16000	NA	NA	mt30-317M / reacher-three-easy / P
reacher-three-easy	mt30-317M	P	1.5437	NA	16000	NA	NA	mt30-317M / reacher-three-easy / P
reacher-three-easy	mt30-317M	P	NA	NA	16000	NA	NA	mt30-317M / reacher-three-easy / P
reacher-three-easy	mt30-317M	P	-46.5706	NA	32000	NA	NA	mt30-317M / reacher-three-easy / P
reacher-three-easy	mt30-317M	P	-4.36934	NA	32000	NA	NA	mt30-317M / reacher-three-easy / P
reacher-three-easy	mt30-317M	P	-0.00556875	NA	32000	NA	NA	mt30-317M / reacher-three-easy / P
reacher-three-easy	mt30-317M	P	-0.13922	NA	32000	NA	NA	mt30-317M / reacher-three-easy / P
reacher-three-easy	mt30-317M	P	NA	NA	32000	NA	NA	mt30-317M / reacher-three-easy / P
reacher-three-easy	ST	P	4.24451	NA	16000	NA	NA	single-task-5M / reacher-three-easy / P
reacher-three-easy	ST	P	4.32135	NA	16000	NA	NA	single-task-5M / reacher-three-easy / P
reacher-three-easy	ST	P	4.2743	NA	16000	NA	NA	single-task-5M / reacher-three-easy / P
reacher-three-easy	ST	P	1.71526	NA	16000	NA	NA	single-task-5M / reacher-three-easy / P
reacher-three-easy	ST	P	NA	NA	16000	NA	NA	single-task-5M / reacher-three-easy / P
reacher-three-easy	ST	P	-34.8933	NA	32000	NA	NA	single-task-5M / reacher-three-easy / P
reacher-three-easy	ST	P	-5.36864	NA	32000	NA	NA	single-task-5M / reacher-three-easy / P
reacher-three-easy	ST	P	-0.00591684	NA	32000	NA	NA	single-task-5M / reacher-three-easy / P
reacher-three-easy	ST	P	-0.139313	NA	32000	NA	NA	single-task-5M / reacher-three-easy / P
reacher-three-easy	ST	P	NA	NA	32000	NA	NA	single-task-5M / reacher-three-easy / P
reacher-three-easy	R0	P	4.16107	NA	16000	NA	NA	IDM-L / reacher-three-easy / P
reacher-three-easy	R0	P	4.16107	NA	16000	NA	NA	IDM-L / reacher-three-easy / P
reacher-three-easy	R0	P	4.55508	NA	16000	NA	NA	IDM-L / reacher-three-easy / P
reacher-three-easy	R0	P	1.73547	NA	16000	NA	NA	IDM-L / reacher-three-easy / P
reacher-three-easy	R0	P	NA	NA	16000	NA	NA	IDM-L / reacher-three-easy / P
reacher-three-easy	R0	P	-164.287	NA	32000	NA	NA	IDM-L / reacher-three-easy / P
reacher-three-easy	R0	P	-164.287	NA	32000	NA	NA	IDM-L / reacher-three-easy / P
reacher-three-easy	R0	P	-0.0054754	NA	32000	NA	NA	IDM-L / reacher-three-easy / P
reacher-three-easy	R0	P	-0.137804	NA	32000	NA	NA	IDM-L / reacher-three-easy / P
reacher-three-easy	R0	P	NA	NA	32000	NA	NA	IDM-L / reacher-three-easy / P
cheetah-run	mt30-48M	P	1.00753	NA	16000	NA	NA	mt30-48M / cheetah-run / P
cheetah-run	mt30-48M	P	1.56114	NA	16000	NA	NA	mt30-48M / cheetah-run / P
cheetah-run	mt30-48M	P	1.47708	NA	16000	NA	NA	mt30-48M / cheetah-run / P
cheetah-run	mt30-48M	P	0.968859	NA	16000	NA	NA	mt30-48M / cheetah-run / P
cheetah-run	mt30-48M	P	NA	NA	16000	NA	NA	mt30-48M / cheetah-run / P
cheetah-run	mt30-48M	P	-1.94232	NA	32000	NA	NA	mt30-48M / cheetah-run / P
cheetah-run	mt30-48M	P	-1.0938	NA	32000	NA	NA	mt30-48M / cheetah-run / P
cheetah-run	mt30-48M	P	-0.00374521	NA	32000	NA	NA	mt30-48M / cheetah-run / P
cheetah-run	mt30-48M	P	-0.140894	NA	32000	NA	NA	mt30-48M / cheetah-run / P
cheetah-run	mt30-48M	P	NA	NA	32000	NA	NA	mt30-48M / cheetah-run / P
cheetah-run	mt30-317M	P	1.11537	NA	16000	NA	NA	mt30-317M / cheetah-run / P
cheetah-run	mt30-317M	P	1.57917	NA	16000	NA	NA	mt30-317M / cheetah-run / P
cheetah-run	mt30-317M	P	1.46495	NA	16000	NA	NA	mt30-317M / cheetah-run / P
cheetah-run	mt30-317M	P	0.957085	NA	16000	NA	NA	mt30-317M / cheetah-run / P
cheetah-run	mt30-317M	P	NA	NA	16000	NA	NA	mt30-317M / cheetah-run / P
cheetah-run	mt30-317M	P	-2.23528	NA	32000	NA	NA	mt30-317M / cheetah-run / P
cheetah-run	mt30-317M	P	-1.15534	NA	32000	NA	NA	mt30-317M / cheetah-run / P
cheetah-run	mt30-317M	P	-0.00396968	NA	32000	NA	NA	mt30-317M / cheetah-run / P
cheetah-run	mt30-317M	P	-0.144831	NA	32000	NA	NA	mt30-317M / cheetah-run / P
cheetah-run	mt30-317M	P	NA	NA	32000	NA	NA	mt30-317M / cheetah-run / P
cheetah-run	ST	P	1.2347	NA	16000	NA	NA	single-task-5M / cheetah-run / P
cheetah-run	ST	P	2.02755	NA	16000	NA	NA	single-task-5M / cheetah-run / P
cheetah-run	ST	P	1.95932	NA	16000	NA	NA	single-task-5M / cheetah-run / P
cheetah-run	ST	P	1.12532	NA	16000	NA	NA	single-task-5M / cheetah-run / P
cheetah-run	ST	P	NA	NA	16000	NA	NA	single-task-5M / cheetah-run / P
cheetah-run	ST	P	-3.15335	NA	32000	NA	NA	single-task-5M / cheetah-run / P
cheetah-run	ST	P	-1.23822	NA	32000	NA	NA	single-task-5M / cheetah-run / P
cheetah-run	ST	P	-0.00424481	NA	32000	NA	NA	single-task-5M / cheetah-run / P
cheetah-run	ST	P	-0.144373	NA	32000	NA	NA	single-task-5M / cheetah-run / P
cheetah-run	ST	P	NA	NA	32000	NA	NA	single-task-5M / cheetah-run / P
cheetah-run	R0	P	3.75886	NA	16000	NA	NA	IDM-L / cheetah-run / P
cheetah-run	R0	P	3.75886	NA	16000	NA	NA	IDM-L / cheetah-run / P
cheetah-run	R0	P	3.94673	NA	16000	NA	NA	IDM-L / cheetah-run / P
cheetah-run	R0	P	1.63501	NA	16000	NA	NA	IDM-L / cheetah-run / P
cheetah-run	R0	P	NA	NA	16000	NA	NA	IDM-L / cheetah-run / P
cheetah-run	R0	P	-298.941	NA	32000	NA	NA	IDM-L / cheetah-run / P
cheetah-run	R0	P	-298.941	NA	32000	NA	NA	IDM-L / cheetah-run / P
cheetah-run	R0	P	-0.00524946	NA	32000	NA	NA	IDM-L / cheetah-run / P
cheetah-run	R0	P	-0.14422	NA	32000	NA	NA	IDM-L / cheetah-run / P
cheetah-run	R0	P	NA	NA	32000	NA	NA	IDM-L / cheetah-run / P
hopper-stand	mt30-48M	P	2.09517	NA	16000	NA	NA	mt30-48M / hopper-stand / P
hopper-stand	mt30-48M	P	2.19969	NA	16000	NA	NA	mt30-48M / hopper-stand / P
hopper-stand	mt30-48M	P	2.10847	NA	16000	NA	NA	mt30-48M / hopper-stand / P
hopper-stand	mt30-48M	P	1.11028	NA	16000	NA	NA	mt30-48M / hopper-stand / P
hopper-stand	mt30-48M	P	NA	NA	16000	NA	NA	mt30-48M / hopper-stand / P
hopper-stand	mt30-48M	P	-14.0803	NA	32000	NA	NA	mt30-48M / hopper-stand / P
hopper-stand	mt30-48M	P	-2.31244	NA	32000	NA	NA	mt30-48M / hopper-stand / P
hopper-stand	mt30-48M	P	-0.00463055	NA	32000	NA	NA	mt30-48M / hopper-stand / P
hopper-stand	mt30-48M	P	-0.141328	NA	32000	NA	NA	mt30-48M / hopper-stand / P
hopper-stand	mt30-48M	P	NA	NA	32000	NA	NA	mt30-48M / hopper-stand / P
hopper-stand	mt30-317M	P	2.34616	NA	16000	NA	NA	mt30-317M / hopper-stand / P
hopper-stand	mt30-317M	P	2.45307	NA	16000	NA	NA	mt30-317M / hopper-stand / P
hopper-stand	mt30-317M	P	2.35268	NA	16000	NA	NA	mt30-317M / hopper-stand / P
hopper-stand	mt30-317M	P	1.18987	NA	16000	NA	NA	mt30-317M / hopper-stand / P
hopper-stand	mt30-317M	P	NA	NA	16000	NA	NA	mt30-317M / hopper-stand / P
hopper-stand	mt30-317M	P	-21.1448	NA	32000	NA	NA	mt30-317M / hopper-stand / P
hopper-stand	mt30-317M	P	-2.64234	NA	32000	NA	NA	mt30-317M / hopper-stand / P
hopper-stand	mt30-317M	P	-0.00514051	NA	32000	NA	NA	mt30-317M / hopper-stand / P
hopper-stand	mt30-317M	P	-0.142117	NA	32000	NA	NA	mt30-317M / hopper-stand / P
hopper-stand	mt30-317M	P	NA	NA	32000	NA	NA	mt30-317M / hopper-stand / P
hopper-stand	ST	P	1.73748	NA	16000	NA	NA	single-task-5M / hopper-stand / P
hopper-stand	ST	P	1.91915	NA	16000	NA	NA	single-task-5M / hopper-stand / P
hopper-stand	ST	P	1.79567	NA	16000	NA	NA	single-task-5M / hopper-stand / P
hopper-stand	ST	P	1.01681	NA	16000	NA	NA	single-task-5M / hopper-stand / P
hopper-stand	ST	P	NA	NA	16000	NA	NA	single-task-5M / hopper-stand / P
hopper-stand	ST	P	-10.5793	NA	32000	NA	NA	single-task-5M / hopper-stand / P
hopper-stand	ST	P	-1.7079	NA	32000	NA	NA	single-task-5M / hopper-stand / P
hopper-stand	ST	P	-0.00479594	NA	32000	NA	NA	single-task-5M / hopper-stand / P
hopper-stand	ST	P	-0.141734	NA	32000	NA	NA	single-task-5M / hopper-stand / P
hopper-stand	ST	P	NA	NA	32000	NA	NA	single-task-5M / hopper-stand / P
hopper-stand	R0	P	2.50437	NA	16000	NA	NA	IDM-L / hopper-stand / P
hopper-stand	R0	P	2.50437	NA	16000	NA	NA	IDM-L / hopper-stand / P
hopper-stand	R0	P	3.37392	NA	16000	NA	NA	IDM-L / hopper-stand / P
hopper-stand	R0	P	1.39109	NA	16000	NA	NA	IDM-L / hopper-stand / P
hopper-stand	R0	P	NA	NA	16000	NA	NA	IDM-L / hopper-stand / P
hopper-stand	R0	P	-498.108	NA	32000	NA	NA	IDM-L / hopper-stand / P
hopper-stand	R0	P	-498.108	NA	32000	NA	NA	IDM-L / hopper-stand / P
hopper-stand	R0	P	-0.00512097	NA	32000	NA	NA	IDM-L / hopper-stand / P
hopper-stand	R0	P	-0.143682	NA	32000	NA	NA	IDM-L / hopper-stand / P
hopper-stand	R0	P	NA	NA	32000	NA	NA	IDM-L / hopper-stand / P
finger-spin	mt30-48M	P	0.878301	NA	16000	NA	NA	mt30-48M / finger-spin / P
finger-spin	mt30-48M	P	1.19114	NA	16000	NA	NA	mt30-48M / finger-spin / P
finger-spin	mt30-48M	P	1.11721	NA	16000	NA	NA	mt30-48M / finger-spin / P
finger-spin	mt30-48M	P	0.833024	NA	16000	NA	NA	mt30-48M / finger-spin / P
finger-spin	mt30-48M	P	NA	NA	16000	NA	NA	mt30-48M / finger-spin / P
finger-spin	mt30-48M	P	-3.03735	NA	32000	NA	NA	mt30-48M / finger-spin / P
finger-spin	mt30-48M	P	-1.01115	NA	32000	NA	NA	mt30-48M / finger-spin / P
finger-spin	mt30-48M	P	-0.00450651	NA	32000	NA	NA	mt30-48M / finger-spin / P
finger-spin	mt30-48M	P	-0.139676	NA	32000	NA	NA	mt30-48M / finger-spin / P
finger-spin	mt30-48M	P	NA	NA	32000	NA	NA	mt30-48M / finger-spin / P
finger-spin	mt30-317M	P	1.12502	NA	16000	NA	NA	mt30-317M / finger-spin / P
finger-spin	mt30-317M	P	1.3337	NA	16000	NA	NA	mt30-317M / finger-spin / P
finger-spin	mt30-317M	P	1.19946	NA	16000	NA	NA	mt30-317M / finger-spin / P
finger-spin	mt30-317M	P	0.895857	NA	16000	NA	NA	mt30-317M / finger-spin / P
finger-spin	mt30-317M	P	NA	NA	16000	NA	NA	mt30-317M / finger-spin / P
finger-spin	mt30-317M	P	-5.01864	NA	32000	NA	NA	mt30-317M / finger-spin / P
finger-spin	mt30-317M	P	-1.24832	NA	32000	NA	NA	mt30-317M / finger-spin / P
finger-spin	mt30-317M	P	-0.00508214	NA	32000	NA	NA	mt30-317M / finger-spin / P
finger-spin	mt30-317M	P	-0.14236	NA	32000	NA	NA	mt30-317M / finger-spin / P
finger-spin	mt30-317M	P	NA	NA	32000	NA	NA	mt30-317M / finger-spin / P
finger-spin	ST	P	1.53304	NA	16000	NA	NA	single-task-5M / finger-spin / P
finger-spin	ST	P	1.77502	NA	16000	NA	NA	single-task-5M / finger-spin / P
finger-spin	ST	P	1.66631	NA	16000	NA	NA	single-task-5M / finger-spin / P
finger-spin	ST	P	1.07838	NA	16000	NA	NA	single-task-5M / finger-spin / P
finger-spin	ST	P	NA	NA	16000	NA	NA	single-task-5M / finger-spin / P
finger-spin	ST	P	-6.19495	NA	32000	NA	NA	single-task-5M / finger-spin / P
finger-spin	ST	P	-1.43768	NA	32000	NA	NA	single-task-5M / finger-spin / P
finger-spin	ST	P	-0.00474578	NA	32000	NA	NA	single-task-5M / finger-spin / P
finger-spin	ST	P	-0.14052	NA	32000	NA	NA	single-task-5M / finger-spin / P
finger-spin	ST	P	NA	NA	32000	NA	NA	single-task-5M / finger-spin / P
finger-spin	R0	P	3.21205	NA	16000	NA	NA	IDM-L / finger-spin / P
finger-spin	R0	P	3.21205	NA	16000	NA	NA	IDM-L / finger-spin / P
finger-spin	R0	P	3.24555	NA	16000	NA	NA	IDM-L / finger-spin / P
finger-spin	R0	P	1.37086	NA	16000	NA	NA	IDM-L / finger-spin / P
finger-spin	R0	P	NA	NA	16000	NA	NA	IDM-L / finger-spin / P
finger-spin	R0	P	-823.343	NA	32000	NA	NA	IDM-L / finger-spin / P
finger-spin	R0	P	-823.343	NA	32000	NA	NA	IDM-L / finger-spin / P
finger-spin	R0	P	-0.00494201	NA	32000	NA	NA	IDM-L / finger-spin / P
finger-spin	R0	P	-0.139088	NA	32000	NA	NA	IDM-L / finger-spin / P
finger-spin	R0	P	NA	NA	32000	NA	NA	IDM-L / finger-spin / P


==> anc/l-006.tsv <==
task	scorer	primary_G_U	primary_H_U	primary_G_origin_U	primary_rho_U	primary_rho_reason_U	primary_G_P	primary_H_P
acrobot-swingup	mt30-48M	0.269694	0.266653	0.269619	0.0985656	available	0.0711809	0.0720043
acrobot-swingup	mt30-317M	0.264576	0.261931	0.264845	0.0966953	available	0.0717818	0.0727818
acrobot-swingup	ST	0.673263	0.665369	0.67277	0.246059	available	0.235685	0.238997
acrobot-swingup	IDM-L(U)	2.61454	2.58725	2.61603	0.955542	available	1.51786	1.53484
acrobot-swingup	CC(M)	2.73618	2.70858	2.73871	1	available	1.7794	1.79783
pendulum-swingup	mt30-48M	0.629888	0.619667	0.629423	0.141257	available	0.393501	0.400177
pendulum-swingup	mt30-317M	0.641927	0.633293	0.643263	0.143957	available	0.580931	0.58942
pendulum-swingup	ST	0.936039	0.919224	0.933696	0.209913	available	0.639633	0.650665
pendulum-swingup	IDM-L(U)	4.13608	4.07319	4.13732	0.927544	available	2.30939	2.34536
pendulum-swingup	CC(M)	4.45917	4.39015	4.45927	1	available	2.63436	2.67582
pendulum-spin	mt30-48M	0.32437	0.323758	0.324002	0.0734392	available	0.267894	0.268998
pendulum-spin	mt30-317M	0.418543	0.418844	0.419158	0.0947603	available	0.422083	0.42191
pendulum-spin	ST	2.0357	2.03273	2.03425	0.460894	available	1.59892	1.60011
pendulum-spin	IDM-L(U)	4.12769	4.1257	4.1288	0.934532	available	2.10061	2.10169
pendulum-spin	CC(M)	4.41686	4.41369	4.41701	1	available	2.48502	2.48704
cartpole-balance	mt30-48M	1.18515	1.19094	1.18135	0.270511	available	0.687701	0.685563
cartpole-balance	mt30-317M	1.28628	1.29214	1.28172	0.293594	available	0.887858	0.885042
cartpole-balance	ST	0.507617	0.506912	0.502826	0.115864	available	0.408349	0.409737
cartpole-balance	IDM-L(U)	2.8884	2.887	2.86374	0.659277	available	2.97865	2.95654
cartpole-balance	CC(M)	4.38116	4.41464	4.37906	1	available	3.78744	3.75899
cartpole-swingup	mt30-48M	1.23346	1.21688	1.2326	0.267304	available	0.610584	0.619121
cartpole-swingup	mt30-317M	1.22888	1.21158	1.22723	0.26631	available	0.600601	0.610273
cartpole-swingup	ST	0.513391	0.506127	0.512664	0.111257	available	0.214129	0.2177
cartpole-swingup	IDM-L(U)	3.49962	3.45473	3.49934	0.758402	available	2.36015	2.39243
cartpole-swingup	CC(M)	4.61447	4.55421	4.61303	1	available	3.55328	3.60173
walker-walk	mt30-48M	3.07445	3.06834	3.07564	0.850013	available	0.788758	0.791233
walker-walk	mt30-317M	3.46169	3.45337	3.46159	0.957076	available	1.06088	1.06418
walker-walk	ST	2.02959	2.01931	2.02412	0.561134	available	0.391197	0.395354
walker-walk	IDM-L(U)	3.27452	3.26544	3.27322	0.905328	available	0.842308	0.846179
walker-walk	CC(M)	3.61694	3.60415	3.61273	1	available	1.551	1.56102
walker-run	mt30-48M	3.0557	3.07931	3.05563	0.804729	available	0.729083	0.723535
walker-run	mt30-317M	3.43877	3.46594	3.43928	0.905611	available	0.976275	0.969753
walker-run	ST	2.17945	2.1939	2.17703	0.573966	available	0.428743	0.426255
walker-run	IDM-L(U)	3.30805	3.33592	3.31026	0.871186	available	0.736227	0.728621
walker-run	CC(M)	3.79718	3.82314	3.79374	1	available	1.80457	1.79227
reacher-three-easy	mt30-48M	4.43655	4.4506	4.43729	0.923716	available	3.05606	3.04493
reacher-three-easy	mt30-317M	4.43815	4.45176	4.43845	0.924048	available	3.11702	3.1057
reacher-three-easy	ST	4.67494	4.68906	4.67503	0.97335	available	3.84517	3.83184
reacher-three-easy	IDM-L(U)	4.70926	4.72364	4.70951	0.980495	available	3.8996	3.88562
reacher-three-easy	CC(M)	4.80294	4.81779	4.80338	1	available	4.15894	4.14478
cheetah-run	mt30-48M	4.36234	4.40273	4.36454	0.900919	available	2.06699	2.04638
cheetah-run	mt30-317M	4.31827	4.35761	4.31981	0.891818	available	1.96898	1.94968
cheetah-run	ST	4.29337	4.33178	4.29421	0.886675	available	2.29592	2.27263
cheetah-run	IDM-L(U)	4.35176	4.39268	4.35458	0.898734	available	3.71729	3.68246
cheetah-run	CC(M)	4.8421	4.88478	4.8424	1	available	4.69276	4.65071
hopper-stand	mt30-48M	3.2139	3.20835	3.21357	0.745615	available	1.24001	1.24136
hopper-stand	mt30-317M	3.53361	3.52806	3.53381	0.819787	available	1.55118	1.55297
hopper-stand	ST	2.48364	2.47787	2.48191	0.576198	available	0.895349	0.897089
hopper-stand	IDM-L(U)	3.82174	3.81677	3.82298	0.886632	available	2.01372	2.01502
hopper-stand	CC(M)	4.3104	4.30325	4.31025	1	available	3.28479	3.28866


==> anc/l-007.tsv <==
task	scorer	primary_G_U	primary_G_origin_P	primary_rho_P	primary_rho_reason_P	primary_Delta	pooled_G_U	pooled_H_U
acrobot-swingup	mt30-48M	0.269694	0.0712209	0.0400028	available	-0.198513	0.26846	0.265427
acrobot-swingup	mt30-317M	0.264576	0.0719899	0.0403405	available	-0.192794	0.263638	0.261007
acrobot-swingup	ST	0.673263	0.236397	0.132452	available	-0.437578	0.673179	0.665249
acrobot-swingup	IDM-L(U)	2.61454	1.51814	0.853019	available	-1.09668	2.60738	2.58011
acrobot-swingup	CC(M)	2.73618	1.77827	1	available	-0.956784	2.73952	2.71191
pendulum-swingup	mt30-48M	0.629888	0.394069	0.149372	available	-0.236388	0.571784	0.562508
pendulum-swingup	mt30-317M	0.641927	0.580423	0.220521	available	-0.0609961	0.521758	0.515275
pendulum-swingup	ST	0.936039	0.640733	0.242804	available	-0.296407	0.866548	0.850816
pendulum-swingup	IDM-L(U)	4.13608	2.30956	0.876643	available	-1.82668	4.10245	4.03959
pendulum-swingup	CC(M)	4.45917	2.63497	1	available	-1.82481	4.45917	4.39015
pendulum-spin	mt30-48M	0.32437	0.268797	0.107803	available	-0.0564766	0.288048	0.287437
pendulum-spin	mt30-317M	0.418543	0.421594	0.169851	available	0.00354077	0.36613	0.366842
pendulum-spin	ST	2.0357	1.59891	0.643423	available	-0.43678	1.91885	1.91621
pendulum-spin	IDM-L(U)	4.12769	2.10011	0.845308	available	-2.02708	4.10616	4.10368
pendulum-spin	CC(M)	4.41686	2.48518	1	available	-1.93183	4.41686	4.41369
cartpole-balance	mt30-48M	1.18515	0.691179	0.181574	available	-0.497449	1.1745	1.18026
cartpole-balance	mt30-317M	1.28628	0.892291	0.234422	available	-0.398423	1.27267	1.27844
cartpole-balance	ST	0.507617	0.413093	0.107817	available	-0.099268	0.509823	0.509281
cartpole-balance	IDM-L(U)	2.8884	2.98076	0.786456	available	0.090253	3.62054	3.64715
cartpole-balance	CC(M)	4.38116	3.78978	1	available	-0.593722	4.38119	4.41467
cartpole-swingup	mt30-48M	1.23346	0.611327	0.171837	available	-0.622879	1.23195	1.21536
cartpole-swingup	mt30-317M	1.22888	0.60259	0.169027	available	-0.628277	1.23048	1.2132
cartpole-swingup	ST	0.513391	0.214959	0.0602623	available	-0.299262	0.514059	0.506797
cartpole-swingup	IDM-L(U)	3.49962	2.36231	0.664218	available	-1.13947	3.48456	3.43959
cartpole-swingup	CC(M)	4.61447	3.55639	1	available	-1.06119	4.61427	4.55398
walker-walk	mt30-48M	3.07445	0.789358	0.508548	available	-2.28569	3.07008	3.06416
walker-walk	mt30-317M	3.46169	1.06166	0.684001	available	-2.40081	3.46133	3.45304
walker-walk	ST	2.02959	0.394417	0.252223	available	-1.63839	2.03088	2.02069
walker-walk	IDM-L(U)	3.27452	0.844174	0.543074	available	-2.43221	3.25862	3.24963
walker-walk	CC(M)	3.61694	1.55733	1	available	-2.06594	3.6157	3.60285
walker-run	mt30-48M	3.0557	0.729186	0.404021	available	-2.32662	3.04049	3.06396
walker-run	mt30-317M	3.43877	0.977327	0.541003	available	-2.46249	3.4373	3.46437
walker-run	ST	2.17945	0.429584	0.237588	available	-1.75071	2.17887	2.1934
walker-run	IDM-L(U)	3.30805	0.734312	0.40798	available	-2.57183	3.27399	3.30155
walker-run	CC(M)	3.79718	1.80627	1	available	-1.99262	3.79479	3.82064
reacher-three-easy	mt30-48M	4.43655	3.05409	0.734817	available	-1.38049	4.43927	4.45335
reacher-three-easy	mt30-317M	4.43815	3.11505	0.749476	available	-1.32112	4.43639	4.44996
reacher-three-easy	ST	4.67494	3.84337	0.924556	available	-0.829772	4.67306	4.68729
reacher-three-easy	IDM-L(U)	4.70926	3.89732	0.937643	available	-0.809662	4.72691	4.74178
reacher-three-easy	CC(M)	4.80294	4.15725	1	available	-0.644004	4.80525	4.82015
cheetah-run	mt30-48M	4.36234	2.06444	0.440464	available	-2.29534	4.31921	4.3599
cheetah-run	mt30-317M	4.31827	1.9669	0.419579	available	-2.34929	4.273	4.31236
cheetah-run	ST	4.29337	2.29269	0.489247	available	-1.99744	4.23563	4.27345
cheetah-run	IDM-L(U)	4.35176	3.71496	0.792132	available	-0.634473	4.35473	4.39563
cheetah-run	CC(M)	4.8421	4.69176	1	available	-0.149335	4.84023	4.88301
hopper-stand	mt30-48M	3.2139	1.23935	0.377502	available	-1.97388	3.22803	3.22238
hopper-stand	mt30-317M	3.53361	1.55045	0.472232	available	-1.98243	3.54833	3.54281
hopper-stand	ST	2.48364	0.895634	0.272574	available	-1.58829	2.48887	2.48312
hopper-stand	IDM-L(U)	3.82174	2.01175	0.613044	available	-1.80802	3.71165	3.70671
hopper-stand	CC(M)	4.3104	3.28332	1	available	-1.02561	4.31008	4.30292


==> anc/l-008.tsv <==
task	scorer	primary_G_U	pooled_G_origin_U	pooled_rho_U	pooled_rho_reason_U	pooled_G_P	pooled_H_P	pooled_G_origin_P
acrobot-swingup	mt30-48M	0.269694	0.268379	0.0979954	available	0.070283	0.071093	0.0703195
acrobot-swingup	mt30-317M	0.264576	0.26391	0.0962352	available	0.0691769	0.0701034	0.0693406
acrobot-swingup	ST	0.673263	0.672648	0.245729	available	0.226462	0.22969	0.227191
acrobot-swingup	IDM-L(U)	2.61454	2.6088	0.951766	available	1.51583	1.53278	1.5161
acrobot-swingup	CC(M)	2.73618	2.74207	1	available	1.77683	1.79527	1.77574
pendulum-swingup	mt30-48M	0.629888	0.571364	0.128227	available	0.280152	0.284901	0.280553
pendulum-swingup	mt30-317M	0.641927	0.523387	0.117008	available	0.407273	0.413702	0.407387
pendulum-swingup	ST	0.936039	0.864212	0.19433	available	0.557567	0.567357	0.558697
pendulum-swingup	IDM-L(U)	4.13608	4.10319	0.920003	available	2.30839	2.34419	2.30841
pendulum-swingup	CC(M)	4.45917	4.45927	1	available	2.63436	2.67582	2.63497
pendulum-spin	mt30-48M	0.32437	0.287652	0.0652155	available	0.112478	0.112793	0.112709
pendulum-spin	mt30-317M	0.418543	0.367118	0.0828937	available	0.186114	0.186282	0.186143
pendulum-spin	ST	2.0357	1.91765	0.434438	available	1.32753	1.32872	1.32772
pendulum-spin	IDM-L(U)	4.12769	4.10676	0.929656	available	2.09229	2.0933	2.09173
pendulum-spin	CC(M)	4.41686	4.41701	1	available	2.48502	2.48704	2.48518
cartpole-balance	mt30-48M	1.18515	1.17075	0.268079	available	0.681052	0.678648	0.684208
cartpole-balance	mt30-317M	1.28628	1.26814	0.290485	available	0.864076	0.861341	0.868397
cartpole-balance	ST	0.507617	0.505176	0.116366	available	0.366569	0.368122	0.371137
cartpole-balance	IDM-L(U)	2.8884	3.61775	0.826384	available	2.97865	2.95654	2.98076
cartpole-balance	CC(M)	4.38116	4.37909	1	available	3.78801	3.75957	3.79036
cartpole-swingup	mt30-48M	1.23346	1.23106	0.266988	available	0.604027	0.612518	0.604807
cartpole-swingup	mt30-317M	1.22888	1.22887	0.266668	available	0.591113	0.600765	0.593202
cartpole-swingup	ST	0.513391	0.513342	0.111406	available	0.200485	0.203816	0.20125
cartpole-swingup	IDM-L(U)	3.49962	3.48402	0.75517	available	2.36441	2.39682	2.36664
cartpole-swingup	CC(M)	4.61447	4.6128	1	available	3.55298	3.6014	3.55606
walker-walk	mt30-48M	3.07445	3.07146	0.849099	available	0.78195	0.784487	0.782628
walker-walk	mt30-317M	3.46169	3.46126	0.957308	available	1.05335	1.05667	1.05416
walker-walk	ST	2.02959	2.0255	0.561683	available	0.379008	0.383387	0.382479
walker-walk	IDM-L(U)	3.27452	3.25737	0.901242	available	0.808352	0.812167	0.810243
walker-walk	CC(M)	3.61694	3.61143	1	available	1.5498	1.55975	1.55606
walker-run	mt30-48M	3.0557	3.04039	0.801227	available	0.725557	0.720129	0.725754
walker-run	mt30-317M	3.43877	3.43773	0.905796	available	0.968344	0.962043	0.969557
walker-run	ST	2.17945	2.17653	0.574174	available	0.416953	0.4146	0.417839
walker-run	IDM-L(U)	3.30805	3.27616	0.86276	available	0.729319	0.721665	0.727301
walker-run	CC(M)	3.79718	3.79125	1	available	1.79958	1.78732	1.80128
reacher-three-easy	mt30-48M	4.43655	4.44003	0.923837	available	3.03783	3.02665	3.03576
reacher-three-easy	mt30-317M	4.43815	4.43665	0.923237	available	3.10349	3.09215	3.10145
reacher-three-easy	ST	4.67494	4.67327	0.972489	available	3.83259	3.81927	3.83076
reacher-three-easy	IDM-L(U)	4.70926	4.72759	0.983696	available	3.89868	3.88471	3.8964
reacher-three-easy	CC(M)	4.80294	4.80573	1	available	4.15534	4.14119	4.15365
cheetah-run	mt30-48M	4.36234	4.32208	0.892357	available	2.01347	1.99322	2.01081
cheetah-run	mt30-317M	4.31827	4.27496	0.882808	available	1.90728	1.88852	1.90519
cheetah-run	ST	4.29337	4.23638	0.875089	available	2.24029	2.21767	2.23724
cheetah-run	IDM-L(U)	4.35176	4.3575	0.899695	available	3.71729	3.68246	3.71496
cheetah-run	CC(M)	4.8421	4.84066	1	available	4.69147	4.64945	4.69049
hopper-stand	mt30-48M	3.2139	3.22762	0.74895	available	1.21355	1.21485	1.21288
hopper-stand	mt30-317M	3.53361	3.54858	0.823263	available	1.5217	1.52334	1.52087
hopper-stand	ST	2.48364	2.48716	0.577453	available	0.87438	0.876005	0.874584
hopper-stand	IDM-L(U)	3.82174	3.71274	0.861155	available	1.91111	1.91153	1.90843
hopper-stand	CC(M)	4.3104	4.30992	1	available	3.28209	3.28599	3.28066


==> anc/l-009.tsv <==
task	scorer	primary_G_U	pooled_rho_P	pooled_rho_reason_P	pooled_Delta	common_minus_primary_G_U	sign_change_G_U	common_minus_primary_G_P
acrobot-swingup	mt30-48M	0.269694	0.0395553	available	-0.198177	-0.00123334	NA	-0.000897975
acrobot-swingup	mt30-317M	0.264576	0.0389328	available	-0.194462	-0.000937666	NA	-0.00260498
acrobot-swingup	ST	0.673263	0.127453	available	-0.446717	-8.[identifier omitted]-05	NA	-0.00922277
acrobot-swingup	IDM-L(U)	2.61454	0.853111	available	-1.09155	-0.00715505	NA	-0.00203143
acrobot-swingup	CC(M)	2.73618	1	available	-0.962694	0.00333747	NA	-0.00257271
pendulum-swingup	mt30-48M	0.629888	0.106345	available	-0.291632	-0.0581046	NA	-0.113349
pendulum-swingup	mt30-317M	0.641927	0.1546	available	-0.114485	-0.120169	NA	-0.173658
pendulum-swingup	ST	0.936039	0.211652	available	-0.308981	-0.0694912	NA	-0.0820655
pendulum-swingup	IDM-L(U)	4.13608	0.876262	available	-1.79406	-0.0336262	NA	-0.0010041
pendulum-swingup	CC(M)	4.45917	1	available	-1.82481	0	NA	0
pendulum-spin	mt30-48M	0.32437	0.0452625	available	-0.175569	-0.0363227	NA	-0.155415
pendulum-spin	mt30-317M	0.418543	0.0748944	available	-0.180015	-0.0524131	NA	-0.235969
pendulum-spin	ST	2.0357	0.534213	available	-0.591321	-0.116849	NA	-0.271389
pendulum-spin	IDM-L(U)	4.12769	0.841962	available	-2.01387	-0.0215333	NA	-0.00831598
pendulum-spin	CC(M)	4.41686	1	available	-1.93183	0	NA	0
cartpole-balance	mt30-48M	1.18515	0.179791	available	-0.493451	-0.0106469	NA	-0.00664881
cartpole-balance	mt30-317M	1.28628	0.228108	available	-0.408595	-0.0136097	NA	-0.0237821
cartpole-balance	ST	0.507617	0.0967709	available	-0.143254	0.00220545	NA	-0.0417801
cartpole-balance	IDM-L(U)	2.8884	0.786336	available	-0.64189	0.732143	NA	0
cartpole-balance	CC(M)	4.38116	1	available	-0.593175	2.80909e-05	NA	0.000574704
cartpole-swingup	mt30-48M	1.23346	0.170006	available	-0.627926	-0.00151085	NA	-0.00655747
cartpole-swingup	mt30-317M	1.22888	0.166371	available	-0.639363	0.00159777	NA	-0.00948757
cartpole-swingup	ST	0.513391	0.0564274	available	-0.313574	0.000667962	NA	-0.0136437
cartpole-swingup	IDM-L(U)	3.49962	0.665471	available	-1.12015	-0.0150644	NA	0.00425282
cartpole-swingup	CC(M)	4.61447	1	available	-1.06129	-0.000199884	NA	-0.000302107
walker-walk	mt30-48M	3.07445	0.50455	available	-2.28813	-0.00436331	NA	-0.0068076
walker-walk	mt30-317M	3.46169	0.67967	available	-2.40798	-0.00035564	NA	-0.00753361
walker-walk	ST	2.02959	0.244554	available	-1.65187	0.0012872	NA	-0.0121884
walker-walk	IDM-L(U)	3.27452	0.521586	available	-2.45027	-0.0159014	NA	-0.033956
walker-walk	CC(M)	3.61694	1	available	-2.0659	-0.00124685	NA	-0.00120193
walker-run	mt30-48M	3.0557	0.403181	available	-2.31493	-0.0152171	NA	-0.00352607
walker-run	mt30-317M	3.43877	0.538095	available	-2.46896	-0.00146527	NA	-0.00793147
walker-run	ST	2.17945	0.231695	available	-1.76192	-0.000582493	NA	-0.0117897
walker-run	IDM-L(U)	3.30805	0.405272	available	-2.54467	-0.0340617	NA	-0.00690767
walker-run	CC(M)	3.79718	1	available	-1.99521	-0.00239433	NA	-0.0049867
reacher-three-easy	mt30-48M	4.43655	0.731068	available	-1.40144	0.00271948	NA	-0.0182246
reacher-three-easy	mt30-317M	4.43815	0.746868	available	-1.3329	-0.00176029	NA	-0.0135365
reacher-three-easy	ST	4.67494	0.922331	available	-0.840464	-0.00188326	NA	-0.0125746
reacher-three-easy	IDM-L(U)	4.70926	0.938234	available	-0.828231	0.0176515	NA	-0.000917609
reacher-three-easy	CC(M)	4.80294	1	available	-0.649917	0.00231427	NA	-0.00359842
cheetah-run	mt30-48M	4.36234	0.429176	available	-2.30575	-0.0431238	NA	-0.0535275
cheetah-run	mt30-317M	4.31827	0.406541	available	-2.36572	-0.0452736	NA	-0.0617067
cheetah-run	ST	4.29337	0.477523	available	-1.99535	-0.057733	NA	-0.0556343
cheetah-run	IDM-L(U)	4.35176	0.79235	available	-0.637444	0.00297153	NA	0
cheetah-run	CC(M)	4.8421	1	available	-0.14876	-0.00186525	NA	-0.00129098
hopper-stand	mt30-48M	3.2139	0.36975	available	-2.01448	0.0141363	NA	-0.0264636
hopper-stand	mt30-317M	3.53361	0.463637	available	-2.02663	0.0147218	NA	-0.0294855
hopper-stand	ST	2.48364	0.26641	available	-1.61449	0.00522473	NA	-0.0209684
hopper-stand	IDM-L(U)	3.82174	0.582286	available	-1.80053	-0.11009	NA	-0.102606
hopper-stand	CC(M)	4.3104	1	available	-1.02799	-0.000317367	NA	-0.00270172


==> anc/l-010.tsv <==
task	scorer	primary_G_U	sign_change_G_P	common_minus_primary_Delta	sign_change_Delta	common_minus_primary_H_U	common_minus_primary_H_P
acrobot-swingup	mt30-48M	0.269694	NA	0.000335365	NA	-0.00122639	-0.000911346
acrobot-swingup	mt30-317M	0.264576	NA	-0.00166731	NA	-0.000924805	-0.00267842
acrobot-swingup	ST	0.673263	NA	-0.00913858	NA	-0.000120931	-0.00930689
acrobot-swingup	IDM-L(U)	2.61454	NA	0.00512363	NA	-0.00714405	-0.00206341
acrobot-swingup	CC(M)	2.73618	NA	-0.00591017	NA	0.00332445	-0.00256458
pendulum-swingup	mt30-48M	0.629888	NA	-0.0552442	NA	-0.0571594	-0.115275
pendulum-swingup	mt30-317M	0.641927	NA	-0.053489	NA	-0.118018	-0.175718
pendulum-swingup	ST	0.936039	NA	-0.0125744	NA	-0.0684078	-0.083308
pendulum-swingup	IDM-L(U)	4.13608	NA	0.0326221	NA	-0.0335983	-0.00116617
pendulum-swingup	CC(M)	4.45917	NA	0	NA	0	0
pendulum-spin	mt30-48M	0.32437	NA	-0.119093	NA	-0.0363219	-0.156205
pendulum-spin	mt30-317M	0.418543	NA	-0.183556	positive to negative	-0.0520014	-0.235628
pendulum-spin	ST	2.0357	NA	-0.154541	NA	-0.116519	-0.271398
pendulum-spin	IDM-L(U)	4.12769	NA	0.0132173	NA	-0.0220249	-0.00839092
pendulum-spin	CC(M)	4.41686	NA	0	NA	0	0
cartpole-balance	mt30-48M	1.18515	NA	0.0039981	NA	-0.0106847	-0.00691474
cartpole-balance	mt30-317M	1.28628	NA	-0.0101723	NA	-0.0136927	-0.0237002
cartpole-balance	ST	0.507617	NA	-0.0439855	NA	0.00236945	-0.0416149
cartpole-balance	IDM-L(U)	2.8884	NA	-0.732143	positive to negative	0.760143	0
cartpole-balance	CC(M)	4.38116	NA	0.000546613	NA	2.[identifier omitted]-05	0.000579369
cartpole-swingup	mt30-48M	1.23346	NA	-0.00504662	NA	-0.0015218	-0.00660323
cartpole-swingup	mt30-317M	1.22888	NA	-0.0110853	NA	0.0016258	-0.00950758
cartpole-swingup	ST	0.513391	NA	-0.0143117	NA	0.000669385	-0.0138835
cartpole-swingup	IDM-L(U)	3.49962	NA	0.0193172	NA	-0.0151338	0.00439141
cartpole-swingup	CC(M)	4.61447	NA	-0.000102223	NA	-0.000225741	-0.000333739
walker-walk	mt30-48M	3.07445	NA	-0.00244429	NA	-0.00417262	-0.00674579
walker-walk	mt30-317M	3.46169	NA	-0.00717797	NA	-0.000329563	-0.0075121
walker-walk	ST	2.02959	NA	-0.0134756	NA	0.00138036	-0.0119663
walker-walk	IDM-L(U)	3.27452	NA	-0.0180546	NA	-0.0158114	-0.0340115
walker-walk	CC(M)	3.61694	NA	4.49266e-05	NA	-0.00130404	-0.00127055
walker-run	mt30-48M	3.0557	NA	0.0116911	NA	-0.0153568	-0.00340591
walker-run	mt30-317M	3.43877	NA	-0.0064662	NA	-0.00156639	-0.00770927
walker-run	ST	2.17945	NA	-0.0112072	NA	-0.000499216	-0.0116546
walker-run	IDM-L(U)	3.30805	NA	0.027154	NA	-0.0343718	-0.00695625
walker-run	CC(M)	3.79718	NA	-0.00259237	NA	-0.00250243	-0.00494808
reacher-three-easy	mt30-48M	4.43655	NA	-0.0209441	NA	0.00274727	-0.018272
reacher-three-easy	mt30-317M	4.43815	NA	-0.0117762	NA	-0.001799	-0.0135507
reacher-three-easy	ST	4.67494	NA	-0.0106914	NA	-0.00176441	-0.0125686
reacher-three-easy	IDM-L(U)	4.70926	NA	-0.0185691	NA	0.0181377	-0.000917561
reacher-three-easy	CC(M)	4.80294	NA	-0.00591269	NA	0.00236371	-0.00359338
cheetah-run	mt30-48M	4.36234	NA	-0.0104037	NA	-0.0428322	-0.0531579
cheetah-run	mt30-317M	4.31827	NA	-0.0164331	NA	-0.045242	-0.0611661
cheetah-run	ST	4.29337	NA	0.00209872	NA	-0.0583289	-0.0549599
cheetah-run	IDM-L(U)	4.35176	NA	-0.00297153	NA	0.00294379	0
cheetah-run	CC(M)	4.8421	NA	0.000574262	NA	-0.00176082	-0.00126418
hopper-stand	mt30-48M	3.2139	NA	-0.0405999	NA	0.0140266	-0.0265107
hopper-stand	mt30-317M	3.53361	NA	-0.0442073	NA	0.0147501	-0.0296326
hopper-stand	ST	2.48364	NA	-0.0261931	NA	0.00524711	-0.0210836
hopper-stand	IDM-L(U)	3.82174	NA	0.00748434	NA	-0.110056	-0.103486
hopper-stand	CC(M)	4.3104	NA	-0.00238435	NA	-0.000329846	-0.00267165


==> anc/l-011.tsv <==
group	task	reference	status	G_difference	W	L	ties	p_sign
Q2F	walker-stand	R0	available	0.607141	32	0	0	4.[identifier omitted]-10
Q2F	walker-stand	R1	available	0.823231	32	0	0	4.[identifier omitted]-10
Q2F	walker-stand	R2	available	0.543785	32	0	0	4.[identifier omitted]-10
Q2F	walker-stand	R3	available	-0.200061	10	22	0	0.0501025
Q2F	walker-stand	R3c	available	-0.306554	9	23	0	0.0200616
Q2F	walker-stand	R4	available	-1.03211	4	28	0	1.[identifier omitted]-05
Q2F	walker-walk	R0	available	0.514533	31	1	0	1.[identifier omitted]-08
Q2F	walker-walk	R1	available	0.519716	32	0	0	4.[identifier omitted]-10
Q2F	walker-walk	R2	available	0.460707	31	1	0	1.[identifier omitted]-08
Q2F	walker-walk	R3	available	-0.17159	7	25	0	0.0021024
Q2F	walker-walk	R3c	available	-0.190249	7	25	0	0.0021024
Q2F	walker-walk	R4	available	-1.23906	0	32	0	4.[identifier omitted]-10
Q2F	walker-run	R0	available	0.393599	32	0	0	4.[identifier omitted]-10
Q2F	walker-run	R1	available	0.805556	32	0	0	4.[identifier omitted]-10
Q2F	walker-run	R2	available	0.325292	32	0	0	4.[identifier omitted]-10
Q2F	walker-run	R3	available	-0.239759	2	30	0	2.[identifier omitted]-07
Q2F	walker-run	R3c	available	-0.248023	3	29	0	2.[identifier omitted]-06
Q2F	walker-run	R4	available	-1.34967	0	32	0	4.[identifier omitted]-10
Q2F	walker-walk-backwards	R0	available	0.596553	32	0	0	4.[identifier omitted]-10
Q2F	walker-walk-backwards	R1	available	0.967715	32	0	0	4.[identifier omitted]-10
Q2F	walker-walk-backwards	R2	available	0.538769	32	0	0	4.[identifier omitted]-10
Q2F	walker-walk-backwards	R3	available	-0.134358	8	24	0	0.00700037
Q2F	walker-walk-backwards	R3c	available	-0.191594	4	28	0	1.[identifier omitted]-05
Q2F	walker-walk-backwards	R4	available	-1.22591	0	32	0	4.[identifier omitted]-10
Q2F	walker-run-backwards	R0	available	0.424136	32	0	0	4.[identifier omitted]-10
Q2F	walker-run-backwards	R1	available	0.416917	32	0	0	4.[identifier omitted]-10
Q2F	walker-run-backwards	R2	available	0.363444	32	0	0	4.[identifier omitted]-10
Q2F	walker-run-backwards	R3	available	-0.175623	3	29	0	2.[identifier omitted]-06
Q2F	walker-run-backwards	R3c	available	-0.272542	2	30	0	2.[identifier omitted]-07
Q2F	walker-run-backwards	R4	available	-1.21443	0	32	0	4.[identifier omitted]-10
Q2F	reacher-three-easy	R0	available	-0.958405	1	31	0	1.[identifier omitted]-08
Q2F	reacher-three-easy	R1	available	-0.754606	2	30	0	2.[identifier omitted]-07
Q2F	reacher-three-easy	R2	available	-0.958494	1	31	0	1.[identifier omitted]-08
Q2F	reacher-three-easy	R3	available	-1.08018	0	32	0	4.[identifier omitted]-10
Q2F	reacher-three-easy	R3c	available	-1.08053	0	32	0	4.[identifier omitted]-10
Q2F	reacher-three-easy	R4	available	-1.05103	0	32	0	4.[identifier omitted]-10
Q2F	cheetah-run	R0	available	-2.52438	0	32	0	4.[identifier omitted]-10
Q2F	cheetah-run	R1	available	0.765474	32	0	0	4.[identifier omitted]-10
Q2F	cheetah-run	R2	available	-2.53671	0	32	0	4.[identifier omitted]-10
Q2F	cheetah-run	R3	available	-2.87838	0	32	0	4.[identifier omitted]-10
Q2F	cheetah-run	R3c	available	-2.88511	0	32	0	4.[identifier omitted]-10
Q2F	cheetah-run	R4	available	-3.09079	0	32	0	4.[identifier omitted]-10
Q2F	hopper-stand	R0	available	-0.515425	3	29	0	2.[identifier omitted]-06
Q2F	hopper-stand	R1	available	1.171	32	0	0	4.[identifier omitted]-10
Q2F	hopper-stand	R2	available	-0.511606	3	29	0	2.[identifier omitted]-06
Q2F	hopper-stand	R3	available	-0.504328	2	30	0	2.[identifier omitted]-07
Q2F	hopper-stand	R3c	available	-0.514643	1	31	0	1.[identifier omitted]-08
Q2F	hopper-stand	R4	available	-1.44734	0	32	0	4.[identifier omitted]-10
Q2F	finger-spin	R0	available	-1.75415	0	32	0	4.[identifier omitted]-10
Q2F	finger-spin	R1	available	-0.613387	0	32	0	4.[identifier omitted]-10
Q2F	finger-spin	R2	available	-1.75404	0	32	0	4.[identifier omitted]-10
Q2F	finger-spin	R3	available	-2.2253	0	32	0	4.[identifier omitted]-10
Q2F	finger-spin	R3c	available	-2.22839	0	32	0	4.[identifier omitted]-10
Q2F	finger-spin	R4	available	-2.85638	0	32	0	4.[identifier omitted]-10
Q2R	walker-stand	R0	available	0.50335	32	0	0	4.[identifier omitted]-10
Q2R	walker-stand	R1	available	0.873036	31	1	0	1.[identifier omitted]-08
Q2R	walker-stand	R2	available	0.391218	32	0	0	4.[identifier omitted]-10
Q2R	walker-stand	R3	available	-0.467239	4	28	0	1.[identifier omitted]-05
Q2R	walker-stand	R3c	available	-0.606875	4	28	0	1.[identifier omitted]-05
Q2R	walker-stand	R4	available	-1.41085	1	31	0	1.[identifier omitted]-08
Q2R	walker-walk	R0	available	0.625271	32	0	0	4.[identifier omitted]-10
Q2R	walker-walk	R1	available	0.63421	32	0	0	4.[identifier omitted]-10
Q2R	walker-walk	R2	available	0.569303	30	2	0	2.[identifier omitted]-07
Q2R	walker-walk	R3	available	-0.00698461	14	18	0	0.596615
Q2R	walker-walk	R3c	available	-0.0986697	11	21	0	0.110184
Q2R	walker-walk	R4	available	-1.09423	0	32	0	4.[identifier omitted]-10
Q2R	walker-run	R0	available	0.375448	32	0	0	4.[identifier omitted]-10
Q2R	walker-run	R1	available	0.829116	31	1	0	1.[identifier omitted]-08
Q2R	walker-run	R2	available	0.315035	32	0	0	4.[identifier omitted]-10
Q2R	walker-run	R3	available	-0.249305	1	31	0	1.[identifier omitted]-08
Q2R	walker-run	R3c	available	-0.245922	2	30	0	2.[identifier omitted]-07
Q2R	walker-run	R4	available	-1.35104	0	32	0	4.[identifier omitted]-10
Q2R	walker-walk-backwards	R0	available	0.699213	32	0	0	4.[identifier omitted]-10
Q2R	walker-walk-backwards	R1	available	1.067	32	0	0	4.[identifier omitted]-10
Q2R	walker-walk-backwards	R2	available	0.650195	32	0	0	4.[identifier omitted]-10
Q2R	walker-walk-backwards	R3	available	0.00541555	17	15	0	0.86005
Q2R	walker-walk-backwards	R3c	available	-0.0590047	11	21	0	0.110184
Q2R	walker-walk-backwards	R4	available	-1.15786	0	32	0	4.[identifier omitted]-10
Q2R	walker-run-backwards	R0	available	0.391766	31	1	0	1.[identifier omitted]-08
Q2R	walker-run-backwards	R1	available	0.381816	31	1	0	1.[identifier omitted]-08
Q2R	walker-run-backwards	R2	available	0.332236	30	2	0	2.[identifier omitted]-07
Q2R	walker-run-backwards	R3	available	-0.176452	4	28	0	1.[identifier omitted]-05
Q2R	walker-run-backwards	R3c	available	-0.273912	2	30	0	2.[identifier omitted]-07
Q2R	walker-run-backwards	R4	available	-1.17256	0	32	0	4.[identifier omitted]-10
Q2R	reacher-three-easy	R0	available	-0.630959	1	31	0	1.[identifier omitted]-08
Q2R	reacher-three-easy	R1	available	-0.721486	5	27	0	0.000113074
Q2R	reacher-three-easy	R2	available	-0.631935	1	31	0	1.[identifier omitted]-08
Q2R	reacher-three-easy	R3	available	-1.13545	0	32	0	4.[identifier omitted]-10
Q2R	reacher-three-easy	R3c	available	-1.13571	0	32	0	4.[identifier omitted]-10
Q2R	reacher-three-easy	R4	available	-1.10387	0	32	0	4.[identifier omitted]-10
Q2R	cheetah-run	R0	available	-2.17969	0	32	0	4.[identifier omitted]-10
Q2R	cheetah-run	R1	available	0.840408	32	0	0	4.[identifier omitted]-10
Q2R	cheetah-run	R2	available	-2.19335	0	32	0	4.[identifier omitted]-10
Q2R	cheetah-run	R3	available	-2.76441	0	32	0	4.[identifier omitted]-10
Q2R	cheetah-run	R3c	available	-2.7741	0	32	0	4.[identifier omitted]-10
Q2R	cheetah-run	R4	available	-3.0741	0	32	0	4.[identifier omitted]-10
Q2R	hopper-stand	R0	available	-0.0513001	1	31	0	1.[identifier omitted]-08
Q2R	hopper-stand	R1	available	1.4695	32	0	0	4.[identifier omitted]-10
Q2R	hopper-stand	R2	available	-0.0512118	1	31	0	1.[identifier omitted]-08
Q2R	hopper-stand	R3	available	-1.31153	1	31	0	1.[identifier omitted]-08
Q2R	hopper-stand	R3c	available	-1.31658	1	31	0	1.[identifier omitted]-08
Q2R	hopper-stand	R4	available	-1.55426	1	31	0	1.[identifier omitted]-08
Q2R	finger-spin	R0	available	-1.87835	0	32	0	4.[identifier omitted]-10
Q2R	finger-spin	R1	available	-0.616682	0	32	0	4.[identifier omitted]-10
Q2R	finger-spin	R2	available	-1.88497	0	32	0	4.[identifier omitted]-10
Q2R	finger-spin	R3	available	-2.23736	0	32	0	4.[identifier omitted]-10
Q2R	finger-spin	R3c	available	-2.23891	0	32	0	4.[identifier omitted]-10
Q2R	finger-spin	R4	available	-2.83559	0	32	0	4.[identifier omitted]-10


==> anc/l-012.tsv <==
group	task	reference	adjustment_input_p	holm_p	separated	sign_G_direction_disagreement
Q2F	walker-stand	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-stand	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-stand	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-stand	R3	0.0501025	0.0501025	False	False
Q2F	walker-stand	R3c	0.0200616	0.0401232	False	False
Q2F	walker-stand	R4	1.[identifier omitted]-05	0.000135108	True	False
Q2F	walker-walk	R0	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2F	walker-walk	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-walk	R2	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2F	walker-walk	R3	0.0021024	0.010512	False	False
Q2F	walker-walk	R3c	0.0021024	0.010512	False	False
Q2F	walker-walk	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-run	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-run	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-run	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-run	R3	2.[identifier omitted]-07	3.[identifier omitted]-06	True	False
Q2F	walker-run	R3c	2.[identifier omitted]-06	2.[identifier omitted]-05	True	False
Q2F	walker-run	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-walk-backwards	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-walk-backwards	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-walk-backwards	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-walk-backwards	R3	0.00700037	0.0210011	False	False
Q2F	walker-walk-backwards	R3c	1.[identifier omitted]-05	0.000135108	True	False
Q2F	walker-walk-backwards	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-run-backwards	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-run-backwards	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-run-backwards	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	walker-run-backwards	R3	2.[identifier omitted]-06	2.[identifier omitted]-05	True	False
Q2F	walker-run-backwards	R3c	2.[identifier omitted]-07	3.[identifier omitted]-06	True	False
Q2F	walker-run-backwards	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	reacher-three-easy	R0	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2F	reacher-three-easy	R1	2.[identifier omitted]-07	3.[identifier omitted]-06	True	False
Q2F	reacher-three-easy	R2	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2F	reacher-three-easy	R3	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	reacher-three-easy	R3c	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	reacher-three-easy	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	cheetah-run	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	cheetah-run	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	cheetah-run	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	cheetah-run	R3	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	cheetah-run	R3c	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	cheetah-run	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	hopper-stand	R0	2.[identifier omitted]-06	2.[identifier omitted]-05	True	False
Q2F	hopper-stand	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	hopper-stand	R2	2.[identifier omitted]-06	2.[identifier omitted]-05	True	False
Q2F	hopper-stand	R3	2.[identifier omitted]-07	3.[identifier omitted]-06	True	False
Q2F	hopper-stand	R3c	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2F	hopper-stand	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	finger-spin	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	finger-spin	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	finger-spin	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	finger-spin	R3	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	finger-spin	R3c	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2F	finger-spin	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-stand	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-stand	R1	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	walker-stand	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-stand	R3	1.[identifier omitted]-05	0.00015441	True	False
Q2R	walker-stand	R3c	1.[identifier omitted]-05	0.00015441	True	False
Q2R	walker-stand	R4	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	walker-walk	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-walk	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-walk	R2	2.[identifier omitted]-07	2.[identifier omitted]-06	True	False
Q2R	walker-walk	R3	0.596615	1	False	False
Q2R	walker-walk	R3c	0.110184	0.440737	False	False
Q2R	walker-walk	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-run	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-run	R1	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	walker-run	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-run	R3	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	walker-run	R3c	2.[identifier omitted]-07	2.[identifier omitted]-06	True	False
Q2R	walker-run	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-walk-backwards	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-walk-backwards	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-walk-backwards	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-walk-backwards	R3	0.86005	1	False	False
Q2R	walker-walk-backwards	R3c	0.110184	0.440737	False	False
Q2R	walker-walk-backwards	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	walker-run-backwards	R0	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	walker-run-backwards	R1	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	walker-run-backwards	R2	2.[identifier omitted]-07	2.[identifier omitted]-06	True	False
Q2R	walker-run-backwards	R3	1.[identifier omitted]-05	0.00015441	True	False
Q2R	walker-run-backwards	R3c	2.[identifier omitted]-07	2.[identifier omitted]-06	True	False
Q2R	walker-run-backwards	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	reacher-three-easy	R0	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	reacher-three-easy	R1	0.000113074	0.000565371	True	False
Q2R	reacher-three-easy	R2	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	reacher-three-easy	R3	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	reacher-three-easy	R3c	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	reacher-three-easy	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	cheetah-run	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	cheetah-run	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	cheetah-run	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	cheetah-run	R3	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	cheetah-run	R3c	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	cheetah-run	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	hopper-stand	R0	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	hopper-stand	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	hopper-stand	R2	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	hopper-stand	R3	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	hopper-stand	R3c	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	hopper-stand	R4	1.[identifier omitted]-08	3.[identifier omitted]-07	True	False
Q2R	finger-spin	R0	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	finger-spin	R1	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	finger-spin	R2	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	finger-spin	R3	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	finger-spin	R3c	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False
Q2R	finger-spin	R4	4.[identifier omitted]-10	2.[identifier omitted]-08	True	False


==> anc/l-013.tsv <==
group	scorer	mode	stratum	statistic	planned	completed	status	rejections
Q2F	mt30-48M	P	P	T	576	576	available	0
Q2F	mt30-48M	P	P	TS_C	576	576	available	0
Q2F	mt30-48M	P	P	SW	576	576	available	0
Q2F	mt30-48M	P	P	R1/2	576	576	available	0
Q2F	mt30-48M	P	P	PRseq	576	576	available	27
Q2F	mt30-317M	P	P	T	576	576	available	0
Q2F	mt30-317M	P	P	TS_C	576	576	available	0
Q2F	mt30-317M	P	P	SW	576	576	available	0
Q2F	mt30-317M	P	P	R1/2	576	576	available	0
Q2F	mt30-317M	P	P	PRseq	576	576	available	25
Q2F	ST	P	P	T	576	576	available	0
Q2F	ST	P	P	TS_C	576	576	available	0
Q2F	ST	P	P	SW	576	576	available	0
Q2F	ST	P	P	R1/2	576	576	available	0
Q2F	ST	P	P	PRseq	576	576	available	20
Q2F	R0	P	P	T	576	576	available	0
Q2F	R0	P	P	TS_C	576	576	available	0
Q2F	R0	P	P	SW	576	576	available	0
Q2F	R0	P	P	R1/2	576	576	available	0
Q2F	R0	P	P	PRseq	576	576	available	26
Q2F	R1	P	P	T	576	576	available	0
Q2F	R1	P	P	TS_C	576	576	available	0
Q2F	R1	P	P	SW	576	576	available	0
Q2F	R1	P	P	R1/2	576	576	available	0
Q2F	R1	P	P	PRseq	576	576	available	24
Q2F	R2	P	P	T	576	576	available	0
Q2F	R2	P	P	TS_C	576	576	available	0
Q2F	R2	P	P	SW	576	576	available	0
Q2F	R2	P	P	R1/2	576	576	available	0
Q2F	R2	P	P	PRseq	576	576	available	23
Q2F	R3	P	P	T	576	576	available	0
Q2F	R3	P	P	TS_C	576	576	available	0
Q2F	R3	P	P	SW	576	576	available	0
Q2F	R3	P	P	R1/2	576	576	available	0
Q2F	R3	P	P	PRseq	576	576	available	29
Q2F	R3c	P	P	T	576	576	available	0
Q2F	R3c	P	P	TS_C	576	576	available	0
Q2F	R3c	P	P	SW	576	576	available	0
Q2F	R3c	P	P	R1/2	576	576	available	0
Q2F	R3c	P	P	PRseq	576	576	available	27
Q2F	R4	P	P	T	576	576	available	0
Q2F	R4	P	P	TS_C	576	576	available	0
Q2F	R4	P	P	SW	576	576	available	0
Q2F	R4	P	P	R1/2	576	576	available	0
Q2F	R4	P	P	PRseq	576	576	available	27
Q2R	R0	P	P	T	576	576	available	0
Q2R	R0	P	P	TS_C	576	576	available	0
Q2R	R0	P	P	SW	576	576	available	0
Q2R	R0	P	P	R1/2	576	576	available	0
Q2R	R0	P	P	PRseq	576	576	available	28
Q2R	R1	P	P	T	576	576	available	0
Q2R	R1	P	P	TS_C	576	576	available	0
Q2R	R1	P	P	SW	576	576	available	0
Q2R	R1	P	P	R1/2	576	576	available	0
Q2R	R1	P	P	PRseq	576	576	available	31
Q2R	R2	P	P	T	576	576	available	0
Q2R	R2	P	P	TS_C	576	576	available	0
Q2R	R2	P	P	SW	576	576	available	0
Q2R	R2	P	P	R1/2	576	576	available	0
Q2R	R2	P	P	PRseq	576	576	available	27
Q2R	R3	P	P	T	576	576	available	0
Q2R	R3	P	P	TS_C	576	576	available	0
Q2R	R3	P	P	SW	576	576	available	0
Q2R	R3	P	P	R1/2	576	576	available	0
Q2R	R3	P	P	PRseq	576	576	available	29
Q2R	R3c	P	P	T	576	576	available	0
Q2R	R3c	P	P	TS_C	576	576	available	0
Q2R	R3c	P	P	SW	576	576	available	0
Q2R	R3c	P	P	R1/2	576	576	available	0
Q2R	R3c	P	P	PRseq	576	576	available	30
Q2R	R4	P	P	T	576	576	available	0
Q2R	R4	P	P	TS_C	576	576	available	0
Q2R	R4	P	P	SW	576	576	available	0
Q2R	R4	P	P	R1/2	576	576	available	0
Q2R	R4	P	P	PRseq	576	576	available	32
Q1	mt30-48M	primary	U	T	640	640	available	0
Q1	mt30-48M	primary	U	TS_C	640	640	available	0
Q1	mt30-48M	primary	U	SW	640	640	available	0
Q1	mt30-48M	primary	U	R1/2	640	640	available	0
Q1	mt30-48M	primary	U	PRseq	640	640	available	22
Q1	mt30-48M	primary	P	T	640	640	available	0
Q1	mt30-48M	primary	P	TS_C	640	640	available	0
Q1	mt30-48M	primary	P	SW	640	640	available	0
Q1	mt30-48M	primary	P	R1/2	640	640	available	0
Q1	mt30-48M	primary	P	PRseq	640	640	available	31
Q1	mt30-48M	pooled	U	T	640	640	available	0
Q1	mt30-48M	pooled	U	TS_C	640	640	available	0
Q1	mt30-48M	pooled	U	SW	640	640	available	0
Q1	mt30-48M	pooled	U	R1/2	640	640	available	0
Q1	mt30-48M	pooled	U	PRseq	640	640	available	23
Q1	mt30-48M	pooled	P	T	640	640	available	1
Q1	mt30-48M	pooled	P	TS_C	640	640	available	1
Q1	mt30-48M	pooled	P	SW	640	640	available	0
Q1	mt30-48M	pooled	P	R1/2	640	640	available	0
Q1	mt30-48M	pooled	P	PRseq	640	640	available	33
Q1	mt30-317M	primary	U	T	640	640	available	0
Q1	mt30-317M	primary	U	TS_C	640	640	available	0
Q1	mt30-317M	primary	U	SW	640	640	available	0
Q1	mt30-317M	primary	U	R1/2	640	640	available	0
Q1	mt30-317M	primary	U	PRseq	640	640	available	23
Q1	mt30-317M	primary	P	T	640	640	available	0
Q1	mt30-317M	primary	P	TS_C	640	640	available	0
Q1	mt30-317M	primary	P	SW	640	640	available	0
Q1	mt30-317M	primary	P	R1/2	640	640	available	0
Q1	mt30-317M	primary	P	PRseq	640	640	available	34
Q1	mt30-317M	pooled	U	T	640	640	available	0
Q1	mt30-317M	pooled	U	TS_C	640	640	available	0
Q1	mt30-317M	pooled	U	SW	640	640	available	0
Q1	mt30-317M	pooled	U	R1/2	640	640	available	0
Q1	mt30-317M	pooled	U	PRseq	640	640	available	20
Q1	mt30-317M	pooled	P	T	640	640	available	0
Q1	mt30-317M	pooled	P	TS_C	640	640	available	0
Q1	mt30-317M	pooled	P	SW	640	640	available	0
Q1	mt30-317M	pooled	P	R1/2	640	640	available	0
Q1	mt30-317M	pooled	P	PRseq	640	640	available	35
Q1	ST	primary	U	T	640	640	available	0
Q1	ST	primary	U	TS_C	640	640	available	0
Q1	ST	primary	U	SW	640	640	available	0
Q1	ST	primary	U	R1/2	640	640	available	0
Q1	ST	primary	U	PRseq	640	640	available	29
Q1	ST	primary	P	T	640	640	available	0
Q1	ST	primary	P	TS_C	640	640	available	0
Q1	ST	primary	P	SW	640	640	available	0
Q1	ST	primary	P	R1/2	640	640	available	0
Q1	ST	primary	P	PRseq	640	640	available	27
Q1	ST	pooled	U	T	640	640	available	0
Q1	ST	pooled	U	TS_C	640	640	available	0
Q1	ST	pooled	U	SW	640	640	available	0
Q1	ST	pooled	U	R1/2	640	640	available	0
Q1	ST	pooled	U	PRseq	640	640	available	30
Q1	ST	pooled	P	T	640	640	available	0
Q1	ST	pooled	P	TS_C	640	640	available	0
Q1	ST	pooled	P	SW	640	640	available	0
Q1	ST	pooled	P	R1/2	640	640	available	0
Q1	ST	pooled	P	PRseq	640	640	available	27
Q1	IDM-L(U)	primary	U	T	640	640	available	0
Q1	IDM-L(U)	primary	U	TS_C	640	640	available	0
Q1	IDM-L(U)	primary	U	SW	640	640	available	1
Q1	IDM-L(U)	primary	U	R1/2	640	640	available	0
Q1	IDM-L(U)	primary	U	PRseq	640	640	available	27
Q1	IDM-L(U)	primary	P	T	640	640	available	0
Q1	IDM-L(U)	primary	P	TS_C	640	640	available	0
Q1	IDM-L(U)	primary	P	SW	640	640	available	0
Q1	IDM-L(U)	primary	P	R1/2	640	640	available	0
Q1	IDM-L(U)	primary	P	PRseq	640	640	available	36
Q1	IDM-L(U)	pooled	U	T	640	640	available	0
Q1	IDM-L(U)	pooled	U	TS_C	640	640	available	0
Q1	IDM-L(U)	pooled	U	SW	640	640	available	1
Q1	IDM-L(U)	pooled	U	R1/2	640	640	available	0
Q1	IDM-L(U)	pooled	U	PRseq	640	640	available	27
Q1	IDM-L(U)	pooled	P	T	640	640	available	0
Q1	IDM-L(U)	pooled	P	TS_C	640	640	available	0
Q1	IDM-L(U)	pooled	P	SW	640	640	available	0
Q1	IDM-L(U)	pooled	P	R1/2	640	640	available	0
Q1	IDM-L(U)	pooled	P	PRseq	640	640	available	36
Q1	CC(M)	primary	U	T	640	640	available	0
Q1	CC(M)	primary	U	TS_C	640	640	available	0
Q1	CC(M)	primary	U	SW	640	640	available	0
Q1	CC(M)	primary	U	R1/2	640	640	available	0
Q1	CC(M)	primary	U	PRseq	640	640	available	27
Q1	CC(M)	primary	P	T	640	640	available	0
Q1	CC(M)	primary	P	TS_C	640	640	available	0
Q1	CC(M)	primary	P	SW	640	640	available	0
Q1	CC(M)	primary	P	R1/2	640	640	available	0
Q1	CC(M)	primary	P	PRseq	640	640	available	32
Q1	CC(M)	pooled	U	T	640	640	available	0
Q1	CC(M)	pooled	U	TS_C	640	640	available	0
Q1	CC(M)	pooled	U	SW	640	640	available	0
Q1	CC(M)	pooled	U	R1/2	640	640	available	0
Q1	CC(M)	pooled	U	PRseq	640	640	available	27
Q1	CC(M)	pooled	P	T	640	640	available	0
Q1	CC(M)	pooled	P	TS_C	640	640	available	0
Q1	CC(M)	pooled	P	SW	640	640	available	0
Q1	CC(M)	pooled	P	R1/2	640	640	available	0
Q1	CC(M)	pooled	P	PRseq	640	640	available	32


==> anc/l-014.tsv <==
group	scorer	mode	upper_binomial_tail	audit_trigger	forecast7
Q2F	mt30-48M	P	1	False	True
Q2F	mt30-48M	P	1	False	True
Q2F	mt30-48M	P	1	False	True
Q2F	mt30-48M	P	1	False	True
Q2F	mt30-48M	P	0.661368	False	False
Q2F	mt30-317M	P	1	False	True
Q2F	mt30-317M	P	1	False	True
Q2F	mt30-317M	P	1	False	True
Q2F	mt30-317M	P	1	False	True
Q2F	mt30-317M	P	0.791922	False	False
Q2F	ST	P	1	False	True
Q2F	ST	P	1	False	True
Q2F	ST	P	1	False	True
Q2F	ST	P	1	False	True
Q2F	ST	P	0.968052	False	False
Q2F	R0	P	1	False	True
Q2F	R0	P	1	False	True
Q2F	R0	P	1	False	True
Q2F	R0	P	1	False	True
Q2F	R0	P	0.730206	False	False
Q2F	R1	P	1	False	True
Q2F	R1	P	1	False	True
Q2F	R1	P	1	False	True
Q2F	R1	P	1	False	True
Q2F	R1	P	0.84503	False	False
Q2F	R2	P	1	False	True
Q2F	R2	P	1	False	True
Q2F	R2	P	1	False	True
Q2F	R2	P	1	False	True
Q2F	R2	P	0.888822	False	False
Q2F	R3	P	1	False	True
Q2F	R3	P	1	False	True
Q2F	R3	P	1	False	True
Q2F	R3	P	1	False	True
Q2F	R3	P	0.511405	False	False
Q2F	R3c	P	1	False	True
Q2F	R3c	P	1	False	True
Q2F	R3c	P	1	False	True
Q2F	R3c	P	1	False	True
Q2F	R3c	P	0.661368	False	False
Q2F	R4	P	1	False	True
Q2F	R4	P	1	False	True
Q2F	R4	P	1	False	True
Q2F	R4	P	1	False	True
Q2F	R4	P	0.661368	False	False
Q2R	R0	P	1	False	False
Q2R	R0	P	1	False	False
Q2R	R0	P	1	False	False
Q2R	R0	P	1	False	False
Q2R	R0	P	0.587566	False	False
Q2R	R1	P	1	False	False
Q2R	R1	P	1	False	False
Q2R	R1	P	1	False	False
Q2R	R1	P	1	False	False
Q2R	R1	P	0.362969	False	False
Q2R	R2	P	1	False	False
Q2R	R2	P	1	False	False
Q2R	R2	P	1	False	False
Q2R	R2	P	1	False	False
Q2R	R2	P	0.661368	False	False
Q2R	R3	P	1	False	False
Q2R	R3	P	1	False	False
Q2R	R3	P	1	False	False
Q2R	R3	P	1	False	False
Q2R	R3	P	0.511405	False	False
Q2R	R3c	P	1	False	False
Q2R	R3c	P	1	False	False
Q2R	R3c	P	1	False	False
Q2R	R3c	P	1	False	False
Q2R	R3c	P	0.435659	False	False
Q2R	R4	P	1	False	False
Q2R	R4	P	1	False	False
Q2R	R4	P	1	False	False
Q2R	R4	P	1	False	False
Q2R	R4	P	0.295586	False	False
Q1	mt30-48M	primary	1	False	True
Q1	mt30-48M	primary	1	False	True
Q1	mt30-48M	primary	1	False	True
Q1	mt30-48M	primary	1	False	True
Q1	mt30-48M	primary	0.976735	False	False
Q1	mt30-48M	primary	1	False	True
Q1	mt30-48M	primary	1	False	True
Q1	mt30-48M	primary	1	False	True
Q1	mt30-48M	primary	1	False	True
Q1	mt30-48M	primary	0.597372	False	False
Q1	mt30-48M	pooled	1	False	False
Q1	mt30-48M	pooled	1	False	False
Q1	mt30-48M	pooled	1	False	False
Q1	mt30-48M	pooled	1	False	False
Q1	mt30-48M	pooled	0.963021	False	False
Q1	mt30-48M	pooled	1	False	False
Q1	mt30-48M	pooled	1	False	False
Q1	mt30-48M	pooled	1	False	False
Q1	mt30-48M	pooled	1	False	False
Q1	mt30-48M	pooled	0.453156	False	False
Q1	mt30-317M	primary	1	False	True
Q1	mt30-317M	primary	1	False	True
Q1	mt30-317M	primary	1	False	True
Q1	mt30-317M	primary	1	False	True
Q1	mt30-317M	primary	0.963021	False	False
Q1	mt30-317M	primary	1	False	True
Q1	mt30-317M	primary	1	False	True
Q1	mt30-317M	primary	1	False	True
Q1	mt30-317M	primary	1	False	True
Q1	mt30-317M	primary	0.383176	False	False
Q1	mt30-317M	pooled	1	False	False
Q1	mt30-317M	pooled	1	False	False
Q1	mt30-317M	pooled	1	False	False
Q1	mt30-317M	pooled	1	False	False
Q1	mt30-317M	pooled	0.991957	False	False
Q1	mt30-317M	pooled	1	False	False
Q1	mt30-317M	pooled	1	False	False
Q1	mt30-317M	pooled	1	False	False
Q1	mt30-317M	pooled	1	False	False
Q1	mt30-317M	pooled	0.31742	False	False
Q1	ST	primary	1	False	True
Q1	ST	primary	1	False	True
Q1	ST	primary	1	False	True
Q1	ST	primary	1	False	True
Q1	ST	primary	0.73184	False	False
Q1	ST	primary	1	False	True
Q1	ST	primary	1	False	True
Q1	ST	primary	1	False	True
Q1	ST	primary	1	False	True
Q1	ST	primary	0.840981	False	False
Q1	ST	pooled	1	False	False
Q1	ST	pooled	1	False	False
Q1	ST	pooled	1	False	False
Q1	ST	pooled	1	False	False
Q1	ST	pooled	0.66694	False	False
Q1	ST	pooled	1	False	False
Q1	ST	pooled	1	False	False
Q1	ST	pooled	1	False	False
Q1	ST	pooled	1	False	False
Q1	ST	pooled	0.840981	False	False
Q1	IDM-L(U)	primary	1	False	True
Q1	IDM-L(U)	primary	1	False	True
Q1	IDM-L(U)	primary	1	False	True
Q1	IDM-L(U)	primary	1	False	True
Q1	IDM-L(U)	primary	0.840981	False	False
Q1	IDM-L(U)	primary	1	False	True
Q1	IDM-L(U)	primary	1	False	True
Q1	IDM-L(U)	primary	1	False	True
Q1	IDM-L(U)	primary	1	False	True
Q1	IDM-L(U)	primary	0.257499	False	False
Q1	IDM-L(U)	pooled	1	False	False
Q1	IDM-L(U)	pooled	1	False	False
Q1	IDM-L(U)	pooled	1	False	False
Q1	IDM-L(U)	pooled	1	False	False
Q1	IDM-L(U)	pooled	0.840981	False	False
Q1	IDM-L(U)	pooled	1	False	False
Q1	IDM-L(U)	pooled	1	False	False
Q1	IDM-L(U)	pooled	1	False	False
Q1	IDM-L(U)	pooled	1	False	False
Q1	IDM-L(U)	pooled	0.257499	False	False
Q1	CC(M)	primary	1	False	True
Q1	CC(M)	primary	1	False	True
Q1	CC(M)	primary	1	False	True
Q1	CC(M)	primary	1	False	True
Q1	CC(M)	primary	0.840981	False	False
Q1	CC(M)	primary	1	False	True
Q1	CC(M)	primary	1	False	True
Q1	CC(M)	primary	1	False	True
Q1	CC(M)	primary	1	False	True
Q1	CC(M)	primary	0.525323	False	False
Q1	CC(M)	pooled	1	False	False
Q1	CC(M)	pooled	1	False	False
Q1	CC(M)	pooled	1	False	False
Q1	CC(M)	pooled	1	False	False
Q1	CC(M)	pooled	0.840981	False	False
Q1	CC(M)	pooled	1	False	False
Q1	CC(M)	pooled	1	False	False
Q1	CC(M)	pooled	1	False	False
Q1	CC(M)	pooled	1	False	False
Q1	CC(M)	pooled	0.525323	False	False


==> anc/l-015.tsv <==
number	probability	population	status
1	0.8	9 Q2F tasks R4 > R0	held
2	0.7	6 focal Q2F tasks R2 > R0	held
3	0.65	6 focal Q2F tasks maximum over R1, R2, R3, R3c, R4 >= 317M	held
4	0.6	6 focal Q2F tasks R3 > 317M in at most 2	failed
5	0.6	4 named Q1 tasks ST G_U <= G_P/4 with G_P > 0	failed
6	0.55	4 named Q1 tasks CC(M) G_U >= G_P	held
7	0.9	76 complete primary e-value NULL panels	held


==> anc/l-016.tsv <==
task	coordinate	U_origins	P_origins	U_mean	P_mean	U_sd	P_sd	standardized_mean_difference
acrobot-swingup	0	7912	8088	0.0062522	-9.[identifier omitted]-06	0.686345	0.683075	0.00914523
acrobot-swingup	1	7912	8088	-0.0015189	-0.00864812	0.713965	0.717035	0.00996395
acrobot-swingup	2	7912	8088	-0.504795	-0.50875	0.523521	0.524006	0.00755048
acrobot-swingup	3	7912	8088	-0.205176	-0.204628	0.669443	0.666269	-0.000821443
acrobot-swingup	4	7912	8088	0.000891174	0.0783476	3.06056	3.11329	-0.0250909
acrobot-swingup	5	7912	8088	-0.189608	-0.263059	6.54024	6.47785	0.0112843
pendulum-swingup	0	7876	8124	-0.559651	-0.564285	0.351435	0.35002	0.0132134
pendulum-swingup	1	7876	8124	0.00394349	0.00289643	0.750512	0.747703	0.00139773
pendulum-swingup	2	7876	8124	-0.0628841	-0.0105452	3.82755	3.82016	-0.0136875
pendulum-spin	0	7994	8006	-0.516053	-0.516837	0.394424	0.39036	0.00199765
pendulum-spin	1	7994	8006	0.0111004	-0.00735473	0.76026	0.761869	0.0242491
pendulum-spin	2	7994	8006	0.032712	0.0324712	3.95682	3.96059	6.[identifier omitted]-05
cartpole-balance	0	8065	7935	-0.0561181	-0.0137164	1.01553	1.01249	-0.0418158
cartpole-balance	1	8065	7935	0.627577	0.634379	0.615687	0.607657	-0.0111212
cartpole-balance	2	8065	7935	-0.0041498	-0.000503764	0.476507	0.477824	-0.00764103
cartpole-balance	3	8065	7935	0.0136907	0.00843988	0.964447	0.945566	0.00549794
cartpole-balance	4	8065	7935	-0.712985	-0.603799	3.64899	3.61376	-0.0300671
cartpole-swingup	0	7898	8102	0.00774062	0.0100568	0.86725	0.856706	-0.00268705
cartpole-swingup	1	7898	8102	0.117554	0.118023	0.754877	0.754021	-0.000620366
cartpole-swingup	2	7898	8102	0.00778633	0.0182681	0.645198	0.645901	-0.0162369
cartpole-swingup	3	7898	8102	-0.00312706	0.00663913	1.18535	1.17827	-0.00826375
cartpole-swingup	4	7898	8102	0.30009	0.387545	3.33522	3.3069	-0.0263334
walker-walk	0	7981	8019	0.305658	0.274387	0.551133	0.556103	0.0564833
walker-walk	1	7981	8019	0.0797253	0.0977054	0.772314	0.778405	-0.0231891
walker-walk	2	7981	8019	0.175707	0.184312	0.655732	0.652476	-0.0131557
walker-walk	3	7981	8019	-0.0489019	-0.0318002	0.732633	0.734366	-0.0233153
walker-walk	4	7981	8019	-0.0343842	-0.0405306	0.613561	0.618544	0.00997693
walker-walk	5	7981	8019	0.114776	0.119186	0.780504	0.7756	-0.00566793
walker-walk	6	7981	8019	-0.0782064	-0.0763336	0.696545	0.692225	-0.00269711
walker-walk	7	7981	8019	0.0879003	0.107198	0.707801	0.709582	-0.0272307
walker-walk	8	7981	8019	0.134001	0.141627	0.66722	0.671952	-0.011388
walker-walk	9	7981	8019	-0.0873548	-0.0605111	0.727482	0.724403	-0.0369775
walker-walk	10	7981	8019	0.0550639	0.0331987	0.65831	0.667141	0.0329921
walker-walk	11	7981	8019	0.0408819	0.058608	0.749616	0.74188	-0.0237691
walker-walk	12	7981	8019	0.0576259	0.044805	0.712205	0.714258	0.0179758
walker-walk	13	7981	8019	-0.0183604	-0.0144158	0.699361	0.698298	-0.00564461
walker-walk	14	7981	8019	0.502983	0.49251	0.279996	0.277825	0.037548
walker-walk	15	7981	8019	-0.0218171	-0.0360127	1.2898	1.31606	0.0108946
walker-walk	16	7981	8019	0.468956	0.493245	1.19968	1.19551	-0.0202818
walker-walk	17	7981	8019	-0.0263324	-0.00901392	6.88405	7.02658	-0.00248984
walker-walk	18	7981	8019	-0.125054	-0.0925825	12.3118	12.454	-0.00262226
walker-walk	19	7981	8019	0.113405	0.0575859	9.47302	9.23077	0.00596825
walker-walk	20	7981	8019	-0.0158177	-0.195374	13.6011	13.6944	0.0131564
walker-walk	21	7981	8019	-0.164164	-0.0738143	12.4194	12.5765	-0.00722904
walker-walk	22	7981	8019	0.167639	0.0604732	9.48077	9.25602	0.0114383
walker-walk	23	7981	8019	-0.0752534	0.0840867	13.2688	13.655	-0.0118352
walker-run	0	8062	7938	0.167624	0.161163	0.600404	0.597451	0.0107881
walker-run	1	8062	7938	0.518991	0.528835	0.584864	0.580872	-0.0168892
walker-run	2	8062	7938	0.513881	0.514735	0.482286	0.480902	-0.00177316
walker-run	3	8062	7938	0.297874	0.310689	0.643892	0.638164	-0.0199902
walker-run	4	8062	7938	-0.287476	-0.284753	0.601432	0.594941	-0.00455056
walker-run	5	8062	7938	0.423394	0.443923	0.613494	0.606541	-0.0336526
walker-run	6	8062	7938	-0.203112	-0.197422	0.686528	0.693416	-0.00824649
walker-run	7	8062	7938	0.304207	0.312336	0.628397	0.618583	-0.0130385
walker-run	8	8062	7938	0.485037	0.494104	0.502884	0.503542	-0.0180179
walker-run	9	8062	7938	0.297415	0.302593	0.650685	0.640893	-0.00801856
walker-run	10	8062	7938	-0.277322	-0.289286	0.587971	0.585572	0.0203894
walker-run	11	8062	7938	0.472442	0.471191	0.595131	0.592789	0.00210631
walker-run	12	8062	7938	-0.173142	-0.181029	0.679341	0.67709	0.0116291
walker-run	13	8062	7938	0.352636	0.350991	0.619811	0.620953	0.00265179
walker-run	14	8062	7938	0.531791	0.531085	0.265874	0.265403	0.00265935
walker-run	15	8062	7938	-0.0341761	-0.0300452	1.28247	1.27119	-0.00323525
walker-run	16	8062	7938	0.812105	0.827617	1.16964	1.19189	-0.0131363
walker-run	17	8062	7938	0.0676482	-0.0446157	7.06442	7.17643	0.015766
walker-run	18	8062	7938	0.0511534	-0.194269	12.7523	12.9674	0.0190837
walker-run	19	8062	7938	0.0211954	0.145701	9.41581	9.46683	-0.0131873
walker-run	20	8062	7938	0.0538904	-0.132315	13.8739	14.0333	0.0133444
walker-run	21	8062	7938	-0.0694952	-0.0882745	13.2811	13.4178	0.00140673
walker-run	22	8062	7938	0.14711	0.0943393	8.95595	8.93972	0.0058976
walker-run	23	8062	7938	0.0351029	-0.0573681	14.1526	14.1408	0.00653658
reacher-three-easy	0	8024	7976	0.0876192	0.0537989	1.8458	1.85684	0.0182682
reacher-three-easy	1	8024	7976	0.336418	0.321768	1.14199	1.14627	0.0128041
reacher-three-easy	2	8024	7976	0.20066	0.189731	1.25033	1.25093	0.00873856
reacher-three-easy	3	8024	7976	0.00774709	0.00760082	0.049045	0.0480325	0.00301335
reacher-three-easy	4	8024	7976	-0.0055746	-0.00530681	0.0470851	0.0469713	-0.00569438
reacher-three-easy	5	8024	7976	0.00423619	0.0218652	1.31731	1.32793	-0.0133288
reacher-three-easy	6	8024	7976	0.0227468	0.0136895	1.81341	1.79285	0.00502303
reacher-three-easy	7	8024	7976	0.00501336	0.00183068	2.2906	2.28922	0.00138987
cheetah-run	0	8070	7930	-0.0898451	-0.0897565	0.0587009	0.0605647	-0.00148598
cheetah-run	1	8070	7930	0.0654821	0.0725036	0.237582	0.255042	-0.0284886
cheetah-run	2	8070	7930	-0.045173	-0.0495745	0.212893	0.212048	0.0207158
cheetah-run	3	8070	7930	-0.0337263	-0.0376807	0.234926	0.235453	0.0168138
cheetah-run	4	8070	7930	-0.182507	-0.182702	0.237327	0.23548	0.000824935
cheetah-run	5	8070	7930	-0.135355	-0.138261	0.156268	0.15817	0.0184831
cheetah-run	6	8070	7930	-0.105812	-0.107867	0.183757	0.183241	0.0112026
cheetah-run	7	8070	7930	-0.0800351	-0.0806725	0.169033	0.167501	0.00378821
cheetah-run	8	8070	7930	0.836327	0.823111	0.860109	0.876115	0.015224
cheetah-run	9	8070	7930	-0.00905888	0.0111709	0.568399	0.576467	-0.0353391
cheetah-run	10	8070	7930	0.00565499	0.014168	1.46825	1.49006	-0.00575517
cheetah-run	11	8070	7930	0.0566709	-0.0739253	4.56564	4.61253	0.0284576
cheetah-run	12	8070	7930	0.0293397	-0.0280638	5.86116	5.95899	0.00971249
cheetah-run	13	8070	7930	0.0563964	-0.130093	6.16851	6.15037	0.030277
cheetah-run	14	8070	7930	0.00513839	-0.0477108	4.24956	4.22285	0.0124755
cheetah-run	15	8070	7930	-0.0598988	0.0402033	4.76523	4.80159	-0.0209268
cheetah-run	16	8070	7930	0.0206417	-0.0361554	4.02289	4.06338	0.0140476
hopper-stand	0	7987	8013	-0.778215	-0.77638	0.166837	0.165745	-0.011038
hopper-stand	1	7987	8013	-0.0606291	-0.0384092	1.64233	1.64033	-0.0135377
hopper-stand	2	7987	8013	-0.0910625	-0.0926274	0.363728	0.359631	0.00432647
hopper-stand	3	7987	8013	-1.41001	-1.41822	0.916823	0.912822	0.0089773
hopper-stand	4	7987	8013	2.20213	2.20614	0.504966	0.495399	-0.00800318
hopper-stand	5	7987	8013	-0.0520521	-0.05764	0.50854	0.511873	0.0109522
hopper-stand	6	7987	8013	-0.0061938	-0.0100963	0.484803	0.492141	0.00798904
hopper-stand	7	7987	8013	-0.038343	-0.035678	0.715993	0.721891	-0.00370674
hopper-stand	8	7987	8013	-0.0187641	-0.002408	3.63139	3.65983	-0.00448649
hopper-stand	9	7987	8013	0.038019	-0.0460703	3.87375	3.8751	0.0217037
hopper-stand	10	7987	8013	-0.0585549	0.0657056	6.06174	6.1313	-0.0203819
hopper-stand	11	7987	8013	0.0051629	0.0266018	3.28799	3.33624	-0.0064727
hopper-stand	12	7987	8013	0.0152145	-0.00157552	2.05937	2.05199	0.00816761
hopper-stand	13	7987	8013	0.651256	0.674094	1.56821	1.59962	-0.0144185
hopper-stand	14	7987	8013	0.674967	0.651284	1.62181	1.60078	0.014698


==> anc/l-017.tsv <==
task	coordinate	U_origins	zero_variance	scope
acrobot-swingup	0	7912	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
acrobot-swingup	1	7912	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
acrobot-swingup	2	7912	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
acrobot-swingup	3	7912	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
acrobot-swingup	4	7912	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
acrobot-swingup	5	7912	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
pendulum-swingup	0	7876	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
pendulum-swingup	1	7876	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
pendulum-swingup	2	7876	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
pendulum-spin	0	7994	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
pendulum-spin	1	7994	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
pendulum-spin	2	7994	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cartpole-balance	0	8065	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cartpole-balance	1	8065	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cartpole-balance	2	8065	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cartpole-balance	3	8065	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cartpole-balance	4	8065	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cartpole-swingup	0	7898	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cartpole-swingup	1	7898	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cartpole-swingup	2	7898	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cartpole-swingup	3	7898	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cartpole-swingup	4	7898	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	0	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	1	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	2	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	3	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	4	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	5	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	6	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	7	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	8	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	9	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	10	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	11	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	12	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	13	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	14	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	15	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	16	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	17	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	18	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	19	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	20	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	21	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	22	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-walk	23	7981	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	0	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	1	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	2	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	3	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	4	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	5	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	6	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	7	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	8	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	9	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	10	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	11	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	12	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	13	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	14	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	15	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	16	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	17	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	18	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	19	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	20	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	21	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	22	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
walker-run	23	8062	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
reacher-three-easy	0	8024	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
reacher-three-easy	1	8024	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
reacher-three-easy	2	8024	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
reacher-three-easy	3	8024	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
reacher-three-easy	4	8024	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
reacher-three-easy	5	8024	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
reacher-three-easy	6	8024	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
reacher-three-easy	7	8024	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	0	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	1	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	2	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	3	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	4	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	5	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	6	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	7	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	8	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	9	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	10	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	11	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	12	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	13	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	14	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	15	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
cheetah-run	16	8070	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	0	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	1	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	2	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	3	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	4	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	5	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	6	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	7	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	8	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	9	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	10	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	11	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	12	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	13	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope
hopper-stand	14	7987	False	descriptive implementation display; no independent-origin SE or trajectory relabeling envelope


==> anc/m-001.tsv <==
task	parameters	optimization transitions	held-out transitions	updates	selected step	positive presentations	candidate forwards	body seconds
acrobot-swingup	135425	174000	18000	30000	29000	7680000	983040000	201.129
pendulum-swingup	133889	174000	18000	30000	29000	7680000	983040000	166.867
cartpole-balance	134913	174000	18000	30000	27000	7680000	983040000	196.005
cartpole-swingup	134913	174000	18000	30000	29000	7680000	983040000	198.886
walker-walk	145921	174000	18000	30000	29000	7680000	983040000	425.083
cheetah-run	142337	174000	18000	30000	29000	7680000	983040000	376.722


==> anc/m-002.tsv <==
task	scorer	level	stratum	primary G	G_origin	H	C	G_ref
acrobot-swingup	ST	L000	P	1.415	1.415	1.415	32	2.47329
acrobot-swingup	ST	L010	P	0.785672	0.786325	0.787144	32	1.74165
acrobot-swingup	ST	L025	P	0.304861	0.303951	0.30347	32	1.59501
acrobot-swingup	ST	L050	P	0.221317	0.219704	0.223878	29	1.8338
acrobot-swingup	ST	L075	P	0.224375	0.224058	0.224002	26	2.065
acrobot-swingup	ST	L010	U	1.35712	1.35813	1.3454	32	2.75433
acrobot-swingup	ST	L025	U	0.798007	0.806076	0.809905	32	2.60325
acrobot-swingup	ST	L050	U	0.686534	0.688373	0.675294	32	2.8343
acrobot-swingup	ST	L075	U	0.674508	0.674773	0.674829	32	3.08929
acrobot-swingup	ST	L100	U	0.64025	0.64025	0.64025	32	3.21479
acrobot-swingup	mt30-317M	L000	P	0.788895	0.788895	0.788895	32	2.47329
acrobot-swingup	mt30-317M	L010	P	0.379576	0.38003	0.380426	32	1.74165
acrobot-swingup	mt30-317M	L025	P	0.111806	0.111139	0.110963	29	1.59501
acrobot-swingup	mt30-317M	L050	P	0.0508915	0.050453	0.0514116	23	1.8338
acrobot-swingup	mt30-317M	L075	P	0.088832	0.0882885	0.0882665	23	2.065
acrobot-swingup	mt30-317M	L010	U	0.68525	0.683691	0.677281	32	2.75433
acrobot-swingup	mt30-317M	L025	U	0.316087	0.32203	0.323559	30	2.60325
acrobot-swingup	mt30-317M	L050	U	0.186268	0.185869	0.182337	30	2.8343
acrobot-swingup	mt30-317M	L075	U	0.300259	0.300501	0.300526	31	3.08929
acrobot-swingup	mt30-317M	L100	U	0.386465	0.386465	0.386465	32	3.21479
acrobot-swingup	CC(pool)	L000	P	2.47329	2.47329	2.47329	32	2.47329
acrobot-swingup	CC(pool)	L010	P	1.74165	1.74239	1.7442	32	1.74165
acrobot-swingup	CC(pool)	L025	P	1.59501	1.59515	1.59263	32	1.59501
acrobot-swingup	CC(pool)	L050	P	1.8338	1.82679	1.8615	32	1.8338
acrobot-swingup	CC(pool)	L075	P	2.065	2.06487	2.06435	32	2.065
acrobot-swingup	CC(pool)	L010	U	2.75433	2.74758	2.72182	32	2.75433
acrobot-swingup	CC(pool)	L025	U	2.60325	2.60516	2.61754	32	2.60325
acrobot-swingup	CC(pool)	L050	U	2.8343	2.84105	2.78707	32	2.8343
acrobot-swingup	CC(pool)	L075	U	3.08929	3.08964	3.0899	32	3.08929
acrobot-swingup	CC(pool)	L100	U	3.21479	3.21479	3.21479	32	3.21479
pendulum-swingup	ST	L000	P	2.16438	2.16438	2.16438	32	3.92431
pendulum-swingup	ST	L010	P	1.75892	1.7607	1.76694	32	3.53262
pendulum-swingup	ST	L025	P	0.970385	0.971278	0.968607	32	2.85563
pendulum-swingup	ST	L050	P	0.532152	0.533161	0.534427	32	2.85118
pendulum-swingup	ST	L075	P	0.409898	0.40991	0.406836	32	2.79902
pendulum-swingup	ST	L010	U	2.2325	2.21254	2.14202	32	4.59157
pendulum-swingup	ST	L025	U	1.36425	1.35974	1.37096	32	4.54326
pendulum-swingup	ST	L050	U	0.703213	0.701329	0.699664	32	4.62693
pendulum-swingup	ST	L075	U	0.51659	0.51702	0.518313	32	4.65195
pendulum-swingup	ST	L100	U	0.806339	0.806339	0.806339	32	4.66561
pendulum-swingup	mt30-317M	L000	P	2.15048	2.15048	2.15048	32	3.92431
pendulum-swingup	mt30-317M	L010	P	1.61961	1.62166	1.62741	32	3.53262
pendulum-swingup	mt30-317M	L025	P	0.586733	0.586691	0.585077	32	2.85563
pendulum-swingup	mt30-317M	L050	P	0.563065	0.562492	0.563828	32	2.85118
pendulum-swingup	mt30-317M	L075	P	0.647553	0.644771	0.639935	32	2.79902
pendulum-swingup	mt30-317M	L010	U	1.76906	1.74379	1.68821	31	4.59157
pendulum-swingup	mt30-317M	L025	U	0.128204	0.128861	0.129925	17	4.54326
pendulum-swingup	mt30-317M	L050	U	0.219544	0.221741	0.221214	26	4.62693
pendulum-swingup	mt30-317M	L075	U	0.917015	0.92109	0.923392	32	4.65195
pendulum-swingup	mt30-317M	L100	U	1.59287	1.59287	1.59287	32	4.66561
pendulum-swingup	CC(pool)	L000	P	3.92431	3.92431	3.92431	32	3.92431
pendulum-swingup	CC(pool)	L010	P	3.53262	3.53404	3.54655	32	3.53262
pendulum-swingup	CC(pool)	L025	P	2.85563	2.85549	2.84764	32	2.85563
pendulum-swingup	CC(pool)	L050	P	2.85118	2.85135	2.85812	32	2.85118
pendulum-swingup	CC(pool)	L075	P	2.79902	2.79434	2.77338	32	2.79902
pendulum-swingup	CC(pool)	L010	U	4.59157	4.5933	4.44689	32	4.59157
pendulum-swingup	CC(pool)	L025	U	4.54326	4.54441	4.5819	32	4.54326
pendulum-swingup	CC(pool)	L050	U	4.62693	4.62675	4.61576	32	4.62693
pendulum-swingup	CC(pool)	L075	U	4.65195	4.65219	4.66382	32	4.65195
pendulum-swingup	CC(pool)	L100	U	4.66561	4.66561	4.66561	32	4.66561
cartpole-balance	ST	L000	P	2.93176	2.93176	2.93176	32	4.69077
cartpole-balance	ST	L010	P	2.77663	2.77705	2.762	32	4.68128
cartpole-balance	ST	L025	P	2.39283	2.39408	2.39488	32	4.63847
cartpole-balance	ST	L050	P	0.276781	0.288913	0.287612	16	3.62435
cartpole-balance	ST	L075	P	-0.449534	-0.448513	-0.450644	0	3.48996
cartpole-balance	ST	L010	U	1.99067	1.9937	2.0909	32	4.75805
cartpole-balance	ST	L025	U	1.88239	1.87992	1.87804	32	4.76395
cartpole-balance	ST	L050	U	0.271162	0.260439	0.261611	19	4.30643
cartpole-balance	ST	L075	U	-0.423817	-0.42461	-0.423938	0	4.26561
cartpole-balance	ST	L100	U	-0.502058	-0.502058	-0.502058	0	4.39754
cartpole-balance	mt30-317M	L000	P	2.29603	2.29603	2.29603	32	4.69077
cartpole-balance	mt30-317M	L010	P	2.25804	2.25806	2.24583	32	4.68128
cartpole-balance	mt30-317M	L025	P	2.12531	2.12585	2.12656	32	4.63847
cartpole-balance	mt30-317M	L050	P	0.768137	0.778868	0.775363	26	3.62435
cartpole-balance	mt30-317M	L075	P	0.25267	0.245277	0.246442	24	3.48996
cartpole-balance	mt30-317M	L010	U	2.05443	2.05464	2.15481	32	4.75805
cartpole-balance	mt30-317M	L025	U	2.06548	2.0648	2.06273	32	4.76395
cartpole-balance	mt30-317M	L050	U	1.20375	1.19762	1.20301	32	4.30643
cartpole-balance	mt30-317M	L075	U	0.744279	0.745469	0.744289	32	4.26561
cartpole-balance	mt30-317M	L100	U	0.815502	0.815502	0.815502	32	4.39754
cartpole-balance	CC(pool)	L000	P	4.69077	4.69077	4.69077	32	4.69077
cartpole-balance	CC(pool)	L010	P	4.68128	4.6813	4.65594	32	4.68128
cartpole-balance	CC(pool)	L025	P	4.63847	4.63866	4.64021	32	4.63847
cartpole-balance	CC(pool)	L050	P	3.62435	3.63485	3.61849	32	3.62435
cartpole-balance	CC(pool)	L075	P	3.48996	3.46969	3.48617	32	3.48996
cartpole-balance	CC(pool)	L010	U	4.75805	4.75856	4.99054	32	4.75805
cartpole-balance	CC(pool)	L025	U	4.76395	4.76386	4.7591	32	4.76395
cartpole-balance	CC(pool)	L050	U	4.30643	4.30061	4.31996	32	4.30643
cartpole-balance	CC(pool)	L075	U	4.26561	4.26808	4.26132	32	4.26561
cartpole-balance	CC(pool)	L100	U	4.39754	4.39754	4.39754	32	4.39754
cartpole-swingup	ST	L000	P	2.45459	2.45459	2.45459	32	4.42123
cartpole-swingup	ST	L010	P	1.70554	1.70651	1.70947	29	4.1748
cartpole-swingup	ST	L025	P	0.975457	0.972018	0.966833	26	3.96262
cartpole-swingup	ST	L050	P	0.169897	0.180521	0.181108	12	3.546
cartpole-swingup	ST	L075	P	-0.329936	-0.328198	-0.337551	0	3.32499
cartpole-swingup	ST	L010	U	1.44947	1.44912	1.42648	30	4.68007
cartpole-swingup	ST	L025	U	0.874851	0.885094	0.899255	27	4.66724
cartpole-swingup	ST	L050	U	0.210409	0.200578	0.199926	13	4.63155
cartpole-swingup	ST	L075	U	-0.186408	-0.186906	-0.185131	1	4.59427
cartpole-swingup	ST	L100	U	-0.186422	-0.186422	-0.186422	0	4.41293
cartpole-swingup	mt30-317M	L000	P	2.08461	2.08461	2.08461	32	4.42123
cartpole-swingup	mt30-317M	L010	P	1.56765	1.5684	1.57113	32	4.1748
cartpole-swingup	mt30-317M	L025	P	1.06434	1.06183	1.05617	32	3.96262
cartpole-swingup	mt30-317M	L050	P	0.563485	0.570457	0.572311	32	3.546
cartpole-swingup	mt30-317M	L075	P	0.375929	0.375161	0.385853	32	3.32499
cartpole-swingup	mt30-317M	L010	U	1.87463	1.86802	1.83883	32	4.68007
cartpole-swingup	mt30-317M	L025	U	1.51848	1.52632	1.55074	32	4.66724
cartpole-swingup	mt30-317M	L050	U	1.20546	1.19957	1.19567	32	4.63155
cartpole-swingup	mt30-317M	L075	U	1.15741	1.15821	1.14721	32	4.59427
cartpole-swingup	mt30-317M	L100	U	1.12654	1.12654	1.12654	32	4.41293
cartpole-swingup	CC(pool)	L000	P	4.42123	4.42123	4.42123	32	4.42123
cartpole-swingup	CC(pool)	L010	P	4.1748	4.17539	4.18264	32	4.1748
cartpole-swingup	CC(pool)	L025	P	3.96262	3.96122	3.9401	32	3.96262
cartpole-swingup	CC(pool)	L050	P	3.546	3.55189	3.56344	32	3.546
cartpole-swingup	CC(pool)	L075	P	3.32499	3.32378	3.41851	32	3.32499
cartpole-swingup	CC(pool)	L010	U	4.68007	4.67873	4.60563	32	4.68007
cartpole-swingup	CC(pool)	L025	U	4.66724	4.66798	4.74267	32	4.66724
cartpole-swingup	CC(pool)	L050	U	4.63155	4.63137	4.61632	32	4.63155
cartpole-swingup	CC(pool)	L075	U	4.59427	4.594	4.55035	32	4.59427
cartpole-swingup	CC(pool)	L100	U	4.41293	4.41293	4.41293	32	4.41293
walker-walk	ST	L000	P	0.537272	0.537272	0.537272	32	1.44439
walker-walk	ST	L010	P	0.506902	0.506516	0.504405	32	1.48155
walker-walk	ST	L025	P	0.463918	0.463729	0.462956	32	1.55817
walker-walk	ST	L050	P	0.43352	0.434481	0.432798	32	1.72465
walker-walk	ST	L075	P	0.314197	0.315603	0.316155	27	1.77145
walker-walk	ST	L010	U	2.2238	2.23162	2.31531	32	3.7208
walker-walk	ST	L025	U	2.11823	2.11765	2.12824	32	3.67793
walker-walk	ST	L050	U	2.16027	2.15876	2.16713	32	3.76477
walker-walk	ST	L075	U	1.91214	1.91166	1.91054	32	3.83306
walker-walk	ST	L100	U	1.58193	1.58193	1.58193	32	3.87683
walker-walk	mt30-317M	L000	P	1.03744	1.03744	1.03744	32	1.44439
walker-walk	mt30-317M	L010	P	0.975385	0.975021	0.970959	32	1.48155
walker-walk	mt30-317M	L025	P	0.995431	0.995038	0.99338	32	1.55817
walker-walk	mt30-317M	L050	P	1.05167	1.05024	1.04617	32	1.72465
walker-walk	mt30-317M	L075	P	1.07458	1.07774	1.07962	32	1.77145
walker-walk	mt30-317M	L010	U	3.37504	3.37748	3.50413	32	3.7208
walker-walk	mt30-317M	L025	U	3.36417	3.36274	3.37955	32	3.67793
walker-walk	mt30-317M	L050	U	3.48568	3.48867	3.50219	32	3.76477
walker-walk	mt30-317M	L075	U	3.50501	3.50492	3.50287	32	3.83306
walker-walk	mt30-317M	L100	U	3.49227	3.49227	3.49227	32	3.87683
walker-walk	CC(pool)	L000	P	1.44439	1.44439	1.44439	32	1.44439
walker-walk	CC(pool)	L010	P	1.48155	1.48034	1.47417	32	1.48155
walker-walk	CC(pool)	L025	P	1.55817	1.55779	1.5552	32	1.55817
walker-walk	CC(pool)	L050	P	1.72465	1.72476	1.71808	32	1.72465
walker-walk	CC(pool)	L075	P	1.77145	1.77318	1.77629	32	1.77145
walker-walk	CC(pool)	L010	U	3.7208	3.71906	3.85852	32	3.7208
walker-walk	CC(pool)	L025	U	3.67793	3.67997	3.69837	32	3.67793
walker-walk	CC(pool)	L050	U	3.76477	3.76282	3.77741	32	3.76477
walker-walk	CC(pool)	L075	U	3.83306	3.83247	3.83023	32	3.83306
walker-walk	CC(pool)	L100	U	3.87683	3.87683	3.87683	32	3.87683
cheetah-run	ST	L000	P	1.9473	1.9473	1.9473	31	4.47919
cheetah-run	ST	L010	P	1.97131	1.97031	1.96785	32	4.5482
cheetah-run	ST	L025	P	1.96375	1.96169	1.95793	31	4.63523
cheetah-run	ST	L050	P	2.24215	2.24393	2.22991	32	4.73235
cheetah-run	ST	L075	P	2.08073	2.08198	2.06376	32	4.7472
cheetah-run	ST	L010	U	3.71198	3.72286	3.76474	32	4.82645
cheetah-run	ST	L025	U	3.83426	3.83887	3.86095	32	4.83777
cheetah-run	ST	L050	U	4.22885	4.23026	4.2567	32	4.84928
cheetah-run	ST	L075	U	4.36083	4.36108	4.3738	32	4.85137
cheetah-run	ST	L100	U	4.28999	4.28999	4.28999	32	4.85099
cheetah-run	mt30-317M	L000	P	1.51805	1.51805	1.51805	32	4.47919
cheetah-run	mt30-317M	L010	P	1.5204	1.51929	1.51739	32	4.5482
cheetah-run	mt30-317M	L025	P	1.6152	1.61283	1.60974	32	4.63523
cheetah-run	mt30-317M	L050	P	1.87747	1.87841	1.86667	32	4.73235
cheetah-run	mt30-317M	L075	P	1.83747	1.83883	1.82274	32	4.7472
cheetah-run	mt30-317M	L010	U	3.66441	3.6735	3.71482	32	4.82645
cheetah-run	mt30-317M	L025	U	3.89564	3.90086	3.92329	32	4.83777
cheetah-run	mt30-317M	L050	U	4.37166	4.37139	4.39871	32	4.84928
cheetah-run	mt30-317M	L075	U	4.46962	4.46954	4.48257	32	4.85137
cheetah-run	mt30-317M	L100	U	4.48798	4.48798	4.48798	32	4.85099
cheetah-run	CC(pool)	L000	P	4.47919	4.47919	4.47919	32	4.47919
cheetah-run	CC(pool)	L010	P	4.5482	4.54784	4.54216	32	4.5482
cheetah-run	CC(pool)	L025	P	4.63523	4.63483	4.62595	32	4.63523
cheetah-run	CC(pool)	L050	P	4.73235	4.73194	4.70237	32	4.73235
cheetah-run	CC(pool)	L075	P	4.7472	4.74725	4.70571	32	4.7472
cheetah-run	CC(pool)	L010	U	4.82645	4.82481	4.87909	32	4.82645
cheetah-run	CC(pool)	L025	U	4.83777	4.8378	4.86562	32	4.83777
cheetah-run	CC(pool)	L050	U	4.84928	4.84934	4.87965	32	4.84928
cheetah-run	CC(pool)	L075	U	4.85137	4.85136	4.86551	32	4.85137
cheetah-run	CC(pool)	L100	U	4.85099	4.85099	4.85099	32	4.85099


==> anc/m-003.tsv <==
task	scorer	level	rho	rho reason	origins	specific status	specific G	G_origin
acrobot-swingup	ST	L000	0.572113	NA	16000	available	1.55498	1.55498
acrobot-swingup	ST	L010	0.451109	NA	14415	available	0.79631	0.796967
acrobot-swingup	ST	L025	0.191135	NA	11981	available	0.315198	0.314227
acrobot-swingup	ST	L050	0.120688	NA	8152	available	0.225759	0.224204
acrobot-swingup	ST	L075	0.108656	NA	3999	available	0.225801	0.225502
acrobot-swingup	ST	L010	0.492722	NA	1585	ineligible	NA	NA
acrobot-swingup	ST	L025	0.306543	NA	4019	available	0.819054	0.82658
acrobot-swingup	ST	L050	0.242223	NA	7848	available	0.693623	0.695151
acrobot-swingup	ST	L075	0.218338	NA	12001	available	0.683006	0.683188
acrobot-swingup	ST	L100	0.199158	NA	16000	available	0.538048	0.538048
acrobot-swingup	mt30-317M	L000	0.318965	NA	16000	available	1.13196	1.13196
acrobot-swingup	mt30-317M	L010	0.217941	NA	14415	available	0.47323	0.473866
acrobot-swingup	mt30-317M	L025	0.0700974	NA	11981	available	0.112544	0.11179
acrobot-swingup	mt30-317M	L050	0.027752	NA	8152	available	0.0617532	0.0614442
acrobot-swingup	mt30-317M	L075	0.0430179	NA	3999	available	0.0909002	0.0904535
acrobot-swingup	mt30-317M	L010	0.24879	NA	1585	ineligible	NA	NA
acrobot-swingup	mt30-317M	L025	0.12142	NA	4019	available	0.3368	0.341369
acrobot-swingup	mt30-317M	L050	0.0657192	NA	7848	available	0.238636	0.238389
acrobot-swingup	mt30-317M	L075	0.0971935	NA	12001	available	0.334622	0.334826
acrobot-swingup	mt30-317M	L100	0.120215	NA	16000	available	0.378888	0.378888
acrobot-swingup	CC(pool)	L000	1.0	NA	16000	available	2.46807	2.46807
acrobot-swingup	CC(pool)	L010	1.0	NA	14415	available	1.74374	1.74449
acrobot-swingup	CC(pool)	L025	1.0	NA	11981	available	1.59867	1.59883
acrobot-swingup	CC(pool)	L050	1.0	NA	8152	available	1.82687	1.81931
acrobot-swingup	CC(pool)	L075	1.0	NA	3999	available	1.97381	1.97352
acrobot-swingup	CC(pool)	L010	1.0	NA	1585	ineligible	NA	NA
acrobot-swingup	CC(pool)	L025	1.0	NA	4019	available	2.60995	2.61124
acrobot-swingup	CC(pool)	L050	1.0	NA	7848	available	2.82879	2.83595
acrobot-swingup	CC(pool)	L075	1.0	NA	12001	available	3.09101	3.09137
acrobot-swingup	CC(pool)	L100	1.0	NA	16000	available	3.14292	3.14292
pendulum-swingup	ST	L000	0.551531	NA	16000	available	2.44926	2.44926
pendulum-swingup	ST	L010	0.497907	NA	14451	available	1.85415	1.85615
pendulum-swingup	ST	L025	0.339815	NA	11967	available	0.984076	0.985031
pendulum-swingup	ST	L050	0.186643	NA	8019	available	0.608477	0.609646
pendulum-swingup	ST	L075	0.146443	NA	3970	available	0.470799	0.470768
pendulum-swingup	ST	L010	0.486218	NA	1549	ineligible	NA	NA
pendulum-swingup	ST	L025	0.300281	NA	4033	available	1.41316	1.40836
pendulum-swingup	ST	L050	0.151983	NA	7981	available	0.86838	0.866587
pendulum-swingup	ST	L075	0.111048	NA	12030	available	0.581986	0.581827
pendulum-swingup	ST	L100	0.172826	NA	16000	available	0.74931	0.74931
pendulum-swingup	mt30-317M	L000	0.54799	NA	16000	available	2.47188	2.47188
pendulum-swingup	mt30-317M	L010	0.458472	NA	14451	available	1.69406	1.69638
pendulum-swingup	mt30-317M	L025	0.205465	NA	11967	available	0.606044	0.606066
pendulum-swingup	mt30-317M	L050	0.197485	NA	8019	available	0.597114	0.596149
pendulum-swingup	mt30-317M	L075	0.23135	NA	3970	available	0.775208	0.770352
pendulum-swingup	mt30-317M	L010	0.385285	NA	1549	ineligible	NA	NA
pendulum-swingup	mt30-317M	L025	0.0282186	NA	4033	available	0.714886	0.714414
pendulum-swingup	mt30-317M	L050	0.0474491	NA	7981	available	0.688731	0.689517
pendulum-swingup	mt30-317M	L075	0.197125	NA	12030	available	1.02984	1.03244
pendulum-swingup	mt30-317M	L100	0.341407	NA	16000	available	1.65381	1.65381
pendulum-swingup	CC(pool)	L000	1.0	NA	16000	available	3.92431	3.92431
pendulum-swingup	CC(pool)	L010	1.0	NA	14451	available	3.5313	3.53272
pendulum-swingup	CC(pool)	L025	1.0	NA	11967	available	2.85777	2.85767
pendulum-swingup	CC(pool)	L050	1.0	NA	8019	available	2.85118	2.85135
pendulum-swingup	CC(pool)	L075	1.0	NA	3970	available	2.79902	2.79434
pendulum-swingup	CC(pool)	L010	1.0	NA	1549	ineligible	NA	NA
pendulum-swingup	CC(pool)	L025	1.0	NA	4033	available	4.54447	4.54554
pendulum-swingup	CC(pool)	L050	1.0	NA	7981	available	4.62693	4.62675
pendulum-swingup	CC(pool)	L075	1.0	NA	12030	available	4.65195	4.65219
pendulum-swingup	CC(pool)	L100	1.0	NA	16000	available	4.66561	4.66561
cartpole-balance	ST	L000	0.625006	NA	16000	available	3.5855	3.5855
cartpole-balance	ST	L010	0.593135	NA	14322	available	3.27585	3.27653
cartpole-balance	ST	L025	0.515867	NA	12004	available	2.6119	2.61354
cartpole-balance	ST	L050	0.0763669	NA	7964	available	0.349403	0.360493
cartpole-balance	ST	L075	-0.128808	NA	4019	available	0.015151	0.0152723
cartpole-balance	ST	L010	0.41838	NA	1678	ineligible	NA	NA
cartpole-balance	ST	L025	0.395132	NA	3996	available	2.5678	2.56549
cartpole-balance	ST	L050	0.0629668	NA	8036	available	0.492827	0.482216
cartpole-balance	ST	L075	-0.0993567	NA	11981	available	0.0403624	0.0400892
cartpole-balance	ST	L100	-0.114168	NA	16000	available	0.0174683	0.0174683
cartpole-balance	mt30-317M	L000	0.489479	NA	16000	available	2.76521	2.76521
cartpole-balance	mt30-317M	L010	0.482355	NA	14322	available	2.70633	2.7062
cartpole-balance	mt30-317M	L025	0.458193	NA	12004	available	2.41136	2.41246
cartpole-balance	mt30-317M	L050	0.211938	NA	7964	available	0.804343	0.814559
cartpole-balance	mt30-317M	L075	0.0723991	NA	4019	available	0.382193	0.378833
cartpole-balance	mt30-317M	L010	0.431779	NA	1678	ineligible	NA	NA
cartpole-balance	mt30-317M	L025	0.433565	NA	3996	available	2.29448	2.29385
cartpole-balance	mt30-317M	L050	0.279525	NA	8036	available	1.26555	1.25945
cartpole-balance	mt30-317M	L075	0.174484	NA	11981	available	0.857332	0.857911
cartpole-balance	mt30-317M	L100	0.185445	NA	16000	available	0.906478	0.906478
cartpole-balance	CC(pool)	L000	1.0	NA	16000	available	4.76384	4.76384
cartpole-balance	CC(pool)	L010	1.0	NA	14322	available	4.75269	4.75272
cartpole-balance	CC(pool)	L025	1.0	NA	12004	available	4.70905	4.70928
cartpole-balance	CC(pool)	L050	1.0	NA	7964	available	3.62739	3.63789
cartpole-balance	CC(pool)	L075	1.0	NA	4019	available	3.49158	3.47138
cartpole-balance	CC(pool)	L010	1.0	NA	1678	ineligible	NA	NA
cartpole-balance	CC(pool)	L025	1.0	NA	3996	available	4.80025	4.80016
cartpole-balance	CC(pool)	L050	1.0	NA	8036	available	4.30371	4.29782
cartpole-balance	CC(pool)	L075	1.0	NA	11981	available	4.26474	4.2672
cartpole-balance	CC(pool)	L100	1.0	NA	16000	available	4.38739	4.38739
cartpole-swingup	ST	L000	0.555183	NA	16000	available	3.35324	3.35324
cartpole-swingup	ST	L010	0.408532	NA	14425	available	1.9408	1.94213
cartpole-swingup	ST	L025	0.246165	NA	11936	available	0.979181	0.975113
cartpole-swingup	ST	L050	0.0479123	NA	8026	available	0.246091	0.252106
cartpole-swingup	ST	L075	-0.0992292	NA	4114	available	0.0382345	0.0387904
cartpole-swingup	ST	L010	0.309711	NA	1575	ineligible	NA	NA
cartpole-swingup	ST	L025	0.187445	NA	4064	available	1.08778	1.0972
cartpole-swingup	ST	L050	0.0454296	NA	7974	available	0.539339	0.533768
cartpole-swingup	ST	L075	-0.0405741	NA	11886	available	0.261714	0.261097
cartpole-swingup	ST	L100	-0.0422446	NA	16000	available	0.177086	0.177086
cartpole-swingup	mt30-317M	L000	0.4715	NA	16000	available	2.61904	2.61904
cartpole-swingup	mt30-317M	L010	0.375504	NA	14425	available	1.68658	1.6876
cartpole-swingup	mt30-317M	L025	0.268594	NA	11936	available	1.08934	1.0868
cartpole-swingup	mt30-317M	L050	0.158907	NA	8026	available	0.603103	0.609342
cartpole-swingup	mt30-317M	L075	0.113061	NA	4114	available	0.416812	0.415866
cartpole-swingup	mt30-317M	L010	0.400557	NA	1575	ineligible	NA	NA
cartpole-swingup	mt30-317M	L025	0.325349	NA	4064	available	1.54226	1.54933
cartpole-swingup	mt30-317M	L050	0.260272	NA	7974	available	1.24255	1.2373
cartpole-swingup	mt30-317M	L075	0.251924	NA	11886	available	1.17121	1.17186
cartpole-swingup	mt30-317M	L100	0.255282	NA	16000	available	1.1817	1.1817
cartpole-swingup	CC(pool)	L000	1.0	NA	16000	available	4.48654	4.48654
cartpole-swingup	CC(pool)	L010	1.0	NA	14425	available	4.20721	4.20789
cartpole-swingup	CC(pool)	L025	1.0	NA	11936	available	4.01077	4.00928
cartpole-swingup	CC(pool)	L050	1.0	NA	8026	available	3.54718	3.55292
cartpole-swingup	CC(pool)	L075	1.0	NA	4114	available	3.32245	3.32122
cartpole-swingup	CC(pool)	L010	1.0	NA	1575	ineligible	NA	NA
cartpole-swingup	CC(pool)	L025	1.0	NA	4064	available	4.68578	4.68683
cartpole-swingup	CC(pool)	L050	1.0	NA	7974	available	4.64454	4.64397
cartpole-swingup	CC(pool)	L075	1.0	NA	11886	available	4.58437	4.58414
cartpole-swingup	CC(pool)	L100	1.0	NA	16000	available	4.42749	4.42749
walker-walk	ST	L000	0.371973	NA	16000	available	0.564688	0.564688
walker-walk	ST	L010	0.342143	NA	14340	available	0.534063	0.533818
walker-walk	ST	L025	0.297733	NA	11980	available	0.467259	0.46713
walker-walk	ST	L050	0.251366	NA	7969	available	0.432243	0.4333
walker-walk	ST	L075	0.177367	NA	4007	available	0.346175	0.347447
walker-walk	ST	L010	0.597668	NA	1660	ineligible	NA	NA
walker-walk	ST	L025	0.575929	NA	4020	available	2.13491	2.13438
walker-walk	ST	L050	0.573812	NA	8031	available	2.13432	2.13177
walker-walk	ST	L075	0.498854	NA	11993	available	1.91007	1.90956
walker-walk	ST	L100	0.408047	NA	16000	available	1.59094	1.59094
walker-walk	mt30-317M	L000	0.718258	NA	16000	available	1.03174	1.03174
walker-walk	mt30-317M	L010	0.658353	NA	14340	available	0.977867	0.977524
walker-walk	mt30-317M	L025	0.638846	NA	11980	available	0.995822	0.995451
walker-walk	mt30-317M	L050	0.609787	NA	7969	available	1.03333	1.03159
walker-walk	mt30-317M	L075	0.606613	NA	4007	available	1.07803	1.08143
walker-walk	mt30-317M	L010	0.907075	NA	1660	ineligible	NA	NA
walker-walk	mt30-317M	L025	0.91469	NA	4020	available	3.36065	3.35947
walker-walk	mt30-317M	L050	0.92587	NA	8031	available	3.46623	3.46975
walker-walk	mt30-317M	L075	0.914416	NA	11993	available	3.51289	3.51281
walker-walk	mt30-317M	L100	0.900806	NA	16000	available	3.48582	3.48582
walker-walk	CC(pool)	L000	1.0	NA	16000	available	1.44598	1.44598
walker-walk	CC(pool)	L010	1.0	NA	14340	available	1.4828	1.48161
walker-walk	CC(pool)	L025	1.0	NA	11980	available	1.55907	1.55867
walker-walk	CC(pool)	L050	1.0	NA	7969	available	1.72521	1.72533
walker-walk	CC(pool)	L075	1.0	NA	4007	available	1.7709	1.77264
walker-walk	CC(pool)	L010	1.0	NA	1660	ineligible	NA	NA
walker-walk	CC(pool)	L025	1.0	NA	4020	available	3.67929	3.68112
walker-walk	CC(pool)	L050	1.0	NA	8031	available	3.76945	3.7676
walker-walk	CC(pool)	L075	1.0	NA	11993	available	3.83498	3.83439
walker-walk	CC(pool)	L100	1.0	NA	16000	available	3.87486	3.87486
cheetah-run	ST	L000	0.434743	NA	16000	available	2.05091	2.05091
cheetah-run	ST	L010	0.433427	NA	14382	available	2.03913	2.03806
cheetah-run	ST	L025	0.423657	NA	11977	available	2.00165	1.99933
cheetah-run	ST	L050	0.473792	NA	7950	available	2.26331	2.26579
cheetah-run	ST	L075	0.438307	NA	3965	available	2.11678	2.11802
cheetah-run	ST	L010	0.769091	NA	1618	ineligible	NA	NA
cheetah-run	ST	L025	0.792567	NA	4023	available	3.8987	3.90304
cheetah-run	ST	L050	0.872057	NA	8050	available	4.29992	4.30112
cheetah-run	ST	L075	0.898888	NA	12035	available	4.4445	4.44488
cheetah-run	ST	L100	0.884354	NA	16000	available	4.39268	4.39268
cheetah-run	mt30-317M	L000	0.338913	NA	16000	available	1.60845	1.60845
cheetah-run	mt30-317M	L010	0.334287	NA	14382	available	1.58382	1.58279
cheetah-run	mt30-317M	L025	0.34846	NA	11977	available	1.62885	1.6258
cheetah-run	mt30-317M	L050	0.396731	NA	7950	available	1.90054	1.90168
cheetah-run	mt30-317M	L075	0.387064	NA	3965	available	1.87457	1.87588
cheetah-run	mt30-317M	L010	0.759236	NA	1618	ineligible	NA	NA
cheetah-run	mt30-317M	L025	0.805255	NA	4023	available	3.92204	3.92687
cheetah-run	mt30-317M	L050	0.901507	NA	8050	available	4.37562	4.37544
cheetah-run	mt30-317M	L075	0.921312	NA	12035	available	4.47689	4.47685
cheetah-run	mt30-317M	L100	0.925168	NA	16000	available	4.50776	4.50776
cheetah-run	CC(pool)	L000	1.0	NA	16000	available	4.48018	4.48018
cheetah-run	CC(pool)	L010	1.0	NA	14382	available	4.54858	4.54824
cheetah-run	CC(pool)	L025	1.0	NA	11977	available	4.63572	4.63531
cheetah-run	CC(pool)	L050	1.0	NA	7950	available	4.73398	4.73355
cheetah-run	CC(pool)	L075	1.0	NA	3965	available	4.74614	4.74626
cheetah-run	CC(pool)	L010	1.0	NA	1618	ineligible	NA	NA
cheetah-run	CC(pool)	L025	1.0	NA	4023	available	4.83025	4.83021
cheetah-run	CC(pool)	L050	1.0	NA	8050	available	4.84942	4.84947
cheetah-run	CC(pool)	L075	1.0	NA	12035	available	4.85148	4.85148
cheetah-run	CC(pool)	L100	1.0	NA	16000	available	4.84879	4.84879


==> anc/m-004.tsv <==
task	scorer	level	H	C	G_ref	rho	rho reason	specific-primary
acrobot-swingup	ST	L000	1.55498	32	2.46807	0.630041	NA	"{""G"":0.13998, ""G_origin"":0.13998, ""H"":0.13998, ""C"":0, ""G_ref"":-0.00522758, ""rho"":0.0579283}"
acrobot-swingup	ST	L010	0.797797	32	1.74374	0.456668	NA	"{""G"":0.0106379, ""G_origin"":0.0106418, ""H"":0.0106529, ""C"":0, ""G_ref"":0.00209426, ""rho"":0.00555882}"
acrobot-swingup	ST	L025	0.31373	32	1.59867	0.197163	NA	"{""G"":0.010337, ""G_origin"":0.0102756, ""H"":0.0102594, ""C"":0, ""G_ref"":0.00365976, ""rho"":0.00602844}"
acrobot-swingup	ST	L050	0.228464	29	1.82687	0.123577	NA	"{""G"":0.00444255, ""G_origin"":0.00450031, ""H"":0.00458582, ""C"":0, ""G_ref"":-0.0069221, ""rho"":0.00288907}"
acrobot-swingup	ST	L075	0.225445	28	1.97381	0.114399	NA	"{""G"":0.00142601, ""G_origin"":0.00144368, ""H"":0.00144332, ""C"":2, ""G_ref"":-0.0911934, ""rho"":0.00574258}"
acrobot-swingup	ST	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
acrobot-swingup	ST	L025	0.830506	32	2.60995	0.31382	NA	"{""G"":0.0210473, ""G_origin"":0.0205037, ""H"":0.0206011, ""C"":0, ""G_ref"":0.00669578, ""rho"":0.00727783}"
acrobot-swingup	ST	L050	0.681943	32	2.82879	0.245201	NA	"{""G"":0.00708949, ""G_origin"":0.00677837, ""H"":0.00664959, ""C"":0, ""G_ref"":-0.00550549, ""rho"":0.00297761}"
acrobot-swingup	ST	L075	0.683245	32	3.09101	0.220966	NA	"{""G"":0.00849788, ""G_origin"":0.00841448, ""H"":0.00841518, ""C"":0, ""G_ref"":0.0017166, ""rho"":0.00262797}"
acrobot-swingup	ST	L100	0.538048	31	3.14292	0.171194	NA	"{""G"":-0.102202, ""G_origin"":-0.102202, ""H"":-0.102202, ""C"":-1, ""G_ref"":-0.0718681, ""rho"":-0.027964}"
acrobot-swingup	mt30-317M	L000	1.13196	31	2.46807	0.458642	NA	"{""G"":0.343064, ""G_origin"":0.343064, ""H"":0.343064, ""C"":-1, ""G_ref"":-0.00522758, ""rho"":0.139677}"
acrobot-swingup	mt30-317M	L010	0.47436	30	1.74374	0.271388	NA	"{""G"":0.0936534, ""G_origin"":0.0938364, ""H"":0.0939341, ""C"":-2, ""G_ref"":0.00209426, ""rho"":0.0534466}"
acrobot-swingup	mt30-317M	L025	0.111613	29	1.59867	0.0703988	NA	"{""G"":0.000738294, ""G_origin"":0.000651816, ""H"":0.000650784, ""C"":0, ""G_ref"":0.00365976, ""rho"":0.000301348}"
acrobot-swingup	mt30-317M	L050	0.0626116	28	1.82687	0.0338027	NA	"{""G"":0.0108617, ""G_origin"":0.0109912, ""H"":0.0112, ""C"":5, ""G_ref"":-0.0069221, ""rho"":0.00605067}"
acrobot-swingup	mt30-317M	L075	0.0904309	22	1.97381	0.0460532	NA	"{""G"":0.00206827, ""G_origin"":0.00216497, ""H"":0.00216443, ""C"":-1, ""G_ref"":-0.0911934, ""rho"":0.00303536}"
acrobot-swingup	mt30-317M	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
acrobot-swingup	mt30-317M	L025	0.342991	32	2.60995	0.129045	NA	"{""G"":0.0207128, ""G_origin"":0.0193398, ""H"":0.0194316, ""C"":2, ""G_ref"":0.00669578, ""rho"":0.00762462}"
acrobot-swingup	mt30-317M	L050	0.233859	32	2.82879	0.0843596	NA	"{""G"":0.0523678, ""G_origin"":0.05252, ""H"":0.0515222, ""C"":2, ""G_ref"":-0.00550549, ""rho"":0.0186403}"
acrobot-swingup	mt30-317M	L075	0.334854	32	3.09101	0.108257	NA	"{""G"":0.0343634, ""G_origin"":0.0343259, ""H"":0.0343288, ""C"":1, ""G_ref"":0.0017166, ""rho"":0.0110632}"
acrobot-swingup	mt30-317M	L100	0.378888	32	3.14292	0.120553	NA	"{""G"":-0.00757717, ""G_origin"":-0.00757717, ""H"":-0.00757717, ""C"":0, ""G_ref"":-0.0718681, ""rho"":0.000338047}"
acrobot-swingup	CC(pool)	L000	2.46807	32	2.46807	1.0	NA	"{""G"":-0.00522758, ""G_origin"":-0.00522758, ""H"":-0.00522758, ""C"":0, ""G_ref"":-0.00522758, ""rho"":0.0}"
acrobot-swingup	CC(pool)	L010	1.74631	32	1.74374	1.0	NA	"{""G"":0.00209426, ""G_origin"":0.0021001, ""H"":0.00210229, ""C"":0, ""G_ref"":0.00209426, ""rho"":0.0}"
acrobot-swingup	CC(pool)	L025	1.5963	32	1.59867	1.0	NA	"{""G"":0.00365976, ""G_origin"":0.00367733, ""H"":0.0036715, ""C"":0, ""G_ref"":0.00365976, ""rho"":0.0}"
acrobot-swingup	CC(pool)	L050	1.85388	32	1.82687	1.0	NA	"{""G"":-0.0069221, ""G_origin"":-0.00747558, ""H"":-0.00761761, ""C"":0, ""G_ref"":-0.0069221, ""rho"":0.0}"
acrobot-swingup	CC(pool)	L075	1.97303	31	1.97381	1.0	NA	"{""G"":-0.0911934, ""G_origin"":-0.0913424, ""H"":-0.0913196, ""C"":-1, ""G_ref"":-0.0911934, ""rho"":0.0}"
acrobot-swingup	CC(pool)	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
acrobot-swingup	CC(pool)	L025	2.62365	32	2.60995	1.0	NA	"{""G"":0.00669578, ""G_origin"":0.00608056, ""H"":0.00610944, ""C"":0, ""G_ref"":0.00669578, ""rho"":0.0}"
acrobot-swingup	CC(pool)	L050	2.78207	32	2.82879	1.0	NA	"{""G"":-0.00550549, ""G_origin"":-0.00510545, ""H"":-0.00500845, ""C"":0, ""G_ref"":-0.00550549, ""rho"":0.0}"
acrobot-swingup	CC(pool)	L075	3.09163	32	3.09101	1.0	NA	"{""G"":0.0017166, ""G_origin"":0.00173087, ""H"":0.00173101, ""C"":0, ""G_ref"":0.0017166, ""rho"":0.0}"
acrobot-swingup	CC(pool)	L100	3.14292	32	3.14292	1.0	NA	"{""G"":-0.0718681, ""G_origin"":-0.0718681, ""H"":-0.0718681, ""C"":0, ""G_ref"":-0.0718681, ""rho"":0.0}"
pendulum-swingup	ST	L000	2.44926	32	3.92431	0.624125	NA	"{""G"":0.284882, ""G_origin"":0.284882, ""H"":0.284882, ""C"":0, ""G_ref"":0.0, ""rho"":0.0725942}"
pendulum-swingup	ST	L010	1.86272	32	3.5313	0.525061	NA	"{""G"":0.0952326, ""G_origin"":0.0954448, ""H"":0.0957828, ""C"":0, ""G_ref"":-0.00131799, ""rho"":0.027154}"
pendulum-swingup	ST	L025	0.982322	32	2.85777	0.34435	NA	"{""G"":0.0136902, ""G_origin"":0.013753, ""H"":0.0137152, ""C"":0, ""G_ref"":0.00214265, ""rho"":0.00453574}"
pendulum-swingup	ST	L050	0.611094	32	2.85118	0.213412	NA	"{""G"":0.0763246, ""G_origin"":0.076485, ""H"":0.0766667, ""C"":0, ""G_ref"":0.0, ""rho"":0.0267695}"
pendulum-swingup	ST	L075	0.467237	32	2.79902	0.168201	NA	"{""G"":0.0609011, ""G_origin"":0.0608576, ""H"":0.0604012, ""C"":0, ""G_ref"":0.0, ""rho"":0.021758}"
pendulum-swingup	ST	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
pendulum-swingup	ST	L025	1.41998	32	4.54447	0.310962	NA	"{""G"":0.0489063, ""G_origin"":0.0486218, ""H"":0.0490229, ""C"":0, ""G_ref"":0.0012114, ""rho"":0.0106817}"
pendulum-swingup	ST	L050	0.864528	32	4.62693	0.18768	NA	"{""G"":0.165166, ""G_origin"":0.165257, ""H"":0.164865, ""C"":0, ""G_ref"":0.0, ""rho"":0.0356968}"
pendulum-swingup	ST	L075	0.583281	32	4.65195	0.125106	NA	"{""G"":0.0653967, ""G_origin"":0.0648065, ""H"":0.0649685, ""C"":0, ""G_ref"":0.0, ""rho"":0.0140579}"
pendulum-swingup	ST	L100	0.74931	32	4.66561	0.160603	NA	"{""G"":-0.0570295, ""G_origin"":-0.0570295, ""H"":-0.0570295, ""C"":0, ""G_ref"":0.0, ""rho"":-0.0122234}"
pendulum-swingup	mt30-317M	L000	2.47188	32	3.92431	0.629889	NA	"{""G"":0.321396, ""G_origin"":0.321396, ""H"":0.321396, ""C"":0, ""G_ref"":0.0, ""rho"":0.0818988}"
pendulum-swingup	mt30-317M	L010	1.70239	32	3.5313	0.479727	NA	"{""G"":0.074454, ""G_origin"":0.0747151, ""H"":0.0749797, ""C"":0, ""G_ref"":-0.00131799, ""rho"":0.0212551}"
pendulum-swingup	mt30-317M	L025	0.6044	32	2.85777	0.212069	NA	"{""G"":0.0193109, ""G_origin"":0.0193757, ""H"":0.0193224, ""C"":0, ""G_ref"":0.00214265, ""rho"":0.00660326}"
pendulum-swingup	mt30-317M	L050	0.597565	32	2.85118	0.209427	NA	"{""G"":0.0340492, ""G_origin"":0.0336568, ""H"":0.0337367, ""C"":0, ""G_ref"":0.0, ""rho"":0.0119421}"
pendulum-swingup	mt30-317M	L075	0.764574	32	2.79902	0.276957	NA	"{""G"":0.127655, ""G_origin"":0.125581, ""H"":0.124639, ""C"":0, ""G_ref"":0.0, ""rho"":0.0456069}"
pendulum-swingup	mt30-317M	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
pendulum-swingup	mt30-317M	L025	0.720308	32	4.54447	0.157309	NA	"{""G"":0.586682, ""G_origin"":0.585552, ""H"":0.590383, ""C"":15, ""G_ref"":0.0012114, ""rho"":0.12909}"
pendulum-swingup	mt30-317M	L050	0.68788	32	4.62693	0.148853	NA	"{""G"":0.469187, ""G_origin"":0.467776, ""H"":0.466665, ""C"":6, ""G_ref"":0.0, ""rho"":0.101404}"
pendulum-swingup	mt30-317M	L075	1.03502	32	4.65195	0.221379	NA	"{""G"":0.11283, ""G_origin"":0.111349, ""H"":0.111628, ""C"":0, ""G_ref"":0.0, ""rho"":0.0242543}"
pendulum-swingup	mt30-317M	L100	1.65381	32	4.66561	0.354468	NA	"{""G"":0.0609365, ""G_origin"":0.0609365, ""H"":0.0609365, ""C"":0, ""G_ref"":0.0, ""rho"":0.0130608}"
pendulum-swingup	CC(pool)	L000	3.92431	32	3.92431	1.0	NA	"{""G"":0.0, ""G_origin"":0.0, ""H"":0.0, ""C"":0, ""G_ref"":0.0, ""rho"":0.0}"
pendulum-swingup	CC(pool)	L010	3.54523	32	3.5313	1.0	NA	"{""G"":-0.00131799, ""G_origin"":-0.00131921, ""H"":-0.00132388, ""C"":0, ""G_ref"":-0.00131799, ""rho"":0.0}"
pendulum-swingup	CC(pool)	L025	2.84981	32	2.85777	1.0	NA	"{""G"":0.00214265, ""G_origin"":0.00218271, ""H"":0.0021767, ""C"":0, ""G_ref"":0.00214265, ""rho"":0.0}"
pendulum-swingup	CC(pool)	L050	2.85812	32	2.85118	1.0	NA	"{""G"":0.0, ""G_origin"":0.0, ""H"":0.0, ""C"":0, ""G_ref"":0.0, ""rho"":0.0}"
pendulum-swingup	CC(pool)	L075	2.77338	32	2.79902	1.0	NA	"{""G"":0.0, ""G_origin"":0.0, ""H"":0.0, ""C"":0, ""G_ref"":0.0, ""rho"":0.0}"
pendulum-swingup	CC(pool)	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
pendulum-swingup	CC(pool)	L025	4.58304	32	4.54447	1.0	NA	"{""G"":0.0012114, ""G_origin"":0.00113395, ""H"":0.00114331, ""C"":0, ""G_ref"":0.0012114, ""rho"":0.0}"
pendulum-swingup	CC(pool)	L050	4.61576	32	4.62693	1.0	NA	"{""G"":0.0, ""G_origin"":0.0, ""H"":0.0, ""C"":0, ""G_ref"":0.0, ""rho"":0.0}"
pendulum-swingup	CC(pool)	L075	4.66382	32	4.65195	1.0	NA	"{""G"":0.0, ""G_origin"":0.0, ""H"":0.0, ""C"":0, ""G_ref"":0.0, ""rho"":0.0}"
pendulum-swingup	CC(pool)	L100	4.66561	32	4.66561	1.0	NA	"{""G"":0.0, ""G_origin"":0.0, ""H"":0.0, ""C"":0, ""G_ref"":0.0, ""rho"":0.0}"
cartpole-balance	ST	L000	3.5855	32	4.76384	0.75265	NA	"{""G"":0.653744, ""G_origin"":0.653744, ""H"":0.653744, ""C"":0, ""G_ref"":0.0730716, ""rho"":0.127644}"
cartpole-balance	ST	L010	3.25879	32	4.75269	0.689262	NA	"{""G"":0.499222, ""G_origin"":0.499487, ""H"":0.496782, ""C"":0, ""G_ref"":0.0714104, ""rho"":0.0961278}"
cartpole-balance	ST	L025	2.61441	32	4.70905	0.554656	NA	"{""G"":0.219068, ""G_origin"":0.219462, ""H"":0.219535, ""C"":0, ""G_ref"":0.0705824, ""rho"":0.0387884}"
cartpole-balance	ST	L050	0.358871	20	3.62739	0.0963237	NA	"{""G"":0.0726229, ""G_origin"":0.0715803, ""H"":0.0712582, ""C"":4, ""G_ref"":0.00303642, ""rho"":0.0199568}"
cartpole-balance	ST	L075	0.0153449	9	3.49158	0.00433931	NA	"{""G"":0.464685, ""G_origin"":0.463786, ""H"":0.465989, ""C"":9, ""G_ref"":0.00162139, ""rho"":0.133147}"
cartpole-balance	ST	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
cartpole-balance	ST	L025	2.56292	32	4.80025	0.534931	NA	"{""G"":0.685409, ""G_origin"":0.68557, ""H"":0.684885, ""C"":0, ""G_ref"":0.0362934, ""rho"":0.139799}"
cartpole-balance	ST	L050	0.484386	21	4.30371	0.114512	NA	"{""G"":0.221665, ""G_origin"":0.221777, ""H"":0.222775, ""C"":2, ""G_ref"":-0.00271404, ""rho"":0.0515454}"
cartpole-balance	ST	L075	0.0400258	25	4.26474	0.00946421	NA	"{""G"":0.464179, ""G_origin"":0.464699, ""H"":0.463964, ""C"":25, ""G_ref"":-0.000872949, ""rho"":0.108821}"
cartpole-balance	ST	L100	0.0174683	25	4.38739	0.00398149	NA	"{""G"":0.519527, ""G_origin"":0.519527, ""H"":0.519527, ""C"":25, ""G_ref"":-0.0101465, ""rho"":0.11815}"
cartpole-balance	mt30-317M	L000	2.76521	32	4.76384	0.580459	NA	"{""G"":0.469181, ""G_origin"":0.469181, ""H"":0.469181, ""C"":0, ""G_ref"":0.0730716, ""rho"":0.0909801}"
cartpole-balance	mt30-317M	L010	2.69154	32	4.75269	0.56943	NA	"{""G"":0.448285, ""G_origin"":0.448139, ""H"":0.445712, ""C"":0, ""G_ref"":0.0714104, ""rho"":0.0870749}"
cartpole-balance	mt30-317M	L025	2.41326	32	4.70905	0.51207	NA	"{""G"":0.286049, ""G_origin"":0.286605, ""H"":0.2867, ""C"":0, ""G_ref"":0.0705824, ""rho"":0.0538769}"
cartpole-balance	mt30-317M	L050	0.810894	28	3.62739	0.221742	NA	"{""G"":0.0362056, ""G_origin"":0.0356914, ""H"":0.0355308, ""C"":2, ""G_ref"":0.00303642, ""rho"":0.00980376}"
cartpole-balance	mt30-317M	L075	0.380632	32	3.49158	0.109461	NA	"{""G"":0.129523, ""G_origin"":0.133556, ""H"":0.134191, ""C"":8, ""G_ref"":0.00162139, ""rho"":0.0370622}"
cartpole-balance	mt30-317M	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
cartpole-balance	mt30-317M	L025	2.29156	32	4.80025	0.477991	NA	"{""G"":0.228992, ""G_origin"":0.229054, ""H"":0.228825, ""C"":0, ""G_ref"":0.0362934, ""rho"":0.0444262}"
cartpole-balance	mt30-317M	L050	1.26512	32	4.30371	0.294059	NA	"{""G"":0.0617922, ""G_origin"":0.061824, ""H"":0.0621022, ""C"":0, ""G_ref"":-0.00271404, ""rho"":0.0145342}"
cartpole-balance	mt30-317M	L075	0.856552	32	4.26474	0.201028	NA	"{""G"":0.113053, ""G_origin"":0.112441, ""H"":0.112263, ""C"":0, ""G_ref"":-0.000872949, ""rho"":0.0265445}"
cartpole-balance	mt30-317M	L100	0.906478	32	4.38739	0.20661	NA	"{""G"":0.0909764, ""G_origin"":0.0909764, ""H"":0.0909764, ""C"":0, ""G_ref"":-0.0101465, ""rho"":0.0211648}"
cartpole-balance	CC(pool)	L000	4.76384	32	4.76384	1.0	NA	"{""G"":0.0730716, ""G_origin"":0.0730716, ""H"":0.0730716, ""C"":0, ""G_ref"":0.0730716, ""rho"":0.0}"
cartpole-balance	CC(pool)	L010	4.72697	32	4.75269	1.0	NA	"{""G"":0.0714104, ""G_origin"":0.0714183, ""H"":0.0710315, ""C"":0, ""G_ref"":0.0714104, ""rho"":0.0}"
cartpole-balance	CC(pool)	L025	4.71085	32	4.70905	1.0	NA	"{""G"":0.0705824, ""G_origin"":0.0706191, ""H"":0.0706427, ""C"":0, ""G_ref"":0.0705824, ""rho"":0.0}"
cartpole-balance	CC(pool)	L050	3.62152	32	3.62739	1.0	NA	"{""G"":0.00303642, ""G_origin"":0.00304525, ""H"":0.00303155, ""C"":0, ""G_ref"":0.00303642, ""rho"":0.0}"
cartpole-balance	CC(pool)	L075	3.48787	32	3.49158	1.0	NA	"{""G"":0.00162139, ""G_origin"":0.00169144, ""H"":0.00169947, ""C"":0, ""G_ref"":0.00162139, ""rho"":0.0}"
cartpole-balance	CC(pool)	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
cartpole-balance	CC(pool)	L025	4.79536	32	4.80025	1.0	NA	"{""G"":0.0362934, ""G_origin"":0.0363025, ""H"":0.0362661, ""C"":0, ""G_ref"":0.0362934, ""rho"":0.0}"
cartpole-balance	CC(pool)	L050	4.31716	32	4.30371	1.0	NA	"{""G"":-0.00271404, ""G_origin"":-0.00278541, ""H"":-0.00279795, ""C"":0, ""G_ref"":-0.00271404, ""rho"":0.0}"
cartpole-balance	CC(pool)	L075	4.26044	32	4.26474	1.0	NA	"{""G"":-0.000872949, ""G_origin"":-0.000878985, ""H"":-0.000877593, ""C"":0, ""G_ref"":-0.000872949, ""rho"":0.0}"
cartpole-balance	CC(pool)	L100	4.38739	32	4.38739	1.0	NA	"{""G"":-0.0101465, ""G_origin"":-0.0101465, ""H"":-0.0101465, ""C"":0, ""G_ref"":-0.0101465, ""rho"":0.0}"
cartpole-swingup	ST	L000	3.35324	31	4.48654	0.747398	NA	"{""G"":0.898645, ""G_origin"":0.898645, ""H"":0.898645, ""C"":-1, ""G_ref"":0.0653146, ""rho"":0.192216}"
cartpole-swingup	ST	L010	1.9455	28	4.20721	0.461303	NA	"{""G"":0.235261, ""G_origin"":0.235613, ""H"":0.236022, ""C"":-1, ""G_ref"":0.0324137, ""rho"":0.052771}"
cartpole-swingup	ST	L025	0.969913	23	4.01077	0.244138	NA	"{""G"":0.00372354, ""G_origin"":0.00309592, ""H"":0.00307941, ""C"":-3, ""G_ref"":0.0481457, ""rho"":-0.0020266}"
cartpole-swingup	ST	L050	0.252925	25	3.54718	0.0693763	NA	"{""G"":0.0761937, ""G_origin"":0.0715845, ""H"":0.0718171, ""C"":13, ""G_ref"":0.00118491, ""rho"":0.0214641}"
cartpole-swingup	ST	L075	0.0398959	21	3.32245	0.0115079	NA	"{""G"":0.368171, ""G_origin"":0.366988, ""H"":0.377447, ""C"":21, ""G_ref"":-0.00254634, ""rho"":0.110737}"
cartpole-swingup	ST	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
cartpole-swingup	ST	L025	1.11475	30	4.68578	0.232144	NA	"{""G"":0.212926, ""G_origin"":0.212102, ""H"":0.215496, ""C"":3, ""G_ref"":0.0185445, ""rho"":0.044699}"
cartpole-swingup	ST	L050	0.532034	32	4.64454	0.116123	NA	"{""G"":0.32893, ""G_origin"":0.333191, ""H"":0.332108, ""C"":19, ""G_ref"":0.0129961, ""rho"":0.0706936}"
cartpole-swingup	ST	L075	0.258616	32	4.58437	0.0570883	NA	"{""G"":0.448123, ""G_origin"":0.448003, ""H"":0.443747, ""C"":31, ""G_ref"":-0.00989429, ""rho"":0.0976624}"
cartpole-swingup	ST	L100	0.177086	32	4.42749	0.0399969	NA	"{""G"":0.363508, ""G_origin"":0.363508, ""H"":0.363508, ""C"":32, ""G_ref"":0.0145607, ""rho"":0.0822415}"
cartpole-swingup	mt30-317M	L000	2.61904	31	4.48654	0.583755	NA	"{""G"":0.534433, ""G_origin"":0.534433, ""H"":0.534433, ""C"":-1, ""G_ref"":0.0653146, ""rho"":0.112255}"
cartpole-swingup	mt30-317M	L010	1.69053	29	4.20721	0.400878	NA	"{""G"":0.118924, ""G_origin"":0.119201, ""H"":0.119408, ""C"":-3, ""G_ref"":0.0324137, ""rho"":0.0253736}"
cartpole-swingup	mt30-317M	L025	1.081	32	4.01077	0.271603	NA	"{""G"":0.0250012, ""G_origin"":0.0249615, ""H"":0.0248284, ""C"":0, ""G_ref"":0.0481457, ""rho"":0.00300929}"
cartpole-swingup	mt30-317M	L050	0.611323	32	3.54718	0.170023	NA	"{""G"":0.0396184, ""G_origin"":0.0388849, ""H"":0.0390112, ""C"":0, ""G_ref"":0.00118491, ""rho"":0.0111159}"
cartpole-swingup	mt30-317M	L075	0.427718	32	3.32245	0.125453	NA	"{""G"":0.0408833, ""G_origin"":0.0407047, ""H"":0.0418648, ""C"":0, ""G_ref"":-0.00254634, ""rho"":0.0123918}"
cartpole-swingup	mt30-317M	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
cartpole-swingup	mt30-317M	L025	1.57412	32	4.68578	0.329137	NA	"{""G"":0.0237808, ""G_origin"":0.0230127, ""H"":0.0233809, ""C"":0, ""G_ref"":0.0185445, ""rho"":0.0037875}"
cartpole-swingup	mt30-317M	L050	1.23328	32	4.64454	0.26753	NA	"{""G"":0.0370906, ""G_origin"":0.0377355, ""H"":0.0376128, ""C"":0, ""G_ref"":0.0129961, ""rho"":0.00725757}"
cartpole-swingup	mt30-317M	L075	1.16073	32	4.58437	0.255479	NA	"{""G"":0.0138042, ""G_origin"":0.0136548, ""H"":0.0135251, ""C"":0, ""G_ref"":-0.00989429, ""rho"":0.00355485}"
cartpole-swingup	mt30-317M	L100	1.1817	32	4.42749	0.266901	NA	"{""G"":0.0551607, ""G_origin"":0.0551607, ""H"":0.0551607, ""C"":0, ""G_ref"":0.0145607, ""rho"":0.0116191}"
cartpole-swingup	CC(pool)	L000	4.48654	32	4.48654	1.0	NA	"{""G"":0.0653146, ""G_origin"":0.0653146, ""H"":0.0653146, ""C"":0, ""G_ref"":0.0653146, ""rho"":0.0}"
cartpole-swingup	CC(pool)	L010	4.21519	32	4.20721	1.0	NA	"{""G"":0.0324137, ""G_origin"":0.0324991, ""H"":0.0325555, ""C"":0, ""G_ref"":0.0324137, ""rho"":0.0}"
cartpole-swingup	CC(pool)	L025	3.9879	32	4.01077	1.0	NA	"{""G"":0.0481457, ""G_origin"":0.0480578, ""H"":0.0478015, ""C"":0, ""G_ref"":0.0481457, ""rho"":0.0}"
cartpole-swingup	CC(pool)	L050	3.56446	32	3.54718	1.0	NA	"{""G"":0.00118491, ""G_origin"":0.00102452, ""H"":0.00102785, ""C"":0, ""G_ref"":0.00118491, ""rho"":0.0}"
cartpole-swingup	CC(pool)	L075	3.41587	32	3.32245	1.0	NA	"{""G"":-0.00254634, ""G_origin"":-0.00256765, ""H"":-0.00264083, ""C"":0, ""G_ref"":-0.00254634, ""rho"":0.0}"
cartpole-swingup	CC(pool)	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
cartpole-swingup	CC(pool)	L025	4.76182	32	4.68578	1.0	NA	"{""G"":0.0185445, ""G_origin"":0.0188495, ""H"":0.0191511, ""C"":0, ""G_ref"":0.0185445, ""rho"":0.0}"
cartpole-swingup	CC(pool)	L050	4.62888	32	4.64454	1.0	NA	"{""G"":0.0129961, ""G_origin"":0.0126046, ""H"":0.0125636, ""C"":0, ""G_ref"":0.0129961, ""rho"":0.0}"
cartpole-swingup	CC(pool)	L075	4.54059	32	4.58437	1.0	NA	"{""G"":-0.00989429, ""G_origin"":-0.00985565, ""H"":-0.00976202, ""C"":0, ""G_ref"":-0.00989429, ""rho"":0.0}"
cartpole-swingup	CC(pool)	L100	4.42749	32	4.42749	1.0	NA	"{""G"":0.0145607, ""G_origin"":0.0145607, ""H"":0.0145607, ""C"":0, ""G_ref"":0.0145607, ""rho"":0.0}"
walker-walk	ST	L000	0.564688	32	1.44598	0.390522	NA	"{""G"":0.0274162, ""G_origin"":0.0274162, ""H"":0.0274162, ""C"":0, ""G_ref"":0.00159727, ""rho"":0.0185494}"
walker-walk	ST	L010	0.531593	32	1.4828	0.360172	NA	"{""G"":0.0271608, ""G_origin"":0.0273019, ""H"":0.0271881, ""C"":0, ""G_ref"":0.00124869, ""rho"":0.0180291}"
walker-walk	ST	L025	0.466352	32	1.55907	0.299703	NA	"{""G"":0.00334081, ""G_origin"":0.00340135, ""H"":0.00339568, ""C"":0, ""G_ref"":0.000903442, ""rho"":0.00197029}"
walker-walk	ST	L050	0.431621	32	1.72521	0.250545	NA	"{""G"":-0.00127673, ""G_origin"":-0.00118111, ""H"":-0.00117653, ""C"":0, ""G_ref"":0.000555916, ""rho"":-0.000821044}"
walker-walk	ST	L075	0.348055	29	1.7709	0.195479	NA	"{""G"":0.0319777, ""G_origin"":0.0318436, ""H"":0.0318993, ""C"":2, ""G_ref"":-0.000547642, ""rho"":0.0181121}"
walker-walk	ST	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
walker-walk	ST	L025	2.14505	32	3.67929	0.580251	NA	"{""G"":0.0166794, ""G_origin"":0.016731, ""H"":0.0168147, ""C"":0, ""G_ref"":0.00135541, ""rho"":0.00432116}"
walker-walk	ST	L050	2.14003	32	3.76945	0.566215	NA	"{""G"":-0.0259462, ""G_origin"":-0.0269938, ""H"":-0.0270984, ""C"":0, ""G_ref"":0.00468976, ""rho"":-0.00759717}"
walker-walk	ST	L075	1.90845	32	3.83498	0.498065	NA	"{""G"":-0.00207041, ""G_origin"":-0.00209765, ""H"":-0.00209643, ""C"":0, ""G_ref"":0.0019202, ""rho"":-0.000789654}"
walker-walk	ST	L100	1.59094	32	3.87486	0.41058	NA	"{""G"":0.00901518, ""G_origin"":0.00901518, ""H"":0.00901518, ""C"":0, ""G_ref"":-0.00196467, ""rho"":0.00253347}"
walker-walk	mt30-317M	L000	1.03174	32	1.44598	0.713519	NA	"{""G"":-0.00570572, ""G_origin"":-0.00570572, ""H"":-0.00570572, ""C"":0, ""G_ref"":0.00159727, ""rho"":-0.00473932}"
walker-walk	mt30-317M	L010	0.973451	32	1.4828	0.659473	NA	"{""G"":0.0024823, ""G_origin"":0.00250316, ""H"":0.00249273, ""C"":0, ""G_ref"":0.00124869, ""rho"":0.00111965}"
walker-walk	mt30-317M	L025	0.993791	32	1.55907	0.638727	NA	"{""G"":0.00039181, ""G_origin"":0.000412454, ""H"":0.000411766, ""C"":0, ""G_ref"":0.000903442, ""rho"":-0.000118885}"
walker-walk	mt30-317M	L050	1.02759	32	1.72521	0.598956	NA	"{""G"":-0.0183455, ""G_origin"":-0.0186493, ""H"":-0.0185771, ""C"":0, ""G_ref"":0.000555916, ""rho"":-0.0108303}"
walker-walk	mt30-317M	L075	1.08332	32	1.7709	0.608743	NA	"{""G"":0.00344129, ""G_origin"":0.00368921, ""H"":0.00369567, ""C"":0, ""G_ref"":-0.000547642, ""rho"":0.00213083}"
walker-walk	mt30-317M	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
walker-walk	mt30-317M	L025	3.37627	32	3.67929	0.913395	NA	"{""G"":-0.00352216, ""G_origin"":-0.00326654, ""H"":-0.00328287, ""C"":0, ""G_ref"":0.00135541, ""rho"":-0.00129426}"
walker-walk	mt30-317M	L050	3.48319	32	3.76945	0.919558	NA	"{""G"":-0.0194511, ""G_origin"":-0.0189193, ""H"":-0.0189926, ""C"":0, ""G_ref"":0.00468976, ""rho"":-0.00631211}"
walker-walk	mt30-317M	L075	3.51076	32	3.83498	0.916011	NA	"{""G"":0.00787408, ""G_origin"":0.00789383, ""H"":0.00788922, ""C"":0, ""G_ref"":0.0019202, ""rho"":0.00159537}"
walker-walk	mt30-317M	L100	3.48582	32	3.87486	0.899598	NA	"{""G"":-0.0064479, ""G_origin"":-0.0064479, ""H"":-0.0064479, ""C"":0, ""G_ref"":-0.00196467, ""rho"":-0.0012073}"
walker-walk	CC(pool)	L000	1.44598	32	1.44598	1.0	NA	"{""G"":0.00159727, ""G_origin"":0.00159727, ""H"":0.00159727, ""C"":0, ""G_ref"":0.00159727, ""rho"":0.0}"
walker-walk	CC(pool)	L010	1.47543	32	1.4828	1.0	NA	"{""G"":0.00124869, ""G_origin"":0.00126658, ""H"":0.0012613, ""C"":0, ""G_ref"":0.00124869, ""rho"":0.0}"
walker-walk	CC(pool)	L025	1.55607	32	1.55907	1.0	NA	"{""G"":0.000903442, ""G_origin"":0.000874246, ""H"":0.000872789, ""C"":0, ""G_ref"":0.000903442, ""rho"":0.0}"
walker-walk	CC(pool)	L050	1.71865	32	1.72521	1.0	NA	"{""G"":0.000555916, ""G_origin"":0.000571763, ""H"":0.000569547, ""C"":0, ""G_ref"":0.000555916, ""rho"":0.0}"
walker-walk	CC(pool)	L075	1.77574	32	1.7709	1.0	NA	"{""G"":-0.000547642, ""G_origin"":-0.000545861, ""H"":-0.000546816, ""C"":0, ""G_ref"":-0.000547642, ""rho"":0.0}"
walker-walk	CC(pool)	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
walker-walk	CC(pool)	L025	3.69952	32	3.67929	1.0	NA	"{""G"":0.00135541, ""G_origin"":0.00114235, ""H"":0.00114806, ""C"":0, ""G_ref"":0.00135541, ""rho"":0.0}"
walker-walk	CC(pool)	L050	3.7822	32	3.76945	1.0	NA	"{""G"":0.00468976, ""G_origin"":0.00477665, ""H"":0.00479516, ""C"":0, ""G_ref"":0.00468976, ""rho"":0.0}"
walker-walk	CC(pool)	L075	3.83216	32	3.83498	1.0	NA	"{""G"":0.0019202, ""G_origin"":0.00192427, ""H"":0.00192315, ""C"":0, ""G_ref"":0.0019202, ""rho"":0.0}"
walker-walk	CC(pool)	L100	3.87486	32	3.87486	1.0	NA	"{""G"":-0.00196467, ""G_origin"":-0.00196467, ""H"":-0.00196467, ""C"":0, ""G_ref"":-0.00196467, ""rho"":0.0}"
cheetah-run	ST	L000	2.05091	32	4.48018	0.457774	NA	"{""G"":0.103611, ""G_origin"":0.103611, ""H"":0.103611, ""C"":1, ""G_ref"":0.000987096, ""rho"":0.0230308}"
cheetah-run	ST	L010	2.03552	32	4.54858	0.448301	NA	"{""G"":0.0678226, ""G_origin"":0.0677515, ""H"":0.0676668, ""C"":0, ""G_ref"":0.000381031, ""rho"":0.0148744}"
cheetah-run	ST	L025	1.9955	31	4.63572	0.431789	NA	"{""G"":0.0379033, ""G_origin"":0.0376417, ""H"":0.0375695, ""C"":0, ""G_ref"":0.000489807, ""rho"":0.00813158}"
cheetah-run	ST	L050	2.25162	32	4.73398	0.478098	NA	"{""G"":0.0211581, ""G_origin"":0.0218558, ""H"":0.0217192, ""C"":0, ""G_ref"":0.0016319, ""rho"":0.00430609}"
cheetah-run	ST	L075	2.09949	32	4.74614	0.445999	NA	"{""G"":0.0360446, ""G_origin"":0.0360413, ""H"":0.0357259, ""C"":0, ""G_ref"":-0.00106261, ""rho"":0.00769264}"
cheetah-run	ST	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
cheetah-run	ST	L025	3.92548	32	4.83025	0.807142	NA	"{""G"":0.064438, ""G_origin"":0.0641626, ""H"":0.0645316, ""C"":0, ""G_ref"":-0.00752155, ""rho"":0.0145747}"
cheetah-run	ST	L050	4.328	32	4.84942	0.886688	NA	"{""G"":0.0710655, ""G_origin"":0.0708569, ""H"":0.0712998, ""C"":0, ""G_ref"":0.000134262, ""rho"":0.0146303}"
cheetah-run	ST	L075	4.45785	32	4.85148	0.916111	NA	"{""G"":0.0836634, ""G_origin"":0.0838032, ""H"":0.0840476, ""C"":0, ""G_ref"":0.000115448, ""rho"":0.0172235}"
cheetah-run	ST	L100	4.39268	32	4.84879	0.905934	NA	"{""G"":0.102693, ""G_origin"":0.102693, ""H"":0.102693, ""C"":0, ""G_ref"":-0.00220228, ""rho"":0.0215807}"
cheetah-run	mt30-317M	L000	1.60845	32	4.48018	0.359015	NA	"{""G"":0.0903955, ""G_origin"":0.0903955, ""H"":0.0903955, ""C"":0, ""G_ref"":0.000987096, ""rho"":0.0201021}"
cheetah-run	mt30-317M	L010	1.58081	32	4.54858	0.348201	NA	"{""G"":0.0634177, ""G_origin"":0.063499, ""H"":0.0634197, ""C"":0, ""G_ref"":0.000381031, ""rho"":0.0139143}"
cheetah-run	mt30-317M	L025	1.62269	32	4.63572	0.351368	NA	"{""G"":0.0136497, ""G_origin"":0.012972, ""H"":0.0129471, ""C"":0, ""G_ref"":0.000489807, ""rho"":0.00290764}"
cheetah-run	mt30-317M	L050	1.88979	32	4.73398	0.401467	NA	"{""G"":0.0230644, ""G_origin"":0.0232731, ""H"":0.0231277, ""C"":0, ""G_ref"":0.0016319, ""rho"":0.00473534}"
cheetah-run	mt30-317M	L075	1.85947	32	4.74614	0.394967	NA	"{""G"":0.0370971, ""G_origin"":0.0370536, ""H"":0.0367293, ""C"":0, ""G_ref"":-0.00106261, ""rho"":0.00790292}"
cheetah-run	mt30-317M	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
cheetah-run	mt30-317M	L025	3.94945	32	4.83025	0.811975	NA	"{""G"":0.0264017, ""G_origin"":0.0260072, ""H"":0.0261567, ""C"":0, ""G_ref"":-0.00752155, ""rho"":0.00671983}"
cheetah-run	mt30-317M	L050	4.40279	32	4.84942	0.902298	NA	"{""G"":0.00395932, ""G_origin"":0.00405109, ""H"":0.00407641, ""C"":0, ""G_ref"":0.000134262, ""rho"":0.000791493}"
cheetah-run	mt30-317M	L075	4.4899	32	4.85148	0.922787	NA	"{""G"":0.00726392, ""G_origin"":0.0073118, ""H"":0.00733312, ""C"":0, ""G_ref"":0.000115448, ""rho"":0.00147533}"
cheetah-run	mt30-317M	L100	4.50776	32	4.84879	0.929668	NA	"{""G"":0.0197807, ""G_origin"":0.0197807, ""H"":0.0197807, ""C"":0, ""G_ref"":-0.00220228, ""rho"":0.00449971}"
cheetah-run	CC(pool)	L000	4.48018	32	4.48018	1.0	NA	"{""G"":0.000987096, ""G_origin"":0.000987096, ""H"":0.000987096, ""C"":0, ""G_ref"":0.000987096, ""rho"":0.0}"
cheetah-run	CC(pool)	L010	4.54255	32	4.54858	1.0	NA	"{""G"":0.000381031, ""G_origin"":0.000391619, ""H"":0.000391129, ""C"":0, ""G_ref"":0.000381031, ""rho"":0.0}"
cheetah-run	CC(pool)	L025	4.62643	32	4.63572	1.0	NA	"{""G"":0.000489807, ""G_origin"":0.000479929, ""H"":0.000479009, ""C"":0, ""G_ref"":0.000489807, ""rho"":0.0}"
cheetah-run	CC(pool)	L050	4.70397	32	4.73398	1.0	NA	"{""G"":0.0016319, ""G_origin"":0.00161173, ""H"":0.00160166, ""C"":0, ""G_ref"":0.0016319, ""rho"":0.0}"
cheetah-run	CC(pool)	L075	4.70473	32	4.74614	1.0	NA	"{""G"":-0.00106261, ""G_origin"":-0.000992697, ""H"":-0.000984011, ""C"":0, ""G_ref"":-0.00106261, ""rho"":0.0}"
cheetah-run	CC(pool)	L010	NA	NA	NA	NA	missing_complete_scorer_input	"{""G"":null, ""G_origin"":null, ""H"":null, ""C"":null, ""G_ref"":null, ""rho"":null}"
cheetah-run	CC(pool)	L025	4.85798	32	4.83025	1.0	NA	"{""G"":-0.00752155, ""G_origin"":-0.00759776, ""H"":-0.00764144, ""C"":0, ""G_ref"":-0.00752155, ""rho"":0.0}"
cheetah-run	CC(pool)	L050	4.87978	32	4.84942	1.0	NA	"{""G"":0.000134262, ""G_origin"":0.00013232, ""H"":0.000133147, ""C"":0, ""G_ref"":0.000134262, ""rho"":0.0}"
cheetah-run	CC(pool)	L075	4.86563	32	4.85148	1.0	NA	"{""G"":0.000115448, ""G_origin"":0.000117823, ""H"":0.000118166, ""C"":0, ""G_ref"":0.000115448, ""rho"":0.0}"
cheetah-run	CC(pool)	L100	4.84879	32	4.84879	1.0	NA	"{""G"":-0.00220228, ""G_origin"":-0.00220228, ""H"":-0.00220228, ""C"":0, ""G_ref"":-0.00220228, ""rho"":0.0}"


==> anc/m-005.tsv <==
task	scorer	level	G sign change
acrobot-swingup	ST	L000	False
acrobot-swingup	ST	L010	False
acrobot-swingup	ST	L025	False
acrobot-swingup	ST	L050	False
acrobot-swingup	ST	L075	False
acrobot-swingup	ST	L010	NA
acrobot-swingup	ST	L025	False
acrobot-swingup	ST	L050	False
acrobot-swingup	ST	L075	False
acrobot-swingup	ST	L100	False
acrobot-swingup	mt30-317M	L000	False
acrobot-swingup	mt30-317M	L010	False
acrobot-swingup	mt30-317M	L025	False
acrobot-swingup	mt30-317M	L050	False
acrobot-swingup	mt30-317M	L075	False
acrobot-swingup	mt30-317M	L010	NA
acrobot-swingup	mt30-317M	L025	False
acrobot-swingup	mt30-317M	L050	False
acrobot-swingup	mt30-317M	L075	False
acrobot-swingup	mt30-317M	L100	False
acrobot-swingup	CC(pool)	L000	False
acrobot-swingup	CC(pool)	L010	False
acrobot-swingup	CC(pool)	L025	False
acrobot-swingup	CC(pool)	L050	False
acrobot-swingup	CC(pool)	L075	False
acrobot-swingup	CC(pool)	L010	NA
acrobot-swingup	CC(pool)	L025	False
acrobot-swingup	CC(pool)	L050	False
acrobot-swingup	CC(pool)	L075	False
acrobot-swingup	CC(pool)	L100	False
pendulum-swingup	ST	L000	False
pendulum-swingup	ST	L010	False
pendulum-swingup	ST	L025	False
pendulum-swingup	ST	L050	False
pendulum-swingup	ST	L075	False
pendulum-swingup	ST	L010	NA
pendulum-swingup	ST	L025	False
pendulum-swingup	ST	L050	False
pendulum-swingup	ST	L075	False
pendulum-swingup	ST	L100	False
pendulum-swingup	mt30-317M	L000	False
pendulum-swingup	mt30-317M	L010	False
pendulum-swingup	mt30-317M	L025	False
pendulum-swingup	mt30-317M	L050	False
pendulum-swingup	mt30-317M	L075	False
pendulum-swingup	mt30-317M	L010	NA
pendulum-swingup	mt30-317M	L025	False
pendulum-swingup	mt30-317M	L050	False
pendulum-swingup	mt30-317M	L075	False
pendulum-swingup	mt30-317M	L100	False
pendulum-swingup	CC(pool)	L000	False
pendulum-swingup	CC(pool)	L010	False
pendulum-swingup	CC(pool)	L025	False
pendulum-swingup	CC(pool)	L050	False
pendulum-swingup	CC(pool)	L075	False
pendulum-swingup	CC(pool)	L010	NA
pendulum-swingup	CC(pool)	L025	False
pendulum-swingup	CC(pool)	L050	False
pendulum-swingup	CC(pool)	L075	False
pendulum-swingup	CC(pool)	L100	False
cartpole-balance	ST	L000	False
cartpole-balance	ST	L010	False
cartpole-balance	ST	L025	False
cartpole-balance	ST	L050	False
cartpole-balance	ST	L075	True
cartpole-balance	ST	L010	NA
cartpole-balance	ST	L025	False
cartpole-balance	ST	L050	False
cartpole-balance	ST	L075	True
cartpole-balance	ST	L100	True
cartpole-balance	mt30-317M	L000	False
cartpole-balance	mt30-317M	L010	False
cartpole-balance	mt30-317M	L025	False
cartpole-balance	mt30-317M	L050	False
cartpole-balance	mt30-317M	L075	False
cartpole-balance	mt30-317M	L010	NA
cartpole-balance	mt30-317M	L025	False
cartpole-balance	mt30-317M	L050	False
cartpole-balance	mt30-317M	L075	False
cartpole-balance	mt30-317M	L100	False
cartpole-balance	CC(pool)	L000	False
cartpole-balance	CC(pool)	L010	False
cartpole-balance	CC(pool)	L025	False
cartpole-balance	CC(pool)	L050	False
cartpole-balance	CC(pool)	L075	False
cartpole-balance	CC(pool)	L010	NA
cartpole-balance	CC(pool)	L025	False
cartpole-balance	CC(pool)	L050	False
cartpole-balance	CC(pool)	L075	False
cartpole-balance	CC(pool)	L100	False
cartpole-swingup	ST	L000	False
cartpole-swingup	ST	L010	False
cartpole-swingup	ST	L025	False
cartpole-swingup	ST	L050	False
cartpole-swingup	ST	L075	True
cartpole-swingup	ST	L010	NA
cartpole-swingup	ST	L025	False
cartpole-swingup	ST	L050	False
cartpole-swingup	ST	L075	True
cartpole-swingup	ST	L100	True
cartpole-swingup	mt30-317M	L000	False
cartpole-swingup	mt30-317M	L010	False
cartpole-swingup	mt30-317M	L025	False
cartpole-swingup	mt30-317M	L050	False
cartpole-swingup	mt30-317M	L075	False
cartpole-swingup	mt30-317M	L010	NA
cartpole-swingup	mt30-317M	L025	False
cartpole-swingup	mt30-317M	L050	False
cartpole-swingup	mt30-317M	L075	False
cartpole-swingup	mt30-317M	L100	False
cartpole-swingup	CC(pool)	L000	False
cartpole-swingup	CC(pool)	L010	False
cartpole-swingup	CC(pool)	L025	False
cartpole-swingup	CC(pool)	L050	False
cartpole-swingup	CC(pool)	L075	False
cartpole-swingup	CC(pool)	L010	NA
cartpole-swingup	CC(pool)	L025	False
cartpole-swingup	CC(pool)	L050	False
cartpole-swingup	CC(pool)	L075	False
cartpole-swingup	CC(pool)	L100	False
walker-walk	ST	L000	False
walker-walk	ST	L010	False
walker-walk	ST	L025	False
walker-walk	ST	L050	False
walker-walk	ST	L075	False
walker-walk	ST	L010	NA
walker-walk	ST	L025	False
walker-walk	ST	L050	False
walker-walk	ST	L075	False
walker-walk	ST	L100	False
walker-walk	mt30-317M	L000	False
walker-walk	mt30-317M	L010	False
walker-walk	mt30-317M	L025	False
walker-walk	mt30-317M	L050	False
walker-walk	mt30-317M	L075	False
walker-walk	mt30-317M	L010	NA
walker-walk	mt30-317M	L025	False
walker-walk	mt30-317M	L050	False
walker-walk	mt30-317M	L075	False
walker-walk	mt30-317M	L100	False
walker-walk	CC(pool)	L000	False
walker-walk	CC(pool)	L010	False
walker-walk	CC(pool)	L025	False
walker-walk	CC(pool)	L050	False
walker-walk	CC(pool)	L075	False
walker-walk	CC(pool)	L010	NA
walker-walk	CC(pool)	L025	False
walker-walk	CC(pool)	L050	False
walker-walk	CC(pool)	L075	False
walker-walk	CC(pool)	L100	False
cheetah-run	ST	L000	False
cheetah-run	ST	L010	False
cheetah-run	ST	L025	False
cheetah-run	ST	L050	False
cheetah-run	ST	L075	False
cheetah-run	ST	L010	NA
cheetah-run	ST	L025	False
cheetah-run	ST	L050	False
cheetah-run	ST	L075	False
cheetah-run	ST	L100	False
cheetah-run	mt30-317M	L000	False
cheetah-run	mt30-317M	L010	False
cheetah-run	mt30-317M	L025	False
cheetah-run	mt30-317M	L050	False
cheetah-run	mt30-317M	L075	False
cheetah-run	mt30-317M	L010	NA
cheetah-run	mt30-317M	L025	False
cheetah-run	mt30-317M	L050	False
cheetah-run	mt30-317M	L075	False
cheetah-run	mt30-317M	L100	False
cheetah-run	CC(pool)	L000	False
cheetah-run	CC(pool)	L010	False
cheetah-run	CC(pool)	L025	False
cheetah-run	CC(pool)	L050	False
cheetah-run	CC(pool)	L075	False
cheetah-run	CC(pool)	L010	NA
cheetah-run	CC(pool)	L025	False
cheetah-run	CC(pool)	L050	False
cheetah-run	CC(pool)	L075	False
cheetah-run	CC(pool)	L100	False


==> anc/m-006.tsv <==
cell	origin counts	realized U fractions	origin weighted ranks
primary / acrobot-swingup / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":108.287, ""first_rank_frequency"":0.19838}"
primary / acrobot-swingup / ST / L010 / U	[48, 63, 49, 53, 50, 42, 57, 42, 54, 53, 48, 57, 47, 52, 49, 41, 44, 49, 46, 48, 56, 49, 48, 44, 51, 62, 47, 58, 50, 42, 43, 43]	[0.096, 0.126, 0.098, 0.106, 0.1, 0.084, 0.114, 0.084, 0.108, 0.106, 0.096, 0.114, 0.094, 0.104, 0.098, 0.082, 0.088, 0.098, 0.092, 0.096, 0.112, 0.098, 0.096,	"{""mean_ascending_midrank"":112.859, ""first_rank_frequency"":0.114196}"
		0.088, 0.102, 0.124, 0.094, 0.116, 0.1, 0.084, 0.086, 0.086]	
primary / acrobot-swingup / ST / L010 / P	[452, 437, 451, 447, 450, 458, 443, 458, 446, 447, 452, 443, 453, 448, 451, 459, 456, 451, 454, 452, 444, 451, 452, 456, 449, 438, 453, 442, 450, 458, 457, 457]	[0.096, 0.126, 0.098, 0.106, 0.1, 0.084, 0.114, 0.084, 0.108, 0.106, 0.096, 0.114, 0.094, 0.104, 0.098, 0.082, 0.088, 0.098, 0.092, 0.096, 0.112, 0.098, 0.096,	"{""mean_ascending_midrank"":97.9813, ""first_rank_frequency"":0.0845022}"
		0.088, 0.102, 0.124, 0.094, 0.116, 0.1, 0.084, 0.086, 0.086]	
primary / acrobot-swingup / ST / L025 / U	[105, 139, 133, 119, 127, 116, 137, 133, 126, 124, 136, 122, 132, 130, 126, 112, 127, 122, 133, 120, 126, 129, 139, 149, 111, 116, 135, 133, 105, 123, 103, 131]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":105.725, ""first_rank_frequency"":0.0432944}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
primary / acrobot-swingup / ST / L025 / P	[395, 361, 367, 381, 373, 384, 363, 367, 374, 376, 364, 378, 368, 370, 374, 388, 373, 378, 367, 380, 374, 371, 361, 351, 389, 384, 365, 367, 395, 377, 397, 369]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":88.9006, ""first_rank_frequency"":0.0267714}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
primary / acrobot-swingup / ST / L050 / U	[250, 252, 246, 265, 240, 231, 228, 236, 231, 236, 253, 242, 235, 245, 235, 251, 234, 263, 248, 266, 252, 228, 258, 238, 249, 258, 258, 237, 248, 244, 251, 240]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":104.078, ""first_rank_frequency"":0.0349134}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
primary / acrobot-swingup / ST / L050 / P	[250, 248, 254, 235, 260, 269, 272, 264, 269, 264, 247, 258, 265, 255, 265, 249, 266, 237, 252, 234, 248, 272, 242, 262, 251, 242, 242, 263, 252, 256, 249, 260]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":87.2375, ""first_rank_frequency"":0.021084}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
primary / acrobot-swingup / ST / L075 / U	[384, 362, 375, 375, 363, 370, 380, 377, 370, 375, 375, 380, 381, 377, 381, 381, 380, 374, 377, 367, 385, 377, 365, 380, 380, 373, 373, 360, 373, 377, 379, 375]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":103.573, ""first_rank_frequency"":0.0324973}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
primary / acrobot-swingup / ST / L075 / P	[116, 138, 125, 125, 137, 130, 120, 123, 130, 125, 125, 120, 119, 123, 119, 119, 120, 126, 123, 133, 115, 123, 135, 120, 120, 127, 127, 140, 127, 123, 121, 125]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":87.386, ""first_rank_frequency"":0.0252263}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
primary / acrobot-swingup / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":103.465, ""first_rank_frequency"":0.033375}"
primary / acrobot-swingup / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":102.406, ""first_rank_frequency"":0.0767466}"
primary / acrobot-swingup / mt30-317M / L010 / U	[48, 63, 49, 53, 50, 42, 57, 42, 54, 53, 48, 57, 47, 52, 49, 41, 44, 49, 46, 48, 56, 49, 48, 44, 51, 62, 47, 58, 50, 42, 43, 43]	[0.096, 0.126, 0.098, 0.106, 0.1, 0.084, 0.114, 0.084, 0.108, 0.106, 0.096, 0.114, 0.094, 0.104, 0.098, 0.082, 0.088, 0.098, 0.092, 0.096, 0.112, 0.098, 0.096,	"{""mean_ascending_midrank"":99.4713, ""first_rank_frequency"":0.0529968}"
		0.088, 0.102, 0.124, 0.094, 0.116, 0.1, 0.084, 0.086, 0.086]	
primary / acrobot-swingup / mt30-317M / L010 / P	[452, 437, 451, 447, 450, 458, 443, 458, 446, 447, 452, 443, 453, 448, 451, 459, 456, 451, 454, 452, 444, 451, 452, 456, 449, 438, 453, 442, 450, 458, 457, 457]	[0.096, 0.126, 0.098, 0.106, 0.1, 0.084, 0.114, 0.084, 0.108, 0.106, 0.096, 0.114, 0.094, 0.104, 0.098, 0.082, 0.088, 0.098, 0.092, 0.096, 0.112, 0.098, 0.096,	"{""mean_ascending_midrank"":90.461, ""first_rank_frequency"":0.0399776}"
		0.088, 0.102, 0.124, 0.094, 0.116, 0.1, 0.084, 0.086, 0.086]	
primary / acrobot-swingup / mt30-317M / L025 / U	[105, 139, 133, 119, 127, 116, 137, 133, 126, 124, 136, 122, 132, 130, 126, 112, 127, 122, 133, 120, 126, 129, 139, 149, 111, 116, 135, 133, 105, 123, 103, 131]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":89.6994, ""first_rank_frequency"":0.0228913}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
primary / acrobot-swingup / mt30-317M / L025 / P	[395, 361, 367, 381, 373, 384, 363, 367, 374, 376, 364, 378, 368, 370, 374, 388, 373, 378, 367, 380, 374, 371, 361, 351, 389, 384, 365, 367, 395, 377, 397, 369]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":79.6914, ""first_rank_frequency"":0.017718}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
primary / acrobot-swingup / mt30-317M / L050 / U	[250, 252, 246, 265, 240, 231, 228, 236, 231, 236, 253, 242, 235, 245, 235, 251, 234, 263, 248, 266, 252, 228, 258, 238, 249, 258, 258, 237, 248, 244, 251, 240]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":85.032, ""first_rank_frequency"":0.0174567}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
primary / acrobot-swingup / mt30-317M / L050 / P	[250, 248, 254, 235, 260, 269, 272, 264, 269, 264, 247, 258, 265, 255, 265, 249, 266, 237, 252, 234, 248, 272, 242, 262, 251, 242, 242, 263, 252, 256, 249, 260]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":77.5342, ""first_rank_frequency"":0.0139656}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
primary / acrobot-swingup / mt30-317M / L075 / U	[384, 362, 375, 375, 363, 370, 380, 377, 370, 375, 375, 380, 381, 377, 381, 381, 380, 374, 377, 367, 385, 377, 365, 380, 380, 373, 373, 360, 373, 377, 379, 375]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":88.8282, ""first_rank_frequency"":0.0210816}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
primary / acrobot-swingup / mt30-317M / L075 / P	[116, 138, 125, 125, 137, 130, 120, 123, 130, 125, 125, 120, 119, 123, 119, 119, 120, 126, 123, 133, 115, 123, 135, 120, 120, 127, 127, 140, 127, 123, 121, 125]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":79.0701, ""first_rank_frequency"":0.0148504}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
primary / acrobot-swingup / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":92.1314, ""first_rank_frequency"":0.02375}"
primary / acrobot-swingup / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":117.577375, ""first_rank_frequency"":0.255545}"
primary / acrobot-swingup / CC(pool) / L010 / U	[48, 63, 49, 53, 50, 42, 57, 42, 54, 53, 48, 57, 47, 52, 49, 41, 44, 49, 46, 48, 56, 49, 48, 44, 51, 62, 47, 58, 50, 42, 43, 43]	[0.096, 0.126, 0.098, 0.106, 0.1, 0.084, 0.114, 0.084, 0.108, 0.106, 0.096, 0.114, 0.094, 0.104, 0.098, 0.082, 0.088, 0.098, 0.092, 0.096, 0.112, 0.098, 0.096,	"{""mean_ascending_midrank"":124.02, ""first_rank_frequency"":0.285489}"
		0.088, 0.102, 0.124, 0.094, 0.116, 0.1, 0.084, 0.086, 0.086]	
primary / acrobot-swingup / CC(pool) / L010 / P	[452, 437, 451, 447, 450, 458, 443, 458, 446, 447, 452, 443, 453, 448, 451, 459, 456, 451, 454, 452, 444, 451, 452, 456, 449, 438, 453, 442, 450, 458, 457, 457]	[0.096, 0.126, 0.098, 0.106, 0.1, 0.084, 0.114, 0.084, 0.108, 0.106, 0.096, 0.114, 0.094, 0.104, 0.098, 0.082, 0.088, 0.098, 0.092, 0.096, 0.112, 0.098, 0.096,	"{""mean_ascending_midrank"":111.535, ""first_rank_frequency"":0.148476}"
		0.088, 0.102, 0.124, 0.094, 0.116, 0.1, 0.084, 0.086, 0.086]	
primary / acrobot-swingup / CC(pool) / L025 / U	[105, 139, 133, 119, 127, 116, 137, 133, 126, 124, 136, 122, 132, 130, 126, 112, 127, 122, 133, 120, 126, 129, 139, 149, 111, 116, 135, 133, 105, 123, 103, 131]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":123.95, ""first_rank_frequency"":0.227047}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
primary / acrobot-swingup / CC(pool) / L025 / P	[395, 361, 367, 381, 373, 384, 363, 367, 374, 376, 364, 378, 368, 370, 374, 388, 373, 378, 367, 380, 374, 371, 361, 351, 389, 384, 365, 367, 395, 377, 397, 369]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":111.471, ""first_rank_frequency"":0.109558}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
primary / acrobot-swingup / CC(pool) / L050 / U	[250, 252, 246, 265, 240, 231, 228, 236, 231, 236, 253, 242, 235, 245, 235, 251, 234, 263, 248, 266, 252, 228, 258, 238, 249, 258, 258, 237, 248, 244, 251, 240]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":124.99, ""first_rank_frequency"":0.262742}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
primary / acrobot-swingup / CC(pool) / L050 / P	[250, 248, 254, 235, 260, 269, 272, 264, 269, 264, 247, 258, 265, 255, 265, 249, 266, 237, 252, 234, 248, 272, 242, 262, 251, 242, 242, 263, 252, 256, 249, 260]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":114.578, ""first_rank_frequency"":0.135063}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
primary / acrobot-swingup / CC(pool) / L075 / U	[384, 362, 375, 375, 363, 370, 380, 377, 370, 375, 375, 380, 381, 377, 381, 381, 380, 374, 377, 367, 385, 377, 365, 380, 380, 373, 373, 360, 373, 377, 379, 375]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":125.602, ""first_rank_frequency"":0.335639}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
primary / acrobot-swingup / CC(pool) / L075 / P	[116, 138, 125, 125, 137, 130, 120, 123, 130, 125, 125, 120, 119, 123, 119, 119, 120, 126, 123, 133, 115, 123, 135, 120, 120, 127, 127, 140, 127, 123, 121, 125]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":116.892, ""first_rank_frequency"":0.176596}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
primary / acrobot-swingup / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":125.737, ""first_rank_frequency"":0.3925}"
primary / pendulum-swingup / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":117.863, ""first_rank_frequency"":0.0828023}"
primary / pendulum-swingup / ST / L010 / U	[46, 50, 39, 41, 53, 52, 47, 44, 55, 38, 55, 56, 62, 50, 46, 46, 43, 52, 53, 56, 46, 53, 43, 49, 49, 40, 45, 46, 50, 50, 56, 38]	[0.092, 0.1, 0.078, 0.082, 0.106, 0.104, 0.094, 0.088, 0.11, 0.076, 0.11, 0.112, 0.124, 0.1, 0.092, 0.092, 0.086, 0.104, 0.106, 0.112, 0.092, 0.106, 0.086, 0.098,	"{""mean_ascending_midrank"":121.211, ""first_rank_frequency"":0.127824}"
		0.098, 0.08, 0.09, 0.092, 0.1, 0.1, 0.112, 0.076]	
primary / pendulum-swingup / ST / L010 / P	[454, 450, 461, 459, 447, 448, 453, 456, 445, 462, 445, 444, 438, 450, 454, 454, 457, 448, 447, 444, 454, 447, 457, 451, 451, 460, 455, 454, 450, 450, 444, 462]	[0.092, 0.1, 0.078, 0.082, 0.106, 0.104, 0.094, 0.088, 0.11, 0.076, 0.11, 0.112, 0.124, 0.1, 0.092, 0.092, 0.086, 0.104, 0.106, 0.112, 0.092, 0.106, 0.086, 0.098,	"{""mean_ascending_midrank"":113.264, ""first_rank_frequency"":0.0847019}"
		0.098, 0.08, 0.09, 0.092, 0.1, 0.1, 0.112, 0.076]	
primary / pendulum-swingup / ST / L025 / U	[146, 116, 122, 123, 110, 133, 108, 125, 120, 127, 124, 121, 150, 113, 125, 121, 133, 125, 116, 124, 107, 134, 151, 141, 123, 136, 134, 125, 121, 150, 111, 118]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":116.593, ""first_rank_frequency"":0.0850484}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
primary / pendulum-swingup / ST / L025 / P	[354, 384, 378, 377, 390, 367, 392, 375, 380, 373, 376, 379, 350, 387, 375, 379, 367, 375, 384, 376, 393, 366, 349, 359, 377, 364, 366, 375, 379, 350, 389, 382]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":103.664, ""first_rank_frequency"":0.0618189}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
primary / pendulum-swingup / ST / L050 / U	[246, 257, 258, 258, 237, 238, 261, 239, 252, 239, 258, 241, 245, 254, 267, 264, 255, 232, 261, 245, 237, 254, 244, 250, 240, 251, 254, 252, 250, 231, 261, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":107.672, ""first_rank_frequency"":0.0431024}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
primary / pendulum-swingup / ST / L050 / P	[254, 243, 242, 242, 263, 262, 239, 261, 248, 261, 242, 259, 255, 246, 233, 236, 245, 268, 239, 255, 263, 246, 256, 250, 260, 249, 246, 248, 250, 269, 239, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":95.1438, ""first_rank_frequency"":0.0325761}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
primary / pendulum-swingup / ST / L075 / U	[371, 393, 394, 368, 377, 365, 374, 371, 385, 378, 380, 366, 396, 363, 379, 372, 365, 397, 374, 380, 392, 365, 380, 374, 377, 386, 359, 383, 360, 354, 391, 361]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":102.06, ""first_rank_frequency"":0.0399834}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
primary / pendulum-swingup / ST / L075 / P	[129, 107, 106, 132, 123, 135, 126, 129, 115, 122, 120, 134, 104, 137, 121, 128, 135, 103, 126, 120, 108, 135, 120, 126, 123, 114, 141, 117, 140, 146, 109, 139]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":88.612, ""first_rank_frequency"":0.0259718}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
primary / pendulum-swingup / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":107.83, ""first_rank_frequency"":0.03775}"
primary / pendulum-swingup / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":119.05, ""first_rank_frequency"":0.22565}"
primary / pendulum-swingup / mt30-317M / L010 / U	[46, 50, 39, 41, 53, 52, 47, 44, 55, 38, 55, 56, 62, 50, 46, 46, 43, 52, 53, 56, 46, 53, 43, 49, 49, 40, 45, 46, 50, 50, 56, 38]	[0.092, 0.1, 0.078, 0.082, 0.106, 0.104, 0.094, 0.088, 0.11, 0.076, 0.11, 0.112, 0.124, 0.1, 0.092, 0.092, 0.086, 0.104, 0.106, 0.112, 0.092, 0.106, 0.086, 0.098,	"{""mean_ascending_midrank"":115.225, ""first_rank_frequency"":0.211104}"
		0.098, 0.08, 0.09, 0.092, 0.1, 0.1, 0.112, 0.076]	
primary / pendulum-swingup / mt30-317M / L010 / P	[454, 450, 461, 459, 447, 448, 453, 456, 445, 462, 445, 444, 438, 450, 454, 454, 457, 448, 447, 444, 454, 447, 457, 451, 451, 460, 455, 454, 450, 450, 444, 462]	[0.092, 0.1, 0.078, 0.082, 0.106, 0.104, 0.094, 0.088, 0.11, 0.076, 0.11, 0.112, 0.124, 0.1, 0.092, 0.092, 0.086, 0.104, 0.106, 0.112, 0.092, 0.106, 0.086, 0.098,	"{""mean_ascending_midrank"":112.143, ""first_rank_frequency"":0.162413}"
		0.098, 0.08, 0.09, 0.092, 0.1, 0.1, 0.112, 0.076]	
primary / pendulum-swingup / mt30-317M / L025 / U	[146, 116, 122, 123, 110, 133, 108, 125, 120, 127, 124, 121, 150, 113, 125, 121, 133, 125, 116, 124, 107, 134, 151, 141, 123, 136, 134, 125, 121, 150, 111, 118]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":100.797, ""first_rank_frequency"":0.0461195}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
primary / pendulum-swingup / mt30-317M / L025 / P	[354, 384, 378, 377, 390, 367, 392, 375, 380, 373, 376, 379, 350, 387, 375, 379, 367, 375, 384, 376, 393, 366, 349, 359, 377, 364, 366, 375, 379, 350, 389, 382]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":98.9128, ""first_rank_frequency"":0.0400831}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
primary / pendulum-swingup / mt30-317M / L050 / U	[246, 257, 258, 258, 237, 238, 261, 239, 252, 239, 258, 241, 245, 254, 267, 264, 255, 232, 261, 245, 237, 254, 244, 250, 240, 251, 254, 252, 250, 231, 261, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":101.281, ""first_rank_frequency"":0.0311991}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
primary / pendulum-swingup / mt30-317M / L050 / P	[254, 243, 242, 242, 263, 262, 239, 261, 248, 261, 242, 259, 255, 246, 233, 236, 245, 268, 239, 255, 263, 246, 256, 250, 260, 249, 246, 248, 250, 269, 239, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":99.2752, ""first_rank_frequency"":0.0283667}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
primary / pendulum-swingup / mt30-317M / L075 / U	[371, 393, 394, 368, 377, 365, 374, 371, 385, 378, 380, 366, 396, 363, 379, 372, 365, 397, 374, 380, 392, 365, 380, 374, 377, 386, 359, 383, 360, 354, 391, 361]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":110.643, ""first_rank_frequency"":0.0461347}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
primary / pendulum-swingup / mt30-317M / L075 / P	[129, 107, 106, 132, 123, 135, 126, 129, 115, 122, 120, 134, 104, 137, 121, 128, 135, 103, 126, 120, 108, 135, 120, 126, 123, 114, 141, 117, 140, 146, 109, 139]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":100.344, ""first_rank_frequency"":0.0360662}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
primary / pendulum-swingup / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":118.793625, ""first_rank_frequency"":0.0930625}"
primary / pendulum-swingup / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":123.97, ""first_rank_frequency"":0.622671}"
primary / pendulum-swingup / CC(pool) / L010 / U	[46, 50, 39, 41, 53, 52, 47, 44, 55, 38, 55, 56, 62, 50, 46, 46, 43, 52, 53, 56, 46, 53, 43, 49, 49, 40, 45, 46, 50, 50, 56, 38]	[0.092, 0.1, 0.078, 0.082, 0.106, 0.104, 0.094, 0.088, 0.11, 0.076, 0.11, 0.112, 0.124, 0.1, 0.092, 0.092, 0.086, 0.104, 0.106, 0.112, 0.092, 0.106, 0.086, 0.098,	"{""mean_ascending_midrank"":127.857, ""first_rank_frequency"":0.87153}"
		0.098, 0.08, 0.09, 0.092, 0.1, 0.1, 0.112, 0.076]	
primary / pendulum-swingup / CC(pool) / L010 / P	[454, 450, 461, 459, 447, 448, 453, 456, 445, 462, 445, 444, 438, 450, 454, 454, 457, 448, 447, 444, 454, 447, 457, 451, 451, 460, 455, 454, 450, 450, 444, 462]	[0.092, 0.1, 0.078, 0.082, 0.106, 0.104, 0.094, 0.088, 0.11, 0.076, 0.11, 0.112, 0.124, 0.1, 0.092, 0.092, 0.086, 0.104, 0.106, 0.112, 0.092, 0.106, 0.086, 0.098,	"{""mean_ascending_midrank"":120.972, ""first_rank_frequency"":0.557203}"
		0.098, 0.08, 0.09, 0.092, 0.1, 0.1, 0.112, 0.076]	
primary / pendulum-swingup / CC(pool) / L025 / U	[146, 116, 122, 123, 110, 133, 108, 125, 120, 127, 124, 121, 150, 113, 125, 121, 133, 125, 116, 124, 107, 134, 151, 141, 123, 136, 134, 125, 121, 150, 111, 118]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":127.815, ""first_rank_frequency"":0.832135}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
primary / pendulum-swingup / CC(pool) / L025 / P	[354, 384, 378, 377, 390, 367, 392, 375, 380, 373, 376, 379, 350, 387, 375, 379, 367, 375, 384, 376, 393, 366, 349, 359, 377, 364, 366, 375, 379, 350, 389, 382]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":115.495, ""first_rank_frequency"":0.434901}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
primary / pendulum-swingup / CC(pool) / L050 / U	[246, 257, 258, 258, 237, 238, 261, 239, 252, 239, 258, 241, 245, 254, 267, 264, 255, 232, 261, 245, 237, 254, 244, 250, 240, 251, 254, 252, 250, 231, 261, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":127.878, ""first_rank_frequency"":0.887483}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
primary / pendulum-swingup / CC(pool) / L050 / P	[254, 243, 242, 242, 263, 262, 239, 261, 248, 261, 242, 259, 255, 246, 233, 236, 245, 268, 239, 255, 263, 246, 256, 250, 260, 249, 246, 248, 250, 269, 239, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":115.005, ""first_rank_frequency"":0.45293}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
primary / pendulum-swingup / CC(pool) / L075 / U	[371, 393, 394, 368, 377, 365, 374, 371, 385, 378, 380, 366, 396, 363, 379, 372, 365, 397, 374, 380, 392, 365, 380, 374, 377, 386, 359, 383, 360, 354, 391, 361]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":127.922, ""first_rank_frequency"":0.927099}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
primary / pendulum-swingup / CC(pool) / L075 / P	[129, 107, 106, 132, 123, 135, 126, 129, 115, 122, 120, 134, 104, 137, 121, 128, 135, 103, 126, 120, 108, 135, 120, 126, 123, 114, 141, 117, 140, 146, 109, 139]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":114.196, ""first_rank_frequency"":0.48157}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
primary / pendulum-swingup / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":127.952, ""first_rank_frequency"":0.95425}"
primary / cartpole-balance / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":127.437, ""first_rank_frequency"":0.738252}"
primary / cartpole-balance / ST / L010 / U	[52, 49, 56, 55, 52, 53, 49, 47, 52, 52, 43, 51, 51, 49, 68, 57, 52, 50, 56, 44, 62, 48, 57, 53, 50, 53, 51, 48, 49, 52, 49, 68]	[0.104, 0.098, 0.112, 0.11, 0.104, 0.106, 0.098, 0.094, 0.104, 0.104, 0.086, 0.102, 0.102, 0.098, 0.136, 0.114, 0.104, 0.1, 0.112, 0.088, 0.124, 0.096, 0.114,	"{""mean_ascending_midrank"":124.987, ""first_rank_frequency"":0.439213}"
		0.106, 0.1, 0.106, 0.102, 0.096, 0.098, 0.104, 0.098, 0.136]	
primary / cartpole-balance / ST / L010 / P	[448, 451, 444, 445, 448, 447, 451, 453, 448, 448, 457, 449, 449, 451, 432, 443, 448, 450, 444, 456, 438, 452, 443, 447, 450, 447, 449, 452, 451, 448, 451, 432]	[0.104, 0.098, 0.112, 0.11, 0.104, 0.106, 0.098, 0.094, 0.104, 0.104, 0.086, 0.102, 0.102, 0.098, 0.136, 0.114, 0.104, 0.1, 0.112, 0.088, 0.124, 0.096, 0.114,	"{""mean_ascending_midrank"":126.667, ""first_rank_frequency"":0.682243}"
		0.106, 0.1, 0.106, 0.102, 0.096, 0.098, 0.104, 0.098, 0.136]	
primary / cartpole-balance / ST / L025 / U	[135, 117, 132, 128, 120, 133, 127, 118, 126, 121, 122, 116, 119, 114, 113, 116, 141, 125, 141, 115, 146, 129, 124, 142, 116, 122, 117, 116, 137, 124, 116, 128]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":124.439, ""first_rank_frequency"":0.391892}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
primary / cartpole-balance / ST / L025 / P	[365, 383, 368, 372, 380, 367, 373, 382, 374, 379, 378, 384, 381, 386, 387, 384, 359, 375, 359, 385, 354, 371, 376, 358, 384, 378, 383, 384, 363, 376, 384, 372]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":123.641, ""first_rank_frequency"":0.557967}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
primary / cartpole-balance / ST / L050 / U	[249, 250, 238, 227, 270, 236, 255, 255, 255, 258, 262, 245, 256, 257, 237, 249, 249, 252, 234, 266, 258, 229, 251, 280, 242, 232, 262, 261, 252, 249, 261, 259]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":93.2388, ""first_rank_frequency"":0.121702}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
primary / cartpole-balance / ST / L050 / P	[251, 250, 262, 273, 230, 264, 245, 245, 245, 242, 238, 255, 244, 243, 263, 251, 251, 248, 266, 234, 242, 271, 249, 220, 258, 268, 238, 239, 248, 251, 239, 241]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":87.4633, ""first_rank_frequency"":0.138845}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
primary / cartpole-balance / ST / L075 / U	[371, 377, 368, 383, 380, 375, 361, 384, 346, 385, 356, 380, 362, 364, 372, 384, 365, 376, 380, 382, 384, 386, 375, 376, 372, 362, 388, 386, 372, 378, 379, 372]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":72.8746, ""first_rank_frequency"":0.0281279}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
primary / cartpole-balance / ST / L075 / P	[129, 123, 132, 117, 120, 125, 139, 116, 154, 115, 144, 120, 138, 136, 128, 116, 135, 124, 120, 118, 116, 114, 125, 124, 128, 138, 112, 114, 128, 122, 121, 128]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":68.2514, ""first_rank_frequency"":0.0318487}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
primary / cartpole-balance / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":69.76, ""first_rank_frequency"":0.018625}"
primary / cartpole-balance / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":125.245, ""first_rank_frequency"":0.242021}"
primary / cartpole-balance / mt30-317M / L010 / U	[52, 49, 56, 55, 52, 53, 49, 47, 52, 52, 43, 51, 51, 49, 68, 57, 52, 50, 56, 44, 62, 48, 57, 53, 50, 53, 51, 48, 49, 52, 49, 68]	[0.104, 0.098, 0.112, 0.11, 0.104, 0.106, 0.098, 0.094, 0.104, 0.104, 0.086, 0.102, 0.102, 0.098, 0.136, 0.114, 0.104, 0.1, 0.112, 0.088, 0.124, 0.096, 0.114,	"{""mean_ascending_midrank"":122.908, ""first_rank_frequency"":0.187128}"
		0.106, 0.1, 0.106, 0.102, 0.096, 0.098, 0.104, 0.098, 0.136]	
primary / cartpole-balance / mt30-317M / L010 / P	[448, 451, 444, 445, 448, 447, 451, 453, 448, 448, 457, 449, 449, 451, 432, 443, 448, 450, 444, 456, 438, 452, 443, 447, 450, 447, 449, 452, 451, 448, 451, 432]	[0.104, 0.098, 0.112, 0.11, 0.104, 0.106, 0.098, 0.094, 0.104, 0.104, 0.086, 0.102, 0.102, 0.098, 0.136, 0.114, 0.104, 0.1, 0.112, 0.088, 0.124, 0.096, 0.114,	"{""mean_ascending_midrank"":124.793, ""first_rank_frequency"":0.227068}"
		0.106, 0.1, 0.106, 0.102, 0.096, 0.098, 0.104, 0.098, 0.136]	
primary / cartpole-balance / mt30-317M / L025 / U	[135, 117, 132, 128, 120, 133, 127, 118, 126, 121, 122, 116, 119, 114, 113, 116, 141, 125, 141, 115, 146, 129, 124, 142, 116, 122, 117, 116, 137, 124, 116, 128]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":122.903, ""first_rank_frequency"":0.175676}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
primary / cartpole-balance / mt30-317M / L025 / P	[365, 383, 368, 372, 380, 367, 373, 382, 374, 379, 378, 384, 381, 386, 387, 384, 359, 375, 359, 385, 354, 371, 376, 358, 384, 378, 383, 384, 363, 376, 384, 372]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":123.356, ""first_rank_frequency"":0.195664}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
primary / cartpole-balance / mt30-317M / L050 / U	[249, 250, 238, 227, 270, 236, 255, 255, 255, 258, 262, 245, 256, 257, 237, 249, 249, 252, 234, 266, 258, 229, 251, 280, 242, 232, 262, 261, 252, 249, 261, 259]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":112.061, ""first_rank_frequency"":0.0959433}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
primary / cartpole-balance / mt30-317M / L050 / P	[251, 250, 262, 273, 230, 264, 245, 245, 245, 242, 238, 255, 244, 243, 263, 251, 251, 248, 266, 234, 242, 271, 249, 220, 258, 268, 238, 239, 248, 251, 239, 241]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":101.381, ""first_rank_frequency"":0.081652}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
primary / cartpole-balance / mt30-317M / L075 / U	[371, 377, 368, 383, 380, 375, 361, 384, 346, 385, 356, 380, 362, 364, 372, 384, 365, 376, 380, 382, 384, 386, 375, 376, 372, 362, 388, 386, 372, 378, 379, 372]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":107.443, ""first_rank_frequency"":0.050747}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
primary / cartpole-balance / mt30-317M / L075 / P	[129, 123, 132, 117, 120, 125, 139, 116, 154, 115, 144, 120, 138, 136, 128, 116, 135, 124, 120, 118, 116, 114, 125, 124, 128, 138, 112, 114, 128, 122, 121, 128]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":92.4739, ""first_rank_frequency"":0.0357794}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
primary / cartpole-balance / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":109.189, ""first_rank_frequency"":0.0461875}"
primary / cartpole-balance / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":127.971, ""first_rank_frequency"":0.977923}"
primary / cartpole-balance / CC(pool) / L010 / U	[52, 49, 56, 55, 52, 53, 49, 47, 52, 52, 43, 51, 51, 49, 68, 57, 52, 50, 56, 44, 62, 48, 57, 53, 50, 53, 51, 48, 49, 52, 49, 68]	[0.104, 0.098, 0.112, 0.11, 0.104, 0.106, 0.098, 0.094, 0.104, 0.104, 0.086, 0.102, 0.102, 0.098, 0.136, 0.114, 0.104, 0.1, 0.112, 0.088, 0.124, 0.096, 0.114,	"{""mean_ascending_midrank"":127.976, ""first_rank_frequency"":0.977354}"
		0.106, 0.1, 0.106, 0.102, 0.096, 0.098, 0.104, 0.098, 0.136]	
primary / cartpole-balance / CC(pool) / L010 / P	[448, 451, 444, 445, 448, 447, 451, 453, 448, 448, 457, 449, 449, 451, 432, 443, 448, 450, 444, 456, 438, 452, 443, 447, 450, 447, 449, 452, 451, 448, 451, 432]	[0.104, 0.098, 0.112, 0.11, 0.104, 0.106, 0.098, 0.094, 0.104, 0.104, 0.086, 0.102, 0.102, 0.098, 0.136, 0.114, 0.104, 0.1, 0.112, 0.088, 0.124, 0.096, 0.114,	"{""mean_ascending_midrank"":127.931, ""first_rank_frequency"":0.971802}"
		0.106, 0.1, 0.106, 0.102, 0.096, 0.098, 0.104, 0.098, 0.136]	
primary / cartpole-balance / CC(pool) / L025 / U	[135, 117, 132, 128, 120, 133, 127, 118, 126, 121, 122, 116, 119, 114, 113, 116, 141, 125, 141, 115, 146, 129, 124, 142, 116, 122, 117, 116, 137, 124, 116, 128]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":127.979, ""first_rank_frequency"":0.978979}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
primary / cartpole-balance / CC(pool) / L025 / P	[365, 383, 368, 372, 380, 367, 373, 382, 374, 379, 378, 384, 381, 386, 387, 384, 359, 375, 359, 385, 354, 371, 376, 358, 384, 378, 383, 384, 363, 376, 384, 372]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":127.756, ""first_rank_frequency"":0.956075}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
primary / cartpole-balance / CC(pool) / L050 / U	[249, 250, 238, 227, 270, 236, 255, 255, 255, 258, 262, 245, 256, 257, 237, 249, 249, 252, 234, 266, 258, 229, 251, 280, 242, 232, 262, 261, 252, 249, 261, 259]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":124.568, ""first_rank_frequency"":0.865791}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
primary / cartpole-balance / CC(pool) / L050 / P	[251, 250, 262, 273, 230, 264, 245, 245, 245, 242, 238, 255, 244, 243, 263, 251, 251, 248, 266, 234, 242, 271, 249, 220, 258, 268, 238, 239, 248, 251, 239, 241]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":118.076, ""first_rank_frequency"":0.699891}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
primary / cartpole-balance / CC(pool) / L075 / U	[371, 377, 368, 383, 380, 375, 361, 384, 346, 385, 356, 380, 362, 364, 372, 384, 365, 376, 380, 382, 384, 386, 375, 376, 372, 362, 388, 386, 372, 378, 379, 372]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":124.624, ""first_rank_frequency"":0.84008}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
primary / cartpole-balance / CC(pool) / L075 / P	[129, 123, 132, 117, 120, 125, 139, 116, 154, 115, 144, 120, 138, 136, 128, 116, 135, 124, 120, 118, 116, 114, 125, 124, 128, 138, 112, 114, 128, 122, 121, 128]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":118.145, ""first_rank_frequency"":0.612331}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
primary / cartpole-balance / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":125.848, ""first_rank_frequency"":0.86275}"
primary / cartpole-swingup / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":124.563, ""first_rank_frequency"":0.584376}"
primary / cartpole-swingup / ST / L010 / U	[57, 44, 56, 50, 56, 46, 45, 44, 50, 48, 39, 47, 51, 48, 47, 48, 37, 43, 57, 49, 57, 56, 52, 54, 42, 54, 47, 55, 49, 49, 44, 54]	[0.114, 0.088, 0.112, 0.1, 0.112, 0.092, 0.09, 0.088, 0.1, 0.096, 0.078, 0.094, 0.102, 0.096, 0.094, 0.096, 0.074, 0.086, 0.114, 0.098, 0.114, 0.112, 0.104, 0.108,	"{""mean_ascending_midrank"":116.751, ""first_rank_frequency"":0.278095}"
		0.084, 0.108, 0.094, 0.11, 0.098, 0.098, 0.088, 0.108]	
primary / cartpole-swingup / ST / L010 / P	[443, 456, 444, 450, 444, 454, 455, 456, 450, 452, 461, 453, 449, 452, 453, 452, 463, 457, 443, 451, 443, 444, 448, 446, 458, 446, 453, 445, 451, 451, 456, 446]	[0.114, 0.088, 0.112, 0.1, 0.112, 0.092, 0.09, 0.088, 0.1, 0.096, 0.078, 0.094, 0.102, 0.096, 0.094, 0.096, 0.074, 0.086, 0.114, 0.098, 0.114, 0.112, 0.104, 0.108,	"{""mean_ascending_midrank"":113.158, ""first_rank_frequency"":0.392173}"
		0.084, 0.108, 0.094, 0.11, 0.098, 0.098, 0.088, 0.108]	
primary / cartpole-swingup / ST / L025 / U	[125, 119, 126, 136, 126, 129, 121, 132, 118, 113, 134, 140, 127, 135, 134, 120, 128, 123, 130, 125, 119, 125, 124, 122, 119, 122, 133, 134, 137, 137, 124, 127]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":109.277, ""first_rank_frequency"":0.182579}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
primary / cartpole-swingup / ST / L025 / P	[375, 381, 374, 364, 374, 371, 379, 368, 382, 387, 366, 360, 373, 365, 366, 380, 372, 377, 370, 375, 381, 375, 376, 378, 381, 378, 367, 366, 363, 363, 376, 373]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":101.603, ""first_rank_frequency"":0.218486}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
primary / cartpole-swingup / ST / L050 / U	[234, 256, 257, 253, 263, 249, 250, 250, 265, 260, 231, 250, 240, 234, 240, 243, 230, 251, 256, 258, 251, 243, 248, 252, 259, 274, 250, 256, 239, 234, 251, 247]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":97.295, ""first_rank_frequency"":0.0728618}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
primary / cartpole-swingup / ST / L050 / P	[266, 244, 243, 247, 237, 251, 250, 250, 235, 240, 269, 250, 260, 266, 260, 257, 270, 249, 244, 242, 249, 257, 252, 248, 241, 226, 250, 244, 261, 266, 249, 253]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":86.6985, ""first_rank_frequency"":0.0682043}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
primary / cartpole-swingup / ST / L075 / U	[358, 370, 362, 377, 360, 384, 374, 377, 359, 385, 370, 388, 373, 360, 367, 367, 366, 376, 382, 367, 392, 370, 369, 369, 357, 362, 388, 373, 373, 363, 366, 382]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":88.811, ""first_rank_frequency"":0.0282686}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
primary / cartpole-swingup / ST / L075 / P	[142, 130, 138, 123, 140, 116, 126, 123, 141, 115, 130, 112, 127, 140, 133, 133, 134, 124, 118, 133, 108, 130, 131, 131, 143, 138, 112, 127, 127, 137, 134, 118]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":75.1778, ""first_rank_frequency"":0.0173201}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
primary / cartpole-swingup / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":83.7935, ""first_rank_frequency"":0.0246875}"
primary / cartpole-swingup / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":122.432, ""first_rank_frequency"":0.286785}"
primary / cartpole-swingup / mt30-317M / L010 / U	[57, 44, 56, 50, 56, 46, 45, 44, 50, 48, 39, 47, 51, 48, 47, 48, 37, 43, 57, 49, 57, 56, 52, 54, 42, 54, 47, 55, 49, 49, 44, 54]	[0.114, 0.088, 0.112, 0.1, 0.112, 0.092, 0.09, 0.088, 0.1, 0.096, 0.078, 0.094, 0.102, 0.096, 0.094, 0.096, 0.074, 0.086, 0.114, 0.098, 0.114, 0.112, 0.104, 0.108,	"{""mean_ascending_midrank"":119.489, ""first_rank_frequency"":0.198095}"
		0.084, 0.108, 0.094, 0.11, 0.098, 0.098, 0.088, 0.108]	
primary / cartpole-swingup / mt30-317M / L010 / P	[443, 456, 444, 450, 444, 454, 455, 456, 450, 452, 461, 453, 449, 452, 453, 452, 463, 457, 443, 451, 443, 444, 448, 446, 458, 446, 453, 445, 451, 451, 456, 446]	[0.114, 0.088, 0.112, 0.1, 0.112, 0.092, 0.09, 0.088, 0.1, 0.096, 0.078, 0.094, 0.102, 0.096, 0.094, 0.096, 0.074, 0.086, 0.114, 0.098, 0.114, 0.112, 0.104, 0.108,	"{""mean_ascending_midrank"":114.348, ""first_rank_frequency"":0.18887}"
		0.084, 0.108, 0.094, 0.11, 0.098, 0.098, 0.088, 0.108]	
primary / cartpole-swingup / mt30-317M / L025 / U	[125, 119, 126, 136, 126, 129, 121, 132, 118, 113, 134, 140, 127, 135, 134, 120, 128, 123, 130, 125, 119, 125, 124, 122, 119, 122, 133, 134, 137, 137, 124, 127]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":116.9, ""first_rank_frequency"":0.132382}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
primary / cartpole-swingup / mt30-317M / L025 / P	[375, 381, 374, 364, 374, 371, 379, 368, 382, 387, 366, 360, 373, 365, 366, 380, 372, 377, 370, 375, 381, 375, 376, 378, 381, 378, 367, 366, 363, 363, 376, 373]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":106.457, ""first_rank_frequency"":0.106761}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
primary / cartpole-swingup / mt30-317M / L050 / U	[234, 256, 257, 253, 263, 249, 250, 250, 265, 260, 231, 250, 240, 234, 240, 243, 230, 251, 256, 258, 251, 243, 248, 252, 259, 274, 250, 256, 239, 234, 251, 247]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":114.366, ""first_rank_frequency"":0.0647103}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
primary / cartpole-swingup / mt30-317M / L050 / P	[266, 244, 243, 247, 237, 251, 250, 250, 235, 240, 269, 250, 260, 266, 260, 257, 270, 249, 244, 242, 249, 257, 252, 248, 241, 226, 250, 244, 261, 266, 249, 253]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":97.4604, ""first_rank_frequency"":0.0518476}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
primary / cartpole-swingup / mt30-317M / L075 / U	[358, 370, 362, 377, 360, 384, 374, 377, 359, 385, 370, 388, 373, 360, 367, 367, 366, 376, 382, 367, 392, 370, 369, 369, 357, 362, 388, 373, 373, 363, 366, 382]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":113.828, ""first_rank_frequency"":0.057715}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
primary / cartpole-swingup / mt30-317M / L075 / P	[142, 130, 138, 123, 140, 116, 126, 123, 141, 115, 130, 112, 127, 140, 133, 133, 134, 124, 118, 133, 108, 130, 131, 131, 143, 138, 112, 127, 127, 137, 134, 118]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":93.5103, ""first_rank_frequency"":0.0316585}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
primary / cartpole-swingup / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":113.362, ""first_rank_frequency"":0.063125}"
primary / cartpole-swingup / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":126.248, ""first_rank_frequency"":0.894885}"
primary / cartpole-swingup / CC(pool) / L010 / U	[57, 44, 56, 50, 56, 46, 45, 44, 50, 48, 39, 47, 51, 48, 47, 48, 37, 43, 57, 49, 57, 56, 52, 54, 42, 54, 47, 55, 49, 49, 44, 54]	[0.114, 0.088, 0.112, 0.1, 0.112, 0.092, 0.09, 0.088, 0.1, 0.096, 0.078, 0.094, 0.102, 0.096, 0.094, 0.096, 0.074, 0.086, 0.114, 0.098, 0.114, 0.112, 0.104, 0.108,	"{""mean_ascending_midrank"":127.429, ""first_rank_frequency"":0.95619}"
		0.084, 0.108, 0.094, 0.11, 0.098, 0.098, 0.088, 0.108]	
primary / cartpole-swingup / CC(pool) / L010 / P	[443, 456, 444, 450, 444, 454, 455, 456, 450, 452, 461, 453, 449, 452, 453, 452, 463, 457, 443, 451, 443, 444, 448, 446, 458, 446, 453, 445, 451, 451, 456, 446]	[0.114, 0.088, 0.112, 0.1, 0.112, 0.092, 0.09, 0.088, 0.1, 0.096, 0.078, 0.094, 0.102, 0.096, 0.094, 0.096, 0.074, 0.086, 0.114, 0.098, 0.114, 0.112, 0.104, 0.108,	"{""mean_ascending_midrank"":124.364, ""first_rank_frequency"":0.834017}"
		0.084, 0.108, 0.094, 0.11, 0.098, 0.098, 0.088, 0.108]	
primary / cartpole-swingup / CC(pool) / L025 / U	[125, 119, 126, 136, 126, 129, 121, 132, 118, 113, 134, 140, 127, 135, 134, 120, 128, 123, 130, 125, 119, 125, 124, 122, 119, 122, 133, 134, 137, 137, 124, 127]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":127.462, ""first_rank_frequency"":0.950172}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
primary / cartpole-swingup / CC(pool) / L025 / P	[375, 381, 374, 364, 374, 371, 379, 368, 382, 387, 366, 360, 373, 365, 366, 380, 372, 377, 370, 375, 381, 375, 376, 378, 381, 378, 367, 366, 363, 363, 376, 373]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":122.987, ""first_rank_frequency"":0.770589}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
primary / cartpole-swingup / CC(pool) / L050 / U	[234, 256, 257, 253, 263, 249, 250, 250, 265, 260, 231, 250, 240, 234, 240, 243, 230, 251, 256, 258, 251, 243, 248, 252, 259, 274, 250, 256, 239, 234, 251, 247]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":127.317, ""first_rank_frequency"":0.938801}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
primary / cartpole-swingup / CC(pool) / L050 / P	[266, 244, 243, 247, 237, 251, 250, 250, 235, 240, 269, 250, 260, 266, 260, 257, 270, 249, 244, 242, 249, 257, 252, 248, 241, 226, 250, 244, 261, 266, 249, 253]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":120.113, ""first_rank_frequency"":0.670254}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
primary / cartpole-swingup / CC(pool) / L075 / U	[358, 370, 362, 377, 360, 384, 374, 377, 359, 385, 370, 388, 373, 360, 367, 367, 366, 376, 382, 367, 392, 370, 369, 369, 357, 362, 388, 373, 373, 363, 366, 382]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":127.197, ""first_rank_frequency"":0.92874}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
primary / cartpole-swingup / CC(pool) / L075 / P	[142, 130, 138, 123, 140, 116, 126, 123, 141, 115, 130, 112, 127, 140, 133, 133, 134, 124, 118, 133, 108, 130, 131, 131, 143, 138, 112, 127, 127, 137, 134, 118]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":118.46, ""first_rank_frequency"":0.600284}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
primary / cartpole-swingup / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":126.083, ""first_rank_frequency"":0.917188}"
primary / walker-walk / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":96.5419, ""first_rank_frequency"":0.109812}"
primary / walker-walk / ST / L010 / U	[50, 51, 34, 47, 43, 60, 37, 55, 61, 51, 47, 40, 58, 65, 57, 41, 54, 57, 51, 53, 62, 41, 58, 55, 50, 50, 51, 56, 52, 51, 46, 76]	[0.1, 0.102, 0.068, 0.094, 0.086, 0.12, 0.074, 0.11, 0.122, 0.102, 0.094, 0.08, 0.116, 0.13, 0.114, 0.082, 0.108, 0.114, 0.102, 0.106, 0.124, 0.082, 0.116, 0.11,	"{""mean_ascending_midrank"":119.387, ""first_rank_frequency"":0.368675}"
primary / walker-walk / ST / L010 / U		0.1, 0.1, 0.102, 0.112, 0.104, 0.102, 0.092, 0.152]	
primary / walker-walk / ST / L010 / P	[450, 449, 466, 453, 457, 440, 463, 445, 439, 449, 453, 460, 442, 435, 443, 459, 446, 443, 449, 447, 438, 459, 442, 445, 450, 450, 449, 444, 448, 449, 454, 424]	[0.1, 0.102, 0.068, 0.094, 0.086, 0.12, 0.074, 0.11, 0.122, 0.102, 0.094, 0.08, 0.116, 0.13, 0.114, 0.082, 0.108, 0.114, 0.102, 0.106, 0.124, 0.082, 0.116, 0.11,	"{""mean_ascending_midrank"":94.8668, ""first_rank_frequency"":0.0912831}"
primary / walker-walk / ST / L010 / P		0.1, 0.1, 0.102, 0.112, 0.104, 0.102, 0.092, 0.152]	
primary / walker-walk / ST / L025 / U	[100, 119, 127, 114, 124, 130, 125, 143, 121, 124, 131, 117, 125, 127, 135, 136, 132, 128, 111, 130, 135, 133, 119, 124, 134, 129, 114, 138, 118, 118, 135, 124]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":118.57, ""first_rank_frequency"":0.358458}"
primary / walker-walk / ST / L025 / U		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
primary / walker-walk / ST / L025 / P	[400, 381, 373, 386, 376, 370, 375, 357, 379, 376, 369, 383, 375, 373, 365, 364, 368, 372, 389, 370, 365, 367, 381, 376, 366, 371, 386, 362, 382, 382, 365, 376]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":94.5664, ""first_rank_frequency"":0.081803}"
primary / walker-walk / ST / L025 / P		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
primary / walker-walk / ST / L050 / U	[250, 249, 245, 266, 270, 243, 237, 261, 255, 225, 236, 259, 266, 246, 254, 278, 236, 247, 253, 260, 236, 253, 247, 249, 268, 230, 250, 253, 258, 211, 276, 264]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":119.361, ""first_rank_frequency"":0.353132}"
primary / walker-walk / ST / L050 / U		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
primary / walker-walk / ST / L050 / P	[250, 251, 255, 234, 230, 257, 263, 239, 245, 275, 264, 241, 234, 254, 246, 222, 264, 253, 247, 240, 264, 247, 253, 251, 232, 270, 250, 247, 242, 289, 224, 236]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":94.9172, ""first_rank_frequency"":0.0733091}"
primary / walker-walk / ST / L050 / P		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
primary / walker-walk / ST / L075 / U	[380, 361, 388, 379, 379, 389, 375, 377, 363, 375, 378, 369, 363, 368, 363, 371, 377, 376, 380, 376, 372, 378, 377, 371, 365, 390, 386, 379, 372, 365, 377, 374]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":117.8, ""first_rank_frequency"":0.295089}"
primary / walker-walk / ST / L075 / U		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
primary / walker-walk / ST / L075 / P	[120, 139, 112, 121, 121, 111, 125, 123, 137, 125, 122, 131, 137, 132, 137, 129, 123, 124, 120, 124, 128, 122, 123, 129, 135, 110, 114, 121, 128, 135, 123, 126]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":92.4729, ""first_rank_frequency"":0.065136}"
primary / walker-walk / ST / L075 / P		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
primary / walker-walk / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":115.118, ""first_rank_frequency"":0.219875}"
primary / walker-walk / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":104.396, ""first_rank_frequency"":0.147687}"
primary / walker-walk / mt30-317M / L010 / U	[50, 51, 34, 47, 43, 60, 37, 55, 61, 51, 47, 40, 58, 65, 57, 41, 54, 57, 51, 53, 62, 41, 58, 55, 50, 50, 51, 56, 52, 51, 46, 76]	[0.1, 0.102, 0.068, 0.094, 0.086, 0.12, 0.074, 0.11, 0.122, 0.102, 0.094, 0.08, 0.116, 0.13, 0.114, 0.082, 0.108, 0.114, 0.102, 0.106, 0.124, 0.082, 0.116, 0.11,	"{""mean_ascending_midrank"":125.16, ""first_rank_frequency"":0.595181}"
		0.1, 0.1, 0.102, 0.112, 0.104, 0.102, 0.092, 0.152]	
primary / walker-walk / mt30-317M / L010 / P	[450, 449, 466, 453, 457, 440, 463, 445, 439, 449, 453, 460, 442, 435, 443, 459, 446, 443, 449, 447, 438, 459, 442, 445, 450, 450, 449, 444, 448, 449, 454, 424]	[0.1, 0.102, 0.068, 0.094, 0.086, 0.12, 0.074, 0.11, 0.122, 0.102, 0.094, 0.08, 0.116, 0.13, 0.114, 0.082, 0.108, 0.114, 0.102, 0.106, 0.124, 0.082, 0.116, 0.11,	"{""mean_ascending_midrank"":103.503, ""first_rank_frequency"":0.136471}"
		0.1, 0.1, 0.102, 0.112, 0.104, 0.102, 0.092, 0.152]	
primary / walker-walk / mt30-317M / L025 / U	[100, 119, 127, 114, 124, 130, 125, 143, 121, 124, 131, 117, 125, 127, 135, 136, 132, 128, 111, 130, 135, 133, 119, 124, 134, 129, 114, 138, 118, 118, 135, 124]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":125.259, ""first_rank_frequency"":0.586816}"
		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
primary / walker-walk / mt30-317M / L025 / P	[400, 381, 373, 386, 376, 370, 375, 357, 379, 376, 369, 383, 375, 373, 365, 364, 368, 372, 389, 370, 365, 367, 381, 376, 366, 371, 386, 362, 382, 382, 365, 376]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":104.816, ""first_rank_frequency"":0.136164}"
		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
primary / walker-walk / mt30-317M / L050 / U	[250, 249, 245, 266, 270, 243, 237, 261, 255, 225, 236, 259, 266, 246, 254, 278, 236, 247, 253, 260, 236, 253, 247, 249, 268, 230, 250, 253, 258, 211, 276, 264]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":125.869, ""first_rank_frequency"":0.628813}"
		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
primary / walker-walk / mt30-317M / L050 / P	[250, 251, 255, 234, 230, 257, 263, 239, 245, 275, 264, 241, 234, 254, 246, 222, 264, 253, 247, 240, 264, 247, 253, 251, 232, 270, 250, 247, 242, 289, 224, 236]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":107.571, ""first_rank_frequency"":0.145815}"
		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
primary / walker-walk / mt30-317M / L075 / U	[380, 361, 388, 379, 379, 389, 375, 377, 363, 375, 378, 369, 363, 368, 363, 371, 377, 376, 380, 376, 372, 378, 377, 371, 365, 390, 386, 379, 372, 365, 377, 374]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":125.981, ""first_rank_frequency"":0.630701}"
		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
primary / walker-walk / mt30-317M / L075 / P	[120, 139, 112, 121, 121, 111, 125, 123, 137, 125, 122, 131, 137, 132, 137, 129, 123, 124, 120, 124, 128, 122, 123, 129, 135, 110, 114, 121, 128, 135, 123, 126]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":108.721, ""first_rank_frequency"":0.146993}"
		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
primary / walker-walk / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":126.047, ""first_rank_frequency"":0.619125}"
primary / walker-walk / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":109.48, ""first_rank_frequency"":0.177469}"
primary / walker-walk / CC(pool) / L010 / U	[50, 51, 34, 47, 43, 60, 37, 55, 61, 51, 47, 40, 58, 65, 57, 41, 54, 57, 51, 53, 62, 41, 58, 55, 50, 50, 51, 56, 52, 51, 46, 76]	[0.1, 0.102, 0.068, 0.094, 0.086, 0.12, 0.074, 0.11, 0.122, 0.102, 0.094, 0.08, 0.116, 0.13, 0.114, 0.082, 0.108, 0.114, 0.102, 0.106, 0.124, 0.082, 0.116, 0.11,	"{""mean_ascending_midrank"":125.988, ""first_rank_frequency"":0.678916}"
		0.1, 0.1, 0.102, 0.112, 0.104, 0.102, 0.092, 0.152]	
primary / walker-walk / CC(pool) / L010 / P	[450, 449, 466, 453, 457, 440, 463, 445, 439, 449, 453, 460, 442, 435, 443, 459, 446, 443, 449, 447, 438, 459, 442, 445, 450, 450, 449, 444, 448, 449, 454, 424]	[0.1, 0.102, 0.068, 0.094, 0.086, 0.12, 0.074, 0.11, 0.122, 0.102, 0.094, 0.08, 0.116, 0.13, 0.114, 0.082, 0.108, 0.114, 0.102, 0.106, 0.124, 0.082, 0.116, 0.11,	"{""mean_ascending_midrank"":110.203, ""first_rank_frequency"":0.179079}"
		0.1, 0.1, 0.102, 0.112, 0.104, 0.102, 0.092, 0.152]	
primary / walker-walk / CC(pool) / L025 / U	[100, 119, 127, 114, 124, 130, 125, 143, 121, 124, 131, 117, 125, 127, 135, 136, 132, 128, 111, 130, 135, 133, 119, 124, 134, 129, 114, 138, 118, 118, 135, 124]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":125.696, ""first_rank_frequency"":0.667413}"
		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
primary / walker-walk / CC(pool) / L025 / P	[400, 381, 373, 386, 376, 370, 375, 357, 379, 376, 369, 383, 375, 373, 365, 364, 368, 372, 389, 370, 365, 367, 381, 376, 366, 371, 386, 362, 382, 382, 365, 376]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":110.685, ""first_rank_frequency"":0.19376}"
		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
primary / walker-walk / CC(pool) / L050 / U	[250, 249, 245, 266, 270, 243, 237, 261, 255, 225, 236, 259, 266, 246, 254, 278, 236, 247, 253, 260, 236, 253, 247, 249, 268, 230, 250, 253, 258, 211, 276, 264]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":125.966, ""first_rank_frequency"":0.68385}"
		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
primary / walker-walk / CC(pool) / L050 / P	[250, 251, 255, 234, 230, 257, 263, 239, 245, 275, 264, 241, 234, 254, 246, 222, 264, 253, 247, 240, 264, 247, 253, 251, 232, 270, 250, 247, 242, 289, 224, 236]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":112.563, ""first_rank_frequency"":0.221107}"
		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
primary / walker-walk / CC(pool) / L075 / U	[380, 361, 388, 379, 379, 389, 375, 377, 363, 375, 378, 369, 363, 368, 363, 371, 377, 376, 380, 376, 372, 378, 377, 371, 365, 390, 386, 379, 372, 365, 377, 374]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":126.234, ""first_rank_frequency"":0.699158}"
		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
primary / walker-walk / CC(pool) / L075 / P	[120, 139, 112, 121, 121, 111, 125, 123, 137, 125, 122, 131, 137, 132, 137, 129, 123, 124, 120, 124, 128, 122, 123, 129, 135, 110, 114, 121, 128, 135, 123, 126]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":113.754, ""first_rank_frequency"":0.230596}"
		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
primary / walker-walk / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":126.501, ""first_rank_frequency"":0.70475}"
primary / cheetah-run / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":114.142, ""first_rank_frequency"":0.453417}"
primary / cheetah-run / ST / L010 / U	[55, 49, 43, 53, 53, 63, 52, 49, 46, 40, 44, 54, 46, 56, 45, 51, 41, 37, 52, 38, 58, 46, 64, 53, 59, 53, 55, 55, 51, 52, 54, 51]	[0.11, 0.098, 0.086, 0.106, 0.106, 0.126, 0.104, 0.098, 0.092, 0.08, 0.088, 0.108, 0.092, 0.112, 0.09, 0.102, 0.082, 0.074, 0.104, 0.076, 0.116, 0.092, 0.128,	"{""mean_ascending_midrank"":124.566, ""first_rank_frequency"":0.802843}"
primary / cheetah-run / ST / L010 / U		0.106, 0.118, 0.106, 0.11, 0.11, 0.102, 0.104, 0.108, 0.102]	
primary / cheetah-run / ST / L010 / P	[445, 451, 457, 447, 447, 437, 448, 451, 454, 460, 456, 446, 454, 444, 455, 449, 459, 463, 448, 462, 442, 454, 436, 447, 441, 447, 445, 445, 449, 448, 446, 449]	[0.11, 0.098, 0.086, 0.106, 0.106, 0.126, 0.104, 0.098, 0.092, 0.08, 0.088, 0.108, 0.092, 0.112, 0.09, 0.102, 0.082, 0.074, 0.104, 0.076, 0.116, 0.092, 0.128,	"{""mean_ascending_midrank"":116.242, ""first_rank_frequency"":0.42284}"
primary / cheetah-run / ST / L010 / P		0.106, 0.118, 0.106, 0.11, 0.11, 0.102, 0.104, 0.108, 0.102]	
primary / cheetah-run / ST / L025 / U	[131, 136, 122, 128, 112, 116, 129, 128, 137, 116, 130, 120, 108, 129, 134, 134, 119, 124, 111, 151, 129, 132, 129, 124, 116, 122, 125, 125, 125, 120, 134, 127]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":125.704, ""first_rank_frequency"":0.829729}"
primary / cheetah-run / ST / L025 / U		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
primary / cheetah-run / ST / L025 / P	[369, 364, 378, 372, 388, 384, 371, 372, 363, 384, 370, 380, 392, 371, 366, 366, 381, 376, 389, 349, 371, 368, 371, 376, 384, 378, 375, 375, 375, 380, 366, 373]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":116.869, ""first_rank_frequency"":0.414148}"
primary / cheetah-run / ST / L025 / P		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
primary / cheetah-run / ST / L050 / U	[269, 266, 240, 245, 255, 218, 245, 254, 257, 263, 258, 255, 238, 223, 273, 256, 249, 248, 234, 268, 244, 238, 244, 276, 248, 259, 239, 283, 244, 261, 256, 244]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":127.127, ""first_rank_frequency"":0.901491}"
primary / cheetah-run / ST / L050 / U		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
primary / cheetah-run / ST / L050 / P	[231, 234, 260, 255, 245, 282, 255, 246, 243, 237, 242, 245, 262, 277, 227, 244, 251, 252, 266, 232, 256, 262, 256, 224, 252, 241, 261, 217, 256, 239, 244, 256]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":119.876, ""first_rank_frequency"":0.457516}"
primary / cheetah-run / ST / L050 / P		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
primary / cheetah-run / ST / L075 / U	[383, 377, 389, 369, 368, 372, 373, 396, 389, 387, 387, 382, 362, 372, 382, 385, 377, 381, 375, 368, 385, 359, 354, 374, 372, 382, 391, 358, 375, 370, 373, 368]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":127.444, ""first_rank_frequency"":0.917989}"
primary / cheetah-run / ST / L075 / U		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
primary / cheetah-run / ST / L075 / P	[117, 123, 111, 131, 132, 128, 127, 104, 111, 113, 113, 118, 138, 128, 118, 115, 123, 119, 125, 132, 115, 141, 146, 126, 128, 118, 109, 142, 125, 130, 127, 132]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":119.425, ""first_rank_frequency"":0.416793}"
primary / cheetah-run / ST / L075 / P		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
primary / cheetah-run / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":127.373, ""first_rank_frequency"":0.90125}"
primary / cheetah-run / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":113.199, ""first_rank_frequency"":0.293242}"
primary / cheetah-run / mt30-317M / L010 / U	[55, 49, 43, 53, 53, 63, 52, 49, 46, 40, 44, 54, 46, 56, 45, 51, 41, 37, 52, 38, 58, 46, 64, 53, 59, 53, 55, 55, 51, 52, 54, 51]	[0.11, 0.098, 0.086, 0.106, 0.106, 0.126, 0.104, 0.098, 0.092, 0.08, 0.088, 0.108, 0.092, 0.112, 0.09, 0.102, 0.082, 0.074, 0.104, 0.076, 0.116, 0.092, 0.128,	"{""mean_ascending_midrank"":125.439, ""first_rank_frequency"":0.760198}"
		0.106, 0.118, 0.106, 0.11, 0.11, 0.102, 0.104, 0.108, 0.102]	
primary / cheetah-run / mt30-317M / L010 / P	[445, 451, 457, 447, 447, 437, 448, 451, 454, 460, 456, 446, 454, 444, 455, 449, 459, 463, 448, 462, 442, 454, 436, 447, 441, 447, 445, 445, 449, 448, 446, 449]	[0.11, 0.098, 0.086, 0.106, 0.106, 0.126, 0.104, 0.098, 0.092, 0.08, 0.088, 0.108, 0.092, 0.112, 0.09, 0.102, 0.082, 0.074, 0.104, 0.076, 0.116, 0.092, 0.128,	"{""mean_ascending_midrank"":113.813, ""first_rank_frequency"":0.297079}"
		0.106, 0.118, 0.106, 0.11, 0.11, 0.102, 0.104, 0.108, 0.102]	
primary / cheetah-run / mt30-317M / L025 / U	[131, 136, 122, 128, 112, 116, 129, 128, 137, 116, 130, 120, 108, 129, 134, 134, 119, 124, 111, 151, 129, 132, 129, 124, 116, 122, 125, 125, 125, 120, 134, 127]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":126.363, ""first_rank_frequency"":0.806363}"
		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
primary / cheetah-run / mt30-317M / L025 / P	[369, 364, 378, 372, 388, 384, 371, 372, 363, 384, 370, 380, 392, 371, 366, 366, 381, 376, 389, 349, 371, 368, 371, 376, 384, 378, 375, 375, 375, 380, 366, 373]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":115.153, ""first_rank_frequency"":0.315844}"
		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
primary / cheetah-run / mt30-317M / L050 / U	[269, 266, 240, 245, 255, 218, 245, 254, 257, 263, 258, 255, 238, 223, 273, 256, 249, 248, 234, 268, 244, 238, 244, 276, 248, 259, 239, 283, 244, 261, 256, 244]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":127.473, ""first_rank_frequency"":0.905839}"
		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
primary / cheetah-run / mt30-317M / L050 / P	[231, 234, 260, 255, 245, 282, 255, 246, 243, 237, 242, 245, 262, 277, 227, 244, 251, 252, 266, 232, 256, 262, 256, 224, 252, 241, 261, 217, 256, 239, 244, 256]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":118.442, ""first_rank_frequency"":0.374759}"
		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
primary / cheetah-run / mt30-317M / L075 / U	[383, 377, 389, 369, 368, 372, 373, 396, 389, 387, 387, 382, 362, 372, 382, 385, 377, 381, 375, 368, 385, 359, 354, 374, 372, 382, 391, 358, 375, 370, 373, 368]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":127.694, ""first_rank_frequency"":0.925966}"
		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
primary / cheetah-run / mt30-317M / L075 / P	[117, 123, 111, 131, 132, 128, 127, 104, 111, 113, 113, 118, 138, 128, 118, 115, 123, 119, 125, 132, 115, 141, 146, 126, 128, 118, 109, 142, 125, 130, 127, 132]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":118.308, ""first_rank_frequency"":0.357512}"
		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
primary / cheetah-run / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":127.735125, ""first_rank_frequency"":0.9235}"
primary / cheetah-run / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":127.466, ""first_rank_frequency"":0.881688}"
primary / cheetah-run / CC(pool) / L010 / U	[55, 49, 43, 53, 53, 63, 52, 49, 46, 40, 44, 54, 46, 56, 45, 51, 41, 37, 52, 38, 58, 46, 64, 53, 59, 53, 55, 55, 51, 52, 54, 51]	[0.11, 0.098, 0.086, 0.106, 0.106, 0.126, 0.104, 0.098, 0.092, 0.08, 0.088, 0.108, 0.092, 0.112, 0.09, 0.102, 0.082, 0.074, 0.104, 0.076, 0.116, 0.092, 0.128,	"{""mean_ascending_midrank"":127.962, ""first_rank_frequency"":0.994438}"
		0.106, 0.118, 0.106, 0.11, 0.11, 0.102, 0.104, 0.108, 0.102]	
primary / cheetah-run / CC(pool) / L010 / P	[445, 451, 457, 447, 447, 437, 448, 451, 454, 460, 456, 446, 454, 444, 455, 449, 459, 463, 448, 462, 442, 454, 436, 447, 441, 447, 445, 445, 449, 448, 446, 449]	[0.11, 0.098, 0.086, 0.106, 0.106, 0.126, 0.104, 0.098, 0.092, 0.08, 0.088, 0.108, 0.092, 0.112, 0.09, 0.102, 0.082, 0.074, 0.104, 0.076, 0.116, 0.092, 0.128,	"{""mean_ascending_midrank"":127.615, ""first_rank_frequency"":0.900871}"
		0.106, 0.118, 0.106, 0.11, 0.11, 0.102, 0.104, 0.108, 0.102]	
primary / cheetah-run / CC(pool) / L025 / U	[131, 136, 122, 128, 112, 116, 129, 128, 137, 116, 130, 120, 108, 129, 134, 134, 119, 124, 111, 151, 129, 132, 129, 124, 116, 122, 125, 125, 125, 120, 134, 127]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":127.991, ""first_rank_frequency"":0.99652}"
		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
primary / cheetah-run / CC(pool) / L025 / P	[369, 364, 378, 372, 388, 384, 371, 372, 363, 384, 370, 380, 392, 371, 366, 366, 381, 376, 389, 349, 371, 368, 371, 376, 384, 378, 375, 375, 375, 380, 366, 373]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":127.734, ""first_rank_frequency"":0.926735}"
		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
primary / cheetah-run / CC(pool) / L050 / U	[269, 266, 240, 245, 255, 218, 245, 254, 257, 263, 258, 255, 238, 223, 273, 256, 249, 248, 234, 268, 244, 238, 244, 276, 248, 259, 239, 283, 244, 261, 256, 244]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":127.999, ""first_rank_frequency"":0.999503}"
		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
primary / cheetah-run / CC(pool) / L050 / P	[231, 234, 260, 255, 245, 282, 255, 246, 243, 237, 242, 245, 262, 277, 227, 244, 251, 252, 266, 232, 256, 262, 256, 224, 252, 241, 261, 217, 256, 239, 244, 256]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":127.908, ""first_rank_frequency"":0.960689}"
		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
primary / cheetah-run / CC(pool) / L075 / U	[383, 377, 389, 369, 368, 372, 373, 396, 389, 387, 387, 382, 362, 372, 382, 385, 377, 381, 375, 368, 385, 359, 354, 374, 372, 382, 391, 358, 375, 370, 373, 368]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":128, ""first_rank_frequency"":0.999751}"
		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
primary / cheetah-run / CC(pool) / L075 / P	[117, 123, 111, 131, 132, 128, 127, 104, 111, 113, 113, 118, 138, 128, 118, 115, 123, 119, 125, 132, 115, 141, 146, 126, 128, 118, 109, 142, 125, 130, 127, 132]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":127.922, ""first_rank_frequency"":0.962325}"
		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
primary / cheetah-run / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":127.999625, ""first_rank_frequency"":0.999625}"
specific / acrobot-swingup / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":108.462, ""first_rank_frequency"":0.207128}"
specific / acrobot-swingup / ST / L010 / U	NA	NA	NA
specific / acrobot-swingup / ST / L010 / P	[452, 437, 451, 447, 450, 458, 443, 458, 446, 447, 452, 443, 453, 448, 451, 459, 456, 451, 454, 452, 444, 451, 452, 456, 449, 438, 453, 442, 450, 458, 457, 457]	[0.096, 0.126, 0.098, 0.106, 0.1, 0.084, 0.114, 0.084, 0.108, 0.106, 0.096, 0.114, 0.094, 0.104, 0.098, 0.082, 0.088, 0.098, 0.092, 0.096, 0.112, 0.098, 0.096,	"{""mean_ascending_midrank"":97.9086, ""first_rank_frequency"":0.0825626}"
		0.088, 0.102, 0.124, 0.094, 0.116, 0.1, 0.084, 0.086, 0.086]	
specific / acrobot-swingup / ST / L025 / U	[105, 139, 133, 119, 127, 116, 137, 133, 126, 124, 136, 122, 132, 130, 126, 112, 127, 122, 133, 120, 126, 129, 139, 149, 111, 116, 135, 133, 105, 123, 103, 131]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":105.946, ""first_rank_frequency"":0.0445384}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
specific / acrobot-swingup / ST / L025 / P	[395, 361, 367, 381, 373, 384, 363, 367, 374, 376, 364, 378, 368, 370, 374, 388, 373, 378, 367, 380, 374, 371, 361, 351, 389, 384, 365, 367, 395, 377, 397, 369]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":89.0553, ""first_rank_frequency"":0.0257135}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
specific / acrobot-swingup / ST / L050 / U	[250, 252, 246, 265, 240, 231, 228, 236, 231, 236, 253, 242, 235, 245, 235, 251, 234, 263, 248, 266, 252, 228, 258, 238, 249, 258, 258, 237, 248, 244, 251, 240]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":104.193, ""first_rank_frequency"":0.0361876}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
specific / acrobot-swingup / ST / L050 / P	[250, 248, 254, 235, 260, 269, 272, 264, 269, 264, 247, 258, 265, 255, 265, 249, 266, 237, 252, 234, 248, 272, 242, 262, 251, 242, 242, 263, 252, 256, 249, 260]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":87.0217, ""first_rank_frequency"":0.0219672}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
specific / acrobot-swingup / ST / L075 / U	[384, 362, 375, 375, 363, 370, 380, 377, 370, 375, 375, 380, 381, 377, 381, 381, 380, 374, 377, 367, 385, 377, 365, 380, 380, 373, 373, 360, 373, 377, 379, 375]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":103.517, ""first_rank_frequency"":0.0342471}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
specific / acrobot-swingup / ST / L075 / P	[116, 138, 125, 125, 137, 130, 120, 123, 130, 125, 125, 120, 119, 123, 119, 119, 120, 126, 123, 133, 115, 123, 135, 120, 120, 127, 127, 140, 127, 123, 121, 125]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":87.4987, ""first_rank_frequency"":0.0250241}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
specific / acrobot-swingup / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":103.276, ""first_rank_frequency"":0.034}"
specific / acrobot-swingup / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":102.999, ""first_rank_frequency"":0.118991}"
specific / acrobot-swingup / mt30-317M / L010 / U	NA	NA	NA
specific / acrobot-swingup / mt30-317M / L010 / P	[452, 437, 451, 447, 450, 458, 443, 458, 446, 447, 452, 443, 453, 448, 451, 459, 456, 451, 454, 452, 444, 451, 452, 456, 449, 438, 453, 442, 450, 458, 457, 457]	[0.096, 0.126, 0.098, 0.106, 0.1, 0.084, 0.114, 0.084, 0.108, 0.106, 0.096, 0.114, 0.094, 0.104, 0.098, 0.082, 0.088, 0.098, 0.092, 0.096, 0.112, 0.098, 0.096,	"{""mean_ascending_midrank"":91.0812, ""first_rank_frequency"":0.0467746}"
		0.088, 0.102, 0.124, 0.094, 0.116, 0.1, 0.084, 0.086, 0.086]	
specific / acrobot-swingup / mt30-317M / L025 / U	[105, 139, 133, 119, 127, 116, 137, 133, 126, 124, 136, 122, 132, 130, 126, 112, 127, 122, 133, 120, 126, 129, 139, 149, 111, 116, 135, 133, 105, 123, 103, 131]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":89.5755, ""first_rank_frequency"":0.0258771}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
specific / acrobot-swingup / mt30-317M / L025 / P	[395, 361, 367, 381, 373, 384, 363, 367, 374, 376, 364, 378, 368, 370, 374, 388, 373, 378, 367, 380, 374, 371, 361, 351, 389, 384, 365, 367, 395, 377, 397, 369]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":79.7063, ""first_rank_frequency"":0.0178155}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
specific / acrobot-swingup / mt30-317M / L050 / U	[250, 252, 246, 265, 240, 231, 228, 236, 231, 236, 253, 242, 235, 245, 235, 251, 234, 263, 248, 266, 252, 228, 258, 238, 249, 258, 258, 237, 248, 244, 251, 240]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":84.8435, ""first_rank_frequency"":0.0177115}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
specific / acrobot-swingup / mt30-317M / L050 / P	[250, 248, 254, 235, 260, 269, 272, 264, 269, 264, 247, 258, 265, 255, 265, 249, 266, 237, 252, 234, 248, 272, 242, 262, 251, 242, 242, 263, 252, 256, 249, 260]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":77.1665, ""first_rank_frequency"":0.0126494}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
specific / acrobot-swingup / mt30-317M / L075 / U	[384, 362, 375, 375, 363, 370, 380, 377, 370, 375, 375, 380, 381, 377, 381, 381, 380, 374, 377, 367, 385, 377, 365, 380, 380, 373, 373, 360, 373, 377, 379, 375]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":88.7333, ""first_rank_frequency"":0.0209983}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
specific / acrobot-swingup / mt30-317M / L075 / P	[116, 138, 125, 125, 137, 130, 120, 123, 130, 125, 125, 120, 119, 123, 119, 119, 120, 126, 123, 133, 115, 123, 135, 120, 120, 127, 127, 140, 127, 123, 121, 125]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":79.0186, ""first_rank_frequency"":0.0169146}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
specific / acrobot-swingup / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":91.7686, ""first_rank_frequency"":0.022125}"
specific / acrobot-swingup / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":117.577375, ""first_rank_frequency"":0.255545}"
specific / acrobot-swingup / CC(pool) / L010 / U	NA	NA	NA
specific / acrobot-swingup / CC(pool) / L010 / P	[452, 437, 451, 447, 450, 458, 443, 458, 446, 447, 452, 443, 453, 448, 451, 459, 456, 451, 454, 452, 444, 451, 452, 456, 449, 438, 453, 442, 450, 458, 457, 457]	[0.096, 0.126, 0.098, 0.106, 0.1, 0.084, 0.114, 0.084, 0.108, 0.106, 0.096, 0.114, 0.094, 0.104, 0.098, 0.082, 0.088, 0.098, 0.092, 0.096, 0.112, 0.098, 0.096,	"{""mean_ascending_midrank"":111.535, ""first_rank_frequency"":0.148476}"
		0.088, 0.102, 0.124, 0.094, 0.116, 0.1, 0.084, 0.086, 0.086]	
specific / acrobot-swingup / CC(pool) / L025 / U	[105, 139, 133, 119, 127, 116, 137, 133, 126, 124, 136, 122, 132, 130, 126, 112, 127, 122, 133, 120, 126, 129, 139, 149, 111, 116, 135, 133, 105, 123, 103, 131]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":123.95, ""first_rank_frequency"":0.227047}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
specific / acrobot-swingup / CC(pool) / L025 / P	[395, 361, 367, 381, 373, 384, 363, 367, 374, 376, 364, 378, 368, 370, 374, 388, 373, 378, 367, 380, 374, 371, 361, 351, 389, 384, 365, 367, 395, 377, 397, 369]	[0.21, 0.278, 0.266, 0.238, 0.254, 0.232, 0.274, 0.266, 0.252, 0.248, 0.272, 0.244, 0.264, 0.26, 0.252, 0.224, 0.254, 0.244, 0.266, 0.24, 0.252, 0.258, 0.278,	"{""mean_ascending_midrank"":111.471, ""first_rank_frequency"":0.109558}"
		0.298, 0.222, 0.232, 0.27, 0.266, 0.21, 0.246, 0.206, 0.262]	
specific / acrobot-swingup / CC(pool) / L050 / U	[250, 252, 246, 265, 240, 231, 228, 236, 231, 236, 253, 242, 235, 245, 235, 251, 234, 263, 248, 266, 252, 228, 258, 238, 249, 258, 258, 237, 248, 244, 251, 240]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":124.99, ""first_rank_frequency"":0.262742}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
specific / acrobot-swingup / CC(pool) / L050 / P	[250, 248, 254, 235, 260, 269, 272, 264, 269, 264, 247, 258, 265, 255, 265, 249, 266, 237, 252, 234, 248, 272, 242, 262, 251, 242, 242, 263, 252, 256, 249, 260]	[0.5, 0.504, 0.492, 0.53, 0.48, 0.462, 0.456, 0.472, 0.462, 0.472, 0.506, 0.484, 0.47, 0.49, 0.47, 0.502, 0.468, 0.526, 0.496, 0.532, 0.504, 0.456, 0.516, 0.476,	"{""mean_ascending_midrank"":114.578, ""first_rank_frequency"":0.135063}"
		0.498, 0.516, 0.516, 0.474, 0.496, 0.488, 0.502, 0.48]	
specific / acrobot-swingup / CC(pool) / L075 / U	[384, 362, 375, 375, 363, 370, 380, 377, 370, 375, 375, 380, 381, 377, 381, 381, 380, 374, 377, 367, 385, 377, 365, 380, 380, 373, 373, 360, 373, 377, 379, 375]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":125.602, ""first_rank_frequency"":0.335639}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
specific / acrobot-swingup / CC(pool) / L075 / P	[116, 138, 125, 125, 137, 130, 120, 123, 130, 125, 125, 120, 119, 123, 119, 119, 120, 126, 123, 133, 115, 123, 135, 120, 120, 127, 127, 140, 127, 123, 121, 125]	[0.768, 0.724, 0.75, 0.75, 0.726, 0.74, 0.76, 0.754, 0.74, 0.75, 0.75, 0.76, 0.762, 0.754, 0.762, 0.762, 0.76, 0.748, 0.754, 0.734, 0.77, 0.754, 0.73, 0.76, 0.76,	"{""mean_ascending_midrank"":116.892, ""first_rank_frequency"":0.176596}"
		0.746, 0.746, 0.72, 0.746, 0.754, 0.758, 0.75]	
specific / acrobot-swingup / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":125.737, ""first_rank_frequency"":0.3925}"
specific / pendulum-swingup / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":119.016, ""first_rank_frequency"":0.1694}"
specific / pendulum-swingup / ST / L010 / U	NA	NA	NA
specific / pendulum-swingup / ST / L010 / P	[454, 450, 461, 459, 447, 448, 453, 456, 445, 462, 445, 444, 438, 450, 454, 454, 457, 448, 447, 444, 454, 447, 457, 451, 451, 460, 455, 454, 450, 450, 444, 462]	[0.092, 0.1, 0.078, 0.082, 0.106, 0.104, 0.094, 0.088, 0.11, 0.076, 0.11, 0.112, 0.124, 0.1, 0.092, 0.092, 0.086, 0.104, 0.106, 0.112, 0.092, 0.106, 0.086, 0.098,	"{""mean_ascending_midrank"":113.623, ""first_rank_frequency"":0.102469}"
		0.098, 0.08, 0.09, 0.092, 0.1, 0.1, 0.112, 0.076]	
specific / pendulum-swingup / ST / L025 / U	[146, 116, 122, 123, 110, 133, 108, 125, 120, 127, 124, 121, 150, 113, 125, 121, 133, 125, 116, 124, 107, 134, 151, 141, 123, 136, 134, 125, 121, 150, 111, 118]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":116.274, ""first_rank_frequency"":0.0882718}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
specific / pendulum-swingup / ST / L025 / P	[354, 384, 378, 377, 390, 367, 392, 375, 380, 373, 376, 379, 350, 387, 375, 379, 367, 375, 384, 376, 393, 366, 349, 359, 377, 364, 366, 375, 379, 350, 389, 382]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":103.49, ""first_rank_frequency"":0.0627773}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
specific / pendulum-swingup / ST / L050 / U	[246, 257, 258, 258, 237, 238, 261, 239, 252, 239, 258, 241, 245, 254, 267, 264, 255, 232, 261, 245, 237, 254, 244, 250, 240, 251, 254, 252, 250, 231, 261, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":108.737, ""first_rank_frequency"":0.040847}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
specific / pendulum-swingup / ST / L050 / P	[254, 243, 242, 242, 263, 262, 239, 261, 248, 261, 242, 259, 255, 246, 233, 236, 245, 268, 239, 255, 263, 246, 256, 250, 260, 249, 246, 248, 250, 269, 239, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":95.8461, ""first_rank_frequency"":0.0306532}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
specific / pendulum-swingup / ST / L075 / U	[371, 393, 394, 368, 377, 365, 374, 371, 385, 378, 380, 366, 396, 363, 379, 372, 365, 397, 374, 380, 392, 365, 380, 374, 377, 386, 359, 383, 360, 354, 391, 361]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":102.232, ""first_rank_frequency"":0.0362427}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
specific / pendulum-swingup / ST / L075 / P	[129, 107, 106, 132, 123, 135, 126, 129, 115, 122, 120, 134, 104, 137, 121, 128, 135, 103, 126, 120, 108, 135, 120, 126, 123, 114, 141, 117, 140, 146, 109, 139]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":89.7875, ""first_rank_frequency"":0.0231856}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
specific / pendulum-swingup / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":107.519, ""first_rank_frequency"":0.035875}"
specific / pendulum-swingup / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":119.327, ""first_rank_frequency"":0.274772}"
specific / pendulum-swingup / mt30-317M / L010 / U	NA	NA	NA
specific / pendulum-swingup / mt30-317M / L010 / P	[454, 450, 461, 459, 447, 448, 453, 456, 445, 462, 445, 444, 438, 450, 454, 454, 457, 448, 447, 444, 454, 447, 457, 451, 451, 460, 455, 454, 450, 450, 444, 462]	[0.092, 0.1, 0.078, 0.082, 0.106, 0.104, 0.094, 0.088, 0.11, 0.076, 0.11, 0.112, 0.124, 0.1, 0.092, 0.092, 0.086, 0.104, 0.106, 0.112, 0.092, 0.106, 0.086, 0.098,	"{""mean_ascending_midrank"":112.36, ""first_rank_frequency"":0.192387}"
		0.098, 0.08, 0.09, 0.092, 0.1, 0.1, 0.112, 0.076]	
specific / pendulum-swingup / mt30-317M / L025 / U	[146, 116, 122, 123, 110, 133, 108, 125, 120, 127, 124, 121, 150, 113, 125, 121, 133, 125, 116, 124, 107, 134, 151, 141, 123, 136, 134, 125, 121, 150, 111, 118]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":101.81, ""first_rank_frequency"":0.0498388}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
specific / pendulum-swingup / mt30-317M / L025 / P	[354, 384, 378, 377, 390, 367, 392, 375, 380, 373, 376, 379, 350, 387, 375, 379, 367, 375, 384, 376, 393, 366, 349, 359, 377, 364, 366, 375, 379, 350, 389, 382]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":99.4412, ""first_rank_frequency"":0.0392788}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
specific / pendulum-swingup / mt30-317M / L050 / U	[246, 257, 258, 258, 237, 238, 261, 239, 252, 239, 258, 241, 245, 254, 267, 264, 255, 232, 261, 245, 237, 254, 244, 250, 240, 251, 254, 252, 250, 231, 261, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":102.277, ""first_rank_frequency"":0.0365869}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
specific / pendulum-swingup / mt30-317M / L050 / P	[254, 243, 242, 242, 263, 262, 239, 261, 248, 261, 242, 259, 255, 246, 233, 236, 245, 268, 239, 255, 263, 246, 256, 250, 260, 249, 246, 248, 250, 269, 239, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":99.3753, ""first_rank_frequency"":0.0282894}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
specific / pendulum-swingup / mt30-317M / L075 / U	[371, 393, 394, 368, 377, 365, 374, 371, 385, 378, 380, 366, 396, 363, 379, 372, 365, 397, 374, 380, 392, 365, 380, 374, 377, 386, 359, 383, 360, 354, 391, 361]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":111.228, ""first_rank_frequency"":0.0474647}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
specific / pendulum-swingup / mt30-317M / L075 / P	[129, 107, 106, 132, 123, 135, 126, 129, 115, 122, 120, 134, 104, 137, 121, 128, 135, 103, 126, 120, 108, 135, 120, 126, 123, 114, 141, 117, 140, 146, 109, 139]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":100.931, ""first_rank_frequency"":0.0333476}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
specific / pendulum-swingup / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":119.177, ""first_rank_frequency"":0.108063}"
specific / pendulum-swingup / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":123.97, ""first_rank_frequency"":0.622671}"
specific / pendulum-swingup / CC(pool) / L010 / U	NA	NA	NA
specific / pendulum-swingup / CC(pool) / L010 / P	[454, 450, 461, 459, 447, 448, 453, 456, 445, 462, 445, 444, 438, 450, 454, 454, 457, 448, 447, 444, 454, 447, 457, 451, 451, 460, 455, 454, 450, 450, 444, 462]	[0.092, 0.1, 0.078, 0.082, 0.106, 0.104, 0.094, 0.088, 0.11, 0.076, 0.11, 0.112, 0.124, 0.1, 0.092, 0.092, 0.086, 0.104, 0.106, 0.112, 0.092, 0.106, 0.086, 0.098,	"{""mean_ascending_midrank"":120.972, ""first_rank_frequency"":0.557203}"
		0.098, 0.08, 0.09, 0.092, 0.1, 0.1, 0.112, 0.076]	
specific / pendulum-swingup / CC(pool) / L025 / U	[146, 116, 122, 123, 110, 133, 108, 125, 120, 127, 124, 121, 150, 113, 125, 121, 133, 125, 116, 124, 107, 134, 151, 141, 123, 136, 134, 125, 121, 150, 111, 118]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":127.815, ""first_rank_frequency"":0.832135}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
specific / pendulum-swingup / CC(pool) / L025 / P	[354, 384, 378, 377, 390, 367, 392, 375, 380, 373, 376, 379, 350, 387, 375, 379, 367, 375, 384, 376, 393, 366, 349, 359, 377, 364, 366, 375, 379, 350, 389, 382]	[0.292, 0.232, 0.244, 0.246, 0.22, 0.266, 0.216, 0.25, 0.24, 0.254, 0.248, 0.242, 0.3, 0.226, 0.25, 0.242, 0.266, 0.25, 0.232, 0.248, 0.214, 0.268, 0.302, 0.282,	"{""mean_ascending_midrank"":115.495, ""first_rank_frequency"":0.434901}"
		0.246, 0.272, 0.268, 0.25, 0.242, 0.3, 0.222, 0.236]	
specific / pendulum-swingup / CC(pool) / L050 / U	[246, 257, 258, 258, 237, 238, 261, 239, 252, 239, 258, 241, 245, 254, 267, 264, 255, 232, 261, 245, 237, 254, 244, 250, 240, 251, 254, 252, 250, 231, 261, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":127.878, ""first_rank_frequency"":0.887483}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
specific / pendulum-swingup / CC(pool) / L050 / P	[254, 243, 242, 242, 263, 262, 239, 261, 248, 261, 242, 259, 255, 246, 233, 236, 245, 268, 239, 255, 263, 246, 256, 250, 260, 249, 246, 248, 250, 269, 239, 250]	[0.492, 0.514, 0.516, 0.516, 0.474, 0.476, 0.522, 0.478, 0.504, 0.478, 0.516, 0.482, 0.49, 0.508, 0.534, 0.528, 0.51, 0.464, 0.522, 0.49, 0.474, 0.508, 0.488, 0.5,	"{""mean_ascending_midrank"":115.005, ""first_rank_frequency"":0.45293}"
		0.48, 0.502, 0.508, 0.504, 0.5, 0.462, 0.522, 0.5]	
specific / pendulum-swingup / CC(pool) / L075 / U	[371, 393, 394, 368, 377, 365, 374, 371, 385, 378, 380, 366, 396, 363, 379, 372, 365, 397, 374, 380, 392, 365, 380, 374, 377, 386, 359, 383, 360, 354, 391, 361]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":127.922, ""first_rank_frequency"":0.927099}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
specific / pendulum-swingup / CC(pool) / L075 / P	[129, 107, 106, 132, 123, 135, 126, 129, 115, 122, 120, 134, 104, 137, 121, 128, 135, 103, 126, 120, 108, 135, 120, 126, 123, 114, 141, 117, 140, 146, 109, 139]	[0.742, 0.786, 0.788, 0.736, 0.754, 0.73, 0.748, 0.742, 0.77, 0.756, 0.76, 0.732, 0.792, 0.726, 0.758, 0.744, 0.73, 0.794, 0.748, 0.76, 0.784, 0.73, 0.76, 0.748,	"{""mean_ascending_midrank"":114.196, ""first_rank_frequency"":0.48157}"
		0.754, 0.772, 0.718, 0.766, 0.72, 0.708, 0.782, 0.722]	
specific / pendulum-swingup / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":127.952, ""first_rank_frequency"":0.95425}"
specific / cartpole-balance / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":127.46175, ""first_rank_frequency"":0.749127}"
specific / cartpole-balance / ST / L010 / U	NA	NA	NA
specific / cartpole-balance / ST / L010 / P	[448, 451, 444, 445, 448, 447, 451, 453, 448, 448, 457, 449, 449, 451, 432, 443, 448, 450, 444, 456, 438, 452, 443, 447, 450, 447, 449, 452, 451, 448, 451, 432]	[0.104, 0.098, 0.112, 0.11, 0.104, 0.106, 0.098, 0.094, 0.104, 0.104, 0.086, 0.102, 0.102, 0.098, 0.136, 0.114, 0.104, 0.1, 0.112, 0.088, 0.124, 0.096, 0.114,	"{""mean_ascending_midrank"":126.695, ""first_rank_frequency"":0.685315}"
		0.106, 0.1, 0.106, 0.102, 0.096, 0.098, 0.104, 0.098, 0.136]	
specific / cartpole-balance / ST / L025 / U	[135, 117, 132, 128, 120, 133, 127, 118, 126, 121, 122, 116, 119, 114, 113, 116, 141, 125, 141, 115, 146, 129, 124, 142, 116, 122, 117, 116, 137, 124, 116, 128]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":124.578, ""first_rank_frequency"":0.397898}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
specific / cartpole-balance / ST / L025 / P	[365, 383, 368, 372, 380, 367, 373, 382, 374, 379, 378, 384, 381, 386, 387, 384, 359, 375, 359, 385, 354, 371, 376, 358, 384, 378, 383, 384, 363, 376, 384, 372]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":123.627, ""first_rank_frequency"":0.558175}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
specific / cartpole-balance / ST / L050 / U	[249, 250, 238, 227, 270, 236, 255, 255, 255, 258, 262, 245, 256, 257, 237, 249, 249, 252, 234, 266, 258, 229, 251, 280, 242, 232, 262, 261, 252, 249, 261, 259]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":93.2244, ""first_rank_frequency"":0.11772}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
specific / cartpole-balance / ST / L050 / P	[251, 250, 262, 273, 230, 264, 245, 245, 245, 242, 238, 255, 244, 243, 263, 251, 251, 248, 266, 234, 242, 271, 249, 220, 258, 268, 238, 239, 248, 251, 239, 241]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":87.4966, ""first_rank_frequency"":0.139969}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
specific / cartpole-balance / ST / L075 / U	[371, 377, 368, 383, 380, 375, 361, 384, 346, 385, 356, 380, 362, 364, 372, 384, 365, 376, 380, 382, 384, 386, 375, 376, 372, 362, 388, 386, 372, 378, 379, 372]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":72.8836, ""first_rank_frequency"":0.0292129}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
specific / cartpole-balance / ST / L075 / P	[129, 123, 132, 117, 120, 125, 139, 116, 154, 115, 144, 120, 138, 136, 128, 116, 135, 124, 120, 118, 116, 114, 125, 124, 128, 138, 112, 114, 128, 122, 121, 128]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":68.2007, ""first_rank_frequency"":0.0311023}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
specific / cartpole-balance / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":69.7506, ""first_rank_frequency"":0.0185625}"
specific / cartpole-balance / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":126.007, ""first_rank_frequency"":0.315688}"
specific / cartpole-balance / mt30-317M / L010 / U	NA	NA	NA
specific / cartpole-balance / mt30-317M / L010 / P	[448, 451, 444, 445, 448, 447, 451, 453, 448, 448, 457, 449, 449, 451, 432, 443, 448, 450, 444, 456, 438, 452, 443, 447, 450, 447, 449, 452, 451, 448, 451, 432]	[0.104, 0.098, 0.112, 0.11, 0.104, 0.106, 0.098, 0.094, 0.104, 0.104, 0.086, 0.102, 0.102, 0.098, 0.136, 0.114, 0.104, 0.1, 0.112, 0.088, 0.124, 0.096, 0.114,	"{""mean_ascending_midrank"":125.58, ""first_rank_frequency"":0.28702}"
		0.106, 0.1, 0.106, 0.102, 0.096, 0.098, 0.104, 0.098, 0.136]	
specific / cartpole-balance / mt30-317M / L025 / U	[135, 117, 132, 128, 120, 133, 127, 118, 126, 121, 122, 116, 119, 114, 113, 116, 141, 125, 141, 115, 146, 129, 124, 142, 116, 122, 117, 116, 137, 124, 116, 128]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":123.541, ""first_rank_frequency"":0.195696}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
specific / cartpole-balance / mt30-317M / L025 / P	[365, 383, 368, 372, 380, 367, 373, 382, 374, 379, 378, 384, 381, 386, 387, 384, 359, 375, 359, 385, 354, 371, 376, 358, 384, 378, 383, 384, 363, 376, 384, 372]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":124.012, ""first_rank_frequency"":0.223109}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
specific / cartpole-balance / mt30-317M / L050 / U	[249, 250, 238, 227, 270, 236, 255, 255, 255, 258, 262, 245, 256, 257, 237, 249, 249, 252, 234, 266, 258, 229, 251, 280, 242, 232, 262, 261, 252, 249, 261, 259]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":112.238, ""first_rank_frequency"":0.0953211}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
specific / cartpole-balance / mt30-317M / L050 / P	[251, 250, 262, 273, 230, 264, 245, 245, 245, 242, 238, 255, 244, 243, 263, 251, 251, 248, 266, 234, 242, 271, 249, 220, 258, 268, 238, 239, 248, 251, 239, 241]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":101.376, ""first_rank_frequency"":0.0820434}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
specific / cartpole-balance / mt30-317M / L075 / U	[371, 377, 368, 383, 380, 375, 361, 384, 346, 385, 356, 380, 362, 364, 372, 384, 365, 376, 380, 382, 384, 386, 375, 376, 372, 362, 388, 386, 372, 378, 379, 372]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":107.361, ""first_rank_frequency"":0.0495785}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
specific / cartpole-balance / mt30-317M / L075 / P	[129, 123, 132, 117, 120, 125, 139, 116, 154, 115, 144, 120, 138, 136, 128, 116, 135, 124, 120, 118, 116, 114, 125, 124, 128, 138, 112, 114, 128, 122, 121, 128]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":92.2014, ""first_rank_frequency"":0.0380249}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
specific / cartpole-balance / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":109.12125, ""first_rank_frequency"":0.0441875}"
specific / cartpole-balance / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":127.971, ""first_rank_frequency"":0.977923}"
specific / cartpole-balance / CC(pool) / L010 / U	NA	NA	NA
specific / cartpole-balance / CC(pool) / L010 / P	[448, 451, 444, 445, 448, 447, 451, 453, 448, 448, 457, 449, 449, 451, 432, 443, 448, 450, 444, 456, 438, 452, 443, 447, 450, 447, 449, 452, 451, 448, 451, 432]	[0.104, 0.098, 0.112, 0.11, 0.104, 0.106, 0.098, 0.094, 0.104, 0.104, 0.086, 0.102, 0.102, 0.098, 0.136, 0.114, 0.104, 0.1, 0.112, 0.088, 0.124, 0.096, 0.114,	"{""mean_ascending_midrank"":127.931, ""first_rank_frequency"":0.971802}"
		0.106, 0.1, 0.106, 0.102, 0.096, 0.098, 0.104, 0.098, 0.136]	
specific / cartpole-balance / CC(pool) / L025 / U	[135, 117, 132, 128, 120, 133, 127, 118, 126, 121, 122, 116, 119, 114, 113, 116, 141, 125, 141, 115, 146, 129, 124, 142, 116, 122, 117, 116, 137, 124, 116, 128]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":127.979, ""first_rank_frequency"":0.978979}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
specific / cartpole-balance / CC(pool) / L025 / P	[365, 383, 368, 372, 380, 367, 373, 382, 374, 379, 378, 384, 381, 386, 387, 384, 359, 375, 359, 385, 354, 371, 376, 358, 384, 378, 383, 384, 363, 376, 384, 372]	[0.27, 0.234, 0.264, 0.256, 0.24, 0.266, 0.254, 0.236, 0.252, 0.242, 0.244, 0.232, 0.238, 0.228, 0.226, 0.232, 0.282, 0.25, 0.282, 0.23, 0.292, 0.258, 0.248, 0.284,	"{""mean_ascending_midrank"":127.756, ""first_rank_frequency"":0.956075}"
		0.232, 0.244, 0.234, 0.232, 0.274, 0.248, 0.232, 0.256]	
specific / cartpole-balance / CC(pool) / L050 / U	[249, 250, 238, 227, 270, 236, 255, 255, 255, 258, 262, 245, 256, 257, 237, 249, 249, 252, 234, 266, 258, 229, 251, 280, 242, 232, 262, 261, 252, 249, 261, 259]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":124.568, ""first_rank_frequency"":0.865791}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
specific / cartpole-balance / CC(pool) / L050 / P	[251, 250, 262, 273, 230, 264, 245, 245, 245, 242, 238, 255, 244, 243, 263, 251, 251, 248, 266, 234, 242, 271, 249, 220, 258, 268, 238, 239, 248, 251, 239, 241]	[0.498, 0.5, 0.476, 0.454, 0.54, 0.472, 0.51, 0.51, 0.51, 0.516, 0.524, 0.49, 0.512, 0.514, 0.474, 0.498, 0.498, 0.504, 0.468, 0.532, 0.516, 0.458, 0.502, 0.56,	"{""mean_ascending_midrank"":118.076, ""first_rank_frequency"":0.699891}"
		0.484, 0.464, 0.524, 0.522, 0.504, 0.498, 0.522, 0.518]	
specific / cartpole-balance / CC(pool) / L075 / U	[371, 377, 368, 383, 380, 375, 361, 384, 346, 385, 356, 380, 362, 364, 372, 384, 365, 376, 380, 382, 384, 386, 375, 376, 372, 362, 388, 386, 372, 378, 379, 372]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":124.624, ""first_rank_frequency"":0.84008}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
specific / cartpole-balance / CC(pool) / L075 / P	[129, 123, 132, 117, 120, 125, 139, 116, 154, 115, 144, 120, 138, 136, 128, 116, 135, 124, 120, 118, 116, 114, 125, 124, 128, 138, 112, 114, 128, 122, 121, 128]	[0.742, 0.754, 0.736, 0.766, 0.76, 0.75, 0.722, 0.768, 0.692, 0.77, 0.712, 0.76, 0.724, 0.728, 0.744, 0.768, 0.73, 0.752, 0.76, 0.764, 0.768, 0.772, 0.75, 0.752,	"{""mean_ascending_midrank"":118.145, ""first_rank_frequency"":0.612331}"
		0.744, 0.724, 0.776, 0.772, 0.744, 0.756, 0.758, 0.744]	
specific / cartpole-balance / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":125.848, ""first_rank_frequency"":0.86275}"
specific / cartpole-swingup / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":124.545, ""first_rank_frequency"":0.600562}"
specific / cartpole-swingup / ST / L010 / U	NA	NA	NA
specific / cartpole-swingup / ST / L010 / P	[443, 456, 444, 450, 444, 454, 455, 456, 450, 452, 461, 453, 449, 452, 453, 452, 463, 457, 443, 451, 443, 444, 448, 446, 458, 446, 453, 445, 451, 451, 456, 446]	[0.114, 0.088, 0.112, 0.1, 0.112, 0.092, 0.09, 0.088, 0.1, 0.096, 0.078, 0.094, 0.102, 0.096, 0.094, 0.096, 0.074, 0.086, 0.114, 0.098, 0.114, 0.112, 0.104, 0.108,	"{""mean_ascending_midrank"":112.658, ""first_rank_frequency"":0.379443}"
		0.084, 0.108, 0.094, 0.11, 0.098, 0.098, 0.088, 0.108]	
specific / cartpole-swingup / ST / L025 / U	[125, 119, 126, 136, 126, 129, 121, 132, 118, 113, 134, 140, 127, 135, 134, 120, 128, 123, 130, 125, 119, 125, 124, 122, 119, 122, 133, 134, 137, 137, 124, 127]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":109.168, ""first_rank_frequency"":0.182333}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
specific / cartpole-swingup / ST / L025 / P	[375, 381, 374, 364, 374, 371, 379, 368, 382, 387, 366, 360, 373, 365, 366, 380, 372, 377, 370, 375, 381, 375, 376, 378, 381, 378, 367, 366, 363, 363, 376, 373]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":101.454, ""first_rank_frequency"":0.216285}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
specific / cartpole-swingup / ST / L050 / U	[234, 256, 257, 253, 263, 249, 250, 250, 265, 260, 231, 250, 240, 234, 240, 243, 230, 251, 256, 258, 251, 243, 248, 252, 259, 274, 250, 256, 239, 234, 251, 247]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":97.6603, ""first_rank_frequency"":0.0714823}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
specific / cartpole-swingup / ST / L050 / P	[266, 244, 243, 247, 237, 251, 250, 250, 235, 240, 269, 250, 260, 266, 260, 257, 270, 249, 244, 242, 249, 257, 252, 248, 241, 226, 250, 244, 261, 266, 249, 253]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":86.7207, ""first_rank_frequency"":0.065201}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
specific / cartpole-swingup / ST / L075 / U	[358, 370, 362, 377, 360, 384, 374, 377, 359, 385, 370, 388, 373, 360, 367, 367, 366, 376, 382, 367, 392, 370, 369, 369, 357, 362, 388, 373, 373, 363, 366, 382]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":89.1619, ""first_rank_frequency"":0.0277638}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
specific / cartpole-swingup / ST / L075 / P	[142, 130, 138, 123, 140, 116, 126, 123, 141, 115, 130, 112, 127, 140, 133, 133, 134, 124, 118, 133, 108, 130, 131, 131, 143, 138, 112, 127, 127, 137, 134, 118]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":75.3302, ""first_rank_frequency"":0.0159149}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
specific / cartpole-swingup / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":84.5999, ""first_rank_frequency"":0.0274375}"
specific / cartpole-swingup / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":122.663, ""first_rank_frequency"":0.326772}"
specific / cartpole-swingup / mt30-317M / L010 / U	NA	NA	NA
specific / cartpole-swingup / mt30-317M / L010 / P	[443, 456, 444, 450, 444, 454, 455, 456, 450, 452, 461, 453, 449, 452, 453, 452, 463, 457, 443, 451, 443, 444, 448, 446, 458, 446, 453, 445, 451, 451, 456, 446]	[0.114, 0.088, 0.112, 0.1, 0.112, 0.092, 0.09, 0.088, 0.1, 0.096, 0.078, 0.094, 0.102, 0.096, 0.094, 0.096, 0.074, 0.086, 0.114, 0.098, 0.114, 0.112, 0.104, 0.108,	"{""mean_ascending_midrank"":114.587, ""first_rank_frequency"":0.209696}"
		0.084, 0.108, 0.094, 0.11, 0.098, 0.098, 0.088, 0.108]	
specific / cartpole-swingup / mt30-317M / L025 / U	[125, 119, 126, 136, 126, 129, 121, 132, 118, 113, 134, 140, 127, 135, 134, 120, 128, 123, 130, 125, 119, 125, 124, 122, 119, 122, 133, 134, 137, 137, 124, 127]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":117.13, ""first_rank_frequency"":0.139764}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
specific / cartpole-swingup / mt30-317M / L025 / P	[375, 381, 374, 364, 374, 371, 379, 368, 382, 387, 366, 360, 373, 365, 366, 380, 372, 377, 370, 375, 381, 375, 376, 378, 381, 378, 367, 366, 363, 363, 376, 373]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":106.784, ""first_rank_frequency"":0.112123}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
specific / cartpole-swingup / mt30-317M / L050 / U	[234, 256, 257, 253, 263, 249, 250, 250, 265, 260, 231, 250, 240, 234, 240, 243, 230, 251, 256, 258, 251, 243, 248, 252, 259, 274, 250, 256, 239, 234, 251, 247]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":114.411, ""first_rank_frequency"":0.0649611}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
specific / cartpole-swingup / mt30-317M / L050 / P	[266, 244, 243, 247, 237, 251, 250, 250, 235, 240, 269, 250, 260, 266, 260, 257, 270, 249, 244, 242, 249, 257, 252, 248, 241, 226, 250, 244, 261, 266, 249, 253]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":97.3899, ""first_rank_frequency"":0.052658}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
specific / cartpole-swingup / mt30-317M / L075 / U	[358, 370, 362, 377, 360, 384, 374, 377, 359, 385, 370, 388, 373, 360, 367, 367, 366, 376, 382, 367, 392, 370, 369, 369, 357, 362, 388, 373, 373, 363, 366, 382]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":113.755, ""first_rank_frequency"":0.0549386}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
specific / cartpole-swingup / mt30-317M / L075 / P	[142, 130, 138, 123, 140, 116, 126, 123, 141, 115, 130, 112, 127, 140, 133, 133, 134, 124, 118, 133, 108, 130, 131, 131, 143, 138, 112, 127, 127, 137, 134, 118]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":93.3375, ""first_rank_frequency"":0.0343405}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
specific / cartpole-swingup / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":113.349625, ""first_rank_frequency"":0.0583125}"
specific / cartpole-swingup / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":126.248, ""first_rank_frequency"":0.894885}"
specific / cartpole-swingup / CC(pool) / L010 / U	NA	NA	NA
specific / cartpole-swingup / CC(pool) / L010 / P	[443, 456, 444, 450, 444, 454, 455, 456, 450, 452, 461, 453, 449, 452, 453, 452, 463, 457, 443, 451, 443, 444, 448, 446, 458, 446, 453, 445, 451, 451, 456, 446]	[0.114, 0.088, 0.112, 0.1, 0.112, 0.092, 0.09, 0.088, 0.1, 0.096, 0.078, 0.094, 0.102, 0.096, 0.094, 0.096, 0.074, 0.086, 0.114, 0.098, 0.114, 0.112, 0.104, 0.108,	"{""mean_ascending_midrank"":124.364, ""first_rank_frequency"":0.834017}"
		0.084, 0.108, 0.094, 0.11, 0.098, 0.098, 0.088, 0.108]	
specific / cartpole-swingup / CC(pool) / L025 / U	[125, 119, 126, 136, 126, 129, 121, 132, 118, 113, 134, 140, 127, 135, 134, 120, 128, 123, 130, 125, 119, 125, 124, 122, 119, 122, 133, 134, 137, 137, 124, 127]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":127.462, ""first_rank_frequency"":0.950172}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
specific / cartpole-swingup / CC(pool) / L025 / P	[375, 381, 374, 364, 374, 371, 379, 368, 382, 387, 366, 360, 373, 365, 366, 380, 372, 377, 370, 375, 381, 375, 376, 378, 381, 378, 367, 366, 363, 363, 376, 373]	[0.25, 0.238, 0.252, 0.272, 0.252, 0.258, 0.242, 0.264, 0.236, 0.226, 0.268, 0.28, 0.254, 0.27, 0.268, 0.24, 0.256, 0.246, 0.26, 0.25, 0.238, 0.25, 0.248, 0.244,	"{""mean_ascending_midrank"":122.987, ""first_rank_frequency"":0.770589}"
		0.238, 0.244, 0.266, 0.268, 0.274, 0.274, 0.248, 0.254]	
specific / cartpole-swingup / CC(pool) / L050 / U	[234, 256, 257, 253, 263, 249, 250, 250, 265, 260, 231, 250, 240, 234, 240, 243, 230, 251, 256, 258, 251, 243, 248, 252, 259, 274, 250, 256, 239, 234, 251, 247]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":127.317, ""first_rank_frequency"":0.938801}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
specific / cartpole-swingup / CC(pool) / L050 / P	[266, 244, 243, 247, 237, 251, 250, 250, 235, 240, 269, 250, 260, 266, 260, 257, 270, 249, 244, 242, 249, 257, 252, 248, 241, 226, 250, 244, 261, 266, 249, 253]	[0.468, 0.512, 0.514, 0.506, 0.526, 0.498, 0.5, 0.5, 0.53, 0.52, 0.462, 0.5, 0.48, 0.468, 0.48, 0.486, 0.46, 0.502, 0.512, 0.516, 0.502, 0.486, 0.496, 0.504, 0.518,	"{""mean_ascending_midrank"":120.113, ""first_rank_frequency"":0.670254}"
		0.548, 0.5, 0.512, 0.478, 0.468, 0.502, 0.494]	
specific / cartpole-swingup / CC(pool) / L075 / U	[358, 370, 362, 377, 360, 384, 374, 377, 359, 385, 370, 388, 373, 360, 367, 367, 366, 376, 382, 367, 392, 370, 369, 369, 357, 362, 388, 373, 373, 363, 366, 382]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":127.197, ""first_rank_frequency"":0.92874}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
specific / cartpole-swingup / CC(pool) / L075 / P	[142, 130, 138, 123, 140, 116, 126, 123, 141, 115, 130, 112, 127, 140, 133, 133, 134, 124, 118, 133, 108, 130, 131, 131, 143, 138, 112, 127, 127, 137, 134, 118]	[0.716, 0.74, 0.724, 0.754, 0.72, 0.768, 0.748, 0.754, 0.718, 0.77, 0.74, 0.776, 0.746, 0.72, 0.734, 0.734, 0.732, 0.752, 0.764, 0.734, 0.784, 0.74, 0.738, 0.738,	"{""mean_ascending_midrank"":118.46, ""first_rank_frequency"":0.600284}"
		0.714, 0.724, 0.776, 0.746, 0.746, 0.726, 0.732, 0.764]	
specific / cartpole-swingup / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":126.083, ""first_rank_frequency"":0.917188}"
specific / walker-walk / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":96.7362, ""first_rank_frequency"":0.111375}"
specific / walker-walk / ST / L010 / U	NA	NA	NA
specific / walker-walk / ST / L010 / P	[450, 449, 466, 453, 457, 440, 463, 445, 439, 449, 453, 460, 442, 435, 443, 459, 446, 443, 449, 447, 438, 459, 442, 445, 450, 450, 449, 444, 448, 449, 454, 424]	[0.1, 0.102, 0.068, 0.094, 0.086, 0.12, 0.074, 0.11, 0.122, 0.102, 0.094, 0.08, 0.116, 0.13, 0.114, 0.082, 0.108, 0.114, 0.102, 0.106, 0.124, 0.082, 0.116, 0.11,	"{""mean_ascending_midrank"":95.1727, ""first_rank_frequency"":0.0942817}"
specific / walker-walk / ST / L010 / P		0.1, 0.1, 0.102, 0.112, 0.104, 0.102, 0.092, 0.152]	
specific / walker-walk / ST / L025 / U	[100, 119, 127, 114, 124, 130, 125, 143, 121, 124, 131, 117, 125, 127, 135, 136, 132, 128, 111, 130, 135, 133, 119, 124, 134, 129, 114, 138, 118, 118, 135, 124]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":118.772, ""first_rank_frequency"":0.35597}"
specific / walker-walk / ST / L025 / U		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
specific / walker-walk / ST / L025 / P	[400, 381, 373, 386, 376, 370, 375, 357, 379, 376, 369, 383, 375, 373, 365, 364, 368, 372, 389, 370, 365, 367, 381, 376, 366, 371, 386, 362, 382, 382, 365, 376]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":94.7215, ""first_rank_frequency"":0.0823038}"
specific / walker-walk / ST / L025 / P		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
specific / walker-walk / ST / L050 / U	[250, 249, 245, 266, 270, 243, 237, 261, 255, 225, 236, 259, 266, 246, 254, 278, 236, 247, 253, 260, 236, 253, 247, 249, 268, 230, 250, 253, 258, 211, 276, 264]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":119.319, ""first_rank_frequency"":0.350766}"
specific / walker-walk / ST / L050 / U		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
specific / walker-walk / ST / L050 / P	[250, 251, 255, 234, 230, 257, 263, 239, 245, 275, 264, 241, 234, 254, 246, 222, 264, 253, 247, 240, 264, 247, 253, 251, 232, 270, 250, 247, 242, 289, 224, 236]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":94.9566, ""first_rank_frequency"":0.074313}"
specific / walker-walk / ST / L050 / P		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
specific / walker-walk / ST / L075 / U	[380, 361, 388, 379, 379, 389, 375, 377, 363, 375, 378, 369, 363, 368, 363, 371, 377, 376, 380, 376, 372, 378, 377, 371, 365, 390, 386, 379, 372, 365, 377, 374]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":117.758, ""first_rank_frequency"":0.292671}"
specific / walker-walk / ST / L075 / U		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
specific / walker-walk / ST / L075 / P	[120, 139, 112, 121, 121, 111, 125, 123, 137, 125, 122, 131, 137, 132, 137, 129, 123, 124, 120, 124, 128, 122, 123, 129, 135, 110, 114, 121, 128, 135, 123, 126]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":92.589, ""first_rank_frequency"":0.065136}"
specific / walker-walk / ST / L075 / P		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
specific / walker-walk / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":114.87, ""first_rank_frequency"":0.216188}"
specific / walker-walk / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":104.562, ""first_rank_frequency"":0.14975}"
specific / walker-walk / mt30-317M / L010 / U	NA	NA	NA
specific / walker-walk / mt30-317M / L010 / P	[450, 449, 466, 453, 457, 440, 463, 445, 439, 449, 453, 460, 442, 435, 443, 459, 446, 443, 449, 447, 438, 459, 442, 445, 450, 450, 449, 444, 448, 449, 454, 424]	[0.1, 0.102, 0.068, 0.094, 0.086, 0.12, 0.074, 0.11, 0.122, 0.102, 0.094, 0.08, 0.116, 0.13, 0.114, 0.082, 0.108, 0.114, 0.102, 0.106, 0.124, 0.082, 0.116, 0.11,	"{""mean_ascending_midrank"":103.7, ""first_rank_frequency"":0.136681}"
		0.1, 0.1, 0.102, 0.112, 0.104, 0.102, 0.092, 0.152]	
specific / walker-walk / mt30-317M / L025 / U	[100, 119, 127, 114, 124, 130, 125, 143, 121, 124, 131, 117, 125, 127, 135, 136, 132, 128, 111, 130, 135, 133, 119, 124, 134, 129, 114, 138, 118, 118, 135, 124]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":125.263, ""first_rank_frequency"":0.584328}"
		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
specific / walker-walk / mt30-317M / L025 / P	[400, 381, 373, 386, 376, 370, 375, 357, 379, 376, 369, 383, 375, 373, 365, 364, 368, 372, 389, 370, 365, 367, 381, 376, 366, 371, 386, 362, 382, 382, 365, 376]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":104.858, ""first_rank_frequency"":0.138001}"
		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
specific / walker-walk / mt30-317M / L050 / U	[250, 249, 245, 266, 270, 243, 237, 261, 255, 225, 236, 259, 266, 246, 254, 278, 236, 247, 253, 260, 236, 253, 247, 249, 268, 230, 250, 253, 258, 211, 276, 264]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":125.855, ""first_rank_frequency"":0.627942}"
		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
specific / walker-walk / mt30-317M / L050 / P	[250, 251, 255, 234, 230, 257, 263, 239, 245, 275, 264, 241, 234, 254, 246, 222, 264, 253, 247, 240, 264, 247, 253, 251, 232, 270, 250, 247, 242, 289, 224, 236]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":107.44, ""first_rank_frequency"":0.143556}"
		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
specific / walker-walk / mt30-317M / L075 / U	[380, 361, 388, 379, 379, 389, 375, 377, 363, 375, 378, 369, 363, 368, 363, 371, 377, 376, 380, 376, 372, 378, 377, 371, 365, 390, 386, 379, 372, 365, 377, 374]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":125.995, ""first_rank_frequency"":0.629534}"
		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
specific / walker-walk / mt30-317M / L075 / P	[120, 139, 112, 121, 121, 111, 125, 123, 137, 125, 122, 131, 137, 132, 137, 129, 123, 124, 120, 124, 128, 122, 123, 129, 135, 110, 114, 121, 128, 135, 123, 126]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":108.73, ""first_rank_frequency"":0.146244}"
		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
specific / walker-walk / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":126.022, ""first_rank_frequency"":0.619125}"
specific / walker-walk / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":109.48, ""first_rank_frequency"":0.177469}"
specific / walker-walk / CC(pool) / L010 / U	NA	NA	NA
specific / walker-walk / CC(pool) / L010 / P	[450, 449, 466, 453, 457, 440, 463, 445, 439, 449, 453, 460, 442, 435, 443, 459, 446, 443, 449, 447, 438, 459, 442, 445, 450, 450, 449, 444, 448, 449, 454, 424]	[0.1, 0.102, 0.068, 0.094, 0.086, 0.12, 0.074, 0.11, 0.122, 0.102, 0.094, 0.08, 0.116, 0.13, 0.114, 0.082, 0.108, 0.114, 0.102, 0.106, 0.124, 0.082, 0.116, 0.11,	"{""mean_ascending_midrank"":110.203, ""first_rank_frequency"":0.179079}"
		0.1, 0.1, 0.102, 0.112, 0.104, 0.102, 0.092, 0.152]	
specific / walker-walk / CC(pool) / L025 / U	[100, 119, 127, 114, 124, 130, 125, 143, 121, 124, 131, 117, 125, 127, 135, 136, 132, 128, 111, 130, 135, 133, 119, 124, 134, 129, 114, 138, 118, 118, 135, 124]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":125.696, ""first_rank_frequency"":0.667413}"
		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
specific / walker-walk / CC(pool) / L025 / P	[400, 381, 373, 386, 376, 370, 375, 357, 379, 376, 369, 383, 375, 373, 365, 364, 368, 372, 389, 370, 365, 367, 381, 376, 366, 371, 386, 362, 382, 382, 365, 376]	[0.2, 0.238, 0.254, 0.228, 0.248, 0.26, 0.25, 0.286, 0.242, 0.248, 0.262, 0.234, 0.25, 0.254, 0.27, 0.272, 0.264, 0.256, 0.222, 0.26, 0.27, 0.266, 0.238, 0.248,	"{""mean_ascending_midrank"":110.685, ""first_rank_frequency"":0.19376}"
		0.268, 0.258, 0.228, 0.276, 0.236, 0.236, 0.27, 0.248]	
specific / walker-walk / CC(pool) / L050 / U	[250, 249, 245, 266, 270, 243, 237, 261, 255, 225, 236, 259, 266, 246, 254, 278, 236, 247, 253, 260, 236, 253, 247, 249, 268, 230, 250, 253, 258, 211, 276, 264]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":125.966, ""first_rank_frequency"":0.68385}"
		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
specific / walker-walk / CC(pool) / L050 / P	[250, 251, 255, 234, 230, 257, 263, 239, 245, 275, 264, 241, 234, 254, 246, 222, 264, 253, 247, 240, 264, 247, 253, 251, 232, 270, 250, 247, 242, 289, 224, 236]	[0.5, 0.498, 0.49, 0.532, 0.54, 0.486, 0.474, 0.522, 0.51, 0.45, 0.472, 0.518, 0.532, 0.492, 0.508, 0.556, 0.472, 0.494, 0.506, 0.52, 0.472, 0.506, 0.494, 0.498,	"{""mean_ascending_midrank"":112.563, ""first_rank_frequency"":0.221107}"
		0.536, 0.46, 0.5, 0.506, 0.516, 0.422, 0.552, 0.528]	
specific / walker-walk / CC(pool) / L075 / U	[380, 361, 388, 379, 379, 389, 375, 377, 363, 375, 378, 369, 363, 368, 363, 371, 377, 376, 380, 376, 372, 378, 377, 371, 365, 390, 386, 379, 372, 365, 377, 374]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":126.234, ""first_rank_frequency"":0.699158}"
		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
specific / walker-walk / CC(pool) / L075 / P	[120, 139, 112, 121, 121, 111, 125, 123, 137, 125, 122, 131, 137, 132, 137, 129, 123, 124, 120, 124, 128, 122, 123, 129, 135, 110, 114, 121, 128, 135, 123, 126]	[0.76, 0.722, 0.776, 0.758, 0.758, 0.778, 0.75, 0.754, 0.726, 0.75, 0.756, 0.738, 0.726, 0.736, 0.726, 0.742, 0.754, 0.752, 0.76, 0.752, 0.744, 0.756, 0.754, 0.742,	"{""mean_ascending_midrank"":113.754, ""first_rank_frequency"":0.230596}"
		0.73, 0.78, 0.772, 0.758, 0.744, 0.73, 0.754, 0.748]	
specific / walker-walk / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":126.501, ""first_rank_frequency"":0.70475}"
specific / cheetah-run / ST / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":114.563, ""first_rank_frequency"":0.459617}"
specific / cheetah-run / ST / L010 / U	NA	NA	NA
specific / cheetah-run / ST / L010 / P	[445, 451, 457, 447, 447, 437, 448, 451, 454, 460, 456, 446, 454, 444, 455, 449, 459, 463, 448, 462, 442, 454, 436, 447, 441, 447, 445, 445, 449, 448, 446, 449]	[0.11, 0.098, 0.086, 0.106, 0.106, 0.126, 0.104, 0.098, 0.092, 0.08, 0.088, 0.108, 0.092, 0.112, 0.09, 0.102, 0.082, 0.074, 0.104, 0.076, 0.116, 0.092, 0.128,	"{""mean_ascending_midrank"":116.453, ""first_rank_frequency"":0.426432}"
specific / cheetah-run / ST / L010 / P		0.106, 0.118, 0.106, 0.11, 0.11, 0.102, 0.104, 0.108, 0.102]	
specific / cheetah-run / ST / L025 / U	[131, 136, 122, 128, 112, 116, 129, 128, 137, 116, 130, 120, 108, 129, 134, 134, 119, 124, 111, 151, 129, 132, 129, 124, 116, 122, 125, 125, 125, 120, 134, 127]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":125.623, ""first_rank_frequency"":0.823266}"
specific / cheetah-run / ST / L025 / U		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
specific / cheetah-run / ST / L025 / P	[369, 364, 378, 372, 388, 384, 371, 372, 363, 384, 370, 380, 392, 371, 366, 366, 381, 376, 389, 349, 371, 368, 371, 376, 384, 378, 375, 375, 375, 380, 366, 373]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":116.806, ""first_rank_frequency"":0.415484}"
specific / cheetah-run / ST / L025 / P		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
specific / cheetah-run / ST / L050 / U	[269, 266, 240, 245, 255, 218, 245, 254, 257, 263, 258, 255, 238, 223, 273, 256, 249, 248, 234, 268, 244, 238, 244, 276, 248, 259, 239, 283, 244, 261, 256, 244]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":127.115, ""first_rank_frequency"":0.899379}"
specific / cheetah-run / ST / L050 / U		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
specific / cheetah-run / ST / L050 / P	[231, 234, 260, 255, 245, 282, 255, 246, 243, 237, 242, 245, 262, 277, 227, 244, 251, 252, 266, 232, 256, 262, 256, 224, 252, 241, 261, 217, 256, 239, 244, 256]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":119.659, ""first_rank_frequency"":0.448375}"
specific / cheetah-run / ST / L050 / P		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
specific / cheetah-run / ST / L075 / U	[383, 377, 389, 369, 368, 372, 373, 396, 389, 387, 387, 382, 362, 372, 382, 385, 377, 381, 375, 368, 385, 359, 354, 374, 372, 382, 391, 358, 375, 370, 373, 368]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":127.419, ""first_rank_frequency"":0.918322}"
specific / cheetah-run / ST / L075 / U		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
specific / cheetah-run / ST / L075 / P	[117, 123, 111, 131, 132, 128, 127, 104, 111, 113, 113, 118, 138, 128, 118, 115, 123, 119, 125, 132, 115, 141, 146, 126, 128, 118, 109, 142, 125, 130, 127, 132]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":119.582, ""first_rank_frequency"":0.412778}"
specific / cheetah-run / ST / L075 / P		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
specific / cheetah-run / ST / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":127.351125, ""first_rank_frequency"":0.900563}"
specific / cheetah-run / mt30-317M / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":113.729, ""first_rank_frequency"":0.305348}"
specific / cheetah-run / mt30-317M / L010 / U	NA	NA	NA
specific / cheetah-run / mt30-317M / L010 / P	[445, 451, 457, 447, 447, 437, 448, 451, 454, 460, 456, 446, 454, 444, 455, 449, 459, 463, 448, 462, 442, 454, 436, 447, 441, 447, 445, 445, 449, 448, 446, 449]	[0.11, 0.098, 0.086, 0.106, 0.106, 0.126, 0.104, 0.098, 0.092, 0.08, 0.088, 0.108, 0.092, 0.112, 0.09, 0.102, 0.082, 0.074, 0.104, 0.076, 0.116, 0.092, 0.128,	"{""mean_ascending_midrank"":114.085, ""first_rank_frequency"":0.302224}"
		0.106, 0.118, 0.106, 0.11, 0.11, 0.102, 0.104, 0.108, 0.102]	
specific / cheetah-run / mt30-317M / L025 / U	[131, 136, 122, 128, 112, 116, 129, 128, 137, 116, 130, 120, 108, 129, 134, 134, 119, 124, 111, 151, 129, 132, 129, 124, 116, 122, 125, 125, 125, 120, 134, 127]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":126.349, ""first_rank_frequency"":0.799403}"
		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
specific / cheetah-run / mt30-317M / L025 / P	[369, 364, 378, 372, 388, 384, 371, 372, 363, 384, 370, 380, 392, 371, 366, 366, 381, 376, 389, 349, 371, 368, 371, 376, 384, 378, 375, 375, 375, 380, 366, 373]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":114.886, ""first_rank_frequency"":0.310876}"
		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
specific / cheetah-run / mt30-317M / L050 / U	[269, 266, 240, 245, 255, 218, 245, 254, 257, 263, 258, 255, 238, 223, 273, 256, 249, 248, 234, 268, 244, 238, 244, 276, 248, 259, 239, 283, 244, 261, 256, 244]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":127.442, ""first_rank_frequency"":0.899503}"
		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
specific / cheetah-run / mt30-317M / L050 / P	[231, 234, 260, 255, 245, 282, 255, 246, 243, 237, 242, 245, 262, 277, 227, 244, 251, 252, 266, 232, 256, 262, 256, 224, 252, 241, 261, 217, 256, 239, 244, 256]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":117.757, ""first_rank_frequency"":0.356244}"
		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
specific / cheetah-run / mt30-317M / L075 / U	[383, 377, 389, 369, 368, 372, 373, 396, 389, 387, 387, 382, 362, 372, 382, 385, 377, 381, 375, 368, 385, 359, 354, 374, 372, 382, 391, 358, 375, 370, 373, 368]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":127.664, ""first_rank_frequency"":0.920731}"
		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
specific / cheetah-run / mt30-317M / L075 / P	[117, 123, 111, 131, 132, 128, 127, 104, 111, 113, 113, 118, 138, 128, 118, 115, 123, 119, 125, 132, 115, 141, 146, 126, 128, 118, 109, 142, 125, 130, 127, 132]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":117.695, ""first_rank_frequency"":0.346238}"
		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
specific / cheetah-run / mt30-317M / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":127.728, ""first_rank_frequency"":0.922562}"
specific / cheetah-run / CC(pool) / L000 / P	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	"{""mean_ascending_midrank"":127.466, ""first_rank_frequency"":0.881688}"
specific / cheetah-run / CC(pool) / L010 / U	NA	NA	NA
specific / cheetah-run / CC(pool) / L010 / P	[445, 451, 457, 447, 447, 437, 448, 451, 454, 460, 456, 446, 454, 444, 455, 449, 459, 463, 448, 462, 442, 454, 436, 447, 441, 447, 445, 445, 449, 448, 446, 449]	[0.11, 0.098, 0.086, 0.106, 0.106, 0.126, 0.104, 0.098, 0.092, 0.08, 0.088, 0.108, 0.092, 0.112, 0.09, 0.102, 0.082, 0.074, 0.104, 0.076, 0.116, 0.092, 0.128,	"{""mean_ascending_midrank"":127.615, ""first_rank_frequency"":0.900871}"
		0.106, 0.118, 0.106, 0.11, 0.11, 0.102, 0.104, 0.108, 0.102]	
specific / cheetah-run / CC(pool) / L025 / U	[131, 136, 122, 128, 112, 116, 129, 128, 137, 116, 130, 120, 108, 129, 134, 134, 119, 124, 111, 151, 129, 132, 129, 124, 116, 122, 125, 125, 125, 120, 134, 127]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":127.991, ""first_rank_frequency"":0.99652}"
		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
specific / cheetah-run / CC(pool) / L025 / P	[369, 364, 378, 372, 388, 384, 371, 372, 363, 384, 370, 380, 392, 371, 366, 366, 381, 376, 389, 349, 371, 368, 371, 376, 384, 378, 375, 375, 375, 380, 366, 373]	[0.262, 0.272, 0.244, 0.256, 0.224, 0.232, 0.258, 0.256, 0.274, 0.232, 0.26, 0.24, 0.216, 0.258, 0.268, 0.268, 0.238, 0.248, 0.222, 0.302, 0.258, 0.264, 0.258,	"{""mean_ascending_midrank"":127.734, ""first_rank_frequency"":0.926735}"
		0.248, 0.232, 0.244, 0.25, 0.25, 0.25, 0.24, 0.268, 0.254]	
specific / cheetah-run / CC(pool) / L050 / U	[269, 266, 240, 245, 255, 218, 245, 254, 257, 263, 258, 255, 238, 223, 273, 256, 249, 248, 234, 268, 244, 238, 244, 276, 248, 259, 239, 283, 244, 261, 256, 244]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":127.999, ""first_rank_frequency"":0.999503}"
		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
specific / cheetah-run / CC(pool) / L050 / P	[231, 234, 260, 255, 245, 282, 255, 246, 243, 237, 242, 245, 262, 277, 227, 244, 251, 252, 266, 232, 256, 262, 256, 224, 252, 241, 261, 217, 256, 239, 244, 256]	[0.538, 0.532, 0.48, 0.49, 0.51, 0.436, 0.49, 0.508, 0.514, 0.526, 0.516, 0.51, 0.476, 0.446, 0.546, 0.512, 0.498, 0.496, 0.468, 0.536, 0.488, 0.476, 0.488, 0.552,	"{""mean_ascending_midrank"":127.908, ""first_rank_frequency"":0.960689}"
		0.496, 0.518, 0.478, 0.566, 0.488, 0.522, 0.512, 0.488]	
specific / cheetah-run / CC(pool) / L075 / U	[383, 377, 389, 369, 368, 372, 373, 396, 389, 387, 387, 382, 362, 372, 382, 385, 377, 381, 375, 368, 385, 359, 354, 374, 372, 382, 391, 358, 375, 370, 373, 368]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":128, ""first_rank_frequency"":0.999751}"
		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
specific / cheetah-run / CC(pool) / L075 / P	[117, 123, 111, 131, 132, 128, 127, 104, 111, 113, 113, 118, 138, 128, 118, 115, 123, 119, 125, 132, 115, 141, 146, 126, 128, 118, 109, 142, 125, 130, 127, 132]	[0.766, 0.754, 0.778, 0.738, 0.736, 0.744, 0.746, 0.792, 0.778, 0.774, 0.774, 0.764, 0.724, 0.744, 0.764, 0.77, 0.754, 0.762, 0.75, 0.736, 0.77, 0.718, 0.708,	"{""mean_ascending_midrank"":127.922, ""first_rank_frequency"":0.962325}"
		0.748, 0.744, 0.764, 0.782, 0.716, 0.75, 0.74, 0.746, 0.736]	
specific / cheetah-run / CC(pool) / L100 / U	[500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500, 500]	[1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]	"{""mean_ascending_midrank"":127.999625, ""first_rank_frequency"":0.999625}"


==> anc/m-007.tsv <==
series	G	G_ref	rho	tau-b	tau reason	non-increasing	constant	P L050/L000
primary / acrobot-swingup / ST / U	[1.35712, 0.798007, 0.686534, 0.674508, 0.64025]	[2.75433, 2.60325, 2.8343, 3.08929, 3.21479]	[0.492722, 0.306543, 0.242223, 0.218338, 0.199158]	-1.0	NA	True	False	NA
primary / acrobot-swingup / ST / P	[1.415, 0.785672, 0.304861, 0.221317, 0.224375]	[2.47329, 1.74165, 1.59501, 1.8338, 2.065]	[0.572113, 0.451109, 0.191135, 0.120688, 0.108656]	-0.8	NA	False	False	0.156407
primary / acrobot-swingup / mt30-317M / U	[0.68525, 0.316087, 0.186268, 0.300259, 0.386465]	[2.75433, 2.60325, 2.8343, 3.08929, 3.21479]	[0.24879, 0.12142, 0.0657192, 0.0971935, 0.120215]	-0.2	NA	False	False	NA
primary / acrobot-swingup / mt30-317M / P	[0.788895, 0.379576, 0.111806, 0.0508915, 0.088832]	[2.47329, 1.74165, 1.59501, 1.8338, 2.065]	[0.318965, 0.217941, 0.0700974, 0.027752, 0.0430179]	-0.8	NA	False	False	0.0645098
primary / acrobot-swingup / CC(pool) / U	[2.75433, 2.60325, 2.8343, 3.08929, 3.21479]	[2.75433, 2.60325, 2.8343, 3.08929, 3.21479]	[1.0, 1.0, 1.0, 1.0, 1.0]	0.8	NA	False	False	NA
primary / acrobot-swingup / CC(pool) / P	[2.47329, 1.74165, 1.59501, 1.8338, 2.065]	[2.47329, 1.74165, 1.59501, 1.8338, 2.065]	[1.0, 1.0, 1.0, 1.0, 1.0]	0.0	NA	False	False	0.741438
primary / pendulum-swingup / ST / U	[2.2325, 1.36425, 0.703213, 0.51659, 0.806339]	[4.59157, 4.54326, 4.62693, 4.65195, 4.66561]	[0.486218, 0.300281, 0.151983, 0.111048, 0.172826]	-0.6	NA	False	False	NA
primary / pendulum-swingup / ST / P	[2.16438, 1.75892, 0.970385, 0.532152, 0.409898]	[3.92431, 3.53262, 2.85563, 2.85118, 2.79902]	[0.551531, 0.497907, 0.339815, 0.186643, 0.146443]	-1.0	NA	True	False	0.245868
primary / pendulum-swingup / mt30-317M / U	[1.76906, 0.128204, 0.219544, 0.917015, 1.59287]	[4.59157, 4.54326, 4.62693, 4.65195, 4.66561]	[0.385285, 0.0282186, 0.0474491, 0.197125, 0.341407]	0.2	NA	False	False	NA
primary / pendulum-swingup / mt30-317M / P	[2.15048, 1.61961, 0.586733, 0.563065, 0.647553]	[3.92431, 3.53262, 2.85563, 2.85118, 2.79902]	[0.54799, 0.458472, 0.205465, 0.197485, 0.23135]	-0.6	NA	False	False	0.261832
primary / pendulum-swingup / CC(pool) / U	[4.59157, 4.54326, 4.62693, 4.65195, 4.66561]	[4.59157, 4.54326, 4.62693, 4.65195, 4.66561]	[1.0, 1.0, 1.0, 1.0, 1.0]	0.8	NA	False	False	NA
primary / pendulum-swingup / CC(pool) / P	[3.92431, 3.53262, 2.85563, 2.85118, 2.79902]	[3.92431, 3.53262, 2.85563, 2.85118, 2.79902]	[1.0, 1.0, 1.0, 1.0, 1.0]	-1.0	NA	True	False	0.726543
primary / cartpole-balance / ST / U	[1.99067, 1.88239, 0.271162, -0.423817, -0.502058]	[4.75805, 4.76395, 4.30643, 4.26561, 4.39754]	[0.41838, 0.395132, 0.0629668, -0.0993567, -0.114168]	-1.0	NA	True	False	NA
primary / cartpole-balance / ST / P	[2.93176, 2.77663, 2.39283, 0.276781, -0.449534]	[4.69077, 4.68128, 4.63847, 3.62435, 3.48996]	[0.625006, 0.593135, 0.515867, 0.0763669, -0.128808]	-1.0	NA	True	False	0.0944077
primary / cartpole-balance / mt30-317M / U	[2.05443, 2.06548, 1.20375, 0.744279, 0.815502]	[4.75805, 4.76395, 4.30643, 4.26561, 4.39754]	[0.431779, 0.433565, 0.279525, 0.174484, 0.185445]	-0.6	NA	False	False	NA
primary / cartpole-balance / mt30-317M / P	[2.29603, 2.25804, 2.12531, 0.768137, 0.25267]	[4.69077, 4.68128, 4.63847, 3.62435, 3.48996]	[0.489479, 0.482355, 0.458193, 0.211938, 0.0723991]	-1.0	NA	True	False	0.33455
primary / cartpole-balance / CC(pool) / U	[4.75805, 4.76395, 4.30643, 4.26561, 4.39754]	[4.75805, 4.76395, 4.30643, 4.26561, 4.39754]	[1.0, 1.0, 1.0, 1.0, 1.0]	-0.4	NA	False	False	NA
primary / cartpole-balance / CC(pool) / P	[4.69077, 4.68128, 4.63847, 3.62435, 3.48996]	[4.69077, 4.68128, 4.63847, 3.62435, 3.48996]	[1.0, 1.0, 1.0, 1.0, 1.0]	-1.0	NA	True	False	0.772657
primary / cartpole-swingup / ST / U	[1.44947, 0.874851, 0.210409, -0.186408, -0.186422]	[4.68007, 4.66724, 4.63155, 4.59427, 4.41293]	[0.309711, 0.187445, 0.0454296, -0.0405741, -0.0422446]	-1.0	NA	True	False	NA
primary / cartpole-swingup / ST / P	[2.45459, 1.70554, 0.975457, 0.169897, -0.329936]	[4.42123, 4.1748, 3.96262, 3.546, 3.32499]	[0.555183, 0.408532, 0.246165, 0.0479123, -0.0992292]	-1.0	NA	True	False	0.069216
primary / cartpole-swingup / mt30-317M / U	[1.87463, 1.51848, 1.20546, 1.15741, 1.12654]	[4.68007, 4.66724, 4.63155, 4.59427, 4.41293]	[0.400557, 0.325349, 0.260272, 0.251924, 0.255282]	-1.0	NA	True	False	NA
primary / cartpole-swingup / mt30-317M / P	[2.08461, 1.56765, 1.06434, 0.563485, 0.375929]	[4.42123, 4.1748, 3.96262, 3.546, 3.32499]	[0.4715, 0.375504, 0.268594, 0.158907, 0.113061]	-1.0	NA	True	False	0.270307
primary / cartpole-swingup / CC(pool) / U	[4.68007, 4.66724, 4.63155, 4.59427, 4.41293]	[4.68007, 4.66724, 4.63155, 4.59427, 4.41293]	[1.0, 1.0, 1.0, 1.0, 1.0]	-1.0	NA	True	False	NA
primary / cartpole-swingup / CC(pool) / P	[4.42123, 4.1748, 3.96262, 3.546, 3.32499]	[4.42123, 4.1748, 3.96262, 3.546, 3.32499]	[1.0, 1.0, 1.0, 1.0, 1.0]	-1.0	NA	True	False	0.802039
primary / walker-walk / ST / U	[2.2238, 2.11823, 2.16027, 1.91214, 1.58193]	[3.7208, 3.67793, 3.76477, 3.83306, 3.87683]	[0.597668, 0.575929, 0.573812, 0.498854, 0.408047]	-0.8	NA	False	False	NA
primary / walker-walk / ST / P	[0.537272, 0.506902, 0.463918, 0.43352, 0.314197]	[1.44439, 1.48155, 1.55817, 1.72465, 1.77145]	[0.371973, 0.342143, 0.297733, 0.251366, 0.177367]	-1.0	NA	True	False	0.806891
primary / walker-walk / mt30-317M / U	[3.37504, 3.36417, 3.48568, 3.50501, 3.49227]	[3.7208, 3.67793, 3.76477, 3.83306, 3.87683]	[0.907075, 0.91469, 0.92587, 0.914416, 0.900806]	0.6	NA	False	False	NA
primary / walker-walk / mt30-317M / P	[1.03744, 0.975385, 0.995431, 1.05167, 1.07458]	[1.44439, 1.48155, 1.55817, 1.72465, 1.77145]	[0.718258, 0.658353, 0.638846, 0.609787, 0.606613]	0.6	NA	False	False	1.01372
primary / walker-walk / CC(pool) / U	[3.7208, 3.67793, 3.76477, 3.83306, 3.87683]	[3.7208, 3.67793, 3.76477, 3.83306, 3.87683]	[1.0, 1.0, 1.0, 1.0, 1.0]	0.8	NA	False	False	NA
primary / walker-walk / CC(pool) / P	[1.44439, 1.48155, 1.55817, 1.72465, 1.77145]	[1.44439, 1.48155, 1.55817, 1.72465, 1.77145]	[1.0, 1.0, 1.0, 1.0, 1.0]	1.0	NA	False	False	1.19404
primary / cheetah-run / ST / U	[3.71198, 3.83426, 4.22885, 4.36083, 4.28999]	[4.82645, 4.83777, 4.84928, 4.85137, 4.85099]	[0.769091, 0.792567, 0.872057, 0.898888, 0.884354]	0.8	NA	False	False	NA
primary / cheetah-run / ST / P	[1.9473, 1.97131, 1.96375, 2.24215, 2.08073]	[4.47919, 4.5482, 4.63523, 4.73235, 4.7472]	[0.434743, 0.433427, 0.423657, 0.473792, 0.438307]	0.6	NA	False	False	1.15142
primary / cheetah-run / mt30-317M / U	[3.66441, 3.89564, 4.37166, 4.46962, 4.48798]	[4.82645, 4.83777, 4.84928, 4.85137, 4.85099]	[0.759236, 0.805255, 0.901507, 0.921312, 0.925168]	1.0	NA	False	False	NA
primary / cheetah-run / mt30-317M / P	[1.51805, 1.5204, 1.6152, 1.87747, 1.83747]	[4.47919, 4.5482, 4.63523, 4.73235, 4.7472]	[0.338913, 0.334287, 0.34846, 0.396731, 0.387064]	0.8	NA	False	False	1.23676
primary / cheetah-run / CC(pool) / U	[4.82645, 4.83777, 4.84928, 4.85137, 4.85099]	[4.82645, 4.83777, 4.84928, 4.85137, 4.85099]	[1.0, 1.0, 1.0, 1.0, 1.0]	0.8	NA	False	False	NA
primary / cheetah-run / CC(pool) / P	[4.47919, 4.5482, 4.63523, 4.73235, 4.7472]	[4.47919, 4.5482, 4.63523, 4.73235, 4.7472]	[1.0, 1.0, 1.0, 1.0, 1.0]	1.0	NA	False	False	1.05652
specific / acrobot-swingup / ST / U	NA	[null, 2.60995, 2.82879, 3.09101, 3.14292]	[null, 0.31382, 0.245201, 0.220966, 0.171194]	NA	NA	NA	NA	NA
specific / acrobot-swingup / ST / P	[1.55498, 0.79631, 0.315198, 0.225759, 0.225801]	[2.46807, 1.74374, 1.59867, 1.82687, 1.97381]	[0.630041, 0.456668, 0.197163, 0.123577, 0.114399]	-0.8	NA	False	False	0.145184
specific / acrobot-swingup / mt30-317M / U	NA	[null, 2.60995, 2.82879, 3.09101, 3.14292]	[null, 0.129045, 0.0843596, 0.108257, 0.120553]	NA	NA	NA	NA	NA
specific / acrobot-swingup / mt30-317M / P	[1.13196, 0.47323, 0.112544, 0.0617532, 0.0909002]	[2.46807, 1.74374, 1.59867, 1.82687, 1.97381]	[0.458642, 0.271388, 0.0703988, 0.0338027, 0.0460532]	-0.8	NA	False	False	0.0545542
specific / acrobot-swingup / CC(pool) / U	NA	[null, 2.60995, 2.82879, 3.09101, 3.14292]	[null, 1.0, 1.0, 1.0, 1.0]	NA	NA	NA	NA	NA
specific / acrobot-swingup / CC(pool) / P	[2.46807, 1.74374, 1.59867, 1.82687, 1.97381]	[2.46807, 1.74374, 1.59867, 1.82687, 1.97381]	[1.0, 1.0, 1.0, 1.0, 1.0]	0.0	NA	False	False	0.740204
specific / pendulum-swingup / ST / U	NA	[null, 4.54447, 4.62693, 4.65195, 4.66561]	[null, 0.310962, 0.18768, 0.125106, 0.160603]	NA	NA	NA	NA	NA
specific / pendulum-swingup / ST / P	[2.44926, 1.85415, 0.984076, 0.608477, 0.470799]	[3.92431, 3.5313, 2.85777, 2.85118, 2.79902]	[0.624125, 0.525061, 0.34435, 0.213412, 0.168201]	-1.0	NA	True	False	0.248433
specific / pendulum-swingup / mt30-317M / U	NA	[null, 4.54447, 4.62693, 4.65195, 4.66561]	[null, 0.157309, 0.148853, 0.221379, 0.354468]	NA	NA	NA	NA	NA
specific / pendulum-swingup / mt30-317M / P	[2.47188, 1.69406, 0.606044, 0.597114, 0.775208]	[3.92431, 3.5313, 2.85777, 2.85118, 2.79902]	[0.629889, 0.479727, 0.212069, 0.209427, 0.276957]	-0.6	NA	False	False	0.241563
specific / pendulum-swingup / CC(pool) / U	NA	[null, 4.54447, 4.62693, 4.65195, 4.66561]	[null, 1.0, 1.0, 1.0, 1.0]	NA	NA	NA	NA	NA
specific / pendulum-swingup / CC(pool) / P	[3.92431, 3.5313, 2.85777, 2.85118, 2.79902]	[3.92431, 3.5313, 2.85777, 2.85118, 2.79902]	[1.0, 1.0, 1.0, 1.0, 1.0]	-1.0	NA	True	False	0.726543
specific / cartpole-balance / ST / U	NA	[null, 4.80025, 4.30371, 4.26474, 4.38739]	[null, 0.534931, 0.114512, 0.00946421, 0.00398149]	NA	NA	NA	NA	NA
specific / cartpole-balance / ST / P	[3.5855, 3.27585, 2.6119, 0.349403, 0.015151]	[4.76384, 4.75269, 4.70905, 3.62739, 3.49158]	[0.75265, 0.689262, 0.554656, 0.0963237, 0.00433931]	-1.0	NA	True	False	0.097449
specific / cartpole-balance / mt30-317M / U	NA	[null, 4.80025, 4.30371, 4.26474, 4.38739]	[null, 0.477991, 0.294059, 0.201028, 0.20661]	NA	NA	NA	NA	NA
specific / cartpole-balance / mt30-317M / P	[2.76521, 2.70633, 2.41136, 0.804343, 0.382193]	[4.76384, 4.75269, 4.70905, 3.62739, 3.49158]	[0.580459, 0.56943, 0.51207, 0.221742, 0.109461]	-1.0	NA	True	False	0.290879
specific / cartpole-balance / CC(pool) / U	NA	[null, 4.80025, 4.30371, 4.26474, 4.38739]	[null, 1.0, 1.0, 1.0, 1.0]	NA	NA	NA	NA	NA
specific / cartpole-balance / CC(pool) / P	[4.76384, 4.75269, 4.70905, 3.62739, 3.49158]	[4.76384, 4.75269, 4.70905, 3.62739, 3.49158]	[1.0, 1.0, 1.0, 1.0, 1.0]	-1.0	NA	True	False	0.761443
specific / cartpole-swingup / ST / U	NA	[null, 4.68578, 4.64454, 4.58437, 4.42749]	[null, 0.232144, 0.116123, 0.0570883, 0.0399969]	NA	NA	NA	NA	NA
specific / cartpole-swingup / ST / P	[3.35324, 1.9408, 0.979181, 0.246091, 0.0382345]	[4.48654, 4.20721, 4.01077, 3.54718, 3.32245]	[0.747398, 0.461303, 0.244138, 0.0693763, 0.0115079]	-1.0	NA	True	False	0.073389
specific / cartpole-swingup / mt30-317M / U	NA	[null, 4.68578, 4.64454, 4.58437, 4.42749]	[null, 0.329137, 0.26753, 0.255479, 0.266901]	NA	NA	NA	NA	NA
specific / cartpole-swingup / mt30-317M / P	[2.61904, 1.68658, 1.08934, 0.603103, 0.416812]	[4.48654, 4.20721, 4.01077, 3.54718, 3.32245]	[0.583755, 0.400878, 0.271603, 0.170023, 0.125453]	-1.0	NA	True	False	0.230276
specific / cartpole-swingup / CC(pool) / U	NA	[null, 4.68578, 4.64454, 4.58437, 4.42749]	[null, 1.0, 1.0, 1.0, 1.0]	NA	NA	NA	NA	NA
specific / cartpole-swingup / CC(pool) / P	[4.48654, 4.20721, 4.01077, 3.54718, 3.32245]	[4.48654, 4.20721, 4.01077, 3.54718, 3.32245]	[1.0, 1.0, 1.0, 1.0, 1.0]	-1.0	NA	True	False	0.790627
specific / walker-walk / ST / U	NA	[null, 3.67929, 3.76945, 3.83498, 3.87486]	[null, 0.580251, 0.566215, 0.498065, 0.41058]	NA	NA	NA	NA	NA
specific / walker-walk / ST / P	[0.564688, 0.534063, 0.467259, 0.432243, 0.346175]	[1.44598, 1.4828, 1.55907, 1.72521, 1.7709]	[0.390522, 0.360172, 0.299703, 0.250545, 0.195479]	-1.0	NA	True	False	0.765455
specific / walker-walk / mt30-317M / U	NA	[null, 3.67929, 3.76945, 3.83498, 3.87486]	[null, 0.913395, 0.919558, 0.916011, 0.899598]	NA	NA	NA	NA	NA
specific / walker-walk / mt30-317M / P	[1.03174, 0.977867, 0.995822, 1.03333, 1.07803]	[1.44598, 1.4828, 1.55907, 1.72521, 1.7709]	[0.713519, 0.659473, 0.638727, 0.598956, 0.608743]	0.6	NA	False	False	1.00154
specific / walker-walk / CC(pool) / U	NA	[null, 3.67929, 3.76945, 3.83498, 3.87486]	[null, 1.0, 1.0, 1.0, 1.0]	NA	NA	NA	NA	NA
specific / walker-walk / CC(pool) / P	[1.44598, 1.4828, 1.55907, 1.72521, 1.7709]	[1.44598, 1.4828, 1.55907, 1.72521, 1.7709]	[1.0, 1.0, 1.0, 1.0, 1.0]	1.0	NA	False	False	1.19311
specific / cheetah-run / ST / U	NA	[null, 4.83025, 4.84942, 4.85148, 4.84879]	[null, 0.807142, 0.886688, 0.916111, 0.905934]	NA	NA	NA	NA	NA
specific / cheetah-run / ST / P	[2.05091, 2.03913, 2.00165, 2.26331, 2.11678]	[4.48018, 4.54858, 4.63572, 4.73398, 4.74614]	[0.457774, 0.448301, 0.431789, 0.478098, 0.445999]	0.2	NA	False	False	1.10356
specific / cheetah-run / mt30-317M / U	NA	[null, 4.83025, 4.84942, 4.85148, 4.84879]	[null, 0.811975, 0.902298, 0.922787, 0.929668]	NA	NA	NA	NA	NA
specific / cheetah-run / mt30-317M / P	[1.60845, 1.58382, 1.62885, 1.90054, 1.87457]	[4.48018, 4.54858, 4.63572, 4.73398, 4.74614]	[0.359015, 0.348201, 0.351368, 0.401467, 0.394967]	0.6	NA	False	False	1.18159
specific / cheetah-run / CC(pool) / U	NA	[null, 4.83025, 4.84942, 4.85148, 4.84879]	[null, 1.0, 1.0, 1.0, 1.0]	NA	NA	NA	NA	NA
specific / cheetah-run / CC(pool) / P	[4.48018, 4.54858, 4.63572, 4.73398, 4.74614]	[4.48018, 4.54858, 4.63572, 4.73398, 4.74614]	[1.0, 1.0, 1.0, 1.0, 1.0]	1.0	NA	False	False	1.05665


==> anc/m-008.tsv <==
series	G	G_ref	ratio reason	adjacent G differences
primary / acrobot-swingup / ST / U	[1.35712, 0.798007, 0.686534, 0.674508, 0.64025]	[2.75433, 2.60325, 2.8343, 3.08929, 3.21479]	NA	[-0.559113, -0.111473, -0.0120254, -0.0342582]
primary / acrobot-swingup / ST / P	[1.415, 0.785672, 0.304861, 0.221317, 0.224375]	[2.47329, 1.74165, 1.59501, 1.8338, 2.065]	NA	[-0.629331, -0.480811, -0.0835445, 0.00305856]
primary / acrobot-swingup / mt30-317M / U	[0.68525, 0.316087, 0.186268, 0.300259, 0.386465]	[2.75433, 2.60325, 2.8343, 3.08929, 3.21479]	NA	[-0.369163, -0.129819, 0.113991, 0.0862065]
primary / acrobot-swingup / mt30-317M / P	[0.788895, 0.379576, 0.111806, 0.0508915, 0.088832]	[2.47329, 1.74165, 1.59501, 1.8338, 2.065]	NA	[-0.409319, -0.26777, -0.0609144, 0.0379405]
primary / acrobot-swingup / CC(pool) / U	[2.75433, 2.60325, 2.8343, 3.08929, 3.21479]	[2.75433, 2.60325, 2.8343, 3.08929, 3.21479]	NA	[-0.151084, 0.231051, 0.25499, 0.125494]
primary / acrobot-swingup / CC(pool) / P	[2.47329, 1.74165, 1.59501, 1.8338, 2.065]	[2.47329, 1.74165, 1.59501, 1.8338, 2.065]	NA	[-0.731648, -0.146639, 0.238787, 0.231206]
primary / pendulum-swingup / ST / U	[2.2325, 1.36425, 0.703213, 0.51659, 0.806339]	[4.59157, 4.54326, 4.62693, 4.65195, 4.66561]	NA	[-0.868248, -0.661039, -0.186624, 0.28975]
primary / pendulum-swingup / ST / P	[2.16438, 1.75892, 0.970385, 0.532152, 0.409898]	[3.92431, 3.53262, 2.85563, 2.85118, 2.79902]	NA	[-0.405461, -0.788531, -0.438233, -0.122254]
primary / pendulum-swingup / mt30-317M / U	[1.76906, 0.128204, 0.219544, 0.917015, 1.59287]	[4.59157, 4.54326, 4.62693, 4.65195, 4.66561]	NA	[-1.64086, 0.0913393, 0.697471, 0.675859]
primary / pendulum-swingup / mt30-317M / P	[2.15048, 1.61961, 0.586733, 0.563065, 0.647553]	[3.92431, 3.53262, 2.85563, 2.85118, 2.79902]	NA	[-0.530877, -1.03287, -0.0236686, 0.0844883]
primary / pendulum-swingup / CC(pool) / U	[4.59157, 4.54326, 4.62693, 4.65195, 4.66561]	[4.59157, 4.54326, 4.62693, 4.65195, 4.66561]	NA	[-0.0483066, 0.0836657, 0.025021, 0.0136643]
primary / pendulum-swingup / CC(pool) / P	[3.92431, 3.53262, 2.85563, 2.85118, 2.79902]	[3.92431, 3.53262, 2.85563, 2.85118, 2.79902]	NA	[-0.391692, -0.676986, -0.00445204, -0.0521602]
primary / cartpole-balance / ST / U	[1.99067, 1.88239, 0.271162, -0.423817, -0.502058]	[4.75805, 4.76395, 4.30643, 4.26561, 4.39754]	NA	[-0.108282, -1.61123, -0.694979, -0.0782415]
primary / cartpole-balance / ST / P	[2.93176, 2.77663, 2.39283, 0.276781, -0.449534]	[4.69077, 4.68128, 4.63847, 3.62435, 3.48996]	NA	[-0.155127, -0.383796, -2.11605, -0.726315]
primary / cartpole-balance / mt30-317M / U	[2.05443, 2.06548, 1.20375, 0.744279, 0.815502]	[4.75805, 4.76395, 4.30643, 4.26561, 4.39754]	NA	[0.0110584, -0.861731, -0.459474, 0.0712229]
primary / cartpole-balance / mt30-317M / P	[2.29603, 2.25804, 2.12531, 0.768137, 0.25267]	[4.69077, 4.68128, 4.63847, 3.62435, 3.48996]	NA	[-0.0379918, -0.132726, -1.35718, -0.515468]
primary / cartpole-balance / CC(pool) / U	[4.75805, 4.76395, 4.30643, 4.26561, 4.39754]	[4.75805, 4.76395, 4.30643, 4.26561, 4.39754]	NA	[0.00590209, -0.45753, -0.0408167, 0.131928]
primary / cartpole-balance / CC(pool) / P	[4.69077, 4.68128, 4.63847, 3.62435, 3.48996]	[4.69077, 4.68128, 4.63847, 3.62435, 3.48996]	NA	[-0.009485, -0.0428114, -1.01412, -0.134396]
primary / cartpole-swingup / ST / U	[1.44947, 0.874851, 0.210409, -0.186408, -0.186422]	[4.68007, 4.66724, 4.63155, 4.59427, 4.41293]	NA	[-0.574618, -0.664442, -0.396818, -1.[identifier omitted]-05]
primary / cartpole-swingup / ST / P	[2.45459, 1.70554, 0.975457, 0.169897, -0.329936]	[4.42123, 4.1748, 3.96262, 3.546, 3.32499]	NA	[-0.749051, -0.730083, -0.80556, -0.499833]
primary / cartpole-swingup / mt30-317M / U	[1.87463, 1.51848, 1.20546, 1.15741, 1.12654]	[4.68007, 4.66724, 4.63155, 4.59427, 4.41293]	NA	[-0.356152, -0.313021, -0.0480542, -0.0308661]
primary / cartpole-swingup / mt30-317M / P	[2.08461, 1.56765, 1.06434, 0.563485, 0.375929]	[4.42123, 4.1748, 3.96262, 3.546, 3.32499]	NA	[-0.516955, -0.503319, -0.500851, -0.187556]
primary / cartpole-swingup / CC(pool) / U	[4.68007, 4.66724, 4.63155, 4.59427, 4.41293]	[4.68007, 4.66724, 4.63155, 4.59427, 4.41293]	NA	[-0.0128304, -0.0356913, -0.0372787, -0.181342]
primary / cartpole-swingup / CC(pool) / P	[4.42123, 4.1748, 3.96262, 3.546, 3.32499]	[4.42123, 4.1748, 3.96262, 3.546, 3.32499]	NA	[-0.246429, -0.212179, -0.416621, -0.221007]
primary / walker-walk / ST / U	[2.2238, 2.11823, 2.16027, 1.91214, 1.58193]	[3.7208, 3.67793, 3.76477, 3.83306, 3.87683]	NA	[-0.105568, 0.0420366, -0.248127, -0.330213]
primary / walker-walk / ST / P	[0.537272, 0.506902, 0.463918, 0.43352, 0.314197]	[1.44439, 1.48155, 1.55817, 1.72465, 1.77145]	NA	[-0.0303696, -0.0429841, -0.0303983, -0.119322]
primary / walker-walk / mt30-317M / U	[3.37504, 3.36417, 3.48568, 3.50501, 3.49227]	[3.7208, 3.67793, 3.76477, 3.83306, 3.87683]	NA	[-0.0108706, 0.121516, 0.0193287, -0.0127475]
primary / walker-walk / mt30-317M / P	[1.03744, 0.975385, 0.995431, 1.05167, 1.07458]	[1.44439, 1.48155, 1.55817, 1.72465, 1.77145]	NA	[-0.062057, 0.0200457, 0.0562401, 0.0229142]
primary / walker-walk / CC(pool) / U	[3.7208, 3.67793, 3.76477, 3.83306, 3.87683]	[3.7208, 3.67793, 3.76477, 3.83306, 3.87683]	NA	[-0.0428603, 0.0868302, 0.068298, 0.0437619]
primary / walker-walk / CC(pool) / P	[1.44439, 1.48155, 1.55817, 1.72465, 1.77145]	[1.44439, 1.48155, 1.55817, 1.72465, 1.77145]	NA	[0.0371669, 0.0766177, 0.166484, 0.0467983]
primary / cheetah-run / ST / U	[3.71198, 3.83426, 4.22885, 4.36083, 4.28999]	[4.82645, 4.83777, 4.84928, 4.85137, 4.85099]	NA	[0.122282, 0.39459, 0.131983, -0.0708451]
primary / cheetah-run / ST / P	[1.9473, 1.97131, 1.96375, 2.24215, 2.08073]	[4.47919, 4.5482, 4.63523, 4.73235, 4.7472]	NA	[0.0240126, -0.00755793, 0.278396, -0.161416]
primary / cheetah-run / mt30-317M / U	[3.66441, 3.89564, 4.37166, 4.46962, 4.48798]	[4.82645, 4.83777, 4.84928, 4.85137, 4.85099]	NA	[0.231229, 0.476017, 0.0979617, 0.0183591]
primary / cheetah-run / mt30-317M / P	[1.51805, 1.5204, 1.6152, 1.87747, 1.83747]	[4.47919, 4.5482, 4.63523, 4.73235, 4.7472]	NA	[0.00234916, 0.0947929, 0.262275, -0.0400016]
primary / cheetah-run / CC(pool) / U	[4.82645, 4.83777, 4.84928, 4.85137, 4.85099]	[4.82645, 4.83777, 4.84928, 4.85137, 4.85099]	NA	[0.0113231, 0.0115083, 0.00208449, -0.000378361]
primary / cheetah-run / CC(pool) / P	[4.47919, 4.5482, 4.63523, 4.73235, 4.7472]	[4.47919, 4.5482, 4.63523, 4.73235, 4.7472]	NA	[0.0690048, 0.0870386, 0.0971129, 0.0148547]
specific / acrobot-swingup / ST / U	NA	[null, 2.60995, 2.82879, 3.09101, 3.14292]	NA	NA
specific / acrobot-swingup / ST / P	[1.55498, 0.79631, 0.315198, 0.225759, 0.225801]	[2.46807, 1.74374, 1.59867, 1.82687, 1.97381]	NA	[-0.758673, -0.481112, -0.0894389, 4.[identifier omitted]-05]
specific / acrobot-swingup / mt30-317M / U	NA	[null, 2.60995, 2.82879, 3.09101, 3.14292]	NA	NA
specific / acrobot-swingup / mt30-317M / P	[1.13196, 0.47323, 0.112544, 0.0617532, 0.0909002]	[2.46807, 1.74374, 1.59867, 1.82687, 1.97381]	NA	[-0.65873, -0.360685, -0.050791, 0.029147]
specific / acrobot-swingup / CC(pool) / U	NA	[null, 2.60995, 2.82879, 3.09101, 3.14292]	NA	NA
specific / acrobot-swingup / CC(pool) / P	[2.46807, 1.74374, 1.59867, 1.82687, 1.97381]	[2.46807, 1.74374, 1.59867, 1.82687, 1.97381]	NA	[-0.724326, -0.145073, 0.228205, 0.146935]
specific / pendulum-swingup / ST / U	NA	[null, 4.54447, 4.62693, 4.65195, 4.66561]	NA	NA
specific / pendulum-swingup / ST / P	[2.44926, 1.85415, 0.984076, 0.608477, 0.470799]	[3.92431, 3.5313, 2.85777, 2.85118, 2.79902]	NA	[-0.595111, -0.870073, -0.375599, -0.137678]
specific / pendulum-swingup / mt30-317M / U	NA	[null, 4.54447, 4.62693, 4.65195, 4.66561]	NA	NA
specific / pendulum-swingup / mt30-317M / P	[2.47188, 1.69406, 0.606044, 0.597114, 0.775208]	[3.92431, 3.5313, 2.85777, 2.85118, 2.79902]	NA	[-0.77782, -1.08802, -0.00893023, 0.178094]
specific / pendulum-swingup / CC(pool) / U	NA	[null, 4.54447, 4.62693, 4.65195, 4.66561]	NA	NA
specific / pendulum-swingup / CC(pool) / P	[3.92431, 3.5313, 2.85777, 2.85118, 2.79902]	[3.92431, 3.5313, 2.85777, 2.85118, 2.79902]	NA	[-0.39301, -0.673525, -0.00659469, -0.0521602]
specific / cartpole-balance / ST / U	NA	[null, 4.80025, 4.30371, 4.26474, 4.38739]	NA	NA
specific / cartpole-balance / ST / P	[3.5855, 3.27585, 2.6119, 0.349403, 0.015151]	[4.76384, 4.75269, 4.70905, 3.62739, 3.49158]	NA	[-0.309649, -0.66395, -2.2625, -0.334252]
specific / cartpole-balance / mt30-317M / U	NA	[null, 4.80025, 4.30371, 4.26474, 4.38739]	NA	NA
specific / cartpole-balance / mt30-317M / P	[2.76521, 2.70633, 2.41136, 0.804343, 0.382193]	[4.76384, 4.75269, 4.70905, 3.62739, 3.49158]	NA	[-0.0588879, -0.294962, -1.60702, -0.42215]
specific / cartpole-balance / CC(pool) / U	NA	[null, 4.80025, 4.30371, 4.26474, 4.38739]	NA	NA
specific / cartpole-balance / CC(pool) / P	[4.76384, 4.75269, 4.70905, 3.62739, 3.49158]	[4.76384, 4.75269, 4.70905, 3.62739, 3.49158]	NA	[-0.0111462, -0.0436393, -1.08166, -0.135811]
specific / cartpole-swingup / ST / U	NA	[null, 4.68578, 4.64454, 4.58437, 4.42749]	NA	NA
specific / cartpole-swingup / ST / P	[3.35324, 1.9408, 0.979181, 0.246091, 0.0382345]	[4.48654, 4.20721, 4.01077, 3.54718, 3.32245]	NA	[-1.41244, -0.96162, -0.73309, -0.207856]
specific / cartpole-swingup / mt30-317M / U	NA	[null, 4.68578, 4.64454, 4.58437, 4.42749]	NA	NA
specific / cartpole-swingup / mt30-317M / P	[2.61904, 1.68658, 1.08934, 0.603103, 0.416812]	[4.48654, 4.20721, 4.01077, 3.54718, 3.32245]	NA	[-0.932465, -0.597241, -0.486233, -0.186291]
specific / cartpole-swingup / CC(pool) / U	NA	[null, 4.68578, 4.64454, 4.58437, 4.42749]	NA	NA
specific / cartpole-swingup / CC(pool) / P	[4.48654, 4.20721, 4.01077, 3.54718, 3.32245]	[4.48654, 4.20721, 4.01077, 3.54718, 3.32245]	NA	[-0.27933, -0.196447, -0.463582, -0.224738]
specific / walker-walk / ST / U	NA	[null, 3.67929, 3.76945, 3.83498, 3.87486]	NA	NA
specific / walker-walk / ST / P	[0.564688, 0.534063, 0.467259, 0.432243, 0.346175]	[1.44598, 1.4828, 1.55907, 1.72521, 1.7709]	NA	[-0.030625, -0.0668041, -0.0350159, -0.0860677]
specific / walker-walk / mt30-317M / U	NA	[null, 3.67929, 3.76945, 3.83498, 3.87486]	NA	NA
specific / walker-walk / mt30-317M / P	[1.03174, 0.977867, 0.995822, 1.03333, 1.07803]	[1.44598, 1.4828, 1.55907, 1.72521, 1.7709]	NA	[-0.0538689, 0.0179552, 0.0375027, 0.044701]
specific / walker-walk / CC(pool) / U	NA	[null, 3.67929, 3.76945, 3.83498, 3.87486]	NA	NA
specific / walker-walk / CC(pool) / P	[1.44598, 1.4828, 1.55907, 1.72521, 1.7709]	[1.44598, 1.4828, 1.55907, 1.72521, 1.7709]	NA	[0.0368183, 0.0762724, 0.166136, 0.0456947]
specific / cheetah-run / ST / U	NA	[null, 4.83025, 4.84942, 4.85148, 4.84879]	NA	NA
specific / cheetah-run / ST / P	[2.05091, 2.03913, 2.00165, 2.26331, 2.11678]	[4.48018, 4.54858, 4.63572, 4.73398, 4.74614]	NA	[-0.0117762, -0.0374773, 0.261651, -0.14653]
specific / cheetah-run / mt30-317M / U	NA	[null, 4.83025, 4.84942, 4.85148, 4.84879]	NA	NA
specific / cheetah-run / mt30-317M / P	[1.60845, 1.58382, 1.62885, 1.90054, 1.87457]	[4.48018, 4.54858, 4.63572, 4.73398, 4.74614]	NA	[-0.0246286, 0.0450249, 0.27169, -0.0259689]
specific / cheetah-run / CC(pool) / U	NA	[null, 4.83025, 4.84942, 4.85148, 4.84879]	NA	NA
specific / cheetah-run / CC(pool) / P	[4.48018, 4.54858, 4.63572, 4.73398, 4.74614]	[4.48018, 4.54858, 4.63572, 4.73398, 4.74614]	NA	[0.0683987, 0.0871474, 0.098255, 0.0121602]


==> anc/m-009.tsv <==
task	scorer	stratum	from	to	differences	specific-primary difference	sign changed
acrobot-swingup	ST	U	L010	L025	"{""primary"":-0.559113, ""specific"":null}"	NA	NA
acrobot-swingup	ST	U	L025	L050	"{""primary"":-0.111473, ""specific"":-0.125431}"	-0.0139578	False
acrobot-swingup	ST	U	L050	L075	"{""primary"":-0.0120254, ""specific"":-0.010617}"	0.0014084	False
acrobot-swingup	ST	U	L075	L100	"{""primary"":-0.0342582, ""specific"":-0.144958}"	-0.1107	False
acrobot-swingup	ST	P	L000	L010	"{""primary"":-0.629331, ""specific"":-0.758673}"	-0.129342	False
acrobot-swingup	ST	P	L010	L025	"{""primary"":-0.480811, ""specific"":-0.481112}"	-0.00030091	False
acrobot-swingup	ST	P	L025	L050	"{""primary"":-0.0835445, ""specific"":-0.0894389}"	-0.00589443	False
acrobot-swingup	ST	P	L050	L075	"{""primary"":0.00305856, ""specific"":4.[identifier omitted]-05}"	-0.00301654	False
acrobot-swingup	mt30-317M	U	L010	L025	"{""primary"":-0.369163, ""specific"":null}"	NA	NA
acrobot-swingup	mt30-317M	U	L025	L050	"{""primary"":-0.129819, ""specific"":-0.0981643}"	0.031655	False
acrobot-swingup	mt30-317M	U	L050	L075	"{""primary"":0.113991, ""specific"":0.0959865}"	-0.0180044	False
acrobot-swingup	mt30-317M	U	L075	L100	"{""primary"":0.0862065, ""specific"":0.0442659}"	-0.0419406	False
acrobot-swingup	mt30-317M	P	L000	L010	"{""primary"":-0.409319, ""specific"":-0.65873}"	-0.249411	False
acrobot-swingup	mt30-317M	P	L010	L025	"{""primary"":-0.26777, ""specific"":-0.360685}"	-0.0929151	False
acrobot-swingup	mt30-317M	P	L025	L050	"{""primary"":-0.0609144, ""specific"":-0.050791}"	0.0101234	False
acrobot-swingup	mt30-317M	P	L050	L075	"{""primary"":0.0379405, ""specific"":0.029147}"	-0.00879343	False
acrobot-swingup	CC(pool)	U	L010	L025	"{""primary"":-0.151084, ""specific"":null}"	NA	NA
acrobot-swingup	CC(pool)	U	L025	L050	"{""primary"":0.231051, ""specific"":0.218849}"	-0.0122013	False
acrobot-swingup	CC(pool)	U	L050	L075	"{""primary"":0.25499, ""specific"":0.262213}"	0.00722209	False
acrobot-swingup	CC(pool)	U	L075	L100	"{""primary"":0.125494, ""specific"":0.0519097}"	-0.0735847	False
acrobot-swingup	CC(pool)	P	L000	L010	"{""primary"":-0.731648, ""specific"":-0.724326}"	0.00732183	False
acrobot-swingup	CC(pool)	P	L010	L025	"{""primary"":-0.146639, ""specific"":-0.145073}"	0.0015655	False
acrobot-swingup	CC(pool)	P	L025	L050	"{""primary"":0.238787, ""specific"":0.228205}"	-0.0105819	False
acrobot-swingup	CC(pool)	P	L050	L075	"{""primary"":0.231206, ""specific"":0.146935}"	-0.0842713	False
pendulum-swingup	ST	U	L010	L025	"{""primary"":-0.868248, ""specific"":null}"	NA	NA
pendulum-swingup	ST	U	L025	L050	"{""primary"":-0.661039, ""specific"":-0.544779}"	0.11626	False
pendulum-swingup	ST	U	L050	L075	"{""primary"":-0.186624, ""specific"":-0.286394}"	-0.0997697	False
pendulum-swingup	ST	U	L075	L100	"{""primary"":0.28975, ""specific"":0.167323}"	-0.122426	False
pendulum-swingup	ST	P	L000	L010	"{""primary"":-0.405461, ""specific"":-0.595111}"	-0.18965	False
pendulum-swingup	ST	P	L010	L025	"{""primary"":-0.788531, ""specific"":-0.870073}"	-0.0815423	False
pendulum-swingup	ST	P	L025	L050	"{""primary"":-0.438233, ""specific"":-0.375599}"	0.0626344	False
pendulum-swingup	ST	P	L050	L075	"{""primary"":-0.122254, ""specific"":-0.137678}"	-0.0154235	False
pendulum-swingup	mt30-317M	U	L010	L025	"{""primary"":-1.64086, ""specific"":null}"	NA	NA
pendulum-swingup	mt30-317M	U	L025	L050	"{""primary"":0.0913393, ""specific"":-0.0261555}"	-0.117495	True
pendulum-swingup	mt30-317M	U	L050	L075	"{""primary"":0.697471, ""specific"":0.341113}"	-0.356358	False
pendulum-swingup	mt30-317M	U	L075	L100	"{""primary"":0.675859, ""specific"":0.623966}"	-0.0518931	False
pendulum-swingup	mt30-317M	P	L000	L010	"{""primary"":-0.530877, ""specific"":-0.77782}"	-0.246942	False
pendulum-swingup	mt30-317M	P	L010	L025	"{""primary"":-1.03287, ""specific"":-1.08802}"	-0.0551431	False
pendulum-swingup	mt30-317M	P	L025	L050	"{""primary"":-0.0236686, ""specific"":-0.00893023}"	0.0147383	False
pendulum-swingup	mt30-317M	P	L050	L075	"{""primary"":0.0844883, ""specific"":0.178094}"	0.0936053	False
pendulum-swingup	CC(pool)	U	L010	L025	"{""primary"":-0.0483066, ""specific"":null}"	NA	NA
pendulum-swingup	CC(pool)	U	L025	L050	"{""primary"":0.0836657, ""specific"":0.0824543}"	-0.0012114	False
pendulum-swingup	CC(pool)	U	L050	L075	"{""primary"":0.025021, ""specific"":0.025021}"	0.0	False
pendulum-swingup	CC(pool)	U	L075	L100	"{""primary"":0.0136643, ""specific"":0.0136643}"	0.0	False
pendulum-swingup	CC(pool)	P	L000	L010	"{""primary"":-0.391692, ""specific"":-0.39301}"	-0.00131799	False
pendulum-swingup	CC(pool)	P	L010	L025	"{""primary"":-0.676986, ""specific"":-0.673525}"	0.00346064	False
pendulum-swingup	CC(pool)	P	L025	L050	"{""primary"":-0.00445204, ""specific"":-0.00659469}"	-0.00214265	False
pendulum-swingup	CC(pool)	P	L050	L075	"{""primary"":-0.0521602, ""specific"":-0.0521602}"	0.0	False
cartpole-balance	ST	U	L010	L025	"{""primary"":-0.108282, ""specific"":null}"	NA	NA
cartpole-balance	ST	U	L025	L050	"{""primary"":-1.61123, ""specific"":-2.07497}"	-0.463743	False
cartpole-balance	ST	U	L050	L075	"{""primary"":-0.694979, ""specific"":-0.452465}"	0.242514	False
cartpole-balance	ST	U	L075	L100	"{""primary"":-0.0782415, ""specific"":-0.022894}"	0.0553474	False
cartpole-balance	ST	P	L000	L010	"{""primary"":-0.155127, ""specific"":-0.309649}"	-0.154522	False
cartpole-balance	ST	P	L010	L025	"{""primary"":-0.383796, ""specific"":-0.66395}"	-0.280154	False
cartpole-balance	ST	P	L025	L050	"{""primary"":-2.11605, ""specific"":-2.2625}"	-0.146445	False
cartpole-balance	ST	P	L050	L075	"{""primary"":-0.726315, ""specific"":-0.334252}"	0.392062	False
cartpole-balance	mt30-317M	U	L010	L025	"{""primary"":0.0110584, ""specific"":null}"	NA	NA
cartpole-balance	mt30-317M	U	L025	L050	"{""primary"":-0.861731, ""specific"":-1.02893}"	-0.1672	False
cartpole-balance	mt30-317M	U	L050	L075	"{""primary"":-0.459474, ""specific"":-0.408213}"	0.0512609	False
cartpole-balance	mt30-317M	U	L075	L100	"{""primary"":0.0712229, ""specific"":0.0491462}"	-0.0220767	False
cartpole-balance	mt30-317M	P	L000	L010	"{""primary"":-0.0379918, ""specific"":-0.0588879}"	-0.020896	False
cartpole-balance	mt30-317M	P	L010	L025	"{""primary"":-0.132726, ""specific"":-0.294962}"	-0.162236	False
cartpole-balance	mt30-317M	P	L025	L050	"{""primary"":-1.35718, ""specific"":-1.60702}"	-0.249844	False
cartpole-balance	mt30-317M	P	L050	L075	"{""primary"":-0.515468, ""specific"":-0.42215}"	0.0933175	False
cartpole-balance	CC(pool)	U	L010	L025	"{""primary"":0.00590209, ""specific"":null}"	NA	NA
cartpole-balance	CC(pool)	U	L025	L050	"{""primary"":-0.45753, ""specific"":-0.496537}"	-0.0390074	False
cartpole-balance	CC(pool)	U	L050	L075	"{""primary"":-0.0408167, ""specific"":-0.0389756}"	0.00184109	False
cartpole-balance	CC(pool)	U	L075	L100	"{""primary"":0.131928, ""specific"":0.122654}"	-0.00927357	False
cartpole-balance	CC(pool)	P	L000	L010	"{""primary"":-0.009485, ""specific"":-0.0111462}"	-0.00166122	False
cartpole-balance	CC(pool)	P	L010	L025	"{""primary"":-0.0428114, ""specific"":-0.0436393}"	-0.000827969	False
cartpole-balance	CC(pool)	P	L025	L050	"{""primary"":-1.01412, ""specific"":-1.08166}"	-0.067546	False
cartpole-balance	CC(pool)	P	L050	L075	"{""primary"":-0.134396, ""specific"":-0.135811}"	-0.00141504	False
cartpole-swingup	ST	U	L010	L025	"{""primary"":-0.574618, ""specific"":null}"	NA	NA
cartpole-swingup	ST	U	L025	L050	"{""primary"":-0.664442, ""specific"":-0.548438}"	0.116004	False
cartpole-swingup	ST	U	L050	L075	"{""primary"":-0.396818, ""specific"":-0.277625}"	0.119193	False
cartpole-swingup	ST	U	L075	L100	"{""primary"":-1.[identifier omitted]-05, ""specific"":-0.0846283}"	-0.0846145	False
cartpole-swingup	ST	P	L000	L010	"{""primary"":-0.749051, ""specific"":-1.41244}"	-0.663385	False
cartpole-swingup	ST	P	L010	L025	"{""primary"":-0.730083, ""specific"":-0.96162}"	-0.231537	False
cartpole-swingup	ST	P	L025	L050	"{""primary"":-0.80556, ""specific"":-0.73309}"	0.0724702	False
cartpole-swingup	ST	P	L050	L075	"{""primary"":-0.499833, ""specific"":-0.207856}"	0.291977	False
cartpole-swingup	mt30-317M	U	L010	L025	"{""primary"":-0.356152, ""specific"":null}"	NA	NA
cartpole-swingup	mt30-317M	U	L025	L050	"{""primary"":-0.313021, ""specific"":-0.299711}"	0.0133098	False
cartpole-swingup	mt30-317M	U	L050	L075	"{""primary"":-0.0480542, ""specific"":-0.0713407}"	-0.0232865	False
cartpole-swingup	mt30-317M	U	L075	L100	"{""primary"":-0.0308661, ""specific"":0.0104904}"	0.0413565	True
cartpole-swingup	mt30-317M	P	L000	L010	"{""primary"":-0.516955, ""specific"":-0.932465}"	-0.41551	False
cartpole-swingup	mt30-317M	P	L010	L025	"{""primary"":-0.503319, ""specific"":-0.597241}"	-0.0939223	False
cartpole-swingup	mt30-317M	P	L025	L050	"{""primary"":-0.500851, ""specific"":-0.486233}"	0.0146172	False
cartpole-swingup	mt30-317M	P	L050	L075	"{""primary"":-0.187556, ""specific"":-0.186291}"	0.00126497	False
cartpole-swingup	CC(pool)	U	L010	L025	"{""primary"":-0.0128304, ""specific"":null}"	NA	NA
cartpole-swingup	CC(pool)	U	L025	L050	"{""primary"":-0.0356913, ""specific"":-0.0412396}"	-0.00554835	False
cartpole-swingup	CC(pool)	U	L050	L075	"{""primary"":-0.0372787, ""specific"":-0.0601691}"	-0.0228904	False
cartpole-swingup	CC(pool)	U	L075	L100	"{""primary"":-0.181342, ""specific"":-0.156887}"	0.024455	False
cartpole-swingup	CC(pool)	P	L000	L010	"{""primary"":-0.246429, ""specific"":-0.27933}"	-0.032901	False
cartpole-swingup	CC(pool)	P	L010	L025	"{""primary"":-0.212179, ""specific"":-0.196447}"	0.015732	False
cartpole-swingup	CC(pool)	P	L025	L050	"{""primary"":-0.416621, ""specific"":-0.463582}"	-0.0469608	False
cartpole-swingup	CC(pool)	P	L050	L075	"{""primary"":-0.221007, ""specific"":-0.224738}"	-0.00373126	False
walker-walk	ST	U	L010	L025	"{""primary"":-0.105568, ""specific"":null}"	NA	NA
walker-walk	ST	U	L025	L050	"{""primary"":0.0420366, ""specific"":-0.000588946}"	-0.0426256	True
walker-walk	ST	U	L050	L075	"{""primary"":-0.248127, ""specific"":-0.224252}"	0.0238757	False
walker-walk	ST	U	L075	L100	"{""primary"":-0.330213, ""specific"":-0.319128}"	0.0110856	False
walker-walk	ST	P	L000	L010	"{""primary"":-0.0303696, ""specific"":-0.030625}"	-0.000255376	False
walker-walk	ST	P	L010	L025	"{""primary"":-0.0429841, ""specific"":-0.0668041}"	-0.02382	False
walker-walk	ST	P	L025	L050	"{""primary"":-0.0303983, ""specific"":-0.0350159}"	-0.00461755	False
walker-walk	ST	P	L050	L075	"{""primary"":-0.119322, ""specific"":-0.0860677}"	0.0332544	False
walker-walk	mt30-317M	U	L010	L025	"{""primary"":-0.0108706, ""specific"":null}"	NA	NA
walker-walk	mt30-317M	U	L025	L050	"{""primary"":0.121516, ""specific"":0.105587}"	-0.0159289	False
walker-walk	mt30-317M	U	L050	L075	"{""primary"":0.0193287, ""specific"":0.0466539}"	0.0273252	False
walker-walk	mt30-317M	U	L075	L100	"{""primary"":-0.0127475, ""specific"":-0.0270695}"	-0.014322	False
walker-walk	mt30-317M	P	L000	L010	"{""primary"":-0.062057, ""specific"":-0.0538689}"	0.00818802	False
walker-walk	mt30-317M	P	L010	L025	"{""primary"":0.0200457, ""specific"":0.0179552}"	-0.00209049	False
walker-walk	mt30-317M	P	L025	L050	"{""primary"":0.0562401, ""specific"":0.0375027}"	-0.0187373	False
walker-walk	mt30-317M	P	L050	L075	"{""primary"":0.0229142, ""specific"":0.044701}"	0.0217868	False
walker-walk	CC(pool)	U	L010	L025	"{""primary"":-0.0428603, ""specific"":null}"	NA	NA
walker-walk	CC(pool)	U	L025	L050	"{""primary"":0.0868302, ""specific"":0.0901646}"	0.00333435	False
walker-walk	CC(pool)	U	L050	L075	"{""primary"":0.068298, ""specific"":0.0655284}"	-0.00276956	False
walker-walk	CC(pool)	U	L075	L100	"{""primary"":0.0437619, ""specific"":0.039877}"	-0.00388486	False
walker-walk	CC(pool)	P	L000	L010	"{""primary"":0.0371669, ""specific"":0.0368183}"	-0.000348575	False
walker-walk	CC(pool)	P	L010	L025	"{""primary"":0.0766177, ""specific"":0.0762724}"	-0.00034525	False
walker-walk	CC(pool)	P	L025	L050	"{""primary"":0.166484, ""specific"":0.166136}"	-0.000347526	False
walker-walk	CC(pool)	P	L050	L075	"{""primary"":0.0467983, ""specific"":0.0456947}"	-0.00110356	False
cheetah-run	ST	U	L010	L025	"{""primary"":0.122282, ""specific"":null}"	NA	NA
cheetah-run	ST	U	L025	L050	"{""primary"":0.39459, ""specific"":0.401218}"	0.00662746	False
cheetah-run	ST	U	L050	L075	"{""primary"":0.131983, ""specific"":0.14458}"	0.0125979	False
cheetah-run	ST	U	L075	L100	"{""primary"":-0.0708451, ""specific"":-0.0518159}"	0.0190293	False
cheetah-run	ST	P	L000	L010	"{""primary"":0.0240126, ""specific"":-0.0117762}"	-0.0357888	True
cheetah-run	ST	P	L010	L025	"{""primary"":-0.00755793, ""specific"":-0.0374773}"	-0.0299193	False
cheetah-run	ST	P	L025	L050	"{""primary"":0.278396, ""specific"":0.261651}"	-0.0167452	False
cheetah-run	ST	P	L050	L075	"{""primary"":-0.161416, ""specific"":-0.14653}"	0.0148865	False
cheetah-run	mt30-317M	U	L010	L025	"{""primary"":0.231229, ""specific"":null}"	NA	NA
cheetah-run	mt30-317M	U	L025	L050	"{""primary"":0.476017, ""specific"":0.453575}"	-0.0224424	False
cheetah-run	mt30-317M	U	L050	L075	"{""primary"":0.0979617, ""specific"":0.101266}"	0.0033046	False
cheetah-run	mt30-317M	U	L075	L100	"{""primary"":0.0183591, ""specific"":0.0308758}"	0.0125167	False
cheetah-run	mt30-317M	P	L000	L010	"{""primary"":0.00234916, ""specific"":-0.0246286}"	-0.0269778	True
cheetah-run	mt30-317M	P	L010	L025	"{""primary"":0.0947929, ""specific"":0.0450249}"	-0.049768	False
cheetah-run	mt30-317M	P	L025	L050	"{""primary"":0.262275, ""specific"":0.27169}"	0.00941473	False
cheetah-run	mt30-317M	P	L050	L075	"{""primary"":-0.0400016, ""specific"":-0.0259689}"	0.0140326	False
cheetah-run	CC(pool)	U	L010	L025	"{""primary"":0.0113231, ""specific"":null}"	NA	NA
cheetah-run	CC(pool)	U	L025	L050	"{""primary"":0.0115083, ""specific"":0.0191641}"	0.00765582	False
cheetah-run	CC(pool)	U	L050	L075	"{""primary"":0.00208449, ""specific"":0.00206568}"	-1.[identifier omitted]-05	False
cheetah-run	CC(pool)	U	L075	L100	"{""primary"":-0.000378361, ""specific"":-0.00269609}"	-0.00231773	False
cheetah-run	CC(pool)	P	L000	L010	"{""primary"":0.0690048, ""specific"":0.0683987}"	-0.000606064	False
cheetah-run	CC(pool)	P	L010	L025	"{""primary"":0.0870386, ""specific"":0.0871474}"	0.000108775	False
cheetah-run	CC(pool)	P	L025	L050	"{""primary"":0.0971129, ""specific"":0.098255}"	0.0011421	False
cheetah-run	CC(pool)	P	L050	L075	"{""primary"":0.0148547, ""specific"":0.0121602}"	-0.00269451	False


==> anc/m-010.tsv <==
configuration	status	validation counts
primary / acrobot-swingup / ST / common	available	"{""P10 / acrobot-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation /"
primary / acrobot-swingup / ST / common		"unit003"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 /"
primary / acrobot-swingup / ST / common		"validation / unit007"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L010-p1 / validation / unit000"":{""U"":47, ""P"":453}, ""P10 / acrobot-swingup / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / acrobot-swingup / L010-p1 / validation / unit002"":{""U"":53, ""P"":447}, ""P10 /"
primary / acrobot-swingup / ST / common		"acrobot-swingup / L010-p1 / validation / unit003"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit004"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / acrobot-swingup / L010-p1 / validation / unit006"":{""U"":41,"
primary / acrobot-swingup / ST / common		"""P"":459}, ""P10 / acrobot-swingup / L010-p1 / validation / unit007"":{""U"":53, ""P"":447}, ""P10 / acrobot-swingup / L025-p1 / validation / unit000"":{""U"":114, ""P"":386}, ""P10 / acrobot-swingup / L025-p1 / validation / unit001"":{""U"":133, ""P"":367}, ""P10 / acrobot-swingup / L025-p1 / validation /"
primary / acrobot-swingup / ST / common		"unit002"":{""U"":134, ""P"":366}, ""P10 / acrobot-swingup / L025-p1 / validation / unit003"":{""U"":119, ""P"":381}, ""P10 / acrobot-swingup / L025-p1 / validation / unit004"":{""U"":123, ""P"":377}, ""P10 / acrobot-swingup / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / acrobot-swingup /"
primary / acrobot-swingup / ST / common		"L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / acrobot-swingup / L025-p1 / validation / unit007"":{""U"":118, ""P"":382}, ""P10 / acrobot-swingup / L050-p1 / validation / unit000"":{""U"":250, ""P"":250}, ""P10 / acrobot-swingup / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 /"
primary / acrobot-swingup / ST / common		"acrobot-swingup / L050-p1 / validation / unit002"":{""U"":246, ""P"":254}, ""P10 / acrobot-swingup / L050-p1 / validation / unit003"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit004"":{""U"":258, ""P"":242}, ""P10 / acrobot-swingup / L050-p1 / validation /"
primary / acrobot-swingup / ST / common		"unit005"":{""U"":261, ""P"":239}, ""P10 / acrobot-swingup / L050-p1 / validation / unit006"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit007"":{""U"":249, ""P"":251}, ""P10 / acrobot-swingup / L075-p1 / validation / unit000"":{""U"":383, ""P"":117}, ""P10 / acrobot-swingup /"
primary / acrobot-swingup / ST / common		"L075-p1 / validation / unit001"":{""U"":389, ""P"":111}, ""P10 / acrobot-swingup / L075-p1 / validation / unit002"":{""U"":384, ""P"":116}, ""P10 / acrobot-swingup / L075-p1 / validation / unit003"":{""U"":382, ""P"":118}, ""P10 / acrobot-swingup / L075-p1 / validation / unit004"":{""U"":368, ""P"":132}, ""P10 /"
primary / acrobot-swingup / ST / common		"acrobot-swingup / L075-p1 / validation / unit005"":{""U"":379, ""P"":121}, ""P10 / acrobot-swingup / L075-p1 / validation / unit006"":{""U"":381, ""P"":119}, ""P10 / acrobot-swingup / L075-p1 / validation / unit007"":{""U"":380, ""P"":120}, ""P10 / acrobot-swingup / L100-p1 / validation /"
primary / acrobot-swingup / ST / common		"unit000"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 /"
primary / acrobot-swingup / ST / common		"validation / unit004"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit007"":{""U"":500, ""P"":0}}"
specific / acrobot-swingup / ST / L000 / P	available	"{""P10 / acrobot-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 /"
		"validation / unit007"":{""U"":0, ""P"":500}}"
specific / acrobot-swingup / ST / L010 / U	ineligible	NA
specific / acrobot-swingup / ST / L010 / P	available	"{""P10 / acrobot-swingup / L010-p1 / validation / unit000"":{""U"":47, ""P"":453}, ""P10 / acrobot-swingup / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / acrobot-swingup / L010-p1 / validation / unit002"":{""U"":53, ""P"":447}, ""P10 / acrobot-swingup / L010-p1 / validation /"
		"unit003"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit004"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / acrobot-swingup / L010-p1 / validation / unit006"":{""U"":41, ""P"":459}, ""P10 / acrobot-swingup / L010-p1"
		"/ validation / unit007"":{""U"":53, ""P"":447}}"
specific / acrobot-swingup / ST / L025 / U	available	"{""P10 / acrobot-swingup / L025-p1 / validation / unit000"":{""U"":114, ""P"":386}, ""P10 / acrobot-swingup / L025-p1 / validation / unit001"":{""U"":133, ""P"":367}, ""P10 / acrobot-swingup / L025-p1 / validation / unit002"":{""U"":134, ""P"":366}, ""P10 / acrobot-swingup / L025-p1 / validation /"
		"unit003"":{""U"":119, ""P"":381}, ""P10 / acrobot-swingup / L025-p1 / validation / unit004"":{""U"":123, ""P"":377}, ""P10 / acrobot-swingup / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / acrobot-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / acrobot-swingup /"
		"L025-p1 / validation / unit007"":{""U"":118, ""P"":382}}"
specific / acrobot-swingup / ST / L025 / P	available	"{""P10 / acrobot-swingup / L025-p1 / validation / unit000"":{""U"":114, ""P"":386}, ""P10 / acrobot-swingup / L025-p1 / validation / unit001"":{""U"":133, ""P"":367}, ""P10 / acrobot-swingup / L025-p1 / validation / unit002"":{""U"":134, ""P"":366}, ""P10 / acrobot-swingup / L025-p1 / validation /"
		"unit003"":{""U"":119, ""P"":381}, ""P10 / acrobot-swingup / L025-p1 / validation / unit004"":{""U"":123, ""P"":377}, ""P10 / acrobot-swingup / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / acrobot-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / acrobot-swingup /"
		"L025-p1 / validation / unit007"":{""U"":118, ""P"":382}}"
specific / acrobot-swingup / ST / L050 / U	available	"{""P10 / acrobot-swingup / L050-p1 / validation / unit000"":{""U"":250, ""P"":250}, ""P10 / acrobot-swingup / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / acrobot-swingup / L050-p1 / validation / unit002"":{""U"":246, ""P"":254}, ""P10 / acrobot-swingup / L050-p1 / validation /"
		"unit003"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit004"":{""U"":258, ""P"":242}, ""P10 / acrobot-swingup / L050-p1 / validation / unit005"":{""U"":261, ""P"":239}, ""P10 / acrobot-swingup / L050-p1 / validation / unit006"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup /"
		"L050-p1 / validation / unit007"":{""U"":249, ""P"":251}}"
specific / acrobot-swingup / ST / L050 / P	available	"{""P10 / acrobot-swingup / L050-p1 / validation / unit000"":{""U"":250, ""P"":250}, ""P10 / acrobot-swingup / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / acrobot-swingup / L050-p1 / validation / unit002"":{""U"":246, ""P"":254}, ""P10 / acrobot-swingup / L050-p1 / validation /"
		"unit003"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit004"":{""U"":258, ""P"":242}, ""P10 / acrobot-swingup / L050-p1 / validation / unit005"":{""U"":261, ""P"":239}, ""P10 / acrobot-swingup / L050-p1 / validation / unit006"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup /"
		"L050-p1 / validation / unit007"":{""U"":249, ""P"":251}}"
specific / acrobot-swingup / ST / L075 / U	available	"{""P10 / acrobot-swingup / L075-p1 / validation / unit000"":{""U"":383, ""P"":117}, ""P10 / acrobot-swingup / L075-p1 / validation / unit001"":{""U"":389, ""P"":111}, ""P10 / acrobot-swingup / L075-p1 / validation / unit002"":{""U"":384, ""P"":116}, ""P10 / acrobot-swingup / L075-p1 / validation /"
		"unit003"":{""U"":382, ""P"":118}, ""P10 / acrobot-swingup / L075-p1 / validation / unit004"":{""U"":368, ""P"":132}, ""P10 / acrobot-swingup / L075-p1 / validation / unit005"":{""U"":379, ""P"":121}, ""P10 / acrobot-swingup / L075-p1 / validation / unit006"":{""U"":381, ""P"":119}, ""P10 / acrobot-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / acrobot-swingup / ST / L075 / P	available	"{""P10 / acrobot-swingup / L075-p1 / validation / unit000"":{""U"":383, ""P"":117}, ""P10 / acrobot-swingup / L075-p1 / validation / unit001"":{""U"":389, ""P"":111}, ""P10 / acrobot-swingup / L075-p1 / validation / unit002"":{""U"":384, ""P"":116}, ""P10 / acrobot-swingup / L075-p1 / validation /"
		"unit003"":{""U"":382, ""P"":118}, ""P10 / acrobot-swingup / L075-p1 / validation / unit004"":{""U"":368, ""P"":132}, ""P10 / acrobot-swingup / L075-p1 / validation / unit005"":{""U"":379, ""P"":121}, ""P10 / acrobot-swingup / L075-p1 / validation / unit006"":{""U"":381, ""P"":119}, ""P10 / acrobot-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / acrobot-swingup / ST / L100 / U	available	"{""P10 / acrobot-swingup / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 /"
		"validation / unit007"":{""U"":500, ""P"":0}}"
primary / acrobot-swingup / mt30-317M / common	available	"{""P10 / acrobot-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 /"
		"validation / unit007"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L010-p1 / validation / unit000"":{""U"":47, ""P"":453}, ""P10 / acrobot-swingup / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / acrobot-swingup / L010-p1 / validation / unit002"":{""U"":53, ""P"":447}, ""P10 /"
		"acrobot-swingup / L010-p1 / validation / unit003"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit004"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / acrobot-swingup / L010-p1 / validation / unit006"":{""U"":41,"
		"""P"":459}, ""P10 / acrobot-swingup / L010-p1 / validation / unit007"":{""U"":53, ""P"":447}, ""P10 / acrobot-swingup / L025-p1 / validation / unit000"":{""U"":114, ""P"":386}, ""P10 / acrobot-swingup / L025-p1 / validation / unit001"":{""U"":133, ""P"":367}, ""P10 / acrobot-swingup / L025-p1 / validation /"
		"unit002"":{""U"":134, ""P"":366}, ""P10 / acrobot-swingup / L025-p1 / validation / unit003"":{""U"":119, ""P"":381}, ""P10 / acrobot-swingup / L025-p1 / validation / unit004"":{""U"":123, ""P"":377}, ""P10 / acrobot-swingup / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / acrobot-swingup /"
		"L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / acrobot-swingup / L025-p1 / validation / unit007"":{""U"":118, ""P"":382}, ""P10 / acrobot-swingup / L050-p1 / validation / unit000"":{""U"":250, ""P"":250}, ""P10 / acrobot-swingup / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 /"
		"acrobot-swingup / L050-p1 / validation / unit002"":{""U"":246, ""P"":254}, ""P10 / acrobot-swingup / L050-p1 / validation / unit003"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit004"":{""U"":258, ""P"":242}, ""P10 / acrobot-swingup / L050-p1 / validation /"
		"unit005"":{""U"":261, ""P"":239}, ""P10 / acrobot-swingup / L050-p1 / validation / unit006"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit007"":{""U"":249, ""P"":251}, ""P10 / acrobot-swingup / L075-p1 / validation / unit000"":{""U"":383, ""P"":117}, ""P10 / acrobot-swingup /"
		"L075-p1 / validation / unit001"":{""U"":389, ""P"":111}, ""P10 / acrobot-swingup / L075-p1 / validation / unit002"":{""U"":384, ""P"":116}, ""P10 / acrobot-swingup / L075-p1 / validation / unit003"":{""U"":382, ""P"":118}, ""P10 / acrobot-swingup / L075-p1 / validation / unit004"":{""U"":368, ""P"":132}, ""P10 /"
		"acrobot-swingup / L075-p1 / validation / unit005"":{""U"":379, ""P"":121}, ""P10 / acrobot-swingup / L075-p1 / validation / unit006"":{""U"":381, ""P"":119}, ""P10 / acrobot-swingup / L075-p1 / validation / unit007"":{""U"":380, ""P"":120}, ""P10 / acrobot-swingup / L100-p1 / validation /"
		"unit000"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 /"
		"validation / unit004"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit007"":{""U"":500, ""P"":0}}"
specific / acrobot-swingup / mt30-317M / L000 / P	available	"{""P10 / acrobot-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 /"
		"validation / unit007"":{""U"":0, ""P"":500}}"
specific / acrobot-swingup / mt30-317M / L010 / U	ineligible	NA
specific / acrobot-swingup / mt30-317M / L010 / P	available	"{""P10 / acrobot-swingup / L010-p1 / validation / unit000"":{""U"":47, ""P"":453}, ""P10 / acrobot-swingup / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / acrobot-swingup / L010-p1 / validation / unit002"":{""U"":53, ""P"":447}, ""P10 / acrobot-swingup / L010-p1 / validation /"
		"unit003"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit004"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / acrobot-swingup / L010-p1 / validation / unit006"":{""U"":41, ""P"":459}, ""P10 / acrobot-swingup / L010-p1"
		"/ validation / unit007"":{""U"":53, ""P"":447}}"
specific / acrobot-swingup / mt30-317M / L025 / U	available	"{""P10 / acrobot-swingup / L025-p1 / validation / unit000"":{""U"":114, ""P"":386}, ""P10 / acrobot-swingup / L025-p1 / validation / unit001"":{""U"":133, ""P"":367}, ""P10 / acrobot-swingup / L025-p1 / validation / unit002"":{""U"":134, ""P"":366}, ""P10 / acrobot-swingup / L025-p1 / validation /"
		"unit003"":{""U"":119, ""P"":381}, ""P10 / acrobot-swingup / L025-p1 / validation / unit004"":{""U"":123, ""P"":377}, ""P10 / acrobot-swingup / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / acrobot-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / acrobot-swingup /"
		"L025-p1 / validation / unit007"":{""U"":118, ""P"":382}}"
specific / acrobot-swingup / mt30-317M / L025 / P	available	"{""P10 / acrobot-swingup / L025-p1 / validation / unit000"":{""U"":114, ""P"":386}, ""P10 / acrobot-swingup / L025-p1 / validation / unit001"":{""U"":133, ""P"":367}, ""P10 / acrobot-swingup / L025-p1 / validation / unit002"":{""U"":134, ""P"":366}, ""P10 / acrobot-swingup / L025-p1 / validation /"
		"unit003"":{""U"":119, ""P"":381}, ""P10 / acrobot-swingup / L025-p1 / validation / unit004"":{""U"":123, ""P"":377}, ""P10 / acrobot-swingup / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / acrobot-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / acrobot-swingup /"
		"L025-p1 / validation / unit007"":{""U"":118, ""P"":382}}"
specific / acrobot-swingup / mt30-317M / L050 / U	available	"{""P10 / acrobot-swingup / L050-p1 / validation / unit000"":{""U"":250, ""P"":250}, ""P10 / acrobot-swingup / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / acrobot-swingup / L050-p1 / validation / unit002"":{""U"":246, ""P"":254}, ""P10 / acrobot-swingup / L050-p1 / validation /"
		"unit003"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit004"":{""U"":258, ""P"":242}, ""P10 / acrobot-swingup / L050-p1 / validation / unit005"":{""U"":261, ""P"":239}, ""P10 / acrobot-swingup / L050-p1 / validation / unit006"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup /"
		"L050-p1 / validation / unit007"":{""U"":249, ""P"":251}}"
specific / acrobot-swingup / mt30-317M / L050 / P	available	"{""P10 / acrobot-swingup / L050-p1 / validation / unit000"":{""U"":250, ""P"":250}, ""P10 / acrobot-swingup / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / acrobot-swingup / L050-p1 / validation / unit002"":{""U"":246, ""P"":254}, ""P10 / acrobot-swingup / L050-p1 / validation /"
		"unit003"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit004"":{""U"":258, ""P"":242}, ""P10 / acrobot-swingup / L050-p1 / validation / unit005"":{""U"":261, ""P"":239}, ""P10 / acrobot-swingup / L050-p1 / validation / unit006"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup /"
		"L050-p1 / validation / unit007"":{""U"":249, ""P"":251}}"
specific / acrobot-swingup / mt30-317M / L075 / U	available	"{""P10 / acrobot-swingup / L075-p1 / validation / unit000"":{""U"":383, ""P"":117}, ""P10 / acrobot-swingup / L075-p1 / validation / unit001"":{""U"":389, ""P"":111}, ""P10 / acrobot-swingup / L075-p1 / validation / unit002"":{""U"":384, ""P"":116}, ""P10 / acrobot-swingup / L075-p1 / validation /"
		"unit003"":{""U"":382, ""P"":118}, ""P10 / acrobot-swingup / L075-p1 / validation / unit004"":{""U"":368, ""P"":132}, ""P10 / acrobot-swingup / L075-p1 / validation / unit005"":{""U"":379, ""P"":121}, ""P10 / acrobot-swingup / L075-p1 / validation / unit006"":{""U"":381, ""P"":119}, ""P10 / acrobot-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / acrobot-swingup / mt30-317M / L075 / P	available	"{""P10 / acrobot-swingup / L075-p1 / validation / unit000"":{""U"":383, ""P"":117}, ""P10 / acrobot-swingup / L075-p1 / validation / unit001"":{""U"":389, ""P"":111}, ""P10 / acrobot-swingup / L075-p1 / validation / unit002"":{""U"":384, ""P"":116}, ""P10 / acrobot-swingup / L075-p1 / validation /"
		"unit003"":{""U"":382, ""P"":118}, ""P10 / acrobot-swingup / L075-p1 / validation / unit004"":{""U"":368, ""P"":132}, ""P10 / acrobot-swingup / L075-p1 / validation / unit005"":{""U"":379, ""P"":121}, ""P10 / acrobot-swingup / L075-p1 / validation / unit006"":{""U"":381, ""P"":119}, ""P10 / acrobot-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / acrobot-swingup / mt30-317M / L100 / U	available	"{""P10 / acrobot-swingup / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 /"
		"validation / unit007"":{""U"":500, ""P"":0}}"
primary / acrobot-swingup / CC(pool) / common	available	"{""P10 / acrobot-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 /"
		"validation / unit007"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L010-p1 / validation / unit000"":{""U"":47, ""P"":453}, ""P10 / acrobot-swingup / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / acrobot-swingup / L010-p1 / validation / unit002"":{""U"":53, ""P"":447}, ""P10 /"
		"acrobot-swingup / L010-p1 / validation / unit003"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit004"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / acrobot-swingup / L010-p1 / validation / unit006"":{""U"":41,"
		"""P"":459}, ""P10 / acrobot-swingup / L010-p1 / validation / unit007"":{""U"":53, ""P"":447}, ""P10 / acrobot-swingup / L025-p1 / validation / unit000"":{""U"":114, ""P"":386}, ""P10 / acrobot-swingup / L025-p1 / validation / unit001"":{""U"":133, ""P"":367}, ""P10 / acrobot-swingup / L025-p1 / validation /"
		"unit002"":{""U"":134, ""P"":366}, ""P10 / acrobot-swingup / L025-p1 / validation / unit003"":{""U"":119, ""P"":381}, ""P10 / acrobot-swingup / L025-p1 / validation / unit004"":{""U"":123, ""P"":377}, ""P10 / acrobot-swingup / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / acrobot-swingup /"
		"L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / acrobot-swingup / L025-p1 / validation / unit007"":{""U"":118, ""P"":382}, ""P10 / acrobot-swingup / L050-p1 / validation / unit000"":{""U"":250, ""P"":250}, ""P10 / acrobot-swingup / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 /"
		"acrobot-swingup / L050-p1 / validation / unit002"":{""U"":246, ""P"":254}, ""P10 / acrobot-swingup / L050-p1 / validation / unit003"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit004"":{""U"":258, ""P"":242}, ""P10 / acrobot-swingup / L050-p1 / validation /"
		"unit005"":{""U"":261, ""P"":239}, ""P10 / acrobot-swingup / L050-p1 / validation / unit006"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit007"":{""U"":249, ""P"":251}, ""P10 / acrobot-swingup / L075-p1 / validation / unit000"":{""U"":383, ""P"":117}, ""P10 / acrobot-swingup /"
		"L075-p1 / validation / unit001"":{""U"":389, ""P"":111}, ""P10 / acrobot-swingup / L075-p1 / validation / unit002"":{""U"":384, ""P"":116}, ""P10 / acrobot-swingup / L075-p1 / validation / unit003"":{""U"":382, ""P"":118}, ""P10 / acrobot-swingup / L075-p1 / validation / unit004"":{""U"":368, ""P"":132}, ""P10 /"
		"acrobot-swingup / L075-p1 / validation / unit005"":{""U"":379, ""P"":121}, ""P10 / acrobot-swingup / L075-p1 / validation / unit006"":{""U"":381, ""P"":119}, ""P10 / acrobot-swingup / L075-p1 / validation / unit007"":{""U"":380, ""P"":120}, ""P10 / acrobot-swingup / L100-p1 / validation /"
		"unit000"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 /"
		"validation / unit004"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit007"":{""U"":500, ""P"":0}}"
specific / acrobot-swingup / CC(pool) / L000 / P	available	"{""P10 / acrobot-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / acrobot-swingup / L000-p1 /"
		"validation / unit007"":{""U"":0, ""P"":500}}"
specific / acrobot-swingup / CC(pool) / L010 / U	ineligible	NA
specific / acrobot-swingup / CC(pool) / L010 / P	available	"{""P10 / acrobot-swingup / L010-p1 / validation / unit000"":{""U"":47, ""P"":453}, ""P10 / acrobot-swingup / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / acrobot-swingup / L010-p1 / validation / unit002"":{""U"":53, ""P"":447}, ""P10 / acrobot-swingup / L010-p1 / validation /"
		"unit003"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit004"":{""U"":52, ""P"":448}, ""P10 / acrobot-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / acrobot-swingup / L010-p1 / validation / unit006"":{""U"":41, ""P"":459}, ""P10 / acrobot-swingup / L010-p1"
		"/ validation / unit007"":{""U"":53, ""P"":447}}"
specific / acrobot-swingup / CC(pool) / L025 / U	available	"{""P10 / acrobot-swingup / L025-p1 / validation / unit000"":{""U"":114, ""P"":386}, ""P10 / acrobot-swingup / L025-p1 / validation / unit001"":{""U"":133, ""P"":367}, ""P10 / acrobot-swingup / L025-p1 / validation / unit002"":{""U"":134, ""P"":366}, ""P10 / acrobot-swingup / L025-p1 / validation /"
		"unit003"":{""U"":119, ""P"":381}, ""P10 / acrobot-swingup / L025-p1 / validation / unit004"":{""U"":123, ""P"":377}, ""P10 / acrobot-swingup / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / acrobot-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / acrobot-swingup /"
		"L025-p1 / validation / unit007"":{""U"":118, ""P"":382}}"
specific / acrobot-swingup / CC(pool) / L025 / P	available	"{""P10 / acrobot-swingup / L025-p1 / validation / unit000"":{""U"":114, ""P"":386}, ""P10 / acrobot-swingup / L025-p1 / validation / unit001"":{""U"":133, ""P"":367}, ""P10 / acrobot-swingup / L025-p1 / validation / unit002"":{""U"":134, ""P"":366}, ""P10 / acrobot-swingup / L025-p1 / validation /"
		"unit003"":{""U"":119, ""P"":381}, ""P10 / acrobot-swingup / L025-p1 / validation / unit004"":{""U"":123, ""P"":377}, ""P10 / acrobot-swingup / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / acrobot-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / acrobot-swingup /"
		"L025-p1 / validation / unit007"":{""U"":118, ""P"":382}}"
specific / acrobot-swingup / CC(pool) / L050 / U	available	"{""P10 / acrobot-swingup / L050-p1 / validation / unit000"":{""U"":250, ""P"":250}, ""P10 / acrobot-swingup / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / acrobot-swingup / L050-p1 / validation / unit002"":{""U"":246, ""P"":254}, ""P10 / acrobot-swingup / L050-p1 / validation /"
		"unit003"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit004"":{""U"":258, ""P"":242}, ""P10 / acrobot-swingup / L050-p1 / validation / unit005"":{""U"":261, ""P"":239}, ""P10 / acrobot-swingup / L050-p1 / validation / unit006"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup /"
		"L050-p1 / validation / unit007"":{""U"":249, ""P"":251}}"
specific / acrobot-swingup / CC(pool) / L050 / P	available	"{""P10 / acrobot-swingup / L050-p1 / validation / unit000"":{""U"":250, ""P"":250}, ""P10 / acrobot-swingup / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / acrobot-swingup / L050-p1 / validation / unit002"":{""U"":246, ""P"":254}, ""P10 / acrobot-swingup / L050-p1 / validation /"
		"unit003"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup / L050-p1 / validation / unit004"":{""U"":258, ""P"":242}, ""P10 / acrobot-swingup / L050-p1 / validation / unit005"":{""U"":261, ""P"":239}, ""P10 / acrobot-swingup / L050-p1 / validation / unit006"":{""U"":239, ""P"":261}, ""P10 / acrobot-swingup /"
		"L050-p1 / validation / unit007"":{""U"":249, ""P"":251}}"
specific / acrobot-swingup / CC(pool) / L075 / U	available	"{""P10 / acrobot-swingup / L075-p1 / validation / unit000"":{""U"":383, ""P"":117}, ""P10 / acrobot-swingup / L075-p1 / validation / unit001"":{""U"":389, ""P"":111}, ""P10 / acrobot-swingup / L075-p1 / validation / unit002"":{""U"":384, ""P"":116}, ""P10 / acrobot-swingup / L075-p1 / validation /"
		"unit003"":{""U"":382, ""P"":118}, ""P10 / acrobot-swingup / L075-p1 / validation / unit004"":{""U"":368, ""P"":132}, ""P10 / acrobot-swingup / L075-p1 / validation / unit005"":{""U"":379, ""P"":121}, ""P10 / acrobot-swingup / L075-p1 / validation / unit006"":{""U"":381, ""P"":119}, ""P10 / acrobot-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / acrobot-swingup / CC(pool) / L075 / P	available	"{""P10 / acrobot-swingup / L075-p1 / validation / unit000"":{""U"":383, ""P"":117}, ""P10 / acrobot-swingup / L075-p1 / validation / unit001"":{""U"":389, ""P"":111}, ""P10 / acrobot-swingup / L075-p1 / validation / unit002"":{""U"":384, ""P"":116}, ""P10 / acrobot-swingup / L075-p1 / validation /"
		"unit003"":{""U"":382, ""P"":118}, ""P10 / acrobot-swingup / L075-p1 / validation / unit004"":{""U"":368, ""P"":132}, ""P10 / acrobot-swingup / L075-p1 / validation / unit005"":{""U"":379, ""P"":121}, ""P10 / acrobot-swingup / L075-p1 / validation / unit006"":{""U"":381, ""P"":119}, ""P10 / acrobot-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / acrobot-swingup / CC(pool) / L100 / U	available	"{""P10 / acrobot-swingup / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / acrobot-swingup / L100-p1 /"
		"validation / unit007"":{""U"":500, ""P"":0}}"
primary / pendulum-swingup / ST / common	available	"{""P10 / pendulum-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L010-p1 / validation / unit000"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup / L010-p1 / validation / unit001"":{""U"":53, ""P"":447}, ""P10 / pendulum-swingup / L010-p1 / validation / unit002"":{""U"":54, ""P"":446}, ""P10 /"
		"pendulum-swingup / L010-p1 / validation / unit003"":{""U"":56, ""P"":444}, ""P10 / pendulum-swingup / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / pendulum-swingup / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / pendulum-swingup / L010-p1 / validation /"
		"unit006"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup / L010-p1 / validation / unit007"":{""U"":36, ""P"":464}, ""P10 / pendulum-swingup / L025-p1 / validation / unit000"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit001"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup /"
		"L025-p1 / validation / unit002"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit003"":{""U"":128, ""P"":372}, ""P10 / pendulum-swingup / L025-p1 / validation / unit004"":{""U"":129, ""P"":371}, ""P10 / pendulum-swingup / L025-p1 / validation / unit005"":{""U"":117, ""P"":383},"
		"""P10 / pendulum-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / pendulum-swingup / L025-p1 / validation / unit007"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / pendulum-swingup / L050-p1 / validation /"
		"unit001"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L050-p1 / validation / unit002"":{""U"":258, ""P"":242}, ""P10 / pendulum-swingup / L050-p1 / validation / unit003"":{""U"":236, ""P"":264}, ""P10 / pendulum-swingup / L050-p1 / validation / unit004"":{""U"":252, ""P"":248}, ""P10 / pendulum-swingup /"
		"L050-p1 / validation / unit005"":{""U"":255, ""P"":245}, ""P10 / pendulum-swingup / L050-p1 / validation / unit006"":{""U"":257, ""P"":243}, ""P10 / pendulum-swingup / L050-p1 / validation / unit007"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L075-p1 / validation / unit000"":{""U"":378, ""P"":122},"
		"""P10 / pendulum-swingup / L075-p1 / validation / unit001"":{""U"":375, ""P"":125}, ""P10 / pendulum-swingup / L075-p1 / validation / unit002"":{""U"":394, ""P"":106}, ""P10 / pendulum-swingup / L075-p1 / validation / unit003"":{""U"":387, ""P"":113}, ""P10 / pendulum-swingup / L075-p1 / validation /"
		"unit004"":{""U"":382, ""P"":118}, ""P10 / pendulum-swingup / L075-p1 / validation / unit005"":{""U"":381, ""P"":119}, ""P10 / pendulum-swingup / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / pendulum-swingup / L075-p1 / validation / unit007"":{""U"":368, ""P"":132}, ""P10 / pendulum-swingup /"
		"L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 /"
		"pendulum-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit007"":{""U"":500,"
		"""P"":0}}"
specific / pendulum-swingup / ST / L000 / P	available	"{""P10 / pendulum-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}}"
specific / pendulum-swingup / ST / L010 / U	ineligible	NA
specific / pendulum-swingup / ST / L010 / P	available	"{""P10 / pendulum-swingup / L010-p1 / validation / unit000"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup / L010-p1 / validation / unit001"":{""U"":53, ""P"":447}, ""P10 / pendulum-swingup / L010-p1 / validation / unit002"":{""U"":54, ""P"":446}, ""P10 / pendulum-swingup / L010-p1 / validation /"
		"unit003"":{""U"":56, ""P"":444}, ""P10 / pendulum-swingup / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / pendulum-swingup / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / pendulum-swingup / L010-p1 / validation / unit006"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup /"
		"L010-p1 / validation / unit007"":{""U"":36, ""P"":464}}"
specific / pendulum-swingup / ST / L025 / U	available	"{""P10 / pendulum-swingup / L025-p1 / validation / unit000"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit001"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup / L025-p1 / validation / unit002"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation /"
		"unit003"":{""U"":128, ""P"":372}, ""P10 / pendulum-swingup / L025-p1 / validation / unit004"":{""U"":129, ""P"":371}, ""P10 / pendulum-swingup / L025-p1 / validation / unit005"":{""U"":117, ""P"":383}, ""P10 / pendulum-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / pendulum-swingup /"
		"L025-p1 / validation / unit007"":{""U"":112, ""P"":388}}"
specific / pendulum-swingup / ST / L025 / P	available	"{""P10 / pendulum-swingup / L025-p1 / validation / unit000"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit001"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup / L025-p1 / validation / unit002"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation /"
		"unit003"":{""U"":128, ""P"":372}, ""P10 / pendulum-swingup / L025-p1 / validation / unit004"":{""U"":129, ""P"":371}, ""P10 / pendulum-swingup / L025-p1 / validation / unit005"":{""U"":117, ""P"":383}, ""P10 / pendulum-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / pendulum-swingup /"
		"L025-p1 / validation / unit007"":{""U"":112, ""P"":388}}"
specific / pendulum-swingup / ST / L050 / U	available	"{""P10 / pendulum-swingup / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / pendulum-swingup / L050-p1 / validation / unit001"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L050-p1 / validation / unit002"":{""U"":258, ""P"":242}, ""P10 / pendulum-swingup / L050-p1 / validation /"
		"unit003"":{""U"":236, ""P"":264}, ""P10 / pendulum-swingup / L050-p1 / validation / unit004"":{""U"":252, ""P"":248}, ""P10 / pendulum-swingup / L050-p1 / validation / unit005"":{""U"":255, ""P"":245}, ""P10 / pendulum-swingup / L050-p1 / validation / unit006"":{""U"":257, ""P"":243}, ""P10 / pendulum-swingup /"
		"L050-p1 / validation / unit007"":{""U"":253, ""P"":247}}"
specific / pendulum-swingup / ST / L050 / P	available	"{""P10 / pendulum-swingup / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / pendulum-swingup / L050-p1 / validation / unit001"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L050-p1 / validation / unit002"":{""U"":258, ""P"":242}, ""P10 / pendulum-swingup / L050-p1 / validation /"
		"unit003"":{""U"":236, ""P"":264}, ""P10 / pendulum-swingup / L050-p1 / validation / unit004"":{""U"":252, ""P"":248}, ""P10 / pendulum-swingup / L050-p1 / validation / unit005"":{""U"":255, ""P"":245}, ""P10 / pendulum-swingup / L050-p1 / validation / unit006"":{""U"":257, ""P"":243}, ""P10 / pendulum-swingup /"
		"L050-p1 / validation / unit007"":{""U"":253, ""P"":247}}"
specific / pendulum-swingup / ST / L075 / U	available	"{""P10 / pendulum-swingup / L075-p1 / validation / unit000"":{""U"":378, ""P"":122}, ""P10 / pendulum-swingup / L075-p1 / validation / unit001"":{""U"":375, ""P"":125}, ""P10 / pendulum-swingup / L075-p1 / validation / unit002"":{""U"":394, ""P"":106}, ""P10 / pendulum-swingup / L075-p1 / validation /"
		"unit003"":{""U"":387, ""P"":113}, ""P10 / pendulum-swingup / L075-p1 / validation / unit004"":{""U"":382, ""P"":118}, ""P10 / pendulum-swingup / L075-p1 / validation / unit005"":{""U"":381, ""P"":119}, ""P10 / pendulum-swingup / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / pendulum-swingup /"
		"L075-p1 / validation / unit007"":{""U"":368, ""P"":132}}"
specific / pendulum-swingup / ST / L075 / P	available	"{""P10 / pendulum-swingup / L075-p1 / validation / unit000"":{""U"":378, ""P"":122}, ""P10 / pendulum-swingup / L075-p1 / validation / unit001"":{""U"":375, ""P"":125}, ""P10 / pendulum-swingup / L075-p1 / validation / unit002"":{""U"":394, ""P"":106}, ""P10 / pendulum-swingup / L075-p1 / validation /"
		"unit003"":{""U"":387, ""P"":113}, ""P10 / pendulum-swingup / L075-p1 / validation / unit004"":{""U"":382, ""P"":118}, ""P10 / pendulum-swingup / L075-p1 / validation / unit005"":{""U"":381, ""P"":119}, ""P10 / pendulum-swingup / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / pendulum-swingup /"
		"L075-p1 / validation / unit007"":{""U"":368, ""P"":132}}"
specific / pendulum-swingup / ST / L100 / U	available	"{""P10 / pendulum-swingup / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1"
		"/ validation / unit007"":{""U"":500, ""P"":0}}"
primary / pendulum-swingup / mt30-317M / common	available	"{""P10 / pendulum-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L010-p1 / validation / unit000"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup / L010-p1 / validation / unit001"":{""U"":53, ""P"":447}, ""P10 / pendulum-swingup / L010-p1 / validation / unit002"":{""U"":54, ""P"":446}, ""P10 /"
		"pendulum-swingup / L010-p1 / validation / unit003"":{""U"":56, ""P"":444}, ""P10 / pendulum-swingup / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / pendulum-swingup / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / pendulum-swingup / L010-p1 / validation /"
		"unit006"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup / L010-p1 / validation / unit007"":{""U"":36, ""P"":464}, ""P10 / pendulum-swingup / L025-p1 / validation / unit000"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit001"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup /"
		"L025-p1 / validation / unit002"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit003"":{""U"":128, ""P"":372}, ""P10 / pendulum-swingup / L025-p1 / validation / unit004"":{""U"":129, ""P"":371}, ""P10 / pendulum-swingup / L025-p1 / validation / unit005"":{""U"":117, ""P"":383},"
		"""P10 / pendulum-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / pendulum-swingup / L025-p1 / validation / unit007"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / pendulum-swingup / L050-p1 / validation /"
		"unit001"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L050-p1 / validation / unit002"":{""U"":258, ""P"":242}, ""P10 / pendulum-swingup / L050-p1 / validation / unit003"":{""U"":236, ""P"":264}, ""P10 / pendulum-swingup / L050-p1 / validation / unit004"":{""U"":252, ""P"":248}, ""P10 / pendulum-swingup /"
		"L050-p1 / validation / unit005"":{""U"":255, ""P"":245}, ""P10 / pendulum-swingup / L050-p1 / validation / unit006"":{""U"":257, ""P"":243}, ""P10 / pendulum-swingup / L050-p1 / validation / unit007"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L075-p1 / validation / unit000"":{""U"":378, ""P"":122},"
		"""P10 / pendulum-swingup / L075-p1 / validation / unit001"":{""U"":375, ""P"":125}, ""P10 / pendulum-swingup / L075-p1 / validation / unit002"":{""U"":394, ""P"":106}, ""P10 / pendulum-swingup / L075-p1 / validation / unit003"":{""U"":387, ""P"":113}, ""P10 / pendulum-swingup / L075-p1 / validation /"
		"unit004"":{""U"":382, ""P"":118}, ""P10 / pendulum-swingup / L075-p1 / validation / unit005"":{""U"":381, ""P"":119}, ""P10 / pendulum-swingup / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / pendulum-swingup / L075-p1 / validation / unit007"":{""U"":368, ""P"":132}, ""P10 / pendulum-swingup /"
		"L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 /"
		"pendulum-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit007"":{""U"":500,"
		"""P"":0}}"
specific / pendulum-swingup / mt30-317M / L000 / P	available	"{""P10 / pendulum-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}}"
specific / pendulum-swingup / mt30-317M / L010 / U	ineligible	NA
specific / pendulum-swingup / mt30-317M / L010 / P	available	"{""P10 / pendulum-swingup / L010-p1 / validation / unit000"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup / L010-p1 / validation / unit001"":{""U"":53, ""P"":447}, ""P10 / pendulum-swingup / L010-p1 / validation / unit002"":{""U"":54, ""P"":446}, ""P10 / pendulum-swingup / L010-p1 / validation /"
		"unit003"":{""U"":56, ""P"":444}, ""P10 / pendulum-swingup / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / pendulum-swingup / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / pendulum-swingup / L010-p1 / validation / unit006"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup /"
		"L010-p1 / validation / unit007"":{""U"":36, ""P"":464}}"
specific / pendulum-swingup / mt30-317M / L025 / U	available	"{""P10 / pendulum-swingup / L025-p1 / validation / unit000"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit001"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup / L025-p1 / validation / unit002"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation /"
		"unit003"":{""U"":128, ""P"":372}, ""P10 / pendulum-swingup / L025-p1 / validation / unit004"":{""U"":129, ""P"":371}, ""P10 / pendulum-swingup / L025-p1 / validation / unit005"":{""U"":117, ""P"":383}, ""P10 / pendulum-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / pendulum-swingup /"
		"L025-p1 / validation / unit007"":{""U"":112, ""P"":388}}"
specific / pendulum-swingup / mt30-317M / L025 / P	available	"{""P10 / pendulum-swingup / L025-p1 / validation / unit000"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit001"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup / L025-p1 / validation / unit002"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation /"
		"unit003"":{""U"":128, ""P"":372}, ""P10 / pendulum-swingup / L025-p1 / validation / unit004"":{""U"":129, ""P"":371}, ""P10 / pendulum-swingup / L025-p1 / validation / unit005"":{""U"":117, ""P"":383}, ""P10 / pendulum-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / pendulum-swingup /"
		"L025-p1 / validation / unit007"":{""U"":112, ""P"":388}}"
specific / pendulum-swingup / mt30-317M / L050 / U	available	"{""P10 / pendulum-swingup / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / pendulum-swingup / L050-p1 / validation / unit001"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L050-p1 / validation / unit002"":{""U"":258, ""P"":242}, ""P10 / pendulum-swingup / L050-p1 / validation /"
		"unit003"":{""U"":236, ""P"":264}, ""P10 / pendulum-swingup / L050-p1 / validation / unit004"":{""U"":252, ""P"":248}, ""P10 / pendulum-swingup / L050-p1 / validation / unit005"":{""U"":255, ""P"":245}, ""P10 / pendulum-swingup / L050-p1 / validation / unit006"":{""U"":257, ""P"":243}, ""P10 / pendulum-swingup /"
		"L050-p1 / validation / unit007"":{""U"":253, ""P"":247}}"
specific / pendulum-swingup / mt30-317M / L050 / P	available	"{""P10 / pendulum-swingup / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / pendulum-swingup / L050-p1 / validation / unit001"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L050-p1 / validation / unit002"":{""U"":258, ""P"":242}, ""P10 / pendulum-swingup / L050-p1 / validation /"
		"unit003"":{""U"":236, ""P"":264}, ""P10 / pendulum-swingup / L050-p1 / validation / unit004"":{""U"":252, ""P"":248}, ""P10 / pendulum-swingup / L050-p1 / validation / unit005"":{""U"":255, ""P"":245}, ""P10 / pendulum-swingup / L050-p1 / validation / unit006"":{""U"":257, ""P"":243}, ""P10 / pendulum-swingup /"
		"L050-p1 / validation / unit007"":{""U"":253, ""P"":247}}"
specific / pendulum-swingup / mt30-317M / L075 / U	available	"{""P10 / pendulum-swingup / L075-p1 / validation / unit000"":{""U"":378, ""P"":122}, ""P10 / pendulum-swingup / L075-p1 / validation / unit001"":{""U"":375, ""P"":125}, ""P10 / pendulum-swingup / L075-p1 / validation / unit002"":{""U"":394, ""P"":106}, ""P10 / pendulum-swingup / L075-p1 / validation /"
		"unit003"":{""U"":387, ""P"":113}, ""P10 / pendulum-swingup / L075-p1 / validation / unit004"":{""U"":382, ""P"":118}, ""P10 / pendulum-swingup / L075-p1 / validation / unit005"":{""U"":381, ""P"":119}, ""P10 / pendulum-swingup / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / pendulum-swingup /"
		"L075-p1 / validation / unit007"":{""U"":368, ""P"":132}}"
specific / pendulum-swingup / mt30-317M / L075 / P	available	"{""P10 / pendulum-swingup / L075-p1 / validation / unit000"":{""U"":378, ""P"":122}, ""P10 / pendulum-swingup / L075-p1 / validation / unit001"":{""U"":375, ""P"":125}, ""P10 / pendulum-swingup / L075-p1 / validation / unit002"":{""U"":394, ""P"":106}, ""P10 / pendulum-swingup / L075-p1 / validation /"
		"unit003"":{""U"":387, ""P"":113}, ""P10 / pendulum-swingup / L075-p1 / validation / unit004"":{""U"":382, ""P"":118}, ""P10 / pendulum-swingup / L075-p1 / validation / unit005"":{""U"":381, ""P"":119}, ""P10 / pendulum-swingup / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / pendulum-swingup /"
		"L075-p1 / validation / unit007"":{""U"":368, ""P"":132}}"
specific / pendulum-swingup / mt30-317M / L100 / U	available	"{""P10 / pendulum-swingup / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1"
		"/ validation / unit007"":{""U"":500, ""P"":0}}"
primary / pendulum-swingup / CC(pool) / common	available	"{""P10 / pendulum-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L010-p1 / validation / unit000"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup / L010-p1 / validation / unit001"":{""U"":53, ""P"":447}, ""P10 / pendulum-swingup / L010-p1 / validation / unit002"":{""U"":54, ""P"":446}, ""P10 /"
		"pendulum-swingup / L010-p1 / validation / unit003"":{""U"":56, ""P"":444}, ""P10 / pendulum-swingup / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / pendulum-swingup / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / pendulum-swingup / L010-p1 / validation /"
		"unit006"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup / L010-p1 / validation / unit007"":{""U"":36, ""P"":464}, ""P10 / pendulum-swingup / L025-p1 / validation / unit000"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit001"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup /"
		"L025-p1 / validation / unit002"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit003"":{""U"":128, ""P"":372}, ""P10 / pendulum-swingup / L025-p1 / validation / unit004"":{""U"":129, ""P"":371}, ""P10 / pendulum-swingup / L025-p1 / validation / unit005"":{""U"":117, ""P"":383},"
		"""P10 / pendulum-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / pendulum-swingup / L025-p1 / validation / unit007"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / pendulum-swingup / L050-p1 / validation /"
		"unit001"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L050-p1 / validation / unit002"":{""U"":258, ""P"":242}, ""P10 / pendulum-swingup / L050-p1 / validation / unit003"":{""U"":236, ""P"":264}, ""P10 / pendulum-swingup / L050-p1 / validation / unit004"":{""U"":252, ""P"":248}, ""P10 / pendulum-swingup /"
		"L050-p1 / validation / unit005"":{""U"":255, ""P"":245}, ""P10 / pendulum-swingup / L050-p1 / validation / unit006"":{""U"":257, ""P"":243}, ""P10 / pendulum-swingup / L050-p1 / validation / unit007"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L075-p1 / validation / unit000"":{""U"":378, ""P"":122},"
		"""P10 / pendulum-swingup / L075-p1 / validation / unit001"":{""U"":375, ""P"":125}, ""P10 / pendulum-swingup / L075-p1 / validation / unit002"":{""U"":394, ""P"":106}, ""P10 / pendulum-swingup / L075-p1 / validation / unit003"":{""U"":387, ""P"":113}, ""P10 / pendulum-swingup / L075-p1 / validation /"
		"unit004"":{""U"":382, ""P"":118}, ""P10 / pendulum-swingup / L075-p1 / validation / unit005"":{""U"":381, ""P"":119}, ""P10 / pendulum-swingup / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / pendulum-swingup / L075-p1 / validation / unit007"":{""U"":368, ""P"":132}, ""P10 / pendulum-swingup /"
		"L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 /"
		"pendulum-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit007"":{""U"":500,"
		"""P"":0}}"
specific / pendulum-swingup / CC(pool) / L000 / P	available	"{""P10 / pendulum-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / pendulum-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}}"
specific / pendulum-swingup / CC(pool) / L010 / U	ineligible	NA
specific / pendulum-swingup / CC(pool) / L010 / P	available	"{""P10 / pendulum-swingup / L010-p1 / validation / unit000"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup / L010-p1 / validation / unit001"":{""U"":53, ""P"":447}, ""P10 / pendulum-swingup / L010-p1 / validation / unit002"":{""U"":54, ""P"":446}, ""P10 / pendulum-swingup / L010-p1 / validation /"
		"unit003"":{""U"":56, ""P"":444}, ""P10 / pendulum-swingup / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / pendulum-swingup / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / pendulum-swingup / L010-p1 / validation / unit006"":{""U"":42, ""P"":458}, ""P10 / pendulum-swingup /"
		"L010-p1 / validation / unit007"":{""U"":36, ""P"":464}}"
specific / pendulum-swingup / CC(pool) / L025 / U	available	"{""P10 / pendulum-swingup / L025-p1 / validation / unit000"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit001"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup / L025-p1 / validation / unit002"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation /"
		"unit003"":{""U"":128, ""P"":372}, ""P10 / pendulum-swingup / L025-p1 / validation / unit004"":{""U"":129, ""P"":371}, ""P10 / pendulum-swingup / L025-p1 / validation / unit005"":{""U"":117, ""P"":383}, ""P10 / pendulum-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / pendulum-swingup /"
		"L025-p1 / validation / unit007"":{""U"":112, ""P"":388}}"
specific / pendulum-swingup / CC(pool) / L025 / P	available	"{""P10 / pendulum-swingup / L025-p1 / validation / unit000"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation / unit001"":{""U"":112, ""P"":388}, ""P10 / pendulum-swingup / L025-p1 / validation / unit002"":{""U"":123, ""P"":377}, ""P10 / pendulum-swingup / L025-p1 / validation /"
		"unit003"":{""U"":128, ""P"":372}, ""P10 / pendulum-swingup / L025-p1 / validation / unit004"":{""U"":129, ""P"":371}, ""P10 / pendulum-swingup / L025-p1 / validation / unit005"":{""U"":117, ""P"":383}, ""P10 / pendulum-swingup / L025-p1 / validation / unit006"":{""U"":126, ""P"":374}, ""P10 / pendulum-swingup /"
		"L025-p1 / validation / unit007"":{""U"":112, ""P"":388}}"
specific / pendulum-swingup / CC(pool) / L050 / U	available	"{""P10 / pendulum-swingup / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / pendulum-swingup / L050-p1 / validation / unit001"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L050-p1 / validation / unit002"":{""U"":258, ""P"":242}, ""P10 / pendulum-swingup / L050-p1 / validation /"
		"unit003"":{""U"":236, ""P"":264}, ""P10 / pendulum-swingup / L050-p1 / validation / unit004"":{""U"":252, ""P"":248}, ""P10 / pendulum-swingup / L050-p1 / validation / unit005"":{""U"":255, ""P"":245}, ""P10 / pendulum-swingup / L050-p1 / validation / unit006"":{""U"":257, ""P"":243}, ""P10 / pendulum-swingup /"
		"L050-p1 / validation / unit007"":{""U"":253, ""P"":247}}"
specific / pendulum-swingup / CC(pool) / L050 / P	available	"{""P10 / pendulum-swingup / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / pendulum-swingup / L050-p1 / validation / unit001"":{""U"":253, ""P"":247}, ""P10 / pendulum-swingup / L050-p1 / validation / unit002"":{""U"":258, ""P"":242}, ""P10 / pendulum-swingup / L050-p1 / validation /"
		"unit003"":{""U"":236, ""P"":264}, ""P10 / pendulum-swingup / L050-p1 / validation / unit004"":{""U"":252, ""P"":248}, ""P10 / pendulum-swingup / L050-p1 / validation / unit005"":{""U"":255, ""P"":245}, ""P10 / pendulum-swingup / L050-p1 / validation / unit006"":{""U"":257, ""P"":243}, ""P10 / pendulum-swingup /"
		"L050-p1 / validation / unit007"":{""U"":253, ""P"":247}}"
specific / pendulum-swingup / CC(pool) / L075 / U	available	"{""P10 / pendulum-swingup / L075-p1 / validation / unit000"":{""U"":378, ""P"":122}, ""P10 / pendulum-swingup / L075-p1 / validation / unit001"":{""U"":375, ""P"":125}, ""P10 / pendulum-swingup / L075-p1 / validation / unit002"":{""U"":394, ""P"":106}, ""P10 / pendulum-swingup / L075-p1 / validation /"
		"unit003"":{""U"":387, ""P"":113}, ""P10 / pendulum-swingup / L075-p1 / validation / unit004"":{""U"":382, ""P"":118}, ""P10 / pendulum-swingup / L075-p1 / validation / unit005"":{""U"":381, ""P"":119}, ""P10 / pendulum-swingup / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / pendulum-swingup /"
		"L075-p1 / validation / unit007"":{""U"":368, ""P"":132}}"
specific / pendulum-swingup / CC(pool) / L075 / P	available	"{""P10 / pendulum-swingup / L075-p1 / validation / unit000"":{""U"":378, ""P"":122}, ""P10 / pendulum-swingup / L075-p1 / validation / unit001"":{""U"":375, ""P"":125}, ""P10 / pendulum-swingup / L075-p1 / validation / unit002"":{""U"":394, ""P"":106}, ""P10 / pendulum-swingup / L075-p1 / validation /"
		"unit003"":{""U"":387, ""P"":113}, ""P10 / pendulum-swingup / L075-p1 / validation / unit004"":{""U"":382, ""P"":118}, ""P10 / pendulum-swingup / L075-p1 / validation / unit005"":{""U"":381, ""P"":119}, ""P10 / pendulum-swingup / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / pendulum-swingup /"
		"L075-p1 / validation / unit007"":{""U"":368, ""P"":132}}"
specific / pendulum-swingup / CC(pool) / L100 / U	available	"{""P10 / pendulum-swingup / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / pendulum-swingup / L100-p1"
		"/ validation / unit007"":{""U"":500, ""P"":0}}"
primary / cartpole-balance / ST / common	available	"{""P10 / cartpole-balance / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L010-p1 / validation / unit000"":{""U"":51, ""P"":449}, ""P10 / cartpole-balance / L010-p1 / validation / unit001"":{""U"":56, ""P"":444}, ""P10 / cartpole-balance / L010-p1 / validation / unit002"":{""U"":50, ""P"":450}, ""P10 /"
		"cartpole-balance / L010-p1 / validation / unit003"":{""U"":46, ""P"":454}, ""P10 / cartpole-balance / L010-p1 / validation / unit004"":{""U"":39, ""P"":461}, ""P10 / cartpole-balance / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / cartpole-balance / L010-p1 / validation /"
		"unit006"":{""U"":52, ""P"":448}, ""P10 / cartpole-balance / L010-p1 / validation / unit007"":{""U"":54, ""P"":446}, ""P10 / cartpole-balance / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cartpole-balance / L025-p1 / validation / unit001"":{""U"":130, ""P"":370}, ""P10 / cartpole-balance /"
		"L025-p1 / validation / unit002"":{""U"":124, ""P"":376}, ""P10 / cartpole-balance / L025-p1 / validation / unit003"":{""U"":123, ""P"":377}, ""P10 / cartpole-balance / L025-p1 / validation / unit004"":{""U"":138, ""P"":362}, ""P10 / cartpole-balance / L025-p1 / validation / unit005"":{""U"":125, ""P"":375},"
		"""P10 / cartpole-balance / L025-p1 / validation / unit006"":{""U"":112, ""P"":388}, ""P10 / cartpole-balance / L025-p1 / validation / unit007"":{""U"":119, ""P"":381}, ""P10 / cartpole-balance / L050-p1 / validation / unit000"":{""U"":240, ""P"":260}, ""P10 / cartpole-balance / L050-p1 / validation /"
		"unit001"":{""U"":236, ""P"":264}, ""P10 / cartpole-balance / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-balance / L050-p1 / validation / unit003"":{""U"":246, ""P"":254}, ""P10 / cartpole-balance / L050-p1 / validation / unit004"":{""U"":263, ""P"":237}, ""P10 / cartpole-balance /"
		"L050-p1 / validation / unit005"":{""U"":235, ""P"":265}, ""P10 / cartpole-balance / L050-p1 / validation / unit006"":{""U"":245, ""P"":255}, ""P10 / cartpole-balance / L050-p1 / validation / unit007"":{""U"":234, ""P"":266}, ""P10 / cartpole-balance / L075-p1 / validation / unit000"":{""U"":355, ""P"":145},"
		"""P10 / cartpole-balance / L075-p1 / validation / unit001"":{""U"":374, ""P"":126}, ""P10 / cartpole-balance / L075-p1 / validation / unit002"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance / L075-p1 / validation / unit003"":{""U"":381, ""P"":119}, ""P10 / cartpole-balance / L075-p1 / validation /"
		"unit004"":{""U"":383, ""P"":117}, ""P10 / cartpole-balance / L075-p1 / validation / unit005"":{""U"":380, ""P"":120}, ""P10 / cartpole-balance / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / cartpole-balance / L075-p1 / validation / unit007"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance /"
		"L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 /"
		"cartpole-balance / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit007"":{""U"":500,"
		"""P"":0}}"
specific / cartpole-balance / ST / L000 / P	available	"{""P10 / cartpole-balance / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}}"
specific / cartpole-balance / ST / L010 / U	ineligible	NA
specific / cartpole-balance / ST / L010 / P	available	"{""P10 / cartpole-balance / L010-p1 / validation / unit000"":{""U"":51, ""P"":449}, ""P10 / cartpole-balance / L010-p1 / validation / unit001"":{""U"":56, ""P"":444}, ""P10 / cartpole-balance / L010-p1 / validation / unit002"":{""U"":50, ""P"":450}, ""P10 / cartpole-balance / L010-p1 / validation /"
		"unit003"":{""U"":46, ""P"":454}, ""P10 / cartpole-balance / L010-p1 / validation / unit004"":{""U"":39, ""P"":461}, ""P10 / cartpole-balance / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / cartpole-balance / L010-p1 / validation / unit006"":{""U"":52, ""P"":448}, ""P10 / cartpole-balance /"
		"L010-p1 / validation / unit007"":{""U"":54, ""P"":446}}"
specific / cartpole-balance / ST / L025 / U	available	"{""P10 / cartpole-balance / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cartpole-balance / L025-p1 / validation / unit001"":{""U"":130, ""P"":370}, ""P10 / cartpole-balance / L025-p1 / validation / unit002"":{""U"":124, ""P"":376}, ""P10 / cartpole-balance / L025-p1 / validation /"
		"unit003"":{""U"":123, ""P"":377}, ""P10 / cartpole-balance / L025-p1 / validation / unit004"":{""U"":138, ""P"":362}, ""P10 / cartpole-balance / L025-p1 / validation / unit005"":{""U"":125, ""P"":375}, ""P10 / cartpole-balance / L025-p1 / validation / unit006"":{""U"":112, ""P"":388}, ""P10 / cartpole-balance /"
		"L025-p1 / validation / unit007"":{""U"":119, ""P"":381}}"
specific / cartpole-balance / ST / L025 / P	available	"{""P10 / cartpole-balance / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cartpole-balance / L025-p1 / validation / unit001"":{""U"":130, ""P"":370}, ""P10 / cartpole-balance / L025-p1 / validation / unit002"":{""U"":124, ""P"":376}, ""P10 / cartpole-balance / L025-p1 / validation /"
		"unit003"":{""U"":123, ""P"":377}, ""P10 / cartpole-balance / L025-p1 / validation / unit004"":{""U"":138, ""P"":362}, ""P10 / cartpole-balance / L025-p1 / validation / unit005"":{""U"":125, ""P"":375}, ""P10 / cartpole-balance / L025-p1 / validation / unit006"":{""U"":112, ""P"":388}, ""P10 / cartpole-balance /"
		"L025-p1 / validation / unit007"":{""U"":119, ""P"":381}}"
specific / cartpole-balance / ST / L050 / U	available	"{""P10 / cartpole-balance / L050-p1 / validation / unit000"":{""U"":240, ""P"":260}, ""P10 / cartpole-balance / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / cartpole-balance / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-balance / L050-p1 / validation /"
		"unit003"":{""U"":246, ""P"":254}, ""P10 / cartpole-balance / L050-p1 / validation / unit004"":{""U"":263, ""P"":237}, ""P10 / cartpole-balance / L050-p1 / validation / unit005"":{""U"":235, ""P"":265}, ""P10 / cartpole-balance / L050-p1 / validation / unit006"":{""U"":245, ""P"":255}, ""P10 / cartpole-balance /"
		"L050-p1 / validation / unit007"":{""U"":234, ""P"":266}}"
specific / cartpole-balance / ST / L050 / P	available	"{""P10 / cartpole-balance / L050-p1 / validation / unit000"":{""U"":240, ""P"":260}, ""P10 / cartpole-balance / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / cartpole-balance / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-balance / L050-p1 / validation /"
		"unit003"":{""U"":246, ""P"":254}, ""P10 / cartpole-balance / L050-p1 / validation / unit004"":{""U"":263, ""P"":237}, ""P10 / cartpole-balance / L050-p1 / validation / unit005"":{""U"":235, ""P"":265}, ""P10 / cartpole-balance / L050-p1 / validation / unit006"":{""U"":245, ""P"":255}, ""P10 / cartpole-balance /"
		"L050-p1 / validation / unit007"":{""U"":234, ""P"":266}}"
specific / cartpole-balance / ST / L075 / U	available	"{""P10 / cartpole-balance / L075-p1 / validation / unit000"":{""U"":355, ""P"":145}, ""P10 / cartpole-balance / L075-p1 / validation / unit001"":{""U"":374, ""P"":126}, ""P10 / cartpole-balance / L075-p1 / validation / unit002"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance / L075-p1 / validation /"
		"unit003"":{""U"":381, ""P"":119}, ""P10 / cartpole-balance / L075-p1 / validation / unit004"":{""U"":383, ""P"":117}, ""P10 / cartpole-balance / L075-p1 / validation / unit005"":{""U"":380, ""P"":120}, ""P10 / cartpole-balance / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / cartpole-balance /"
		"L075-p1 / validation / unit007"":{""U"":372, ""P"":128}}"
specific / cartpole-balance / ST / L075 / P	available	"{""P10 / cartpole-balance / L075-p1 / validation / unit000"":{""U"":355, ""P"":145}, ""P10 / cartpole-balance / L075-p1 / validation / unit001"":{""U"":374, ""P"":126}, ""P10 / cartpole-balance / L075-p1 / validation / unit002"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance / L075-p1 / validation /"
		"unit003"":{""U"":381, ""P"":119}, ""P10 / cartpole-balance / L075-p1 / validation / unit004"":{""U"":383, ""P"":117}, ""P10 / cartpole-balance / L075-p1 / validation / unit005"":{""U"":380, ""P"":120}, ""P10 / cartpole-balance / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / cartpole-balance /"
		"L075-p1 / validation / unit007"":{""U"":372, ""P"":128}}"
specific / cartpole-balance / ST / L100 / U	available	"{""P10 / cartpole-balance / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1"
		"/ validation / unit007"":{""U"":500, ""P"":0}}"
primary / cartpole-balance / mt30-317M / common	available	"{""P10 / cartpole-balance / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L010-p1 / validation / unit000"":{""U"":51, ""P"":449}, ""P10 / cartpole-balance / L010-p1 / validation / unit001"":{""U"":56, ""P"":444}, ""P10 / cartpole-balance / L010-p1 / validation / unit002"":{""U"":50, ""P"":450}, ""P10 /"
		"cartpole-balance / L010-p1 / validation / unit003"":{""U"":46, ""P"":454}, ""P10 / cartpole-balance / L010-p1 / validation / unit004"":{""U"":39, ""P"":461}, ""P10 / cartpole-balance / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / cartpole-balance / L010-p1 / validation /"
		"unit006"":{""U"":52, ""P"":448}, ""P10 / cartpole-balance / L010-p1 / validation / unit007"":{""U"":54, ""P"":446}, ""P10 / cartpole-balance / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cartpole-balance / L025-p1 / validation / unit001"":{""U"":130, ""P"":370}, ""P10 / cartpole-balance /"
		"L025-p1 / validation / unit002"":{""U"":124, ""P"":376}, ""P10 / cartpole-balance / L025-p1 / validation / unit003"":{""U"":123, ""P"":377}, ""P10 / cartpole-balance / L025-p1 / validation / unit004"":{""U"":138, ""P"":362}, ""P10 / cartpole-balance / L025-p1 / validation / unit005"":{""U"":125, ""P"":375},"
		"""P10 / cartpole-balance / L025-p1 / validation / unit006"":{""U"":112, ""P"":388}, ""P10 / cartpole-balance / L025-p1 / validation / unit007"":{""U"":119, ""P"":381}, ""P10 / cartpole-balance / L050-p1 / validation / unit000"":{""U"":240, ""P"":260}, ""P10 / cartpole-balance / L050-p1 / validation /"
		"unit001"":{""U"":236, ""P"":264}, ""P10 / cartpole-balance / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-balance / L050-p1 / validation / unit003"":{""U"":246, ""P"":254}, ""P10 / cartpole-balance / L050-p1 / validation / unit004"":{""U"":263, ""P"":237}, ""P10 / cartpole-balance /"
		"L050-p1 / validation / unit005"":{""U"":235, ""P"":265}, ""P10 / cartpole-balance / L050-p1 / validation / unit006"":{""U"":245, ""P"":255}, ""P10 / cartpole-balance / L050-p1 / validation / unit007"":{""U"":234, ""P"":266}, ""P10 / cartpole-balance / L075-p1 / validation / unit000"":{""U"":355, ""P"":145},"
		"""P10 / cartpole-balance / L075-p1 / validation / unit001"":{""U"":374, ""P"":126}, ""P10 / cartpole-balance / L075-p1 / validation / unit002"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance / L075-p1 / validation / unit003"":{""U"":381, ""P"":119}, ""P10 / cartpole-balance / L075-p1 / validation /"
		"unit004"":{""U"":383, ""P"":117}, ""P10 / cartpole-balance / L075-p1 / validation / unit005"":{""U"":380, ""P"":120}, ""P10 / cartpole-balance / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / cartpole-balance / L075-p1 / validation / unit007"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance /"
		"L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 /"
		"cartpole-balance / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit007"":{""U"":500,"
		"""P"":0}}"
specific / cartpole-balance / mt30-317M / L000 / P	available	"{""P10 / cartpole-balance / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}}"
specific / cartpole-balance / mt30-317M / L010 / U	ineligible	NA
specific / cartpole-balance / mt30-317M / L010 / P	available	"{""P10 / cartpole-balance / L010-p1 / validation / unit000"":{""U"":51, ""P"":449}, ""P10 / cartpole-balance / L010-p1 / validation / unit001"":{""U"":56, ""P"":444}, ""P10 / cartpole-balance / L010-p1 / validation / unit002"":{""U"":50, ""P"":450}, ""P10 / cartpole-balance / L010-p1 / validation /"
		"unit003"":{""U"":46, ""P"":454}, ""P10 / cartpole-balance / L010-p1 / validation / unit004"":{""U"":39, ""P"":461}, ""P10 / cartpole-balance / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / cartpole-balance / L010-p1 / validation / unit006"":{""U"":52, ""P"":448}, ""P10 / cartpole-balance /"
		"L010-p1 / validation / unit007"":{""U"":54, ""P"":446}}"
specific / cartpole-balance / mt30-317M / L025 / U	available	"{""P10 / cartpole-balance / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cartpole-balance / L025-p1 / validation / unit001"":{""U"":130, ""P"":370}, ""P10 / cartpole-balance / L025-p1 / validation / unit002"":{""U"":124, ""P"":376}, ""P10 / cartpole-balance / L025-p1 / validation /"
		"unit003"":{""U"":123, ""P"":377}, ""P10 / cartpole-balance / L025-p1 / validation / unit004"":{""U"":138, ""P"":362}, ""P10 / cartpole-balance / L025-p1 / validation / unit005"":{""U"":125, ""P"":375}, ""P10 / cartpole-balance / L025-p1 / validation / unit006"":{""U"":112, ""P"":388}, ""P10 / cartpole-balance /"
		"L025-p1 / validation / unit007"":{""U"":119, ""P"":381}}"
specific / cartpole-balance / mt30-317M / L025 / P	available	"{""P10 / cartpole-balance / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cartpole-balance / L025-p1 / validation / unit001"":{""U"":130, ""P"":370}, ""P10 / cartpole-balance / L025-p1 / validation / unit002"":{""U"":124, ""P"":376}, ""P10 / cartpole-balance / L025-p1 / validation /"
		"unit003"":{""U"":123, ""P"":377}, ""P10 / cartpole-balance / L025-p1 / validation / unit004"":{""U"":138, ""P"":362}, ""P10 / cartpole-balance / L025-p1 / validation / unit005"":{""U"":125, ""P"":375}, ""P10 / cartpole-balance / L025-p1 / validation / unit006"":{""U"":112, ""P"":388}, ""P10 / cartpole-balance /"
		"L025-p1 / validation / unit007"":{""U"":119, ""P"":381}}"
specific / cartpole-balance / mt30-317M / L050 / U	available	"{""P10 / cartpole-balance / L050-p1 / validation / unit000"":{""U"":240, ""P"":260}, ""P10 / cartpole-balance / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / cartpole-balance / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-balance / L050-p1 / validation /"
		"unit003"":{""U"":246, ""P"":254}, ""P10 / cartpole-balance / L050-p1 / validation / unit004"":{""U"":263, ""P"":237}, ""P10 / cartpole-balance / L050-p1 / validation / unit005"":{""U"":235, ""P"":265}, ""P10 / cartpole-balance / L050-p1 / validation / unit006"":{""U"":245, ""P"":255}, ""P10 / cartpole-balance /"
		"L050-p1 / validation / unit007"":{""U"":234, ""P"":266}}"
specific / cartpole-balance / mt30-317M / L050 / P	available	"{""P10 / cartpole-balance / L050-p1 / validation / unit000"":{""U"":240, ""P"":260}, ""P10 / cartpole-balance / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / cartpole-balance / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-balance / L050-p1 / validation /"
		"unit003"":{""U"":246, ""P"":254}, ""P10 / cartpole-balance / L050-p1 / validation / unit004"":{""U"":263, ""P"":237}, ""P10 / cartpole-balance / L050-p1 / validation / unit005"":{""U"":235, ""P"":265}, ""P10 / cartpole-balance / L050-p1 / validation / unit006"":{""U"":245, ""P"":255}, ""P10 / cartpole-balance /"
		"L050-p1 / validation / unit007"":{""U"":234, ""P"":266}}"
specific / cartpole-balance / mt30-317M / L075 / U	available	"{""P10 / cartpole-balance / L075-p1 / validation / unit000"":{""U"":355, ""P"":145}, ""P10 / cartpole-balance / L075-p1 / validation / unit001"":{""U"":374, ""P"":126}, ""P10 / cartpole-balance / L075-p1 / validation / unit002"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance / L075-p1 / validation /"
		"unit003"":{""U"":381, ""P"":119}, ""P10 / cartpole-balance / L075-p1 / validation / unit004"":{""U"":383, ""P"":117}, ""P10 / cartpole-balance / L075-p1 / validation / unit005"":{""U"":380, ""P"":120}, ""P10 / cartpole-balance / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / cartpole-balance /"
		"L075-p1 / validation / unit007"":{""U"":372, ""P"":128}}"
specific / cartpole-balance / mt30-317M / L075 / P	available	"{""P10 / cartpole-balance / L075-p1 / validation / unit000"":{""U"":355, ""P"":145}, ""P10 / cartpole-balance / L075-p1 / validation / unit001"":{""U"":374, ""P"":126}, ""P10 / cartpole-balance / L075-p1 / validation / unit002"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance / L075-p1 / validation /"
		"unit003"":{""U"":381, ""P"":119}, ""P10 / cartpole-balance / L075-p1 / validation / unit004"":{""U"":383, ""P"":117}, ""P10 / cartpole-balance / L075-p1 / validation / unit005"":{""U"":380, ""P"":120}, ""P10 / cartpole-balance / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / cartpole-balance /"
		"L075-p1 / validation / unit007"":{""U"":372, ""P"":128}}"
specific / cartpole-balance / mt30-317M / L100 / U	available	"{""P10 / cartpole-balance / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1"
		"/ validation / unit007"":{""U"":500, ""P"":0}}"
primary / cartpole-balance / CC(pool) / common	available	"{""P10 / cartpole-balance / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L010-p1 / validation / unit000"":{""U"":51, ""P"":449}, ""P10 / cartpole-balance / L010-p1 / validation / unit001"":{""U"":56, ""P"":444}, ""P10 / cartpole-balance / L010-p1 / validation / unit002"":{""U"":50, ""P"":450}, ""P10 /"
		"cartpole-balance / L010-p1 / validation / unit003"":{""U"":46, ""P"":454}, ""P10 / cartpole-balance / L010-p1 / validation / unit004"":{""U"":39, ""P"":461}, ""P10 / cartpole-balance / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / cartpole-balance / L010-p1 / validation /"
		"unit006"":{""U"":52, ""P"":448}, ""P10 / cartpole-balance / L010-p1 / validation / unit007"":{""U"":54, ""P"":446}, ""P10 / cartpole-balance / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cartpole-balance / L025-p1 / validation / unit001"":{""U"":130, ""P"":370}, ""P10 / cartpole-balance /"
		"L025-p1 / validation / unit002"":{""U"":124, ""P"":376}, ""P10 / cartpole-balance / L025-p1 / validation / unit003"":{""U"":123, ""P"":377}, ""P10 / cartpole-balance / L025-p1 / validation / unit004"":{""U"":138, ""P"":362}, ""P10 / cartpole-balance / L025-p1 / validation / unit005"":{""U"":125, ""P"":375},"
		"""P10 / cartpole-balance / L025-p1 / validation / unit006"":{""U"":112, ""P"":388}, ""P10 / cartpole-balance / L025-p1 / validation / unit007"":{""U"":119, ""P"":381}, ""P10 / cartpole-balance / L050-p1 / validation / unit000"":{""U"":240, ""P"":260}, ""P10 / cartpole-balance / L050-p1 / validation /"
		"unit001"":{""U"":236, ""P"":264}, ""P10 / cartpole-balance / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-balance / L050-p1 / validation / unit003"":{""U"":246, ""P"":254}, ""P10 / cartpole-balance / L050-p1 / validation / unit004"":{""U"":263, ""P"":237}, ""P10 / cartpole-balance /"
		"L050-p1 / validation / unit005"":{""U"":235, ""P"":265}, ""P10 / cartpole-balance / L050-p1 / validation / unit006"":{""U"":245, ""P"":255}, ""P10 / cartpole-balance / L050-p1 / validation / unit007"":{""U"":234, ""P"":266}, ""P10 / cartpole-balance / L075-p1 / validation / unit000"":{""U"":355, ""P"":145},"
		"""P10 / cartpole-balance / L075-p1 / validation / unit001"":{""U"":374, ""P"":126}, ""P10 / cartpole-balance / L075-p1 / validation / unit002"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance / L075-p1 / validation / unit003"":{""U"":381, ""P"":119}, ""P10 / cartpole-balance / L075-p1 / validation /"
		"unit004"":{""U"":383, ""P"":117}, ""P10 / cartpole-balance / L075-p1 / validation / unit005"":{""U"":380, ""P"":120}, ""P10 / cartpole-balance / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / cartpole-balance / L075-p1 / validation / unit007"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance /"
		"L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 /"
		"cartpole-balance / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit007"":{""U"":500,"
		"""P"":0}}"
specific / cartpole-balance / CC(pool) / L000 / P	available	"{""P10 / cartpole-balance / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-balance / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}}"
specific / cartpole-balance / CC(pool) / L010 / U	ineligible	NA
specific / cartpole-balance / CC(pool) / L010 / P	available	"{""P10 / cartpole-balance / L010-p1 / validation / unit000"":{""U"":51, ""P"":449}, ""P10 / cartpole-balance / L010-p1 / validation / unit001"":{""U"":56, ""P"":444}, ""P10 / cartpole-balance / L010-p1 / validation / unit002"":{""U"":50, ""P"":450}, ""P10 / cartpole-balance / L010-p1 / validation /"
		"unit003"":{""U"":46, ""P"":454}, ""P10 / cartpole-balance / L010-p1 / validation / unit004"":{""U"":39, ""P"":461}, ""P10 / cartpole-balance / L010-p1 / validation / unit005"":{""U"":50, ""P"":450}, ""P10 / cartpole-balance / L010-p1 / validation / unit006"":{""U"":52, ""P"":448}, ""P10 / cartpole-balance /"
		"L010-p1 / validation / unit007"":{""U"":54, ""P"":446}}"
specific / cartpole-balance / CC(pool) / L025 / U	available	"{""P10 / cartpole-balance / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cartpole-balance / L025-p1 / validation / unit001"":{""U"":130, ""P"":370}, ""P10 / cartpole-balance / L025-p1 / validation / unit002"":{""U"":124, ""P"":376}, ""P10 / cartpole-balance / L025-p1 / validation /"
		"unit003"":{""U"":123, ""P"":377}, ""P10 / cartpole-balance / L025-p1 / validation / unit004"":{""U"":138, ""P"":362}, ""P10 / cartpole-balance / L025-p1 / validation / unit005"":{""U"":125, ""P"":375}, ""P10 / cartpole-balance / L025-p1 / validation / unit006"":{""U"":112, ""P"":388}, ""P10 / cartpole-balance /"
		"L025-p1 / validation / unit007"":{""U"":119, ""P"":381}}"
specific / cartpole-balance / CC(pool) / L025 / P	available	"{""P10 / cartpole-balance / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cartpole-balance / L025-p1 / validation / unit001"":{""U"":130, ""P"":370}, ""P10 / cartpole-balance / L025-p1 / validation / unit002"":{""U"":124, ""P"":376}, ""P10 / cartpole-balance / L025-p1 / validation /"
		"unit003"":{""U"":123, ""P"":377}, ""P10 / cartpole-balance / L025-p1 / validation / unit004"":{""U"":138, ""P"":362}, ""P10 / cartpole-balance / L025-p1 / validation / unit005"":{""U"":125, ""P"":375}, ""P10 / cartpole-balance / L025-p1 / validation / unit006"":{""U"":112, ""P"":388}, ""P10 / cartpole-balance /"
		"L025-p1 / validation / unit007"":{""U"":119, ""P"":381}}"
specific / cartpole-balance / CC(pool) / L050 / U	available	"{""P10 / cartpole-balance / L050-p1 / validation / unit000"":{""U"":240, ""P"":260}, ""P10 / cartpole-balance / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / cartpole-balance / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-balance / L050-p1 / validation /"
		"unit003"":{""U"":246, ""P"":254}, ""P10 / cartpole-balance / L050-p1 / validation / unit004"":{""U"":263, ""P"":237}, ""P10 / cartpole-balance / L050-p1 / validation / unit005"":{""U"":235, ""P"":265}, ""P10 / cartpole-balance / L050-p1 / validation / unit006"":{""U"":245, ""P"":255}, ""P10 / cartpole-balance /"
		"L050-p1 / validation / unit007"":{""U"":234, ""P"":266}}"
specific / cartpole-balance / CC(pool) / L050 / P	available	"{""P10 / cartpole-balance / L050-p1 / validation / unit000"":{""U"":240, ""P"":260}, ""P10 / cartpole-balance / L050-p1 / validation / unit001"":{""U"":236, ""P"":264}, ""P10 / cartpole-balance / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-balance / L050-p1 / validation /"
		"unit003"":{""U"":246, ""P"":254}, ""P10 / cartpole-balance / L050-p1 / validation / unit004"":{""U"":263, ""P"":237}, ""P10 / cartpole-balance / L050-p1 / validation / unit005"":{""U"":235, ""P"":265}, ""P10 / cartpole-balance / L050-p1 / validation / unit006"":{""U"":245, ""P"":255}, ""P10 / cartpole-balance /"
		"L050-p1 / validation / unit007"":{""U"":234, ""P"":266}}"
specific / cartpole-balance / CC(pool) / L075 / U	available	"{""P10 / cartpole-balance / L075-p1 / validation / unit000"":{""U"":355, ""P"":145}, ""P10 / cartpole-balance / L075-p1 / validation / unit001"":{""U"":374, ""P"":126}, ""P10 / cartpole-balance / L075-p1 / validation / unit002"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance / L075-p1 / validation /"
		"unit003"":{""U"":381, ""P"":119}, ""P10 / cartpole-balance / L075-p1 / validation / unit004"":{""U"":383, ""P"":117}, ""P10 / cartpole-balance / L075-p1 / validation / unit005"":{""U"":380, ""P"":120}, ""P10 / cartpole-balance / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / cartpole-balance /"
		"L075-p1 / validation / unit007"":{""U"":372, ""P"":128}}"
specific / cartpole-balance / CC(pool) / L075 / P	available	"{""P10 / cartpole-balance / L075-p1 / validation / unit000"":{""U"":355, ""P"":145}, ""P10 / cartpole-balance / L075-p1 / validation / unit001"":{""U"":374, ""P"":126}, ""P10 / cartpole-balance / L075-p1 / validation / unit002"":{""U"":372, ""P"":128}, ""P10 / cartpole-balance / L075-p1 / validation /"
		"unit003"":{""U"":381, ""P"":119}, ""P10 / cartpole-balance / L075-p1 / validation / unit004"":{""U"":383, ""P"":117}, ""P10 / cartpole-balance / L075-p1 / validation / unit005"":{""U"":380, ""P"":120}, ""P10 / cartpole-balance / L075-p1 / validation / unit006"":{""U"":393, ""P"":107}, ""P10 / cartpole-balance /"
		"L075-p1 / validation / unit007"":{""U"":372, ""P"":128}}"
specific / cartpole-balance / CC(pool) / L100 / U	available	"{""P10 / cartpole-balance / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-balance / L100-p1"
		"/ validation / unit007"":{""U"":500, ""P"":0}}"
primary / cartpole-swingup / ST / common	available	"{""P10 / cartpole-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L010-p1 / validation / unit000"":{""U"":54, ""P"":446}, ""P10 / cartpole-swingup / L010-p1 / validation / unit001"":{""U"":66, ""P"":434}, ""P10 / cartpole-swingup / L010-p1 / validation / unit002"":{""U"":47, ""P"":453}, ""P10 /"
		"cartpole-swingup / L010-p1 / validation / unit003"":{""U"":53, ""P"":447}, ""P10 / cartpole-swingup / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cartpole-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / cartpole-swingup / L010-p1 / validation /"
		"unit006"":{""U"":60, ""P"":440}, ""P10 / cartpole-swingup / L010-p1 / validation / unit007"":{""U"":59, ""P"":441}, ""P10 / cartpole-swingup / L025-p1 / validation / unit000"":{""U"":134, ""P"":366}, ""P10 / cartpole-swingup / L025-p1 / validation / unit001"":{""U"":124, ""P"":376}, ""P10 / cartpole-swingup /"
		"L025-p1 / validation / unit002"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation / unit003"":{""U"":133, ""P"":367}, ""P10 / cartpole-swingup / L025-p1 / validation / unit004"":{""U"":126, ""P"":374}, ""P10 / cartpole-swingup / L025-p1 / validation / unit005"":{""U"":120, ""P"":380},"
		"""P10 / cartpole-swingup / L025-p1 / validation / unit006"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation / unit007"":{""U"":145, ""P"":355}, ""P10 / cartpole-swingup / L050-p1 / validation / unit000"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation /"
		"unit001"":{""U"":241, ""P"":259}, ""P10 / cartpole-swingup / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-swingup / L050-p1 / validation / unit003"":{""U"":255, ""P"":245}, ""P10 / cartpole-swingup / L050-p1 / validation / unit004"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup /"
		"L050-p1 / validation / unit005"":{""U"":242, ""P"":258}, ""P10 / cartpole-swingup / L050-p1 / validation / unit006"":{""U"":232, ""P"":268}, ""P10 / cartpole-swingup / L050-p1 / validation / unit007"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L075-p1 / validation / unit000"":{""U"":372, ""P"":128},"
		"""P10 / cartpole-swingup / L075-p1 / validation / unit001"":{""U"":360, ""P"":140}, ""P10 / cartpole-swingup / L075-p1 / validation / unit002"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation / unit003"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation /"
		"unit004"":{""U"":366, ""P"":134}, ""P10 / cartpole-swingup / L075-p1 / validation / unit005"":{""U"":365, ""P"":135}, ""P10 / cartpole-swingup / L075-p1 / validation / unit006"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation / unit007"":{""U"":380, ""P"":120}, ""P10 / cartpole-swingup /"
		"L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 /"
		"cartpole-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit007"":{""U"":500,"
		"""P"":0}}"
specific / cartpole-swingup / ST / L000 / P	available	"{""P10 / cartpole-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}}"
specific / cartpole-swingup / ST / L010 / U	ineligible	NA
specific / cartpole-swingup / ST / L010 / P	available	"{""P10 / cartpole-swingup / L010-p1 / validation / unit000"":{""U"":54, ""P"":446}, ""P10 / cartpole-swingup / L010-p1 / validation / unit001"":{""U"":66, ""P"":434}, ""P10 / cartpole-swingup / L010-p1 / validation / unit002"":{""U"":47, ""P"":453}, ""P10 / cartpole-swingup / L010-p1 / validation /"
		"unit003"":{""U"":53, ""P"":447}, ""P10 / cartpole-swingup / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cartpole-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / cartpole-swingup / L010-p1 / validation / unit006"":{""U"":60, ""P"":440}, ""P10 / cartpole-swingup /"
		"L010-p1 / validation / unit007"":{""U"":59, ""P"":441}}"
specific / cartpole-swingup / ST / L025 / U	available	"{""P10 / cartpole-swingup / L025-p1 / validation / unit000"":{""U"":134, ""P"":366}, ""P10 / cartpole-swingup / L025-p1 / validation / unit001"":{""U"":124, ""P"":376}, ""P10 / cartpole-swingup / L025-p1 / validation / unit002"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation /"
		"unit003"":{""U"":133, ""P"":367}, ""P10 / cartpole-swingup / L025-p1 / validation / unit004"":{""U"":126, ""P"":374}, ""P10 / cartpole-swingup / L025-p1 / validation / unit005"":{""U"":120, ""P"":380}, ""P10 / cartpole-swingup / L025-p1 / validation / unit006"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup /"
		"L025-p1 / validation / unit007"":{""U"":145, ""P"":355}}"
specific / cartpole-swingup / ST / L025 / P	available	"{""P10 / cartpole-swingup / L025-p1 / validation / unit000"":{""U"":134, ""P"":366}, ""P10 / cartpole-swingup / L025-p1 / validation / unit001"":{""U"":124, ""P"":376}, ""P10 / cartpole-swingup / L025-p1 / validation / unit002"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation /"
		"unit003"":{""U"":133, ""P"":367}, ""P10 / cartpole-swingup / L025-p1 / validation / unit004"":{""U"":126, ""P"":374}, ""P10 / cartpole-swingup / L025-p1 / validation / unit005"":{""U"":120, ""P"":380}, ""P10 / cartpole-swingup / L025-p1 / validation / unit006"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup /"
		"L025-p1 / validation / unit007"":{""U"":145, ""P"":355}}"
specific / cartpole-swingup / ST / L050 / U	available	"{""P10 / cartpole-swingup / L050-p1 / validation / unit000"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit001"":{""U"":241, ""P"":259}, ""P10 / cartpole-swingup / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-swingup / L050-p1 / validation /"
		"unit003"":{""U"":255, ""P"":245}, ""P10 / cartpole-swingup / L050-p1 / validation / unit004"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit005"":{""U"":242, ""P"":258}, ""P10 / cartpole-swingup / L050-p1 / validation / unit006"":{""U"":232, ""P"":268}, ""P10 / cartpole-swingup /"
		"L050-p1 / validation / unit007"":{""U"":260, ""P"":240}}"
specific / cartpole-swingup / ST / L050 / P	available	"{""P10 / cartpole-swingup / L050-p1 / validation / unit000"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit001"":{""U"":241, ""P"":259}, ""P10 / cartpole-swingup / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-swingup / L050-p1 / validation /"
		"unit003"":{""U"":255, ""P"":245}, ""P10 / cartpole-swingup / L050-p1 / validation / unit004"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit005"":{""U"":242, ""P"":258}, ""P10 / cartpole-swingup / L050-p1 / validation / unit006"":{""U"":232, ""P"":268}, ""P10 / cartpole-swingup /"
		"L050-p1 / validation / unit007"":{""U"":260, ""P"":240}}"
specific / cartpole-swingup / ST / L075 / U	available	"{""P10 / cartpole-swingup / L075-p1 / validation / unit000"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit001"":{""U"":360, ""P"":140}, ""P10 / cartpole-swingup / L075-p1 / validation / unit002"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation /"
		"unit003"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cartpole-swingup / L075-p1 / validation / unit005"":{""U"":365, ""P"":135}, ""P10 / cartpole-swingup / L075-p1 / validation / unit006"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / cartpole-swingup / ST / L075 / P	available	"{""P10 / cartpole-swingup / L075-p1 / validation / unit000"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit001"":{""U"":360, ""P"":140}, ""P10 / cartpole-swingup / L075-p1 / validation / unit002"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation /"
		"unit003"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cartpole-swingup / L075-p1 / validation / unit005"":{""U"":365, ""P"":135}, ""P10 / cartpole-swingup / L075-p1 / validation / unit006"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / cartpole-swingup / ST / L100 / U	available	"{""P10 / cartpole-swingup / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1"
		"/ validation / unit007"":{""U"":500, ""P"":0}}"
primary / cartpole-swingup / mt30-317M / common	available	"{""P10 / cartpole-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L010-p1 / validation / unit000"":{""U"":54, ""P"":446}, ""P10 / cartpole-swingup / L010-p1 / validation / unit001"":{""U"":66, ""P"":434}, ""P10 / cartpole-swingup / L010-p1 / validation / unit002"":{""U"":47, ""P"":453}, ""P10 /"
		"cartpole-swingup / L010-p1 / validation / unit003"":{""U"":53, ""P"":447}, ""P10 / cartpole-swingup / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cartpole-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / cartpole-swingup / L010-p1 / validation /"
		"unit006"":{""U"":60, ""P"":440}, ""P10 / cartpole-swingup / L010-p1 / validation / unit007"":{""U"":59, ""P"":441}, ""P10 / cartpole-swingup / L025-p1 / validation / unit000"":{""U"":134, ""P"":366}, ""P10 / cartpole-swingup / L025-p1 / validation / unit001"":{""U"":124, ""P"":376}, ""P10 / cartpole-swingup /"
		"L025-p1 / validation / unit002"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation / unit003"":{""U"":133, ""P"":367}, ""P10 / cartpole-swingup / L025-p1 / validation / unit004"":{""U"":126, ""P"":374}, ""P10 / cartpole-swingup / L025-p1 / validation / unit005"":{""U"":120, ""P"":380},"
		"""P10 / cartpole-swingup / L025-p1 / validation / unit006"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation / unit007"":{""U"":145, ""P"":355}, ""P10 / cartpole-swingup / L050-p1 / validation / unit000"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation /"
		"unit001"":{""U"":241, ""P"":259}, ""P10 / cartpole-swingup / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-swingup / L050-p1 / validation / unit003"":{""U"":255, ""P"":245}, ""P10 / cartpole-swingup / L050-p1 / validation / unit004"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup /"
		"L050-p1 / validation / unit005"":{""U"":242, ""P"":258}, ""P10 / cartpole-swingup / L050-p1 / validation / unit006"":{""U"":232, ""P"":268}, ""P10 / cartpole-swingup / L050-p1 / validation / unit007"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L075-p1 / validation / unit000"":{""U"":372, ""P"":128},"
		"""P10 / cartpole-swingup / L075-p1 / validation / unit001"":{""U"":360, ""P"":140}, ""P10 / cartpole-swingup / L075-p1 / validation / unit002"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation / unit003"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation /"
		"unit004"":{""U"":366, ""P"":134}, ""P10 / cartpole-swingup / L075-p1 / validation / unit005"":{""U"":365, ""P"":135}, ""P10 / cartpole-swingup / L075-p1 / validation / unit006"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation / unit007"":{""U"":380, ""P"":120}, ""P10 / cartpole-swingup /"
		"L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 /"
		"cartpole-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit007"":{""U"":500,"
		"""P"":0}}"
specific / cartpole-swingup / mt30-317M / L000 / P	available	"{""P10 / cartpole-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}}"
specific / cartpole-swingup / mt30-317M / L010 / U	ineligible	NA
specific / cartpole-swingup / mt30-317M / L010 / P	available	"{""P10 / cartpole-swingup / L010-p1 / validation / unit000"":{""U"":54, ""P"":446}, ""P10 / cartpole-swingup / L010-p1 / validation / unit001"":{""U"":66, ""P"":434}, ""P10 / cartpole-swingup / L010-p1 / validation / unit002"":{""U"":47, ""P"":453}, ""P10 / cartpole-swingup / L010-p1 / validation /"
		"unit003"":{""U"":53, ""P"":447}, ""P10 / cartpole-swingup / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cartpole-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / cartpole-swingup / L010-p1 / validation / unit006"":{""U"":60, ""P"":440}, ""P10 / cartpole-swingup /"
		"L010-p1 / validation / unit007"":{""U"":59, ""P"":441}}"
specific / cartpole-swingup / mt30-317M / L025 / U	available	"{""P10 / cartpole-swingup / L025-p1 / validation / unit000"":{""U"":134, ""P"":366}, ""P10 / cartpole-swingup / L025-p1 / validation / unit001"":{""U"":124, ""P"":376}, ""P10 / cartpole-swingup / L025-p1 / validation / unit002"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation /"
		"unit003"":{""U"":133, ""P"":367}, ""P10 / cartpole-swingup / L025-p1 / validation / unit004"":{""U"":126, ""P"":374}, ""P10 / cartpole-swingup / L025-p1 / validation / unit005"":{""U"":120, ""P"":380}, ""P10 / cartpole-swingup / L025-p1 / validation / unit006"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup /"
		"L025-p1 / validation / unit007"":{""U"":145, ""P"":355}}"
specific / cartpole-swingup / mt30-317M / L025 / P	available	"{""P10 / cartpole-swingup / L025-p1 / validation / unit000"":{""U"":134, ""P"":366}, ""P10 / cartpole-swingup / L025-p1 / validation / unit001"":{""U"":124, ""P"":376}, ""P10 / cartpole-swingup / L025-p1 / validation / unit002"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation /"
		"unit003"":{""U"":133, ""P"":367}, ""P10 / cartpole-swingup / L025-p1 / validation / unit004"":{""U"":126, ""P"":374}, ""P10 / cartpole-swingup / L025-p1 / validation / unit005"":{""U"":120, ""P"":380}, ""P10 / cartpole-swingup / L025-p1 / validation / unit006"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup /"
		"L025-p1 / validation / unit007"":{""U"":145, ""P"":355}}"
specific / cartpole-swingup / mt30-317M / L050 / U	available	"{""P10 / cartpole-swingup / L050-p1 / validation / unit000"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit001"":{""U"":241, ""P"":259}, ""P10 / cartpole-swingup / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-swingup / L050-p1 / validation /"
		"unit003"":{""U"":255, ""P"":245}, ""P10 / cartpole-swingup / L050-p1 / validation / unit004"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit005"":{""U"":242, ""P"":258}, ""P10 / cartpole-swingup / L050-p1 / validation / unit006"":{""U"":232, ""P"":268}, ""P10 / cartpole-swingup /"
		"L050-p1 / validation / unit007"":{""U"":260, ""P"":240}}"
specific / cartpole-swingup / mt30-317M / L050 / P	available	"{""P10 / cartpole-swingup / L050-p1 / validation / unit000"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit001"":{""U"":241, ""P"":259}, ""P10 / cartpole-swingup / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-swingup / L050-p1 / validation /"
		"unit003"":{""U"":255, ""P"":245}, ""P10 / cartpole-swingup / L050-p1 / validation / unit004"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit005"":{""U"":242, ""P"":258}, ""P10 / cartpole-swingup / L050-p1 / validation / unit006"":{""U"":232, ""P"":268}, ""P10 / cartpole-swingup /"
		"L050-p1 / validation / unit007"":{""U"":260, ""P"":240}}"
specific / cartpole-swingup / mt30-317M / L075 / U	available	"{""P10 / cartpole-swingup / L075-p1 / validation / unit000"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit001"":{""U"":360, ""P"":140}, ""P10 / cartpole-swingup / L075-p1 / validation / unit002"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation /"
		"unit003"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cartpole-swingup / L075-p1 / validation / unit005"":{""U"":365, ""P"":135}, ""P10 / cartpole-swingup / L075-p1 / validation / unit006"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / cartpole-swingup / mt30-317M / L075 / P	available	"{""P10 / cartpole-swingup / L075-p1 / validation / unit000"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit001"":{""U"":360, ""P"":140}, ""P10 / cartpole-swingup / L075-p1 / validation / unit002"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation /"
		"unit003"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cartpole-swingup / L075-p1 / validation / unit005"":{""U"":365, ""P"":135}, ""P10 / cartpole-swingup / L075-p1 / validation / unit006"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / cartpole-swingup / mt30-317M / L100 / U	available	"{""P10 / cartpole-swingup / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1"
		"/ validation / unit007"":{""U"":500, ""P"":0}}"
primary / cartpole-swingup / CC(pool) / common	available	"{""P10 / cartpole-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L010-p1 / validation / unit000"":{""U"":54, ""P"":446}, ""P10 / cartpole-swingup / L010-p1 / validation / unit001"":{""U"":66, ""P"":434}, ""P10 / cartpole-swingup / L010-p1 / validation / unit002"":{""U"":47, ""P"":453}, ""P10 /"
		"cartpole-swingup / L010-p1 / validation / unit003"":{""U"":53, ""P"":447}, ""P10 / cartpole-swingup / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cartpole-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / cartpole-swingup / L010-p1 / validation /"
		"unit006"":{""U"":60, ""P"":440}, ""P10 / cartpole-swingup / L010-p1 / validation / unit007"":{""U"":59, ""P"":441}, ""P10 / cartpole-swingup / L025-p1 / validation / unit000"":{""U"":134, ""P"":366}, ""P10 / cartpole-swingup / L025-p1 / validation / unit001"":{""U"":124, ""P"":376}, ""P10 / cartpole-swingup /"
		"L025-p1 / validation / unit002"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation / unit003"":{""U"":133, ""P"":367}, ""P10 / cartpole-swingup / L025-p1 / validation / unit004"":{""U"":126, ""P"":374}, ""P10 / cartpole-swingup / L025-p1 / validation / unit005"":{""U"":120, ""P"":380},"
		"""P10 / cartpole-swingup / L025-p1 / validation / unit006"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation / unit007"":{""U"":145, ""P"":355}, ""P10 / cartpole-swingup / L050-p1 / validation / unit000"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation /"
		"unit001"":{""U"":241, ""P"":259}, ""P10 / cartpole-swingup / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-swingup / L050-p1 / validation / unit003"":{""U"":255, ""P"":245}, ""P10 / cartpole-swingup / L050-p1 / validation / unit004"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup /"
		"L050-p1 / validation / unit005"":{""U"":242, ""P"":258}, ""P10 / cartpole-swingup / L050-p1 / validation / unit006"":{""U"":232, ""P"":268}, ""P10 / cartpole-swingup / L050-p1 / validation / unit007"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L075-p1 / validation / unit000"":{""U"":372, ""P"":128},"
		"""P10 / cartpole-swingup / L075-p1 / validation / unit001"":{""U"":360, ""P"":140}, ""P10 / cartpole-swingup / L075-p1 / validation / unit002"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation / unit003"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation /"
		"unit004"":{""U"":366, ""P"":134}, ""P10 / cartpole-swingup / L075-p1 / validation / unit005"":{""U"":365, ""P"":135}, ""P10 / cartpole-swingup / L075-p1 / validation / unit006"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation / unit007"":{""U"":380, ""P"":120}, ""P10 / cartpole-swingup /"
		"L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10 /"
		"cartpole-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit007"":{""U"":500,"
		"""P"":0}}"
specific / cartpole-swingup / CC(pool) / L000 / P	available	"{""P10 / cartpole-swingup / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation /"
		"unit003"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cartpole-swingup / L000-p1"
		"/ validation / unit007"":{""U"":0, ""P"":500}}"
specific / cartpole-swingup / CC(pool) / L010 / U	ineligible	NA
specific / cartpole-swingup / CC(pool) / L010 / P	available	"{""P10 / cartpole-swingup / L010-p1 / validation / unit000"":{""U"":54, ""P"":446}, ""P10 / cartpole-swingup / L010-p1 / validation / unit001"":{""U"":66, ""P"":434}, ""P10 / cartpole-swingup / L010-p1 / validation / unit002"":{""U"":47, ""P"":453}, ""P10 / cartpole-swingup / L010-p1 / validation /"
		"unit003"":{""U"":53, ""P"":447}, ""P10 / cartpole-swingup / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cartpole-swingup / L010-p1 / validation / unit005"":{""U"":46, ""P"":454}, ""P10 / cartpole-swingup / L010-p1 / validation / unit006"":{""U"":60, ""P"":440}, ""P10 / cartpole-swingup /"
		"L010-p1 / validation / unit007"":{""U"":59, ""P"":441}}"
specific / cartpole-swingup / CC(pool) / L025 / U	available	"{""P10 / cartpole-swingup / L025-p1 / validation / unit000"":{""U"":134, ""P"":366}, ""P10 / cartpole-swingup / L025-p1 / validation / unit001"":{""U"":124, ""P"":376}, ""P10 / cartpole-swingup / L025-p1 / validation / unit002"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation /"
		"unit003"":{""U"":133, ""P"":367}, ""P10 / cartpole-swingup / L025-p1 / validation / unit004"":{""U"":126, ""P"":374}, ""P10 / cartpole-swingup / L025-p1 / validation / unit005"":{""U"":120, ""P"":380}, ""P10 / cartpole-swingup / L025-p1 / validation / unit006"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup /"
		"L025-p1 / validation / unit007"":{""U"":145, ""P"":355}}"
specific / cartpole-swingup / CC(pool) / L025 / P	available	"{""P10 / cartpole-swingup / L025-p1 / validation / unit000"":{""U"":134, ""P"":366}, ""P10 / cartpole-swingup / L025-p1 / validation / unit001"":{""U"":124, ""P"":376}, ""P10 / cartpole-swingup / L025-p1 / validation / unit002"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup / L025-p1 / validation /"
		"unit003"":{""U"":133, ""P"":367}, ""P10 / cartpole-swingup / L025-p1 / validation / unit004"":{""U"":126, ""P"":374}, ""P10 / cartpole-swingup / L025-p1 / validation / unit005"":{""U"":120, ""P"":380}, ""P10 / cartpole-swingup / L025-p1 / validation / unit006"":{""U"":136, ""P"":364}, ""P10 / cartpole-swingup /"
		"L025-p1 / validation / unit007"":{""U"":145, ""P"":355}}"
specific / cartpole-swingup / CC(pool) / L050 / U	available	"{""P10 / cartpole-swingup / L050-p1 / validation / unit000"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit001"":{""U"":241, ""P"":259}, ""P10 / cartpole-swingup / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-swingup / L050-p1 / validation /"
		"unit003"":{""U"":255, ""P"":245}, ""P10 / cartpole-swingup / L050-p1 / validation / unit004"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit005"":{""U"":242, ""P"":258}, ""P10 / cartpole-swingup / L050-p1 / validation / unit006"":{""U"":232, ""P"":268}, ""P10 / cartpole-swingup /"
		"L050-p1 / validation / unit007"":{""U"":260, ""P"":240}}"
specific / cartpole-swingup / CC(pool) / L050 / P	available	"{""P10 / cartpole-swingup / L050-p1 / validation / unit000"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit001"":{""U"":241, ""P"":259}, ""P10 / cartpole-swingup / L050-p1 / validation / unit002"":{""U"":254, ""P"":246}, ""P10 / cartpole-swingup / L050-p1 / validation /"
		"unit003"":{""U"":255, ""P"":245}, ""P10 / cartpole-swingup / L050-p1 / validation / unit004"":{""U"":260, ""P"":240}, ""P10 / cartpole-swingup / L050-p1 / validation / unit005"":{""U"":242, ""P"":258}, ""P10 / cartpole-swingup / L050-p1 / validation / unit006"":{""U"":232, ""P"":268}, ""P10 / cartpole-swingup /"
		"L050-p1 / validation / unit007"":{""U"":260, ""P"":240}}"
specific / cartpole-swingup / CC(pool) / L075 / U	available	"{""P10 / cartpole-swingup / L075-p1 / validation / unit000"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit001"":{""U"":360, ""P"":140}, ""P10 / cartpole-swingup / L075-p1 / validation / unit002"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation /"
		"unit003"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cartpole-swingup / L075-p1 / validation / unit005"":{""U"":365, ""P"":135}, ""P10 / cartpole-swingup / L075-p1 / validation / unit006"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / cartpole-swingup / CC(pool) / L075 / P	available	"{""P10 / cartpole-swingup / L075-p1 / validation / unit000"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit001"":{""U"":360, ""P"":140}, ""P10 / cartpole-swingup / L075-p1 / validation / unit002"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup / L075-p1 / validation /"
		"unit003"":{""U"":372, ""P"":128}, ""P10 / cartpole-swingup / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cartpole-swingup / L075-p1 / validation / unit005"":{""U"":365, ""P"":135}, ""P10 / cartpole-swingup / L075-p1 / validation / unit006"":{""U"":391, ""P"":109}, ""P10 / cartpole-swingup /"
		"L075-p1 / validation / unit007"":{""U"":380, ""P"":120}}"
specific / cartpole-swingup / CC(pool) / L100 / U	available	"{""P10 / cartpole-swingup / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation /"
		"unit003"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cartpole-swingup / L100-p1"
		"/ validation / unit007"":{""U"":500, ""P"":0}}"
primary / walker-walk / ST / common	available	"{""P10 / walker-walk / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
primary / walker-walk / ST / common		"/ walker-walk / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}, ""P10 /"
primary / walker-walk / ST / common		"walker-walk / L010-p1 / validation / unit000"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / walker-walk / L010-p1 / validation / unit002"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit003"":{""U"":53, ""P"":447}, ""P10 /"
primary / walker-walk / ST / common		"walker-walk / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / walker-walk / L010-p1 / validation / unit005"":{""U"":58, ""P"":442}, ""P10 / walker-walk / L010-p1 / validation / unit006"":{""U"":47, ""P"":453}, ""P10 / walker-walk / L010-p1 / validation / unit007"":{""U"":53, ""P"":447}, ""P10 /"
primary / walker-walk / ST / common		"walker-walk / L025-p1 / validation / unit000"":{""U"":140, ""P"":360}, ""P10 / walker-walk / L025-p1 / validation / unit001"":{""U"":116, ""P"":384}, ""P10 / walker-walk / L025-p1 / validation / unit002"":{""U"":125, ""P"":375}, ""P10 / walker-walk / L025-p1 / validation / unit003"":{""U"":114, ""P"":386}, ""P10"
primary / walker-walk / ST / common		"/ walker-walk / L025-p1 / validation / unit004"":{""U"":122, ""P"":378}, ""P10 / walker-walk / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / walker-walk / L025-p1 / validation / unit006"":{""U"":131, ""P"":369}, ""P10 / walker-walk / L025-p1 / validation / unit007"":{""U"":134, ""P"":366},"
primary / walker-walk / ST / common		"""P10 / walker-walk / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / walker-walk / L050-p1 / validation / unit001"":{""U"":252, ""P"":248}, ""P10 / walker-walk / L050-p1 / validation / unit002"":{""U"":235, ""P"":265}, ""P10 / walker-walk / L050-p1 / validation / unit003"":{""U"":248,"
primary / walker-walk / ST / common		"""P"":252}, ""P10 / walker-walk / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / walker-walk / L050-p1 / validation / unit005"":{""U"":263, ""P"":237}, ""P10 / walker-walk / L050-p1 / validation / unit006"":{""U"":276, ""P"":224}, ""P10 / walker-walk / L050-p1 / validation /"
primary / walker-walk / ST / common		"unit007"":{""U"":233, ""P"":267}, ""P10 / walker-walk / L075-p1 / validation / unit000"":{""U"":385, ""P"":115}, ""P10 / walker-walk / L075-p1 / validation / unit001"":{""U"":383, ""P"":117}, ""P10 / walker-walk / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / walker-walk / L075-p1 / validation"
primary / walker-walk / ST / common		"/ unit003"":{""U"":377, ""P"":123}, ""P10 / walker-walk / L075-p1 / validation / unit004"":{""U"":375, ""P"":125}, ""P10 / walker-walk / L075-p1 / validation / unit005"":{""U"":382, ""P"":118}, ""P10 / walker-walk / L075-p1 / validation / unit006"":{""U"":366, ""P"":134}, ""P10 / walker-walk / L075-p1 /"
primary / walker-walk / ST / common		"validation / unit007"":{""U"":373, ""P"":127}, ""P10 / walker-walk / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 /"
primary / walker-walk / ST / common		"validation / unit003"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 /"
primary / walker-walk / ST / common		"validation / unit007"":{""U"":500, ""P"":0}}"
specific / walker-walk / ST / L000 / P	available	"{""P10 / walker-walk / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
specific / walker-walk / ST / L000 / P		"/ walker-walk / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}}"
specific / walker-walk / ST / L010 / U	ineligible	NA
specific / walker-walk / ST / L010 / P	available	"{""P10 / walker-walk / L010-p1 / validation / unit000"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / walker-walk / L010-p1 / validation / unit002"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit003"":{""U"":53, ""P"":447},"
specific / walker-walk / ST / L010 / P		"""P10 / walker-walk / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / walker-walk / L010-p1 / validation / unit005"":{""U"":58, ""P"":442}, ""P10 / walker-walk / L010-p1 / validation / unit006"":{""U"":47, ""P"":453}, ""P10 / walker-walk / L010-p1 / validation / unit007"":{""U"":53, ""P"":447}}"
specific / walker-walk / ST / L025 / U	available	"{""P10 / walker-walk / L025-p1 / validation / unit000"":{""U"":140, ""P"":360}, ""P10 / walker-walk / L025-p1 / validation / unit001"":{""U"":116, ""P"":384}, ""P10 / walker-walk / L025-p1 / validation / unit002"":{""U"":125, ""P"":375}, ""P10 / walker-walk / L025-p1 / validation / unit003"":{""U"":114,"
specific / walker-walk / ST / L025 / U		"""P"":386}, ""P10 / walker-walk / L025-p1 / validation / unit004"":{""U"":122, ""P"":378}, ""P10 / walker-walk / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / walker-walk / L025-p1 / validation / unit006"":{""U"":131, ""P"":369}, ""P10 / walker-walk / L025-p1 / validation /"
specific / walker-walk / ST / L025 / U		"unit007"":{""U"":134, ""P"":366}}"
specific / walker-walk / ST / L025 / P	available	"{""P10 / walker-walk / L025-p1 / validation / unit000"":{""U"":140, ""P"":360}, ""P10 / walker-walk / L025-p1 / validation / unit001"":{""U"":116, ""P"":384}, ""P10 / walker-walk / L025-p1 / validation / unit002"":{""U"":125, ""P"":375}, ""P10 / walker-walk / L025-p1 / validation / unit003"":{""U"":114,"
specific / walker-walk / ST / L025 / P		"""P"":386}, ""P10 / walker-walk / L025-p1 / validation / unit004"":{""U"":122, ""P"":378}, ""P10 / walker-walk / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / walker-walk / L025-p1 / validation / unit006"":{""U"":131, ""P"":369}, ""P10 / walker-walk / L025-p1 / validation /"
specific / walker-walk / ST / L025 / P		"unit007"":{""U"":134, ""P"":366}}"
specific / walker-walk / ST / L050 / U	available	"{""P10 / walker-walk / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / walker-walk / L050-p1 / validation / unit001"":{""U"":252, ""P"":248}, ""P10 / walker-walk / L050-p1 / validation / unit002"":{""U"":235, ""P"":265}, ""P10 / walker-walk / L050-p1 / validation / unit003"":{""U"":248,"
specific / walker-walk / ST / L050 / U		"""P"":252}, ""P10 / walker-walk / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / walker-walk / L050-p1 / validation / unit005"":{""U"":263, ""P"":237}, ""P10 / walker-walk / L050-p1 / validation / unit006"":{""U"":276, ""P"":224}, ""P10 / walker-walk / L050-p1 / validation /"
specific / walker-walk / ST / L050 / U		"unit007"":{""U"":233, ""P"":267}}"
specific / walker-walk / ST / L050 / P	available	"{""P10 / walker-walk / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / walker-walk / L050-p1 / validation / unit001"":{""U"":252, ""P"":248}, ""P10 / walker-walk / L050-p1 / validation / unit002"":{""U"":235, ""P"":265}, ""P10 / walker-walk / L050-p1 / validation / unit003"":{""U"":248,"
specific / walker-walk / ST / L050 / P		"""P"":252}, ""P10 / walker-walk / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / walker-walk / L050-p1 / validation / unit005"":{""U"":263, ""P"":237}, ""P10 / walker-walk / L050-p1 / validation / unit006"":{""U"":276, ""P"":224}, ""P10 / walker-walk / L050-p1 / validation /"
specific / walker-walk / ST / L050 / P		"unit007"":{""U"":233, ""P"":267}}"
specific / walker-walk / ST / L075 / U	available	"{""P10 / walker-walk / L075-p1 / validation / unit000"":{""U"":385, ""P"":115}, ""P10 / walker-walk / L075-p1 / validation / unit001"":{""U"":383, ""P"":117}, ""P10 / walker-walk / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / walker-walk / L075-p1 / validation / unit003"":{""U"":377,"
specific / walker-walk / ST / L075 / U		"""P"":123}, ""P10 / walker-walk / L075-p1 / validation / unit004"":{""U"":375, ""P"":125}, ""P10 / walker-walk / L075-p1 / validation / unit005"":{""U"":382, ""P"":118}, ""P10 / walker-walk / L075-p1 / validation / unit006"":{""U"":366, ""P"":134}, ""P10 / walker-walk / L075-p1 / validation /"
specific / walker-walk / ST / L075 / U		"unit007"":{""U"":373, ""P"":127}}"
specific / walker-walk / ST / L075 / P	available	"{""P10 / walker-walk / L075-p1 / validation / unit000"":{""U"":385, ""P"":115}, ""P10 / walker-walk / L075-p1 / validation / unit001"":{""U"":383, ""P"":117}, ""P10 / walker-walk / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / walker-walk / L075-p1 / validation / unit003"":{""U"":377,"
specific / walker-walk / ST / L075 / P		"""P"":123}, ""P10 / walker-walk / L075-p1 / validation / unit004"":{""U"":375, ""P"":125}, ""P10 / walker-walk / L075-p1 / validation / unit005"":{""U"":382, ""P"":118}, ""P10 / walker-walk / L075-p1 / validation / unit006"":{""U"":366, ""P"":134}, ""P10 / walker-walk / L075-p1 / validation /"
specific / walker-walk / ST / L075 / P		"unit007"":{""U"":373, ""P"":127}}"
specific / walker-walk / ST / L100 / U	available	"{""P10 / walker-walk / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10"
specific / walker-walk / ST / L100 / U		"/ walker-walk / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit007"":{""U"":500, ""P"":0}}"
primary / walker-walk / mt30-317M / common	available	"{""P10 / walker-walk / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
		"/ walker-walk / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}, ""P10 /"
		"walker-walk / L010-p1 / validation / unit000"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / walker-walk / L010-p1 / validation / unit002"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit003"":{""U"":53, ""P"":447}, ""P10 /"
		"walker-walk / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / walker-walk / L010-p1 / validation / unit005"":{""U"":58, ""P"":442}, ""P10 / walker-walk / L010-p1 / validation / unit006"":{""U"":47, ""P"":453}, ""P10 / walker-walk / L010-p1 / validation / unit007"":{""U"":53, ""P"":447}, ""P10 /"
		"walker-walk / L025-p1 / validation / unit000"":{""U"":140, ""P"":360}, ""P10 / walker-walk / L025-p1 / validation / unit001"":{""U"":116, ""P"":384}, ""P10 / walker-walk / L025-p1 / validation / unit002"":{""U"":125, ""P"":375}, ""P10 / walker-walk / L025-p1 / validation / unit003"":{""U"":114, ""P"":386}, ""P10"
		"/ walker-walk / L025-p1 / validation / unit004"":{""U"":122, ""P"":378}, ""P10 / walker-walk / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / walker-walk / L025-p1 / validation / unit006"":{""U"":131, ""P"":369}, ""P10 / walker-walk / L025-p1 / validation / unit007"":{""U"":134, ""P"":366},"
		"""P10 / walker-walk / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / walker-walk / L050-p1 / validation / unit001"":{""U"":252, ""P"":248}, ""P10 / walker-walk / L050-p1 / validation / unit002"":{""U"":235, ""P"":265}, ""P10 / walker-walk / L050-p1 / validation / unit003"":{""U"":248,"
		"""P"":252}, ""P10 / walker-walk / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / walker-walk / L050-p1 / validation / unit005"":{""U"":263, ""P"":237}, ""P10 / walker-walk / L050-p1 / validation / unit006"":{""U"":276, ""P"":224}, ""P10 / walker-walk / L050-p1 / validation /"
		"unit007"":{""U"":233, ""P"":267}, ""P10 / walker-walk / L075-p1 / validation / unit000"":{""U"":385, ""P"":115}, ""P10 / walker-walk / L075-p1 / validation / unit001"":{""U"":383, ""P"":117}, ""P10 / walker-walk / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / walker-walk / L075-p1 / validation"
		"/ unit003"":{""U"":377, ""P"":123}, ""P10 / walker-walk / L075-p1 / validation / unit004"":{""U"":375, ""P"":125}, ""P10 / walker-walk / L075-p1 / validation / unit005"":{""U"":382, ""P"":118}, ""P10 / walker-walk / L075-p1 / validation / unit006"":{""U"":366, ""P"":134}, ""P10 / walker-walk / L075-p1 /"
		"validation / unit007"":{""U"":373, ""P"":127}, ""P10 / walker-walk / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 /"
		"validation / unit003"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 /"
		"validation / unit007"":{""U"":500, ""P"":0}}"
specific / walker-walk / mt30-317M / L000 / P	available	"{""P10 / walker-walk / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
		"/ walker-walk / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}}"
specific / walker-walk / mt30-317M / L010 / U	ineligible	NA
specific / walker-walk / mt30-317M / L010 / P	available	"{""P10 / walker-walk / L010-p1 / validation / unit000"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / walker-walk / L010-p1 / validation / unit002"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit003"":{""U"":53, ""P"":447},"
		"""P10 / walker-walk / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / walker-walk / L010-p1 / validation / unit005"":{""U"":58, ""P"":442}, ""P10 / walker-walk / L010-p1 / validation / unit006"":{""U"":47, ""P"":453}, ""P10 / walker-walk / L010-p1 / validation / unit007"":{""U"":53, ""P"":447}}"
specific / walker-walk / mt30-317M / L025 / U	available	"{""P10 / walker-walk / L025-p1 / validation / unit000"":{""U"":140, ""P"":360}, ""P10 / walker-walk / L025-p1 / validation / unit001"":{""U"":116, ""P"":384}, ""P10 / walker-walk / L025-p1 / validation / unit002"":{""U"":125, ""P"":375}, ""P10 / walker-walk / L025-p1 / validation / unit003"":{""U"":114,"
		"""P"":386}, ""P10 / walker-walk / L025-p1 / validation / unit004"":{""U"":122, ""P"":378}, ""P10 / walker-walk / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / walker-walk / L025-p1 / validation / unit006"":{""U"":131, ""P"":369}, ""P10 / walker-walk / L025-p1 / validation /"
		"unit007"":{""U"":134, ""P"":366}}"
specific / walker-walk / mt30-317M / L025 / P	available	"{""P10 / walker-walk / L025-p1 / validation / unit000"":{""U"":140, ""P"":360}, ""P10 / walker-walk / L025-p1 / validation / unit001"":{""U"":116, ""P"":384}, ""P10 / walker-walk / L025-p1 / validation / unit002"":{""U"":125, ""P"":375}, ""P10 / walker-walk / L025-p1 / validation / unit003"":{""U"":114,"
		"""P"":386}, ""P10 / walker-walk / L025-p1 / validation / unit004"":{""U"":122, ""P"":378}, ""P10 / walker-walk / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / walker-walk / L025-p1 / validation / unit006"":{""U"":131, ""P"":369}, ""P10 / walker-walk / L025-p1 / validation /"
		"unit007"":{""U"":134, ""P"":366}}"
specific / walker-walk / mt30-317M / L050 / U	available	"{""P10 / walker-walk / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / walker-walk / L050-p1 / validation / unit001"":{""U"":252, ""P"":248}, ""P10 / walker-walk / L050-p1 / validation / unit002"":{""U"":235, ""P"":265}, ""P10 / walker-walk / L050-p1 / validation / unit003"":{""U"":248,"
		"""P"":252}, ""P10 / walker-walk / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / walker-walk / L050-p1 / validation / unit005"":{""U"":263, ""P"":237}, ""P10 / walker-walk / L050-p1 / validation / unit006"":{""U"":276, ""P"":224}, ""P10 / walker-walk / L050-p1 / validation /"
		"unit007"":{""U"":233, ""P"":267}}"
specific / walker-walk / mt30-317M / L050 / P	available	"{""P10 / walker-walk / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / walker-walk / L050-p1 / validation / unit001"":{""U"":252, ""P"":248}, ""P10 / walker-walk / L050-p1 / validation / unit002"":{""U"":235, ""P"":265}, ""P10 / walker-walk / L050-p1 / validation / unit003"":{""U"":248,"
		"""P"":252}, ""P10 / walker-walk / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / walker-walk / L050-p1 / validation / unit005"":{""U"":263, ""P"":237}, ""P10 / walker-walk / L050-p1 / validation / unit006"":{""U"":276, ""P"":224}, ""P10 / walker-walk / L050-p1 / validation /"
		"unit007"":{""U"":233, ""P"":267}}"
specific / walker-walk / mt30-317M / L075 / U	available	"{""P10 / walker-walk / L075-p1 / validation / unit000"":{""U"":385, ""P"":115}, ""P10 / walker-walk / L075-p1 / validation / unit001"":{""U"":383, ""P"":117}, ""P10 / walker-walk / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / walker-walk / L075-p1 / validation / unit003"":{""U"":377,"
		"""P"":123}, ""P10 / walker-walk / L075-p1 / validation / unit004"":{""U"":375, ""P"":125}, ""P10 / walker-walk / L075-p1 / validation / unit005"":{""U"":382, ""P"":118}, ""P10 / walker-walk / L075-p1 / validation / unit006"":{""U"":366, ""P"":134}, ""P10 / walker-walk / L075-p1 / validation /"
		"unit007"":{""U"":373, ""P"":127}}"
specific / walker-walk / mt30-317M / L075 / P	available	"{""P10 / walker-walk / L075-p1 / validation / unit000"":{""U"":385, ""P"":115}, ""P10 / walker-walk / L075-p1 / validation / unit001"":{""U"":383, ""P"":117}, ""P10 / walker-walk / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / walker-walk / L075-p1 / validation / unit003"":{""U"":377,"
		"""P"":123}, ""P10 / walker-walk / L075-p1 / validation / unit004"":{""U"":375, ""P"":125}, ""P10 / walker-walk / L075-p1 / validation / unit005"":{""U"":382, ""P"":118}, ""P10 / walker-walk / L075-p1 / validation / unit006"":{""U"":366, ""P"":134}, ""P10 / walker-walk / L075-p1 / validation /"
		"unit007"":{""U"":373, ""P"":127}}"
specific / walker-walk / mt30-317M / L100 / U	available	"{""P10 / walker-walk / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10"
		"/ walker-walk / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit007"":{""U"":500, ""P"":0}}"
primary / walker-walk / CC(pool) / common	available	"{""P10 / walker-walk / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
		"/ walker-walk / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}, ""P10 /"
		"walker-walk / L010-p1 / validation / unit000"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / walker-walk / L010-p1 / validation / unit002"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit003"":{""U"":53, ""P"":447}, ""P10 /"
		"walker-walk / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / walker-walk / L010-p1 / validation / unit005"":{""U"":58, ""P"":442}, ""P10 / walker-walk / L010-p1 / validation / unit006"":{""U"":47, ""P"":453}, ""P10 / walker-walk / L010-p1 / validation / unit007"":{""U"":53, ""P"":447}, ""P10 /"
		"walker-walk / L025-p1 / validation / unit000"":{""U"":140, ""P"":360}, ""P10 / walker-walk / L025-p1 / validation / unit001"":{""U"":116, ""P"":384}, ""P10 / walker-walk / L025-p1 / validation / unit002"":{""U"":125, ""P"":375}, ""P10 / walker-walk / L025-p1 / validation / unit003"":{""U"":114, ""P"":386}, ""P10"
		"/ walker-walk / L025-p1 / validation / unit004"":{""U"":122, ""P"":378}, ""P10 / walker-walk / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / walker-walk / L025-p1 / validation / unit006"":{""U"":131, ""P"":369}, ""P10 / walker-walk / L025-p1 / validation / unit007"":{""U"":134, ""P"":366},"
		"""P10 / walker-walk / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / walker-walk / L050-p1 / validation / unit001"":{""U"":252, ""P"":248}, ""P10 / walker-walk / L050-p1 / validation / unit002"":{""U"":235, ""P"":265}, ""P10 / walker-walk / L050-p1 / validation / unit003"":{""U"":248,"
		"""P"":252}, ""P10 / walker-walk / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / walker-walk / L050-p1 / validation / unit005"":{""U"":263, ""P"":237}, ""P10 / walker-walk / L050-p1 / validation / unit006"":{""U"":276, ""P"":224}, ""P10 / walker-walk / L050-p1 / validation /"
		"unit007"":{""U"":233, ""P"":267}, ""P10 / walker-walk / L075-p1 / validation / unit000"":{""U"":385, ""P"":115}, ""P10 / walker-walk / L075-p1 / validation / unit001"":{""U"":383, ""P"":117}, ""P10 / walker-walk / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / walker-walk / L075-p1 / validation"
		"/ unit003"":{""U"":377, ""P"":123}, ""P10 / walker-walk / L075-p1 / validation / unit004"":{""U"":375, ""P"":125}, ""P10 / walker-walk / L075-p1 / validation / unit005"":{""U"":382, ""P"":118}, ""P10 / walker-walk / L075-p1 / validation / unit006"":{""U"":366, ""P"":134}, ""P10 / walker-walk / L075-p1 /"
		"validation / unit007"":{""U"":373, ""P"":127}, ""P10 / walker-walk / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 /"
		"validation / unit003"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 /"
		"validation / unit007"":{""U"":500, ""P"":0}}"
specific / walker-walk / CC(pool) / L000 / P	available	"{""P10 / walker-walk / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
		"/ walker-walk / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / walker-walk / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}}"
specific / walker-walk / CC(pool) / L010 / U	ineligible	NA
specific / walker-walk / CC(pool) / L010 / P	available	"{""P10 / walker-walk / L010-p1 / validation / unit000"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit001"":{""U"":48, ""P"":452}, ""P10 / walker-walk / L010-p1 / validation / unit002"":{""U"":44, ""P"":456}, ""P10 / walker-walk / L010-p1 / validation / unit003"":{""U"":53, ""P"":447},"
		"""P10 / walker-walk / L010-p1 / validation / unit004"":{""U"":49, ""P"":451}, ""P10 / walker-walk / L010-p1 / validation / unit005"":{""U"":58, ""P"":442}, ""P10 / walker-walk / L010-p1 / validation / unit006"":{""U"":47, ""P"":453}, ""P10 / walker-walk / L010-p1 / validation / unit007"":{""U"":53, ""P"":447}}"
specific / walker-walk / CC(pool) / L025 / U	available	"{""P10 / walker-walk / L025-p1 / validation / unit000"":{""U"":140, ""P"":360}, ""P10 / walker-walk / L025-p1 / validation / unit001"":{""U"":116, ""P"":384}, ""P10 / walker-walk / L025-p1 / validation / unit002"":{""U"":125, ""P"":375}, ""P10 / walker-walk / L025-p1 / validation / unit003"":{""U"":114,"
		"""P"":386}, ""P10 / walker-walk / L025-p1 / validation / unit004"":{""U"":122, ""P"":378}, ""P10 / walker-walk / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / walker-walk / L025-p1 / validation / unit006"":{""U"":131, ""P"":369}, ""P10 / walker-walk / L025-p1 / validation /"
		"unit007"":{""U"":134, ""P"":366}}"
specific / walker-walk / CC(pool) / L025 / P	available	"{""P10 / walker-walk / L025-p1 / validation / unit000"":{""U"":140, ""P"":360}, ""P10 / walker-walk / L025-p1 / validation / unit001"":{""U"":116, ""P"":384}, ""P10 / walker-walk / L025-p1 / validation / unit002"":{""U"":125, ""P"":375}, ""P10 / walker-walk / L025-p1 / validation / unit003"":{""U"":114,"
		"""P"":386}, ""P10 / walker-walk / L025-p1 / validation / unit004"":{""U"":122, ""P"":378}, ""P10 / walker-walk / L025-p1 / validation / unit005"":{""U"":127, ""P"":373}, ""P10 / walker-walk / L025-p1 / validation / unit006"":{""U"":131, ""P"":369}, ""P10 / walker-walk / L025-p1 / validation /"
		"unit007"":{""U"":134, ""P"":366}}"
specific / walker-walk / CC(pool) / L050 / U	available	"{""P10 / walker-walk / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / walker-walk / L050-p1 / validation / unit001"":{""U"":252, ""P"":248}, ""P10 / walker-walk / L050-p1 / validation / unit002"":{""U"":235, ""P"":265}, ""P10 / walker-walk / L050-p1 / validation / unit003"":{""U"":248,"
		"""P"":252}, ""P10 / walker-walk / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / walker-walk / L050-p1 / validation / unit005"":{""U"":263, ""P"":237}, ""P10 / walker-walk / L050-p1 / validation / unit006"":{""U"":276, ""P"":224}, ""P10 / walker-walk / L050-p1 / validation /"
		"unit007"":{""U"":233, ""P"":267}}"
specific / walker-walk / CC(pool) / L050 / P	available	"{""P10 / walker-walk / L050-p1 / validation / unit000"":{""U"":242, ""P"":258}, ""P10 / walker-walk / L050-p1 / validation / unit001"":{""U"":252, ""P"":248}, ""P10 / walker-walk / L050-p1 / validation / unit002"":{""U"":235, ""P"":265}, ""P10 / walker-walk / L050-p1 / validation / unit003"":{""U"":248,"
		"""P"":252}, ""P10 / walker-walk / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / walker-walk / L050-p1 / validation / unit005"":{""U"":263, ""P"":237}, ""P10 / walker-walk / L050-p1 / validation / unit006"":{""U"":276, ""P"":224}, ""P10 / walker-walk / L050-p1 / validation /"
		"unit007"":{""U"":233, ""P"":267}}"
specific / walker-walk / CC(pool) / L075 / U	available	"{""P10 / walker-walk / L075-p1 / validation / unit000"":{""U"":385, ""P"":115}, ""P10 / walker-walk / L075-p1 / validation / unit001"":{""U"":383, ""P"":117}, ""P10 / walker-walk / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / walker-walk / L075-p1 / validation / unit003"":{""U"":377,"
		"""P"":123}, ""P10 / walker-walk / L075-p1 / validation / unit004"":{""U"":375, ""P"":125}, ""P10 / walker-walk / L075-p1 / validation / unit005"":{""U"":382, ""P"":118}, ""P10 / walker-walk / L075-p1 / validation / unit006"":{""U"":366, ""P"":134}, ""P10 / walker-walk / L075-p1 / validation /"
		"unit007"":{""U"":373, ""P"":127}}"
specific / walker-walk / CC(pool) / L075 / P	available	"{""P10 / walker-walk / L075-p1 / validation / unit000"":{""U"":385, ""P"":115}, ""P10 / walker-walk / L075-p1 / validation / unit001"":{""U"":383, ""P"":117}, ""P10 / walker-walk / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / walker-walk / L075-p1 / validation / unit003"":{""U"":377,"
		"""P"":123}, ""P10 / walker-walk / L075-p1 / validation / unit004"":{""U"":375, ""P"":125}, ""P10 / walker-walk / L075-p1 / validation / unit005"":{""U"":382, ""P"":118}, ""P10 / walker-walk / L075-p1 / validation / unit006"":{""U"":366, ""P"":134}, ""P10 / walker-walk / L075-p1 / validation /"
		"unit007"":{""U"":373, ""P"":127}}"
specific / walker-walk / CC(pool) / L100 / U	available	"{""P10 / walker-walk / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10"
		"/ walker-walk / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / walker-walk / L100-p1 / validation / unit007"":{""U"":500, ""P"":0}}"
primary / cheetah-run / ST / common	available	"{""P10 / cheetah-run / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
primary / cheetah-run / ST / common		"/ cheetah-run / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}, ""P10 /"
primary / cheetah-run / ST / common		"cheetah-run / L010-p1 / validation / unit000"":{""U"":46, ""P"":454}, ""P10 / cheetah-run / L010-p1 / validation / unit001"":{""U"":60, ""P"":440}, ""P10 / cheetah-run / L010-p1 / validation / unit002"":{""U"":59, ""P"":441}, ""P10 / cheetah-run / L010-p1 / validation / unit003"":{""U"":54, ""P"":446}, ""P10 /"
primary / cheetah-run / ST / common		"cheetah-run / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cheetah-run / L010-p1 / validation / unit005"":{""U"":49, ""P"":451}, ""P10 / cheetah-run / L010-p1 / validation / unit006"":{""U"":61, ""P"":439}, ""P10 / cheetah-run / L010-p1 / validation / unit007"":{""U"":49, ""P"":451}, ""P10 /"
primary / cheetah-run / ST / common		"cheetah-run / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit001"":{""U"":137, ""P"":363}, ""P10 / cheetah-run / L025-p1 / validation / unit002"":{""U"":120, ""P"":380}, ""P10 / cheetah-run / L025-p1 / validation / unit003"":{""U"":126, ""P"":374}, ""P10"
primary / cheetah-run / ST / common		"/ cheetah-run / L025-p1 / validation / unit004"":{""U"":128, ""P"":372}, ""P10 / cheetah-run / L025-p1 / validation / unit005"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit006"":{""U"":115, ""P"":385}, ""P10 / cheetah-run / L025-p1 / validation / unit007"":{""U"":131, ""P"":369},"
primary / cheetah-run / ST / common		"""P10 / cheetah-run / L050-p1 / validation / unit000"":{""U"":249, ""P"":251}, ""P10 / cheetah-run / L050-p1 / validation / unit001"":{""U"":245, ""P"":255}, ""P10 / cheetah-run / L050-p1 / validation / unit002"":{""U"":261, ""P"":239}, ""P10 / cheetah-run / L050-p1 / validation / unit003"":{""U"":236,"
primary / cheetah-run / ST / common		"""P"":264}, ""P10 / cheetah-run / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / cheetah-run / L050-p1 / validation / unit005"":{""U"":246, ""P"":254}, ""P10 / cheetah-run / L050-p1 / validation / unit006"":{""U"":248, ""P"":252}, ""P10 / cheetah-run / L050-p1 / validation /"
primary / cheetah-run / ST / common		"unit007"":{""U"":259, ""P"":241}, ""P10 / cheetah-run / L075-p1 / validation / unit000"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit001"":{""U"":365, ""P"":135}, ""P10 / cheetah-run / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation"
primary / cheetah-run / ST / common		"/ unit003"":{""U"":383, ""P"":117}, ""P10 / cheetah-run / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit005"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit006"":{""U"":358, ""P"":142}, ""P10 / cheetah-run / L075-p1 /"
primary / cheetah-run / ST / common		"validation / unit007"":{""U"":372, ""P"":128}, ""P10 / cheetah-run / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 /"
primary / cheetah-run / ST / common		"validation / unit003"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 /"
primary / cheetah-run / ST / common		"validation / unit007"":{""U"":500, ""P"":0}}"
specific / cheetah-run / ST / L000 / P	available	"{""P10 / cheetah-run / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
specific / cheetah-run / ST / L000 / P		"/ cheetah-run / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}}"
specific / cheetah-run / ST / L010 / U	ineligible	NA
specific / cheetah-run / ST / L010 / P	available	"{""P10 / cheetah-run / L010-p1 / validation / unit000"":{""U"":46, ""P"":454}, ""P10 / cheetah-run / L010-p1 / validation / unit001"":{""U"":60, ""P"":440}, ""P10 / cheetah-run / L010-p1 / validation / unit002"":{""U"":59, ""P"":441}, ""P10 / cheetah-run / L010-p1 / validation / unit003"":{""U"":54, ""P"":446},"
specific / cheetah-run / ST / L010 / P		"""P10 / cheetah-run / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cheetah-run / L010-p1 / validation / unit005"":{""U"":49, ""P"":451}, ""P10 / cheetah-run / L010-p1 / validation / unit006"":{""U"":61, ""P"":439}, ""P10 / cheetah-run / L010-p1 / validation / unit007"":{""U"":49, ""P"":451}}"
specific / cheetah-run / ST / L025 / U	available	"{""P10 / cheetah-run / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit001"":{""U"":137, ""P"":363}, ""P10 / cheetah-run / L025-p1 / validation / unit002"":{""U"":120, ""P"":380}, ""P10 / cheetah-run / L025-p1 / validation / unit003"":{""U"":126,"
specific / cheetah-run / ST / L025 / U		"""P"":374}, ""P10 / cheetah-run / L025-p1 / validation / unit004"":{""U"":128, ""P"":372}, ""P10 / cheetah-run / L025-p1 / validation / unit005"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit006"":{""U"":115, ""P"":385}, ""P10 / cheetah-run / L025-p1 / validation /"
specific / cheetah-run / ST / L025 / U		"unit007"":{""U"":131, ""P"":369}}"
specific / cheetah-run / ST / L025 / P	available	"{""P10 / cheetah-run / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit001"":{""U"":137, ""P"":363}, ""P10 / cheetah-run / L025-p1 / validation / unit002"":{""U"":120, ""P"":380}, ""P10 / cheetah-run / L025-p1 / validation / unit003"":{""U"":126,"
specific / cheetah-run / ST / L025 / P		"""P"":374}, ""P10 / cheetah-run / L025-p1 / validation / unit004"":{""U"":128, ""P"":372}, ""P10 / cheetah-run / L025-p1 / validation / unit005"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit006"":{""U"":115, ""P"":385}, ""P10 / cheetah-run / L025-p1 / validation /"
specific / cheetah-run / ST / L025 / P		"unit007"":{""U"":131, ""P"":369}}"
specific / cheetah-run / ST / L050 / U	available	"{""P10 / cheetah-run / L050-p1 / validation / unit000"":{""U"":249, ""P"":251}, ""P10 / cheetah-run / L050-p1 / validation / unit001"":{""U"":245, ""P"":255}, ""P10 / cheetah-run / L050-p1 / validation / unit002"":{""U"":261, ""P"":239}, ""P10 / cheetah-run / L050-p1 / validation / unit003"":{""U"":236,"
specific / cheetah-run / ST / L050 / U		"""P"":264}, ""P10 / cheetah-run / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / cheetah-run / L050-p1 / validation / unit005"":{""U"":246, ""P"":254}, ""P10 / cheetah-run / L050-p1 / validation / unit006"":{""U"":248, ""P"":252}, ""P10 / cheetah-run / L050-p1 / validation /"
specific / cheetah-run / ST / L050 / U		"unit007"":{""U"":259, ""P"":241}}"
specific / cheetah-run / ST / L050 / P	available	"{""P10 / cheetah-run / L050-p1 / validation / unit000"":{""U"":249, ""P"":251}, ""P10 / cheetah-run / L050-p1 / validation / unit001"":{""U"":245, ""P"":255}, ""P10 / cheetah-run / L050-p1 / validation / unit002"":{""U"":261, ""P"":239}, ""P10 / cheetah-run / L050-p1 / validation / unit003"":{""U"":236,"
specific / cheetah-run / ST / L050 / P		"""P"":264}, ""P10 / cheetah-run / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / cheetah-run / L050-p1 / validation / unit005"":{""U"":246, ""P"":254}, ""P10 / cheetah-run / L050-p1 / validation / unit006"":{""U"":248, ""P"":252}, ""P10 / cheetah-run / L050-p1 / validation /"
specific / cheetah-run / ST / L050 / P		"unit007"":{""U"":259, ""P"":241}}"
specific / cheetah-run / ST / L075 / U	available	"{""P10 / cheetah-run / L075-p1 / validation / unit000"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit001"":{""U"":365, ""P"":135}, ""P10 / cheetah-run / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit003"":{""U"":383,"
specific / cheetah-run / ST / L075 / U		"""P"":117}, ""P10 / cheetah-run / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit005"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit006"":{""U"":358, ""P"":142}, ""P10 / cheetah-run / L075-p1 / validation /"
specific / cheetah-run / ST / L075 / U		"unit007"":{""U"":372, ""P"":128}}"
specific / cheetah-run / ST / L075 / P	available	"{""P10 / cheetah-run / L075-p1 / validation / unit000"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit001"":{""U"":365, ""P"":135}, ""P10 / cheetah-run / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit003"":{""U"":383,"
specific / cheetah-run / ST / L075 / P		"""P"":117}, ""P10 / cheetah-run / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit005"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit006"":{""U"":358, ""P"":142}, ""P10 / cheetah-run / L075-p1 / validation /"
specific / cheetah-run / ST / L075 / P		"unit007"":{""U"":372, ""P"":128}}"
specific / cheetah-run / ST / L100 / U	available	"{""P10 / cheetah-run / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10"
specific / cheetah-run / ST / L100 / U		"/ cheetah-run / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit007"":{""U"":500, ""P"":0}}"
primary / cheetah-run / mt30-317M / common	available	"{""P10 / cheetah-run / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
		"/ cheetah-run / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}, ""P10 /"
		"cheetah-run / L010-p1 / validation / unit000"":{""U"":46, ""P"":454}, ""P10 / cheetah-run / L010-p1 / validation / unit001"":{""U"":60, ""P"":440}, ""P10 / cheetah-run / L010-p1 / validation / unit002"":{""U"":59, ""P"":441}, ""P10 / cheetah-run / L010-p1 / validation / unit003"":{""U"":54, ""P"":446}, ""P10 /"
		"cheetah-run / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cheetah-run / L010-p1 / validation / unit005"":{""U"":49, ""P"":451}, ""P10 / cheetah-run / L010-p1 / validation / unit006"":{""U"":61, ""P"":439}, ""P10 / cheetah-run / L010-p1 / validation / unit007"":{""U"":49, ""P"":451}, ""P10 /"
		"cheetah-run / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit001"":{""U"":137, ""P"":363}, ""P10 / cheetah-run / L025-p1 / validation / unit002"":{""U"":120, ""P"":380}, ""P10 / cheetah-run / L025-p1 / validation / unit003"":{""U"":126, ""P"":374}, ""P10"
		"/ cheetah-run / L025-p1 / validation / unit004"":{""U"":128, ""P"":372}, ""P10 / cheetah-run / L025-p1 / validation / unit005"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit006"":{""U"":115, ""P"":385}, ""P10 / cheetah-run / L025-p1 / validation / unit007"":{""U"":131, ""P"":369},"
		"""P10 / cheetah-run / L050-p1 / validation / unit000"":{""U"":249, ""P"":251}, ""P10 / cheetah-run / L050-p1 / validation / unit001"":{""U"":245, ""P"":255}, ""P10 / cheetah-run / L050-p1 / validation / unit002"":{""U"":261, ""P"":239}, ""P10 / cheetah-run / L050-p1 / validation / unit003"":{""U"":236,"
		"""P"":264}, ""P10 / cheetah-run / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / cheetah-run / L050-p1 / validation / unit005"":{""U"":246, ""P"":254}, ""P10 / cheetah-run / L050-p1 / validation / unit006"":{""U"":248, ""P"":252}, ""P10 / cheetah-run / L050-p1 / validation /"
		"unit007"":{""U"":259, ""P"":241}, ""P10 / cheetah-run / L075-p1 / validation / unit000"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit001"":{""U"":365, ""P"":135}, ""P10 / cheetah-run / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation"
		"/ unit003"":{""U"":383, ""P"":117}, ""P10 / cheetah-run / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit005"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit006"":{""U"":358, ""P"":142}, ""P10 / cheetah-run / L075-p1 /"
		"validation / unit007"":{""U"":372, ""P"":128}, ""P10 / cheetah-run / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 /"
		"validation / unit003"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 /"
		"validation / unit007"":{""U"":500, ""P"":0}}"
specific / cheetah-run / mt30-317M / L000 / P	available	"{""P10 / cheetah-run / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
		"/ cheetah-run / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}}"
specific / cheetah-run / mt30-317M / L010 / U	ineligible	NA
specific / cheetah-run / mt30-317M / L010 / P	available	"{""P10 / cheetah-run / L010-p1 / validation / unit000"":{""U"":46, ""P"":454}, ""P10 / cheetah-run / L010-p1 / validation / unit001"":{""U"":60, ""P"":440}, ""P10 / cheetah-run / L010-p1 / validation / unit002"":{""U"":59, ""P"":441}, ""P10 / cheetah-run / L010-p1 / validation / unit003"":{""U"":54, ""P"":446},"
		"""P10 / cheetah-run / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cheetah-run / L010-p1 / validation / unit005"":{""U"":49, ""P"":451}, ""P10 / cheetah-run / L010-p1 / validation / unit006"":{""U"":61, ""P"":439}, ""P10 / cheetah-run / L010-p1 / validation / unit007"":{""U"":49, ""P"":451}}"
specific / cheetah-run / mt30-317M / L025 / U	available	"{""P10 / cheetah-run / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit001"":{""U"":137, ""P"":363}, ""P10 / cheetah-run / L025-p1 / validation / unit002"":{""U"":120, ""P"":380}, ""P10 / cheetah-run / L025-p1 / validation / unit003"":{""U"":126,"
		"""P"":374}, ""P10 / cheetah-run / L025-p1 / validation / unit004"":{""U"":128, ""P"":372}, ""P10 / cheetah-run / L025-p1 / validation / unit005"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit006"":{""U"":115, ""P"":385}, ""P10 / cheetah-run / L025-p1 / validation /"
		"unit007"":{""U"":131, ""P"":369}}"
specific / cheetah-run / mt30-317M / L025 / P	available	"{""P10 / cheetah-run / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit001"":{""U"":137, ""P"":363}, ""P10 / cheetah-run / L025-p1 / validation / unit002"":{""U"":120, ""P"":380}, ""P10 / cheetah-run / L025-p1 / validation / unit003"":{""U"":126,"
		"""P"":374}, ""P10 / cheetah-run / L025-p1 / validation / unit004"":{""U"":128, ""P"":372}, ""P10 / cheetah-run / L025-p1 / validation / unit005"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit006"":{""U"":115, ""P"":385}, ""P10 / cheetah-run / L025-p1 / validation /"
		"unit007"":{""U"":131, ""P"":369}}"
specific / cheetah-run / mt30-317M / L050 / U	available	"{""P10 / cheetah-run / L050-p1 / validation / unit000"":{""U"":249, ""P"":251}, ""P10 / cheetah-run / L050-p1 / validation / unit001"":{""U"":245, ""P"":255}, ""P10 / cheetah-run / L050-p1 / validation / unit002"":{""U"":261, ""P"":239}, ""P10 / cheetah-run / L050-p1 / validation / unit003"":{""U"":236,"
		"""P"":264}, ""P10 / cheetah-run / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / cheetah-run / L050-p1 / validation / unit005"":{""U"":246, ""P"":254}, ""P10 / cheetah-run / L050-p1 / validation / unit006"":{""U"":248, ""P"":252}, ""P10 / cheetah-run / L050-p1 / validation /"
		"unit007"":{""U"":259, ""P"":241}}"
specific / cheetah-run / mt30-317M / L050 / P	available	"{""P10 / cheetah-run / L050-p1 / validation / unit000"":{""U"":249, ""P"":251}, ""P10 / cheetah-run / L050-p1 / validation / unit001"":{""U"":245, ""P"":255}, ""P10 / cheetah-run / L050-p1 / validation / unit002"":{""U"":261, ""P"":239}, ""P10 / cheetah-run / L050-p1 / validation / unit003"":{""U"":236,"
		"""P"":264}, ""P10 / cheetah-run / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / cheetah-run / L050-p1 / validation / unit005"":{""U"":246, ""P"":254}, ""P10 / cheetah-run / L050-p1 / validation / unit006"":{""U"":248, ""P"":252}, ""P10 / cheetah-run / L050-p1 / validation /"
		"unit007"":{""U"":259, ""P"":241}}"
specific / cheetah-run / mt30-317M / L075 / U	available	"{""P10 / cheetah-run / L075-p1 / validation / unit000"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit001"":{""U"":365, ""P"":135}, ""P10 / cheetah-run / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit003"":{""U"":383,"
		"""P"":117}, ""P10 / cheetah-run / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit005"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit006"":{""U"":358, ""P"":142}, ""P10 / cheetah-run / L075-p1 / validation /"
		"unit007"":{""U"":372, ""P"":128}}"
specific / cheetah-run / mt30-317M / L075 / P	available	"{""P10 / cheetah-run / L075-p1 / validation / unit000"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit001"":{""U"":365, ""P"":135}, ""P10 / cheetah-run / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit003"":{""U"":383,"
		"""P"":117}, ""P10 / cheetah-run / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit005"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit006"":{""U"":358, ""P"":142}, ""P10 / cheetah-run / L075-p1 / validation /"
		"unit007"":{""U"":372, ""P"":128}}"
specific / cheetah-run / mt30-317M / L100 / U	available	"{""P10 / cheetah-run / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10"
		"/ cheetah-run / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit007"":{""U"":500, ""P"":0}}"
primary / cheetah-run / CC(pool) / common	available	"{""P10 / cheetah-run / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
		"/ cheetah-run / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}, ""P10 /"
		"cheetah-run / L010-p1 / validation / unit000"":{""U"":46, ""P"":454}, ""P10 / cheetah-run / L010-p1 / validation / unit001"":{""U"":60, ""P"":440}, ""P10 / cheetah-run / L010-p1 / validation / unit002"":{""U"":59, ""P"":441}, ""P10 / cheetah-run / L010-p1 / validation / unit003"":{""U"":54, ""P"":446}, ""P10 /"
		"cheetah-run / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cheetah-run / L010-p1 / validation / unit005"":{""U"":49, ""P"":451}, ""P10 / cheetah-run / L010-p1 / validation / unit006"":{""U"":61, ""P"":439}, ""P10 / cheetah-run / L010-p1 / validation / unit007"":{""U"":49, ""P"":451}, ""P10 /"
		"cheetah-run / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit001"":{""U"":137, ""P"":363}, ""P10 / cheetah-run / L025-p1 / validation / unit002"":{""U"":120, ""P"":380}, ""P10 / cheetah-run / L025-p1 / validation / unit003"":{""U"":126, ""P"":374}, ""P10"
		"/ cheetah-run / L025-p1 / validation / unit004"":{""U"":128, ""P"":372}, ""P10 / cheetah-run / L025-p1 / validation / unit005"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit006"":{""U"":115, ""P"":385}, ""P10 / cheetah-run / L025-p1 / validation / unit007"":{""U"":131, ""P"":369},"
		"""P10 / cheetah-run / L050-p1 / validation / unit000"":{""U"":249, ""P"":251}, ""P10 / cheetah-run / L050-p1 / validation / unit001"":{""U"":245, ""P"":255}, ""P10 / cheetah-run / L050-p1 / validation / unit002"":{""U"":261, ""P"":239}, ""P10 / cheetah-run / L050-p1 / validation / unit003"":{""U"":236,"
		"""P"":264}, ""P10 / cheetah-run / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / cheetah-run / L050-p1 / validation / unit005"":{""U"":246, ""P"":254}, ""P10 / cheetah-run / L050-p1 / validation / unit006"":{""U"":248, ""P"":252}, ""P10 / cheetah-run / L050-p1 / validation /"
		"unit007"":{""U"":259, ""P"":241}, ""P10 / cheetah-run / L075-p1 / validation / unit000"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit001"":{""U"":365, ""P"":135}, ""P10 / cheetah-run / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation"
		"/ unit003"":{""U"":383, ""P"":117}, ""P10 / cheetah-run / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit005"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit006"":{""U"":358, ""P"":142}, ""P10 / cheetah-run / L075-p1 /"
		"validation / unit007"":{""U"":372, ""P"":128}, ""P10 / cheetah-run / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 /"
		"validation / unit003"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 /"
		"validation / unit007"":{""U"":500, ""P"":0}}"
specific / cheetah-run / CC(pool) / L000 / P	available	"{""P10 / cheetah-run / L000-p1 / validation / unit000"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit001"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit002"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit003"":{""U"":0, ""P"":500}, ""P10"
		"/ cheetah-run / L000-p1 / validation / unit004"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit005"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit006"":{""U"":0, ""P"":500}, ""P10 / cheetah-run / L000-p1 / validation / unit007"":{""U"":0, ""P"":500}}"
specific / cheetah-run / CC(pool) / L010 / U	ineligible	NA
specific / cheetah-run / CC(pool) / L010 / P	available	"{""P10 / cheetah-run / L010-p1 / validation / unit000"":{""U"":46, ""P"":454}, ""P10 / cheetah-run / L010-p1 / validation / unit001"":{""U"":60, ""P"":440}, ""P10 / cheetah-run / L010-p1 / validation / unit002"":{""U"":59, ""P"":441}, ""P10 / cheetah-run / L010-p1 / validation / unit003"":{""U"":54, ""P"":446},"
		"""P10 / cheetah-run / L010-p1 / validation / unit004"":{""U"":48, ""P"":452}, ""P10 / cheetah-run / L010-p1 / validation / unit005"":{""U"":49, ""P"":451}, ""P10 / cheetah-run / L010-p1 / validation / unit006"":{""U"":61, ""P"":439}, ""P10 / cheetah-run / L010-p1 / validation / unit007"":{""U"":49, ""P"":451}}"
specific / cheetah-run / CC(pool) / L025 / U	available	"{""P10 / cheetah-run / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit001"":{""U"":137, ""P"":363}, ""P10 / cheetah-run / L025-p1 / validation / unit002"":{""U"":120, ""P"":380}, ""P10 / cheetah-run / L025-p1 / validation / unit003"":{""U"":126,"
		"""P"":374}, ""P10 / cheetah-run / L025-p1 / validation / unit004"":{""U"":128, ""P"":372}, ""P10 / cheetah-run / L025-p1 / validation / unit005"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit006"":{""U"":115, ""P"":385}, ""P10 / cheetah-run / L025-p1 / validation /"
		"unit007"":{""U"":131, ""P"":369}}"
specific / cheetah-run / CC(pool) / L025 / P	available	"{""P10 / cheetah-run / L025-p1 / validation / unit000"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit001"":{""U"":137, ""P"":363}, ""P10 / cheetah-run / L025-p1 / validation / unit002"":{""U"":120, ""P"":380}, ""P10 / cheetah-run / L025-p1 / validation / unit003"":{""U"":126,"
		"""P"":374}, ""P10 / cheetah-run / L025-p1 / validation / unit004"":{""U"":128, ""P"":372}, ""P10 / cheetah-run / L025-p1 / validation / unit005"":{""U"":118, ""P"":382}, ""P10 / cheetah-run / L025-p1 / validation / unit006"":{""U"":115, ""P"":385}, ""P10 / cheetah-run / L025-p1 / validation /"
		"unit007"":{""U"":131, ""P"":369}}"
specific / cheetah-run / CC(pool) / L050 / U	available	"{""P10 / cheetah-run / L050-p1 / validation / unit000"":{""U"":249, ""P"":251}, ""P10 / cheetah-run / L050-p1 / validation / unit001"":{""U"":245, ""P"":255}, ""P10 / cheetah-run / L050-p1 / validation / unit002"":{""U"":261, ""P"":239}, ""P10 / cheetah-run / L050-p1 / validation / unit003"":{""U"":236,"
		"""P"":264}, ""P10 / cheetah-run / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / cheetah-run / L050-p1 / validation / unit005"":{""U"":246, ""P"":254}, ""P10 / cheetah-run / L050-p1 / validation / unit006"":{""U"":248, ""P"":252}, ""P10 / cheetah-run / L050-p1 / validation /"
		"unit007"":{""U"":259, ""P"":241}}"
specific / cheetah-run / CC(pool) / L050 / P	available	"{""P10 / cheetah-run / L050-p1 / validation / unit000"":{""U"":249, ""P"":251}, ""P10 / cheetah-run / L050-p1 / validation / unit001"":{""U"":245, ""P"":255}, ""P10 / cheetah-run / L050-p1 / validation / unit002"":{""U"":261, ""P"":239}, ""P10 / cheetah-run / L050-p1 / validation / unit003"":{""U"":236,"
		"""P"":264}, ""P10 / cheetah-run / L050-p1 / validation / unit004"":{""U"":240, ""P"":260}, ""P10 / cheetah-run / L050-p1 / validation / unit005"":{""U"":246, ""P"":254}, ""P10 / cheetah-run / L050-p1 / validation / unit006"":{""U"":248, ""P"":252}, ""P10 / cheetah-run / L050-p1 / validation /"
		"unit007"":{""U"":259, ""P"":241}}"
specific / cheetah-run / CC(pool) / L075 / U	available	"{""P10 / cheetah-run / L075-p1 / validation / unit000"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit001"":{""U"":365, ""P"":135}, ""P10 / cheetah-run / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit003"":{""U"":383,"
		"""P"":117}, ""P10 / cheetah-run / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit005"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit006"":{""U"":358, ""P"":142}, ""P10 / cheetah-run / L075-p1 / validation /"
		"unit007"":{""U"":372, ""P"":128}}"
specific / cheetah-run / CC(pool) / L075 / P	available	"{""P10 / cheetah-run / L075-p1 / validation / unit000"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit001"":{""U"":365, ""P"":135}, ""P10 / cheetah-run / L075-p1 / validation / unit002"":{""U"":376, ""P"":124}, ""P10 / cheetah-run / L075-p1 / validation / unit003"":{""U"":383,"
		"""P"":117}, ""P10 / cheetah-run / L075-p1 / validation / unit004"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit005"":{""U"":366, ""P"":134}, ""P10 / cheetah-run / L075-p1 / validation / unit006"":{""U"":358, ""P"":142}, ""P10 / cheetah-run / L075-p1 / validation /"
		"unit007"":{""U"":372, ""P"":128}}"
specific / cheetah-run / CC(pool) / L100 / U	available	"{""P10 / cheetah-run / L100-p1 / validation / unit000"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit001"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit002"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit003"":{""U"":500, ""P"":0}, ""P10"
		"/ cheetah-run / L100-p1 / validation / unit004"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit005"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit006"":{""U"":500, ""P"":0}, ""P10 / cheetah-run / L100-p1 / validation / unit007"":{""U"":500, ""P"":0}}"


==> anc/m-011.tsv <==
excluded cell	validation origins	reason
acrobot-swingup / L010 / U	392	fewer_than_500_validation_origins
pendulum-swingup / L010 / U	382	fewer_than_500_validation_origins
cartpole-balance / L010 / U	398	fewer_than_500_validation_origins
cartpole-swingup / L010 / U	433	fewer_than_500_validation_origins
walker-walk / L010 / U	396	fewer_than_500_validation_origins
cheetah-run / L010 / U	426	fewer_than_500_validation_origins


==> anc/m-012.tsv <==
mode	scorer	stratum	statistic	status	n	rejections	upper tail	trigger
primary	ST	U	T	available	960	0	1.0	False
primary	ST	U	TS_C	available	960	0	1.0	False
primary	ST	U	SW	available	960	1	1.0	False
primary	ST	U	R1/2	available	960	0	1.0	False
primary	ST	U	PRseq	available	960	41	0.868016	False
primary	ST	P	T	available	960	0	1.0	False
primary	ST	P	TS_C	available	960	0	1.0	False
primary	ST	P	SW	available	960	0	1.0	False
primary	ST	P	R1/2	available	960	0	1.0	False
primary	ST	P	PRseq	available	960	52	0.296502	False
primary	mt30-317M	U	T	available	960	0	1.0	False
primary	mt30-317M	U	TS_C	available	960	0	1.0	False
primary	mt30-317M	U	SW	available	960	0	1.0	False
primary	mt30-317M	U	R1/2	available	960	0	1.0	False
primary	mt30-317M	U	PRseq	available	960	41	0.868016	False
primary	mt30-317M	P	T	available	960	0	1.0	False
primary	mt30-317M	P	TS_C	available	960	0	1.0	False
primary	mt30-317M	P	SW	available	960	0	1.0	False
primary	mt30-317M	P	R1/2	available	960	0	1.0	False
primary	mt30-317M	P	PRseq	available	960	51	0.348529	False
primary	CC(pool)	U	T	available	960	0	1.0	False
primary	CC(pool)	U	TS_C	available	960	0	1.0	False
primary	CC(pool)	U	SW	available	960	0	1.0	False
primary	CC(pool)	U	R1/2	available	960	1	1.0	False
primary	CC(pool)	U	PRseq	available	960	42	0.831861	False
primary	CC(pool)	P	T	available	960	0	1.0	False
primary	CC(pool)	P	TS_C	available	960	0	1.0	False
primary	CC(pool)	P	SW	available	960	0	1.0	False
primary	CC(pool)	P	R1/2	available	960	0	1.0	False
primary	CC(pool)	P	PRseq	available	960	43	0.790225	False
specific	ST	U	T	available	768	0	1.0	False
specific	ST	U	TS_C	available	768	0	1.0	False
specific	ST	U	SW	available	768	1	1.0	False
specific	ST	U	R1/2	available	768	0	1.0	False
specific	ST	U	PRseq	available	768	37	0.614831	False
specific	ST	P	T	available	960	0	1.0	False
specific	ST	P	TS_C	available	960	0	1.0	False
specific	ST	P	SW	available	960	0	1.0	False
specific	ST	P	R1/2	available	960	0	1.0	False
specific	ST	P	PRseq	available	960	55	0.167319	False
specific	mt30-317M	U	T	available	768	0	1.0	False
specific	mt30-317M	U	TS_C	available	768	0	1.0	False
specific	mt30-317M	U	SW	available	768	0	1.0	False
specific	mt30-317M	U	R1/2	available	768	0	1.0	False
specific	mt30-317M	U	PRseq	available	768	38	0.549556	False
specific	mt30-317M	P	T	available	960	0	1.0	False
specific	mt30-317M	P	TS_C	available	960	0	1.0	False
specific	mt30-317M	P	SW	available	960	0	1.0	False
specific	mt30-317M	P	R1/2	available	960	0	1.0	False
specific	mt30-317M	P	PRseq	available	960	56	0.134239	False
specific	CC(pool)	U	T	available	768	0	1.0	False
specific	CC(pool)	U	TS_C	available	768	0	1.0	False
specific	CC(pool)	U	SW	available	768	0	1.0	False
specific	CC(pool)	U	R1/2	available	768	0	1.0	False
specific	CC(pool)	U	PRseq	available	768	37	0.614831	False
specific	CC(pool)	P	T	available	960	0	1.0	False
specific	CC(pool)	P	TS_C	available	960	0	1.0	False
specific	CC(pool)	P	SW	available	960	0	1.0	False
specific	CC(pool)	P	R1/2	available	960	0	1.0	False
specific	CC(pool)	P	PRseq	available	960	43	0.790225	False


==> anc/m-013.tsv <==
mode	scorer	stratum	reason
primary	ST	U	NA
primary	ST	U	NA
primary	ST	U	NA
primary	ST	U	NA
primary	ST	U	NA
primary	ST	P	NA
primary	ST	P	NA
primary	ST	P	NA
primary	ST	P	NA
primary	ST	P	NA
primary	mt30-317M	U	NA
primary	mt30-317M	U	NA
primary	mt30-317M	U	NA
primary	mt30-317M	U	NA
primary	mt30-317M	U	NA
primary	mt30-317M	P	NA
primary	mt30-317M	P	NA
primary	mt30-317M	P	NA
primary	mt30-317M	P	NA
primary	mt30-317M	P	NA
primary	CC(pool)	U	NA
primary	CC(pool)	U	NA
primary	CC(pool)	U	NA
primary	CC(pool)	U	NA
primary	CC(pool)	U	NA
primary	CC(pool)	P	NA
primary	CC(pool)	P	NA
primary	CC(pool)	P	NA
primary	CC(pool)	P	NA
primary	CC(pool)	P	NA
specific	ST	U	NA
specific	ST	U	NA
specific	ST	U	NA
specific	ST	U	NA
specific	ST	U	NA
specific	ST	P	NA
specific	ST	P	NA
specific	ST	P	NA
specific	ST	P	NA
specific	ST	P	NA
specific	mt30-317M	U	NA
specific	mt30-317M	U	NA
specific	mt30-317M	U	NA
specific	mt30-317M	U	NA
specific	mt30-317M	U	NA
specific	mt30-317M	P	NA
specific	mt30-317M	P	NA
specific	mt30-317M	P	NA
specific	mt30-317M	P	NA
specific	mt30-317M	P	NA
specific	CC(pool)	U	NA
specific	CC(pool)	U	NA
specific	CC(pool)	U	NA
specific	CC(pool)	U	NA
specific	CC(pool)	U	NA
specific	CC(pool)	P	NA
specific	CC(pool)	P	NA
specific	CC(pool)	P	NA
specific	CC(pool)	P	NA
specific	CC(pool)	P	NA


==> anc/m-014.tsv <==
forecast	probability	outcome	deciding numbers and complete input disclosures
1	0.55	held	"{""inputs"":{""acrobot-swingup"":{""levels"":[""L000"", ""L010"", ""L025"", ""L050"", ""L075""], ""G_ref"":[2.47329, 1.74165, 1.59501, 1.8338, 2.065], ""rho"":[0.572113, 0.451109, 0.191135, 0.120688, 0.108656], ""status"":""available"", ""G"":[1.415, 0.785672, 0.304861, 0.221317, 0.224375], ""q"":[0.0, 0.1, 0.25, 0.5, 0.75], ""tau_b"":-0.8, ""tau_NA_reason"":null, ""non_increasing"":false,"
1			"""constant"":false, ""adjacent_differences"":[-0.629331, -0.480811, -0.0835445, 0.00305856], ""ratio"":0.156407, ""ratio_NA_reason"":null}, ""pendulum-swingup"":{""levels"":[""L000"", ""L010"", ""L025"", ""L050"", ""L075""], ""G_ref"":[3.92431, 3.53262, 2.85563, 2.85118, 2.79902], ""rho"":[0.551531, 0.497907, 0.339815, 0.186643, 0.146443], ""status"":""available"", ""G"":[2.16438,"
1			"1.75892, 0.970385, 0.532152, 0.409898], ""q"":[0.0, 0.1, 0.25, 0.5, 0.75], ""tau_b"":-1.0, ""tau_NA_reason"":null, ""non_increasing"":true, ""constant"":false, ""adjacent_differences"":[-0.405461, -0.788531, -0.438233, -0.122254], ""ratio"":0.245868, ""ratio_NA_reason"":null}, ""cartpole-balance"":{""levels"":[""L000"", ""L010"", ""L025"", ""L050"", ""L075""], ""G_ref"":[4.69077,"
1			"4.68128, 4.63847, 3.62435, 3.48996], ""rho"":[0.625006, 0.593135, 0.515867, 0.0763669, -0.128808], ""status"":""available"", ""G"":[2.93176, 2.77663, 2.39283, 0.276781, -0.449534], ""q"":[0.0, 0.1, 0.25, 0.5, 0.75], ""tau_b"":-1.0, ""tau_NA_reason"":null, ""non_increasing"":true, ""constant"":false, ""adjacent_differences"":[-0.155127, -0.383796, -2.11605, -0.726315],"
1			"""ratio"":0.0944077, ""ratio_NA_reason"":null}, ""cartpole-swingup"":{""levels"":[""L000"", ""L010"", ""L025"", ""L050"", ""L075""], ""G_ref"":[4.42123, 4.1748, 3.96262, 3.546, 3.32499], ""rho"":[0.555183, 0.408532, 0.246165, 0.0479123, -0.0992292], ""status"":""available"", ""G"":[2.45459, 1.70554, 0.975457, 0.169897, -0.329936], ""q"":[0.0, 0.1, 0.25, 0.5, 0.75], ""tau_b"":-1.0,"
1			"""tau_NA_reason"":null, ""non_increasing"":true, ""constant"":false, ""adjacent_differences"":[-0.749051, -0.730083, -0.80556, -0.499833], ""ratio"":0.069216, ""ratio_NA_reason"":null}}, ""count"":3, ""required"":3, ""planned_tasks"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-swingup""]}"
2	0.65	held	"{""inputs"":{""acrobot-swingup"":{""L000"":1.415, ""L050"":0.221317}, ""pendulum-swingup"":{""L000"":2.16438, ""L050"":0.532152}, ""cartpole-balance"":{""L000"":2.93176, ""L050"":0.276781}, ""cartpole-swingup"":{""L000"":2.45459, ""L050"":0.169897}}, ""count"":4, ""counted_tasks"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-swingup""],"
2			"""counted_nonpositive_cases"":[], ""signed_inequality"":false}"
3	0.65	held	"{""inputs"":{""acrobot-swingup"":{""L000"":2.47329, ""L050"":1.8338}, ""pendulum-swingup"":{""L000"":3.92431, ""L050"":2.85118}, ""cartpole-balance"":{""L000"":4.69077, ""L050"":3.62435}, ""cartpole-swingup"":{""L000"":4.42123, ""L050"":3.546}}, ""count"":4, ""counted_tasks"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-swingup""],"
3			"""counted_nonpositive_cases"":[], ""signed_inequality"":true}"
4	0.45	held	"{""inputs"":{""acrobot-swingup"":0.572113, ""pendulum-swingup"":0.551531, ""cartpole-balance"":0.625006, ""cartpole-swingup"":0.555183}, ""count"":4, ""required"":2}"
5	0.5	failed	"{""inputs"":{""acrobot-swingup"":{""L000"":0.788895, ""L050"":0.0508915}, ""pendulum-swingup"":{""L000"":2.15048, ""L050"":0.563065}, ""cartpole-balance"":{""L000"":2.29603, ""L050"":0.768137}, ""cartpole-swingup"":{""L000"":2.08461, ""L050"":0.563485}}, ""count"":4, ""counted_tasks"":[""acrobot-swingup"", ""pendulum-swingup"", ""cartpole-balance"", ""cartpole-swingup""],"
5			"""counted_nonpositive_cases"":[], ""signed_inequality"":true}"
6	0.45	held	"{""inputs"":{""acrobot-swingup"":0.156407, ""pendulum-swingup"":0.245868, ""cartpole-balance"":0.0944077, ""cartpole-swingup"":0.069216, ""walker-walk"":0.806891, ""cheetah-run"":1.15142}, ""control_exceedance_counts"":{""walker-walk"":4, ""cheetah-run"":4}, ""required_each"":3}"
7	0.9	held	"{""inputs"":[{""scorer"":""ST"", ""stratum"":""U"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""U"", ""statistic"":""TS_C"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""U"", ""statistic"":""SW"", ""status"":""available"", ""n"":960,"
7			"""rejections"":1, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""U"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""P"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""P"", ""statistic"":""TS_C"","
7			"""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""P"", ""statistic"":""SW"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""ST"", ""stratum"":""P"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"","
7			"""stratum"":""U"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""U"", ""statistic"":""TS_C"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""U"", ""statistic"":""SW"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0,"
7			"""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""U"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""P"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""P"", ""statistic"":""TS_C"","
7			"""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""P"", ""statistic"":""SW"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""mt30-317M"", ""stratum"":""P"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false},"
7			"{""scorer"":""CC(pool)"", ""stratum"":""U"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""U"", ""statistic"":""TS_C"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""U"", ""statistic"":""SW"", ""status"":""available"", ""n"":960,"
7			"""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""U"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":1, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""P"", ""statistic"":""T"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""P"","
7			"""statistic"":""TS_C"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""P"", ""statistic"":""SW"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0, ""trigger"":false}, {""scorer"":""CC(pool)"", ""stratum"":""P"", ""statistic"":""R1/2"", ""status"":""available"", ""n"":960, ""rejections"":0, ""tail"":1.0,"
7			"""trigger"":false}], ""planned_panels"":24, ""triggering_panels"":0, ""excludes"":""six primary PRseq and all sensitivity panels""}"


==> anc/m-015.tsv <==
task	level	P origins	coordinate means	population sd	SMD vs L000	NA reasons
acrobot-swingup	L000	16000	[-0.00927598, 0.032912, 0.265031, 0.510308, 0.0201998, -0.268831]	[0.539471, 0.517027, 0.799151, 0.686429, 2.64496, 5.20123]	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	[null, null, null, null, null, null]
acrobot-swingup	L010	14415	[-0.00222716, 0.0239293, 0.0134433, 0.33251, -0.0442185, -0.145873]	[0.643915, 0.627922, 0.764976, 0.703262, 3.21454, 6.2595]	[0.0118668, -0.0156179, -0.321621, -0.255862, -0.0218845, 0.0213663]	[null, null, null, null, null, null]
acrobot-swingup	L025	11981	[-0.00105678, 0.00864293, -0.36154, -0.0162429, 0.0179281, -0.260307]	[0.698355, 0.694723, 0.617728, 0.719042, 3.31004, 6.71268]	[0.013172, -0.0396323, -0.877277, -0.749085, -0.000758229, 0.00141954]	[null, null, null, null, null, null]
acrobot-swingup	L050	8152	[-0.00192167, -0.00555909, -0.59331, -0.210846, 0.0249073, -0.298465]	[0.675707, 0.719833, 0.437492, 0.661327, 2.99362, 6.58054]	[0.0120287, -0.0613879, -1.33237, -1.06997, 0.00166657, -0.00499646]	[null, null, null, null, null, null]
acrobot-swingup	L075	3999	[-0.00413939, -0.008333, -0.69912, -0.3105, 0.0525542, 0.151454]	[0.594312, 0.715527, 0.397501, 0.625733, 2.52734, 5.69123]	[0.00905038, -0.0660747, -1.52766, -1.24974, 0.0125074, 0.0770919]	[null, null, null, null, null, null]
acrobot-swingup	L100	NA	NA	NA	NA	absent_by_design
pendulum-swingup	L000	16000	[0.693807, 0.0405157, -0.0013555]	[0.610584, 0.379708, 2.23767]	[0.0, 0.0, 0.0]	[null, null, null]
pendulum-swingup	L010	14451	[0.512543, 0.0263551, 0.0163634]	[0.697047, 0.50073, 3.0397]	[-0.276636, -0.0318676, 0.00663881]	[null, null, null]
pendulum-swingup	L025	11967	[-0.141552, -0.00409776, 0.0736086]	[0.62007, 0.77166, 4.59153]	[-1.35755, -0.0733621, 0.0207557]	[null, null, null]
pendulum-swingup	L050	8019	[-0.602044, 0.00311408, -0.0152973]	[0.329972, 0.727085, 3.66644]	[-2.64049, -0.0644842, -0.00459026]	[null, null, null]
pendulum-swingup	L075	3970	[-0.807989, -0.00273523, 0.0412436]	[0.243925, 0.536328, 2.61586]	[-3.23018, -0.0930801, 0.0175008]	[null, null, null]
pendulum-swingup	L100	NA	NA	NA	NA	absent_by_design
cartpole-balance	L000	16000	[0.00452519, 0.999953, 5.[identifier omitted]-05, 0.0011674, -0.000561899]	[0.0275707, 6.[identifier omitted]-05, 0.00965067, 0.0900302, 0.11344]	[0.0, 0.0, 0.0, 0.0, 0.0]	[null, null, null, null, null]
cartpole-balance	L010	14322	[0.00818435, 0.999911, -8.[identifier omitted]-05, 0.0018179, 0.000216428]	[0.0316926, 0.00017129, 0.0133452, 0.113539, 0.138905]	[0.123191, -0.326189, -0.0123826, 0.00634869, 0.00613756]	[null, null, null, null, null]
cartpole-balance	L025	12004	[0.0155924, 0.99615, 0.000372238, 0.00077579, -0.0190142]	[0.0949789, 0.0667037, 0.0568755, 0.198172, 0.360812]	[0.158255, -0.0806292, 0.00772882, -0.00254441, -0.0689949]	[null, null, null, null, null]
cartpole-balance	L050	7964	[0.301548, 0.632364, 0.00971253, 0.0424187, 0.683418]	[0.952424, 0.619545, 0.464957, 1.00251, 3.84545]	[0.440853, -0.839082, 0.0293621, 0.0579586, 0.251433]	[null, null, null, null, null]
cartpole-balance	L075	4019	[0.200734, 0.259793, -0.0097878, 0.00216609, -0.458624]	[1.23808, 0.706102, 0.658659, 1.01693, 4.85882]	[0.224066, -1.48243, -0.0211355, 0.00138343, -0.133288]	[null, null, null, null, null]
cartpole-balance	L100	NA	NA	NA	NA	absent_by_design
cartpole-swingup	L000	16000	[0.065168, 0.774228, 0.0304143, -0.00034983, -0.294122]	[0.262764, 0.575068, 0.26257, 0.670558, 1.37172]	[0.0, 0.0, 0.0, 0.0, 0.0]	[null, null, null, null, null]
cartpole-swingup	L010	14425	[0.230559, 0.614324, 0.0552678, 0.00534709, 0.107985]	[0.541002, 0.682702, 0.391752, 1.04584, 2.16379]	[0.388899, -0.25334, 0.0745284, 0.00648503, 0.221965]	[null, null, null, null, null]
cartpole-swingup	L025	11936	[0.338686, 0.433352, 0.0399924, -0.00321138, 0.401454]	[0.639755, 0.737284, 0.516739, 1.11048, 2.73983]	[0.55929, -0.515564, 0.0233693, -0.00311959, 0.321045]	[null, null, null, null, null]
cartpole-swingup	L050	8026	[0.0824134, 0.136931, 0.00140505, 0.00200635, 0.453756]	[0.803585, 0.757641, 0.638144, 1.0992, 3.29797]	[0.0288468, -0.947542, -0.0594526, 0.0025879, 0.296108]	[null, null, null, null, null]
cartpole-swingup	L075	4114	[0.0717933, -0.312032, 0.00751822, -0.0532248, -0.197755]	[0.931096, 0.642043, 0.700257, 0.956416, 3.59913]	[0.00968474, -1.78228, -0.0432965, -0.0640173, 0.0353827]	[null, null, null, null, null]
cartpole-swingup	L100	NA	NA	NA	NA	absent_by_design
walker-walk	L000	16000	[0.496101, 0.361035, 0.504721, 0.218215, -0.103902, 0.445505, -0.266331, 0.345839, 0.432447, 0.0715676, 0.0695048, 0.158182, 0.1657,	[0.553061, 0.563614, 0.533636, 0.642551, 0.588326, 0.666785, 0.667726, 0.602996, 0.508811, 0.740932, 0.629227, 0.757773, 0.755096,	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	[null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null,
walker-walk			0.0958775, 0.735635, -0.0292192, 1.14865, 0.068513, 0.000744457, 0.0355433, -0.00528751, 0.0220627, 0.0665574, -0.0365629]	0.627041, 0.309743, 1.35018, 1.27107, 6.73834, 12.2541, 9.70404, 11.6936, 11.7796, 9.33298, 11.5401]		null, null]
walker-walk	L010	14340	[0.479662, 0.4593, 0.573656, 0.330604, -0.164783, 0.563166, -0.318748, 0.42652, 0.47992, 0.0654571, -0.00735, 0.146113, 0.129548,	[0.562452, 0.49256, 0.460056, 0.591581, 0.547436, 0.596661, 0.652023, 0.539766, 0.440902, 0.755643, 0.602766, 0.784391, 0.757459,	[-0.0294721, 0.185658, 0.138368, 0.181978, -0.107137, 0.185967, -0.0794282, 0.140987, 0.0997198, -0.00816563, -0.124736, -0.0156496,	[null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null,
walker-walk			0.115881, 0.696418, -0.038893, 1.05659, 0.0947106, 0.118757, -0.00983853, -0.0257145, 0.105883, 0.00360558, 0.044166]	0.629321, 0.279079, 1.30379, 1.25542, 6.62713, 12.0869, 9.31889, 11.9478, 11.7688, 9.29998, 11.5721]	-0.0478025, 0.0318428, -0.133025, -0.00728893, -0.0728733, 0.00392005, 0.00969636, -0.00477031, -0.00172797, 0.00711896, -0.00675703,	null, null]
walker-walk					0.00698581]	
walker-walk	L025	11980	[0.427409, 0.307066, 0.423878, 0.178909, -0.148993, 0.391634, -0.248955, 0.30772, 0.347996, -0.0237451, 0.014703, 0.0995321,	[0.559542, 0.64027, 0.577053, 0.674781, 0.573067, 0.704286, 0.662855, 0.635573, 0.559262, 0.752038, 0.627136, 0.772384, 0.733407,	[-0.123478, -0.0894775, -0.145462, -0.0596571, -0.0776429, -0.0785541, 0.0261182, -0.0615322, -0.15796, -0.127679, -0.0872387,	[null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null,
walker-walk			0.0958247, 0.0483503, 0.625284, -0.0250837, 0.789619, -0.0425223, -0.106048, 0.0172375, -0.013976, -0.0992966, 0.0620384, -0.0186767]	0.671263, 0.285015, 1.30252, 1.22791, 6.90206, 12.2828, 9.16564, 12.4934, 12.2262, 9.39238, 12.6226]	-0.0766553, -0.0938765, -0.0731719, -0.370758, 0.00311747, -0.2873, -0.0162792, -0.00870462, -0.00193945, -0.00071805, -0.0101091,	null, null]
walker-walk					-0.000482659, 0.001479]	
walker-walk	L050	7969	[0.266307, 0.307358, 0.345765, 0.154365, -0.16949, 0.303013, -0.171977, 0.258131, 0.303539, 0.0682425, -0.0796152, 0.182988,	[0.564569, 0.718244, 0.609704, 0.696332, 0.596889, 0.723312, 0.673454, 0.671008, 0.602484, 0.734997, 0.653599, 0.730059, 0.711114,	[-0.411195, -0.0831458, -0.277441, -0.0953011, -0.110673, -0.204841, 0.140702, -0.137493, -0.231176, -0.00450577, -0.232445,	[null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null,
walker-walk			-0.0517546, 0.0948415, 0.519493, -0.0426297, 0.620245, 0.0472501, -0.0419181, 0.162462, -0.123187, -0.0676422, 0.155844, -0.158274]	0.694726, 0.272891, 1.32271, 1.18413, 7.075, 12.6245, 9.13447, 13.5692, 12.6072, 9.30081, 13.4957]	0.0333389, -0.296488, -0.00156546, -0.740467, -0.010034, -0.430168, -0.00307769, -0.00342928, 0.0134682, -0.00930824, -0.00735259,	null, null]
walker-walk					0.00958323, -0.00969339]	
walker-walk	L075	4007	[0.0756516, 0.0963324, 0.0906464, 0.0337094, -0.0641161, 0.0434385, -0.0481046, 0.0756179, 0.0809364, 0.0549086, -0.0313279,	[0.501109, 0.856672, 0.6605, 0.744572, 0.639583, 0.764811, 0.698688, 0.709791, 0.682989, 0.723851, 0.686807, 0.723571, 0.721257,	[-0.796721, -0.365055, -0.689632, -0.26531, 0.0647466, -0.560392, 0.319333, -0.41032, -0.583681, -0.0227445, -0.153091, -0.130742,	[null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null,
walker-walk			0.0613193, -0.015262, 0.00181037, 0.371147, -0.0590527, 0.210086, -0.0159063, -0.0291155, 0.0398482, 0.10277, -0.0501706, 0.071623,	0.692497, 0.24149, 1.15299, 1.04855, 6.307, 11.4244, 8.72147, 13.5657, 11.5275, 8.46321, 13.4028]	-0.245083, -0.142401, -1.31242, -0.023763, -0.805543, -0.0129354, -0.00252057, 0.000466611, 0.00853248, -0.00619802, 0.000568612,	null, null]
walker-walk			-0.155216]		-0.00948751]	
walker-walk	L100	NA	NA	NA	NA	absent_by_design
cheetah-run	L000	16000	[-0.0475481, 0.998987, -0.0472928, -0.0884425, -0.0310966, -0.243465, 0.0175053, -0.103017, 3.74299, 0.00638858, 0.219214, 0.0110024,	[0.126968, 2.08423, 0.382021, 0.43752, 0.415516, 0.28786, 0.361983, 0.28432, 2.86123, 0.924151, 2.19702, 7.86308, 9.28912, 9.02429,	[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]	[null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null]
cheetah-run			-0.0224456, 0.0242046, -0.0801555, 0.0521245, -0.00148009]	6.41704, 6.58814, 5.04689]		
cheetah-run	L010	14382	[-0.0646254, 0.7512, -0.05158, -0.0362336, -0.0584079, -0.218391, -0.0704623, -0.0742429, 2.68222, 0.00316649, 0.121065, -0.0181336,	[0.140582, 1.39923, 0.352517, 0.388876, 0.380702, 0.252166, 0.323324, 0.268144, 2.39144, 0.906086, 2.03874, 7.27102, 8.4807, 8.43626,	[-0.127492, -0.139591, -0.0116636, 0.126135, -0.068537, 0.0926606, -0.256317, 0.10412, -0.40229, -0.00352078, -0.0463108,	[null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null]
cheetah-run			-0.04924, 0.0409556, -0.0572536, 0.00904166, -0.0172931]	6.05503, 6.62669, 4.94941]	-0.00384744, -0.0030126, 0.00191764, 0.00367097, -0.00652035, -0.00316363]	
cheetah-run	L025	11977	[-0.07496, 0.556223, -0.0398906, -0.0420678, -0.116241, -0.181665, -0.0870121, -0.0751392, 1.68297, 0.00550397, 0.0790548,	[0.117616, 1.2586, 0.297981, 0.32235, 0.325007, 0.213473, 0.266074, 0.227072, 1.54859, 0.78191, 1.78733, 6.12103, 7.46173, 7.42817,	[-0.223988, -0.257175, 0.0216069, 0.120681, -0.22826, 0.243873, -0.329014, 0.108348, -0.895459, -0.00103343, -0.0699859, -0.00752523,	[null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null]
cheetah-run			-0.0420211, 0.0611163, -0.0775577, -0.0130021, -0.0124385, -0.00344978]	5.33852, 5.85364, 4.44384]	0.00991818, -0.0123127, 0.0113772, -0.0103604, -0.000414241]	
cheetah-run	L050	7950	[-0.101678, 0.0992523, -0.0358917, -0.0255306, -0.177794, -0.141476, -0.110585, -0.0795316, 0.815125, -0.00177636, 0.0214626,	[0.0742676, 0.446924, 0.215365, 0.234463, 0.231569, 0.160233, 0.184706, 0.168044, 0.866959, 0.579421, 1.47057, 4.6525, 5.8472,	[-0.520427, -0.596927, 0.0367663, 0.179238, -0.43613, 0.437801, -0.445755, 0.100563, -1.38497, -0.010586, -0.105782, 0.00158432,	[null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null]
cheetah-run			0.0212378, 0.00846309, 0.00627166, -0.112576, 0.01979, 0.0128715]	6.2047, 4.27225, 4.74044, 4.05189]	0.00398238, -0.00231575, -0.00594735, -0.00563404, 0.00313592]	
cheetah-run	L075	3965	[-0.0983319, 0.0437385, -0.0450835, -0.0235343, -0.15032, -0.101135, -0.0820838, -0.0828584, 0.196851, 0.00528477, 0.0055836,	[0.0383404, 0.0784257, 0.166923, 0.197008, 0.206618, 0.117871, 0.164781, 0.17167, 0.648396, 0.505034, 1.26279, 4.00952, 5.28026,	[-0.541499, -0.647706, 0.00749465, 0.191306, -0.363339, 0.647094, -0.354116, 0.0858341, -1.7094, -0.00148225, -0.119222, -0.0102102,	[null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null, null]
cheetah-run			-0.052721, 0.0713796, -0.0128431, -0.00541012, -0.0884145, -0.0791046]	5.46246, 3.47668, 4.3722, 4.07403]	0.0124183, -0.00496679, 0.0144836, -0.0251364, -0.0169252]	
cheetah-run	L100	NA	NA	NA	NA	absent_by_design


==> anc/m-016.tsv <==
task	level	stratum	condition	origins	stored mu distribution	recorded	executed	decoys
acrobot-swingup	L000	P	p1	16000	"[{""count"":16000, ""mean"":-0.0579318, ""population_sd"":0.678347, ""minimum"":-0.999959, ""maximum"":0.999913,"	"{""coordinates"":16000, ""endpoint_coordinates"":3217, ""endpoint_frequency"":0.201063, ""clip_changed_coordinates"":3217,"	"{""coordinates"":16000, ""endpoint_coordinates"":3217, ""endpoint_frequency"":0.201063, ""clip_changed_coordinates"":3217,"	"{""coordinates"":2032000, ""endpoint_coordinates"":413328, ""endpoint_frequency"":0.203409,"
acrobot-swingup					"""quantiles"":[-0.999959, -0.999066, -0.641037, -0.131179, 0.5564, 0.998607, 0.999913]}]"	"""clip_changed_coordinate_frequency"":0.201063, ""candidates"":16000, ""clip_changed_candidates"":3217,"	"""clip_changed_coordinate_frequency"":0.201063, ""candidates"":16000, ""clip_changed_candidates"":3217,"	"""clip_changed_coordinates"":413328, ""clip_changed_coordinate_frequency"":0.203409, ""candidates"":2032000,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.201063}"	"""clip_changed_candidate_frequency"":0.201063}"	"""clip_changed_candidates"":413328, ""clip_changed_candidate_frequency"":0.203409}"
acrobot-swingup	L000	P	NULL	16000	"[{""count"":16000, ""mean"":-0.0505587, ""population_sd"":0.700685, ""minimum"":-0.999976, ""maximum"":0.999991,"	"{""coordinates"":16000, ""endpoint_coordinates"":3501, ""endpoint_frequency"":0.218812, ""clip_changed_coordinates"":3501,"	"{""coordinates"":16000, ""endpoint_coordinates"":3558, ""endpoint_frequency"":0.222375, ""clip_changed_coordinates"":3558,"	"{""coordinates"":2032000, ""endpoint_coordinates"":445087, ""endpoint_frequency"":0.219039,"
acrobot-swingup					"""quantiles"":[-0.999976, -0.999027, -0.707837, -0.11897, 0.645749, 0.999502, 0.999991]}]"	"""clip_changed_coordinate_frequency"":0.218812, ""candidates"":16000, ""clip_changed_candidates"":3501,"	"""clip_changed_coordinate_frequency"":0.222375, ""candidates"":16000, ""clip_changed_candidates"":3558,"	"""clip_changed_coordinates"":445087, ""clip_changed_coordinate_frequency"":0.219039, ""candidates"":2032000,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.218812}"	"""clip_changed_candidate_frequency"":0.222375}"	"""clip_changed_candidates"":445087, ""clip_changed_candidate_frequency"":0.219039}"
acrobot-swingup	L010	U	p1	1585	"[{""count"":1585, ""mean"":-0.00798987, ""population_sd"":0.813101, ""minimum"":-0.999929, ""maximum"":0.999971,"	"{""coordinates"":1585, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1585, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":201295, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
acrobot-swingup					"""quantiles"":[-0.999929, -0.998985, -0.930196, -0.0277779, 0.916121, 0.999348, 0.999971]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1585, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1585, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":201295, ""clip_changed_candidates"":0,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
acrobot-swingup	L010	P	p1	14415	"[{""count"":14415, ""mean"":0.00256879, ""population_sd"":0.812174, ""minimum"":-0.999938, ""maximum"":0.999984,"	"{""coordinates"":14415, ""endpoint_coordinates"":4418, ""endpoint_frequency"":0.306486, ""clip_changed_coordinates"":4418,"	"{""coordinates"":14415, ""endpoint_coordinates"":4418, ""endpoint_frequency"":0.306486, ""clip_changed_coordinates"":4418,"	"{""coordinates"":1830705, ""endpoint_coordinates"":553610, ""endpoint_frequency"":0.302403,"
acrobot-swingup					"""quantiles"":[-0.999938, -0.999304, -0.924804, -0.0241319, 0.923268, 0.999332, 0.999984]}]"	"""clip_changed_coordinate_frequency"":0.306486, ""candidates"":14415, ""clip_changed_candidates"":4418,"	"""clip_changed_coordinate_frequency"":0.306486, ""candidates"":14415, ""clip_changed_candidates"":4418,"	"""clip_changed_coordinates"":553610, ""clip_changed_coordinate_frequency"":0.302403, ""candidates"":1830705,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.306486}"	"""clip_changed_candidate_frequency"":0.306486}"	"""clip_changed_candidates"":553610, ""clip_changed_candidate_frequency"":0.302403}"
acrobot-swingup	L010	U	NULL	1540	"[{""count"":1540, ""mean"":0.00197629, ""population_sd"":0.77021, ""minimum"":-0.999893, ""maximum"":0.999976,"	"{""coordinates"":1540, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1540, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":195580, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
acrobot-swingup					"""quantiles"":[-0.999893, -0.999078, -0.85472, -0.0333199, 0.86845, 0.999425, 0.999976]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1540, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1540, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":195580, ""clip_changed_candidates"":0,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
acrobot-swingup	L010	P	NULL	14460	"[{""count"":14460, ""mean"":-0.0104409, ""population_sd"":0.781303, ""minimum"":-0.999999, ""maximum"":0.999992,"	"{""coordinates"":14460, ""endpoint_coordinates"":3989, ""endpoint_frequency"":0.275864, ""clip_changed_coordinates"":3989,"	"{""coordinates"":14460, ""endpoint_coordinates"":4024, ""endpoint_frequency"":0.278285, ""clip_changed_coordinates"":4024,"	"{""coordinates"":1836420, ""endpoint_coordinates"":503743, ""endpoint_frequency"":0.274307,"
acrobot-swingup					"""quantiles"":[-0.999999, -0.999261, -0.876063, -0.0573458, 0.871297, 0.999313, 0.999992]}]"	"""clip_changed_coordinate_frequency"":0.275864, ""candidates"":14460, ""clip_changed_candidates"":3989,"	"""clip_changed_coordinate_frequency"":0.278285, ""candidates"":14460, ""clip_changed_candidates"":4024,"	"""clip_changed_coordinates"":503743, ""clip_changed_coordinate_frequency"":0.274307, ""candidates"":1836420,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.275864}"	"""clip_changed_candidate_frequency"":0.278285}"	"""clip_changed_candidates"":503743, ""clip_changed_candidate_frequency"":0.274307}"
acrobot-swingup	L025	U	p1	4019	"[{""count"":4019, ""mean"":0.012817, ""population_sd"":0.825788, ""minimum"":-1.0, ""maximum"":0.999976, ""quantiles"":[-1.0,"	"{""coordinates"":4019, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":4019, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":510413, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
acrobot-swingup					-0.999242, -0.902637, 0.00449535, 0.926407, 0.999349, 0.999976]}]	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4019, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4019, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":510413, ""clip_changed_candidates"":0,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
acrobot-swingup	L025	P	p1	11981	"[{""count"":11981, ""mean"":0.016612, ""population_sd"":0.821923, ""minimum"":-1, ""maximum"":0.999993, ""quantiles"":[-1,"	"{""coordinates"":11981, ""endpoint_coordinates"":3645, ""endpoint_frequency"":0.304232, ""clip_changed_coordinates"":3645,"	"{""coordinates"":11981, ""endpoint_coordinates"":3645, ""endpoint_frequency"":0.304232, ""clip_changed_coordinates"":3645,"	"{""coordinates"":1521587, ""endpoint_coordinates"":466638, ""endpoint_frequency"":0.306678,"
acrobot-swingup					-0.999273, -0.903971, 0.02851, 0.9262, 0.999176, 0.999993]}]	"""clip_changed_coordinate_frequency"":0.304232, ""candidates"":11981, ""clip_changed_candidates"":3645,"	"""clip_changed_coordinate_frequency"":0.304232, ""candidates"":11981, ""clip_changed_candidates"":3645,"	"""clip_changed_coordinates"":466638, ""clip_changed_coordinate_frequency"":0.306678, ""candidates"":1521587,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.304232}"	"""clip_changed_candidate_frequency"":0.304232}"	"""clip_changed_candidates"":466638, ""clip_changed_candidate_frequency"":0.306678}"
acrobot-swingup	L025	U	NULL	3901	"[{""count"":3901, ""mean"":0.011281, ""population_sd"":0.814023, ""minimum"":-0.999934, ""maximum"":0.999885,"	"{""coordinates"":3901, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":3901, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":495427, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
acrobot-swingup					"""quantiles"":[-0.999934, -0.998699, -0.898058, 0.0309374, 0.901623, 0.998937, 0.999885]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3901, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3901, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":495427, ""clip_changed_candidates"":0,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
acrobot-swingup	L025	P	NULL	12099	"[{""count"":12099, ""mean"":0.00139539, ""population_sd"":0.814649, ""minimum"":-0.999975, ""maximum"":0.999984,"	"{""coordinates"":12099, ""endpoint_coordinates"":3639, ""endpoint_frequency"":0.300769, ""clip_changed_coordinates"":3639,"	"{""coordinates"":12099, ""endpoint_coordinates"":3659, ""endpoint_frequency"":0.302422, ""clip_changed_coordinates"":3659,"	"{""coordinates"":1536573, ""endpoint_coordinates"":458739, ""endpoint_frequency"":0.298547,"
acrobot-swingup					"""quantiles"":[-0.999975, -0.998845, -0.900428, -0.00238814, 0.896454, 0.999155, 0.999984]}]"	"""clip_changed_coordinate_frequency"":0.300769, ""candidates"":12099, ""clip_changed_candidates"":3639,"	"""clip_changed_coordinate_frequency"":0.302422, ""candidates"":12099, ""clip_changed_candidates"":3659,"	"""clip_changed_coordinates"":458739, ""clip_changed_coordinate_frequency"":0.298547, ""candidates"":1536573,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.300769}"	"""clip_changed_candidate_frequency"":0.302422}"	"""clip_changed_candidates"":458739, ""clip_changed_candidate_frequency"":0.298547}"
acrobot-swingup	L050	U	p1	7848	"[{""count"":7848, ""mean"":0.014766, ""population_sd"":0.781643, ""minimum"":-0.99996, ""maximum"":0.999965,"	"{""coordinates"":7848, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":7848, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":996696, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
acrobot-swingup					"""quantiles"":[-0.99996, -0.998036, -0.854212, 0.0674547, 0.85389, 0.997705, 0.999965]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":7848, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":7848, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":996696, ""clip_changed_candidates"":0,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
acrobot-swingup	L050	P	p1	8152	"[{""count"":8152, ""mean"":0.000857345, ""population_sd"":0.785939, ""minimum"":-0.999985, ""maximum"":0.999958,"	"{""coordinates"":8152, ""endpoint_coordinates"":2254, ""endpoint_frequency"":0.276497, ""clip_changed_coordinates"":2254,"	"{""coordinates"":8152, ""endpoint_coordinates"":2254, ""endpoint_frequency"":0.276497, ""clip_changed_coordinates"":2254,"	"{""coordinates"":1035304, ""endpoint_coordinates"":282930, ""endpoint_frequency"":0.273282,"
acrobot-swingup					"""quantiles"":[-0.999985, -0.997817, -0.872912, 0.0270547, 0.847783, 0.997686, 0.999958]}]"	"""clip_changed_coordinate_frequency"":0.276497, ""candidates"":8152, ""clip_changed_candidates"":2254,"	"""clip_changed_coordinate_frequency"":0.276497, ""candidates"":8152, ""clip_changed_candidates"":2254,"	"""clip_changed_coordinates"":282930, ""clip_changed_coordinate_frequency"":0.273282, ""candidates"":1035304,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.276497}"	"""clip_changed_candidate_frequency"":0.276497}"	"""clip_changed_candidates"":282930, ""clip_changed_candidate_frequency"":0.273282}"
acrobot-swingup	L050	U	NULL	7970	"[{""count"":7970, ""mean"":0.0411367, ""population_sd"":0.769037, ""minimum"":-0.999999, ""maximum"":0.99998,"	"{""coordinates"":7970, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":7970, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1012190, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
acrobot-swingup					"""quantiles"":[-0.999999, -0.998062, -0.800972, 0.110347, 0.855897, 0.998768, 0.99998]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":7970, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":7970, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1012190, ""clip_changed_candidates"":0,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
acrobot-swingup	L050	P	NULL	8030	"[{""count"":8030, ""mean"":0.0492225, ""population_sd"":0.771025, ""minimum"":-0.999996, ""maximum"":0.99995,"	"{""coordinates"":8030, ""endpoint_coordinates"":2053, ""endpoint_frequency"":0.255666, ""clip_changed_coordinates"":2053,"	"{""coordinates"":8030, ""endpoint_coordinates"":2053, ""endpoint_frequency"":0.255666, ""clip_changed_coordinates"":2053,"	"{""coordinates"":1019810, ""endpoint_coordinates"":266076, ""endpoint_frequency"":0.260907,"
acrobot-swingup					"""quantiles"":[-0.999996, -0.997447, -0.804763, 0.118971, 0.860125, 0.998716, 0.99995]}]"	"""clip_changed_coordinate_frequency"":0.255666, ""candidates"":8030, ""clip_changed_candidates"":2053,"	"""clip_changed_coordinate_frequency"":0.255666, ""candidates"":8030, ""clip_changed_candidates"":2053,"	"""clip_changed_coordinates"":266076, ""clip_changed_coordinate_frequency"":0.260907, ""candidates"":1019810,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.255666}"	"""clip_changed_candidate_frequency"":0.255666}"	"""clip_changed_candidates"":266076, ""clip_changed_candidate_frequency"":0.260907}"
acrobot-swingup	L075	U	p1	12001	"[{""count"":12001, ""mean"":0.0402655, ""population_sd"":0.755025, ""minimum"":-0.999988, ""maximum"":0.999974,"	"{""coordinates"":12001, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":12001, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1524127, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
acrobot-swingup					"""quantiles"":[-0.999988, -0.996419, -0.790126, 0.128241, 0.813916, 0.997873, 0.999974]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":12001, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":12001, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1524127, ""clip_changed_candidates"":0,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
acrobot-swingup	L075	P	p1	3999	"[{""count"":3999, ""mean"":0.0412708, ""population_sd"":0.759021, ""minimum"":-0.999923, ""maximum"":0.999986,"	"{""coordinates"":3999, ""endpoint_coordinates"":952, ""endpoint_frequency"":0.23806, ""clip_changed_coordinates"":952,"	"{""coordinates"":3999, ""endpoint_coordinates"":952, ""endpoint_frequency"":0.23806, ""clip_changed_coordinates"":952,"	"{""coordinates"":507873, ""endpoint_coordinates"":125741, ""endpoint_frequency"":0.247584, ""clip_changed_coordinates"":125741,"
acrobot-swingup					"""quantiles"":[-0.999923, -0.996782, -0.797147, 0.144291, 0.820333, 0.997839, 0.999986]}]"	"""clip_changed_coordinate_frequency"":0.23806, ""candidates"":3999, ""clip_changed_candidates"":952,"	"""clip_changed_coordinate_frequency"":0.23806, ""candidates"":3999, ""clip_changed_candidates"":952,"	"""clip_changed_coordinate_frequency"":0.247584, ""candidates"":507873, ""clip_changed_candidates"":125741,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.23806}"	"""clip_changed_candidate_frequency"":0.23806}"	"""clip_changed_candidate_frequency"":0.247584}"
acrobot-swingup	L075	U	NULL	11945	"[{""count"":11945, ""mean"":0.0529322, ""population_sd"":0.754163, ""minimum"":-0.999615, ""maximum"":0.999912,"	"{""coordinates"":11945, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":11945, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1517015, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
acrobot-swingup					"""quantiles"":[-0.999615, -0.993441, -0.778782, 0.169086, 0.830382, 0.995767, 0.999912]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11945, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11945, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1517015, ""clip_changed_candidates"":0,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
acrobot-swingup	L075	P	NULL	4055	"[{""count"":4055, ""mean"":0.0617165, ""population_sd"":0.746026, ""minimum"":-0.999594, ""maximum"":0.999878,"	"{""coordinates"":4055, ""endpoint_coordinates"":964, ""endpoint_frequency"":0.237731, ""clip_changed_coordinates"":964,"	"{""coordinates"":4055, ""endpoint_coordinates"":931, ""endpoint_frequency"":0.229593, ""clip_changed_coordinates"":931,"	"{""coordinates"":514985, ""endpoint_coordinates"":121690, ""endpoint_frequency"":0.236298, ""clip_changed_coordinates"":121690,"
acrobot-swingup					"""quantiles"":[-0.999594, -0.99315, -0.753814, 0.18638, 0.821119, 0.996085, 0.999878]}]"	"""clip_changed_coordinate_frequency"":0.237731, ""candidates"":4055, ""clip_changed_candidates"":964,"	"""clip_changed_coordinate_frequency"":0.229593, ""candidates"":4055, ""clip_changed_candidates"":931,"	"""clip_changed_coordinate_frequency"":0.236298, ""candidates"":514985, ""clip_changed_candidates"":121690,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.237731}"	"""clip_changed_candidate_frequency"":0.229593}"	"""clip_changed_candidate_frequency"":0.236298}"
acrobot-swingup	L100	U	p1	16000	"[{""count"":16000, ""mean"":0.0122387, ""population_sd"":0.73887, ""minimum"":-0.999957, ""maximum"":0.999978,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":2032000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
acrobot-swingup					"""quantiles"":[-0.999957, -0.996218, -0.78343, 0.0710576, 0.775996, 0.996869, 0.999978]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
acrobot-swingup	L100	U	NULL	16000	"[{""count"":16000, ""mean"":0.0735149, ""population_sd"":0.73879, ""minimum"":-0.999861, ""maximum"":0.999956,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":2032000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
acrobot-swingup					"""quantiles"":[-0.999861, -0.994225, -0.750219, 0.228558, 0.804701, 0.996694, 0.999956]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
acrobot-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
pendulum-swingup	L000	P	p1	16000	"[{""count"":16000, ""mean"":-0.202064, ""population_sd"":0.544717, ""minimum"":-0.999995, ""maximum"":0.999965,"	"{""coordinates"":16000, ""endpoint_coordinates"":2200, ""endpoint_frequency"":0.1375, ""clip_changed_coordinates"":2200,"	"{""coordinates"":16000, ""endpoint_coordinates"":2200, ""endpoint_frequency"":0.1375, ""clip_changed_coordinates"":2200,"	"{""coordinates"":2032000, ""endpoint_coordinates"":281784, ""endpoint_frequency"":0.138673,"
pendulum-swingup					"""quantiles"":[-0.999995, -0.99959, -0.487788, -0.26626, -0.0850054, 0.999318, 0.999965]}]"	"""clip_changed_coordinate_frequency"":0.1375, ""candidates"":16000, ""clip_changed_candidates"":2200,"	"""clip_changed_coordinate_frequency"":0.1375, ""candidates"":16000, ""clip_changed_candidates"":2200,"	"""clip_changed_coordinates"":281784, ""clip_changed_coordinate_frequency"":0.138673, ""candidates"":2032000,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.1375}"	"""clip_changed_candidate_frequency"":0.1375}"	"""clip_changed_candidates"":281784, ""clip_changed_candidate_frequency"":0.138673}"
pendulum-swingup	L000	P	NULL	16000	"[{""count"":16000, ""mean"":-0.191899, ""population_sd"":0.538281, ""minimum"":-0.999996, ""maximum"":0.999999,"	"{""coordinates"":16000, ""endpoint_coordinates"":2123, ""endpoint_frequency"":0.132688, ""clip_changed_coordinates"":2123,"	"{""coordinates"":16000, ""endpoint_coordinates"":2112, ""endpoint_frequency"":0.132, ""clip_changed_coordinates"":2112,"	"{""coordinates"":2032000, ""endpoint_coordinates"":267845, ""endpoint_frequency"":0.131813,"
pendulum-swingup					"""quantiles"":[-0.999996, -0.999491, -0.474944, -0.265164, -0.0754109, 0.999272, 0.999999]}]"	"""clip_changed_coordinate_frequency"":0.132688, ""candidates"":16000, ""clip_changed_candidates"":2123,"	"""clip_changed_coordinate_frequency"":0.132, ""candidates"":16000, ""clip_changed_candidates"":2112,"	"""clip_changed_coordinates"":267845, ""clip_changed_coordinate_frequency"":0.131813, ""candidates"":2032000,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.132688}"	"""clip_changed_candidate_frequency"":0.132}"	"""clip_changed_candidates"":267845, ""clip_changed_candidate_frequency"":0.131813}"
pendulum-swingup	L010	U	p1	1549	"[{""count"":1549, ""mean"":-0.145265, ""population_sd"":0.706932, ""minimum"":-0.999955, ""maximum"":0.999997,"	"{""coordinates"":1549, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1549, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":196723, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
pendulum-swingup					"""quantiles"":[-0.999955, -0.999715, -0.786507, -0.264508, 0.471262, 0.999639, 0.999997]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1549, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1549, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":196723, ""clip_changed_candidates"":0,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
pendulum-swingup	L010	P	p1	14451	"[{""count"":14451, ""mean"":-0.141804, ""population_sd"":0.709785, ""minimum"":-0.999996, ""maximum"":0.999973,"	"{""coordinates"":14451, ""endpoint_coordinates"":3446, ""endpoint_frequency"":0.238461, ""clip_changed_coordinates"":3446,"	"{""coordinates"":14451, ""endpoint_coordinates"":3446, ""endpoint_frequency"":0.238461, ""clip_changed_coordinates"":3446,"	"{""coordinates"":1835277, ""endpoint_coordinates"":430489, ""endpoint_frequency"":0.234564,"
pendulum-swingup					"""quantiles"":[-0.999996, -0.99984, -0.786649, -0.266672, 0.494644, 0.999678, 0.999973]}]"	"""clip_changed_coordinate_frequency"":0.238461, ""candidates"":14451, ""clip_changed_candidates"":3446,"	"""clip_changed_coordinate_frequency"":0.238461, ""candidates"":14451, ""clip_changed_candidates"":3446,"	"""clip_changed_coordinates"":430489, ""clip_changed_coordinate_frequency"":0.234564, ""candidates"":1835277,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.238461}"	"""clip_changed_candidate_frequency"":0.238461}"	"""clip_changed_candidates"":430489, ""clip_changed_candidate_frequency"":0.234564}"
pendulum-swingup	L010	U	NULL	1575	"[{""count"":1575, ""mean"":-0.158352, ""population_sd"":0.65887, ""minimum"":-0.999994, ""maximum"":0.999993,"	"{""coordinates"":1575, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1575, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":200025, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
pendulum-swingup					"""quantiles"":[-0.999994, -0.999682, -0.638035, -0.265987, 0.130935, 0.99963, 0.999993]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1575, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1575, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":200025, ""clip_changed_candidates"":0,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
pendulum-swingup	L010	P	NULL	14425	"[{""count"":14425, ""mean"":-0.158499, ""population_sd"":0.665746, ""minimum"":-0.999997, ""maximum"":1, ""quantiles"":[-0.999997,"	"{""coordinates"":14425, ""endpoint_coordinates"":3002, ""endpoint_frequency"":0.208111, ""clip_changed_coordinates"":3002,"	"{""coordinates"":14425, ""endpoint_coordinates"":3022, ""endpoint_frequency"":0.209497, ""clip_changed_coordinates"":3022,"	"{""coordinates"":1831975, ""endpoint_coordinates"":375401, ""endpoint_frequency"":0.204916,"
pendulum-swingup					-0.999708, -0.690732, -0.262858, 0.162908, 0.99972, 1]}]	"""clip_changed_coordinate_frequency"":0.208111, ""candidates"":14425, ""clip_changed_candidates"":3002,"	"""clip_changed_coordinate_frequency"":0.209497, ""candidates"":14425, ""clip_changed_candidates"":3022,"	"""clip_changed_coordinates"":375401, ""clip_changed_coordinate_frequency"":0.204916, ""candidates"":1831975,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.208111}"	"""clip_changed_candidate_frequency"":0.209497}"	"""clip_changed_candidates"":375401, ""clip_changed_candidate_frequency"":0.204916}"
pendulum-swingup	L025	U	p1	4033	"[{""count"":4033, ""mean"":-0.0423705, ""population_sd"":0.923383, ""minimum"":-0.999994, ""maximum"":0.999996,"	"{""coordinates"":4033, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":4033, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":512191, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
pendulum-swingup					"""quantiles"":[-0.999994, -0.999865, -0.99228, -0.289056, 0.988627, 0.999739, 0.999996]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4033, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4033, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":512191, ""clip_changed_candidates"":0,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
pendulum-swingup	L025	P	p1	11967	"[{""count"":11967, ""mean"":-0.0054864, ""population_sd"":0.92143, ""minimum"":-0.999996, ""maximum"":1.0,"	"{""coordinates"":11967, ""endpoint_coordinates"":4875, ""endpoint_frequency"":0.40737, ""clip_changed_coordinates"":4875,"	"{""coordinates"":11967, ""endpoint_coordinates"":4875, ""endpoint_frequency"":0.40737, ""clip_changed_coordinates"":4875,"	"{""coordinates"":1519809, ""endpoint_coordinates"":621721, ""endpoint_frequency"":0.409078,"
pendulum-swingup					"""quantiles"":[-0.999996, -0.999839, -0.991336, -0.011672, 0.98885, 0.999736, 1.0]}]"	"""clip_changed_coordinate_frequency"":0.40737, ""candidates"":11967, ""clip_changed_candidates"":4875,"	"""clip_changed_coordinate_frequency"":0.40737, ""candidates"":11967, ""clip_changed_candidates"":4875,"	"""clip_changed_coordinates"":621721, ""clip_changed_coordinate_frequency"":0.409078, ""candidates"":1519809,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.40737}"	"""clip_changed_candidate_frequency"":0.40737}"	"""clip_changed_candidates"":621721, ""clip_changed_candidate_frequency"":0.409078}"
pendulum-swingup	L025	U	NULL	3926	"[{""count"":3926, ""mean"":-0.0189414, ""population_sd"":0.920586, ""minimum"":-0.999965, ""maximum"":1, ""quantiles"":[-0.999965,"	"{""coordinates"":3926, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":3926, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":498602, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
pendulum-swingup					-0.999842, -0.991334, -0.100242, 0.987441, 0.999728, 1]}]	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3926, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3926, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":498602, ""clip_changed_candidates"":0,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
pendulum-swingup	L025	P	NULL	12074	"[{""count"":12074, ""mean"":-0.00880746, ""population_sd"":0.919113, ""minimum"":-0.999997, ""maximum"":1.0,"	"{""coordinates"":12074, ""endpoint_coordinates"":4890, ""endpoint_frequency"":0.405002, ""clip_changed_coordinates"":4890,"	"{""coordinates"":12074, ""endpoint_coordinates"":4924, ""endpoint_frequency"":0.407818, ""clip_changed_coordinates"":4924,"	"{""coordinates"":1533398, ""endpoint_coordinates"":623662, ""endpoint_frequency"":0.406719,"
pendulum-swingup					"""quantiles"":[-0.999997, -0.999849, -0.991316, -0.0540249, 0.98883, 0.99975, 1.0]}]"	"""clip_changed_coordinate_frequency"":0.405002, ""candidates"":12074, ""clip_changed_candidates"":4890,"	"""clip_changed_coordinate_frequency"":0.407818, ""candidates"":12074, ""clip_changed_candidates"":4924,"	"""clip_changed_coordinates"":623662, ""clip_changed_coordinate_frequency"":0.406719, ""candidates"":1533398,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.405002}"	"""clip_changed_candidate_frequency"":0.407818}"	"""clip_changed_candidates"":623662, ""clip_changed_candidate_frequency"":0.406719}"
pendulum-swingup	L050	U	p1	7981	"[{""count"":7981, ""mean"":0.00129857, ""population_sd"":0.93909, ""minimum"":-0.999927, ""maximum"":0.999934,"	"{""coordinates"":7981, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":7981, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1013587, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
pendulum-swingup					"""quantiles"":[-0.999927, -0.999115, -0.98979, 0.0205824, 0.990209, 0.999354, 0.999934]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":7981, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":7981, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1013587, ""clip_changed_candidates"":0,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
pendulum-swingup	L050	P	p1	8019	"[{""count"":8019, ""mean"":-0.00261238, ""population_sd"":0.939524, ""minimum"":-0.999692, ""maximum"":0.999935,"	"{""coordinates"":8019, ""endpoint_coordinates"":3429, ""endpoint_frequency"":0.427609, ""clip_changed_coordinates"":3429,"	"{""coordinates"":8019, ""endpoint_coordinates"":3429, ""endpoint_frequency"":0.427609, ""clip_changed_coordinates"":3429,"	"{""coordinates"":1018413, ""endpoint_coordinates"":435762, ""endpoint_frequency"":0.427883,"
pendulum-swingup					"""quantiles"":[-0.999692, -0.998948, -0.989596, -0.0242946, 0.98989, 0.999334, 0.999935]}]"	"""clip_changed_coordinate_frequency"":0.427609, ""candidates"":8019, ""clip_changed_candidates"":3429,"	"""clip_changed_coordinate_frequency"":0.427609, ""candidates"":8019, ""clip_changed_candidates"":3429,"	"""clip_changed_coordinates"":435762, ""clip_changed_coordinate_frequency"":0.427883, ""candidates"":1018413,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.427609}"	"""clip_changed_candidate_frequency"":0.427609}"	"""clip_changed_candidates"":435762, ""clip_changed_candidate_frequency"":0.427883}"
pendulum-swingup	L050	U	NULL	8016	"[{""count"":8016, ""mean"":0.00347973, ""population_sd"":0.940814, ""minimum"":-0.999981, ""maximum"":0.99981,"	"{""coordinates"":8016, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":8016, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1018032, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
pendulum-swingup					"""quantiles"":[-0.999981, -0.999259, -0.989819, 0.0520417, 0.990113, 0.999385, 0.99981]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8016, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8016, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1018032, ""clip_changed_candidates"":0,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
pendulum-swingup	L050	P	NULL	7984	"[{""count"":7984, ""mean"":-0.00489708, ""population_sd"":0.94026, ""minimum"":-0.99992, ""maximum"":0.999822,"	"{""coordinates"":7984, ""endpoint_coordinates"":3451, ""endpoint_frequency"":0.432239, ""clip_changed_coordinates"":3451,"	"{""coordinates"":7984, ""endpoint_coordinates"":3508, ""endpoint_frequency"":0.439379, ""clip_changed_coordinates"":3508,"	"{""coordinates"":1013968, ""endpoint_coordinates"":434876, ""endpoint_frequency"":0.428885,"
pendulum-swingup					"""quantiles"":[-0.99992, -0.999251, -0.990377, 0.00740339, 0.989941, 0.99938, 0.999822]}]"	"""clip_changed_coordinate_frequency"":0.432239, ""candidates"":7984, ""clip_changed_candidates"":3451,"	"""clip_changed_coordinate_frequency"":0.439379, ""candidates"":7984, ""clip_changed_candidates"":3508,"	"""clip_changed_coordinates"":434876, ""clip_changed_coordinate_frequency"":0.428885, ""candidates"":1013968,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.432239}"	"""clip_changed_candidate_frequency"":0.439379}"	"""clip_changed_candidates"":434876, ""clip_changed_candidate_frequency"":0.428885}"
pendulum-swingup	L075	U	p1	12030	"[{""count"":12030, ""mean"":-0.0134916, ""population_sd"":0.960745, ""minimum"":-0.999974, ""maximum"":0.999807,"	"{""coordinates"":12030, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":12030, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1527810, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
pendulum-swingup					"""quantiles"":[-0.999974, -0.998419, -0.990989, -0.220227, 0.991787, 0.998484, 0.999807]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":12030, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":12030, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1527810, ""clip_changed_candidates"":0,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
pendulum-swingup	L075	P	p1	3970	"[{""count"":3970, ""mean"":0.013139, ""population_sd"":0.962767, ""minimum"":-0.999797, ""maximum"":0.999808,"	"{""coordinates"":3970, ""endpoint_coordinates"":1794, ""endpoint_frequency"":0.451889, ""clip_changed_coordinates"":1794,"	"{""coordinates"":3970, ""endpoint_coordinates"":1794, ""endpoint_frequency"":0.451889, ""clip_changed_coordinates"":1794,"	"{""coordinates"":504190, ""endpoint_coordinates"":228947, ""endpoint_frequency"":0.454089, ""clip_changed_coordinates"":228947,"
pendulum-swingup					"""quantiles"":[-0.999797, -0.998552, -0.990685, 0.2664, 0.992144, 0.998524, 0.999808]}]"	"""clip_changed_coordinate_frequency"":0.451889, ""candidates"":3970, ""clip_changed_candidates"":1794,"	"""clip_changed_coordinate_frequency"":0.451889, ""candidates"":3970, ""clip_changed_candidates"":1794,"	"""clip_changed_coordinate_frequency"":0.454089, ""candidates"":504190, ""clip_changed_candidates"":228947,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.451889}"	"""clip_changed_candidate_frequency"":0.451889}"	"""clip_changed_candidate_frequency"":0.454089}"
pendulum-swingup	L075	U	NULL	12008	"[{""count"":12008, ""mean"":0.00567835, ""population_sd"":0.960527, ""minimum"":-0.999991, ""maximum"":0.999776,"	"{""coordinates"":12008, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":12008, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1525016, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
pendulum-swingup					"""quantiles"":[-0.999991, -0.998556, -0.990963, 0.0824521, 0.992053, 0.998785, 0.999776]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":12008, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":12008, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1525016, ""clip_changed_candidates"":0,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
pendulum-swingup	L075	P	NULL	3992	"[{""count"":3992, ""mean"":-0.0370813, ""population_sd"":0.961209, ""minimum"":-0.999826, ""maximum"":0.999675,"	"{""coordinates"":3992, ""endpoint_coordinates"":1812, ""endpoint_frequency"":0.453908, ""clip_changed_coordinates"":1812,"	"{""coordinates"":3992, ""endpoint_coordinates"":1811, ""endpoint_frequency"":0.453657, ""clip_changed_coordinates"":1811,"	"{""coordinates"":506984, ""endpoint_coordinates"":230002, ""endpoint_frequency"":0.453667, ""clip_changed_coordinates"":230002,"
pendulum-swingup					"""quantiles"":[-0.999826, -0.998512, -0.991328, -0.583493, 0.991977, 0.999034, 0.999675]}]"	"""clip_changed_coordinate_frequency"":0.453908, ""candidates"":3992, ""clip_changed_candidates"":1812,"	"""clip_changed_coordinate_frequency"":0.453657, ""candidates"":3992, ""clip_changed_candidates"":1811,"	"""clip_changed_coordinate_frequency"":0.453667, ""candidates"":506984, ""clip_changed_candidates"":230002,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.453908}"	"""clip_changed_candidate_frequency"":0.453657}"	"""clip_changed_candidate_frequency"":0.453667}"
pendulum-swingup	L100	U	p1	16000	"[{""count"":16000, ""mean"":-0.0834861, ""population_sd"":0.920871, ""minimum"":-0.999883, ""maximum"":0.999862,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":2032000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
pendulum-swingup					"""quantiles"":[-0.999883, -0.998639, -0.984129, -0.619993, 0.985872, 0.997353, 0.999862]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
pendulum-swingup	L100	U	NULL	16000	"[{""count"":16000, ""mean"":-0.083681, ""population_sd"":0.921535, ""minimum"":-0.99994, ""maximum"":0.999981,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":2032000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
pendulum-swingup					"""quantiles"":[-0.99994, -0.998635, -0.984214, -0.617783, 0.986039, 0.997362, 0.999981]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
pendulum-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-balance	L000	P	p1	16000	"[{""count"":16000, ""mean"":-0.00207483, ""population_sd"":0.189899, ""minimum"":-0.711988, ""maximum"":0.654157,"	"{""coordinates"":16000, ""endpoint_coordinates"":66, ""endpoint_frequency"":0.004125, ""clip_changed_coordinates"":66,"	"{""coordinates"":16000, ""endpoint_coordinates"":66, ""endpoint_frequency"":0.004125, ""clip_changed_coordinates"":66,"	"{""coordinates"":2032000, ""endpoint_coordinates"":10588, ""endpoint_frequency"":0.00521063,"
cartpole-balance					"""quantiles"":[-0.711988, -0.488757, -0.118057, 0.00115035, 0.115683, 0.449649, 0.654157]}]"	"""clip_changed_coordinate_frequency"":0.004125, ""candidates"":16000, ""clip_changed_candidates"":66,"	"""clip_changed_coordinate_frequency"":0.004125, ""candidates"":16000, ""clip_changed_candidates"":66,"	"""clip_changed_coordinates"":10588, ""clip_changed_coordinate_frequency"":0.00521063, ""candidates"":2032000,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.004125}"	"""clip_changed_candidate_frequency"":0.004125}"	"""clip_changed_candidates"":10588, ""clip_changed_candidate_frequency"":0.00521063}"
cartpole-balance	L000	P	NULL	16000	"[{""count"":16000, ""mean"":-0.00275057, ""population_sd"":0.18958, ""minimum"":-0.717324, ""maximum"":0.661699,"	"{""coordinates"":16000, ""endpoint_coordinates"":82, ""endpoint_frequency"":0.005125, ""clip_changed_coordinates"":82,"	"{""coordinates"":16000, ""endpoint_coordinates"":72, ""endpoint_frequency"":0.0045, ""clip_changed_coordinates"":72,"	"{""coordinates"":2032000, ""endpoint_coordinates"":10586, ""endpoint_frequency"":0.00520965,"
cartpole-balance					"""quantiles"":[-0.717324, -0.503106, -0.117673, 0.000849256, 0.115055, 0.447895, 0.661699]}]"	"""clip_changed_coordinate_frequency"":0.005125, ""candidates"":16000, ""clip_changed_candidates"":82,"	"""clip_changed_coordinate_frequency"":0.0045, ""candidates"":16000, ""clip_changed_candidates"":72,"	"""clip_changed_coordinates"":10586, ""clip_changed_coordinate_frequency"":0.00520965, ""candidates"":2032000,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.005125}"	"""clip_changed_candidate_frequency"":0.0045}"	"""clip_changed_candidates"":10586, ""clip_changed_candidate_frequency"":0.00520965}"
cartpole-balance	L010	U	p1	1678	"[{""count"":1678, ""mean"":-5.[identifier omitted]-05, ""population_sd"":0.238769, ""minimum"":-0.809197, ""maximum"":0.890497,"	"{""coordinates"":1678, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1678, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":213106, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-balance					"""quantiles"":[-0.809197, -0.629985, -0.142137, 0.00210418, 0.138624, 0.607554, 0.890497]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1678, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1678, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":213106, ""clip_changed_candidates"":0,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-balance	L010	P	p1	14322	"[{""count"":14322, ""mean"":0.00448588, ""population_sd"":0.236678, ""minimum"":-0.859035, ""maximum"":0.905587,"	"{""coordinates"":14322, ""endpoint_coordinates"":148, ""endpoint_frequency"":0.0103338, ""clip_changed_coordinates"":148,"	"{""coordinates"":14322, ""endpoint_coordinates"":148, ""endpoint_frequency"":0.0103338, ""clip_changed_coordinates"":148,"	"{""coordinates"":1818894, ""endpoint_coordinates"":18599, ""endpoint_frequency"":0.0102254, ""clip_changed_coordinates"":18599,"
cartpole-balance					"""quantiles"":[-0.859035, -0.640052, -0.131714, 0.00658279, 0.144501, 0.579653, 0.905587]}]"	"""clip_changed_coordinate_frequency"":0.0103338, ""candidates"":14322, ""clip_changed_candidates"":148,"	"""clip_changed_coordinate_frequency"":0.0103338, ""candidates"":14322, ""clip_changed_candidates"":148,"	"""clip_changed_coordinate_frequency"":0.0102254, ""candidates"":1818894, ""clip_changed_candidates"":18599,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0103338}"	"""clip_changed_candidate_frequency"":0.0103338}"	"""clip_changed_candidate_frequency"":0.0102254}"
cartpole-balance	L010	U	NULL	1607	"[{""count"":1607, ""mean"":-0.00268135, ""population_sd"":0.223019, ""minimum"":-0.809656, ""maximum"":0.742741,"	"{""coordinates"":1607, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1607, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":204089, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-balance					"""quantiles"":[-0.809656, -0.610626, -0.139972, 0.00459444, 0.129127, 0.536007, 0.742741]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1607, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1607, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":204089, ""clip_changed_candidates"":0,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-balance	L010	P	NULL	14393	"[{""count"":14393, ""mean"":0.0020086, ""population_sd"":0.231563, ""minimum"":-0.851427, ""maximum"":0.832337,"	"{""coordinates"":14393, ""endpoint_coordinates"":148, ""endpoint_frequency"":0.0102828, ""clip_changed_coordinates"":148,"	"{""coordinates"":14393, ""endpoint_coordinates"":120, ""endpoint_frequency"":0.00833739, ""clip_changed_coordinates"":120,"	"{""coordinates"":1827911, ""endpoint_coordinates"":17040, ""endpoint_frequency"":0.00932212,"
cartpole-balance					"""quantiles"":[-0.851427, -0.623494, -0.134325, 0.00460516, 0.139639, 0.558597, 0.832337]}]"	"""clip_changed_coordinate_frequency"":0.0102828, ""candidates"":14393, ""clip_changed_candidates"":148,"	"""clip_changed_coordinate_frequency"":0.00833739, ""candidates"":14393, ""clip_changed_candidates"":120,"	"""clip_changed_coordinates"":17040, ""clip_changed_coordinate_frequency"":0.00932212, ""candidates"":1827911,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0102828}"	"""clip_changed_candidate_frequency"":0.00833739}"	"""clip_changed_candidates"":17040, ""clip_changed_candidate_frequency"":0.00932212}"
cartpole-balance	L025	U	p1	3996	"[{""count"":3996, ""mean"":-0.00735219, ""population_sd"":0.308572, ""minimum"":-0.960316, ""maximum"":0.995746,"	"{""coordinates"":3996, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":3996, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":507492, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-balance					"""quantiles"":[-0.960316, -0.780447, -0.18315, -0.00858493, 0.161094, 0.753944, 0.995746]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3996, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3996, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":507492, ""clip_changed_candidates"":0,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-balance	L025	P	p1	12004	"[{""count"":12004, ""mean"":-0.00210142, ""population_sd"":0.31057, ""minimum"":-0.923689, ""maximum"":0.998814,"	"{""coordinates"":12004, ""endpoint_coordinates"":275, ""endpoint_frequency"":0.022909, ""clip_changed_coordinates"":275,"	"{""coordinates"":12004, ""endpoint_coordinates"":275, ""endpoint_frequency"":0.022909, ""clip_changed_coordinates"":275,"	"{""coordinates"":1524508, ""endpoint_coordinates"":35818, ""endpoint_frequency"":0.0234948, ""clip_changed_coordinates"":35818,"
cartpole-balance					"""quantiles"":[-0.923689, -0.792009, -0.173883, 0.00189598, 0.173281, 0.781617, 0.998814]}]"	"""clip_changed_coordinate_frequency"":0.022909, ""candidates"":12004, ""clip_changed_candidates"":275,"	"""clip_changed_coordinate_frequency"":0.022909, ""candidates"":12004, ""clip_changed_candidates"":275,"	"""clip_changed_coordinate_frequency"":0.0234948, ""candidates"":1524508, ""clip_changed_candidates"":35818,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.022909}"	"""clip_changed_candidate_frequency"":0.022909}"	"""clip_changed_candidate_frequency"":0.0234948}"
cartpole-balance	L025	U	NULL	3926	"[{""count"":3926, ""mean"":-0.000653655, ""population_sd"":0.304998, ""minimum"":-0.921979, ""maximum"":0.924742,"	"{""coordinates"":3926, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":3926, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":498602, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-balance					"""quantiles"":[-0.921979, -0.799967, -0.165449, 0.00285176, 0.182264, 0.730628, 0.924742]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3926, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3926, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":498602, ""clip_changed_candidates"":0,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-balance	L025	P	NULL	12074	"[{""count"":12074, ""mean"":-0.00524188, ""population_sd"":0.308298, ""minimum"":-0.999245, ""maximum"":0.997639,"	"{""coordinates"":12074, ""endpoint_coordinates"":258, ""endpoint_frequency"":0.0213682, ""clip_changed_coordinates"":258,"	"{""coordinates"":12074, ""endpoint_coordinates"":259, ""endpoint_frequency"":0.0214511, ""clip_changed_coordinates"":259,"	"{""coordinates"":1533398, ""endpoint_coordinates"":34300, ""endpoint_frequency"":0.0223686, ""clip_changed_coordinates"":34300,"
cartpole-balance					"""quantiles"":[-0.999245, -0.786345, -0.178277, -0.0031564, 0.17166, 0.730075, 0.997639]}]"	"""clip_changed_coordinate_frequency"":0.0213682, ""candidates"":12074, ""clip_changed_candidates"":258,"	"""clip_changed_coordinate_frequency"":0.0214511, ""candidates"":12074, ""clip_changed_candidates"":259,"	"""clip_changed_coordinate_frequency"":0.0223686, ""candidates"":1533398, ""clip_changed_candidates"":34300,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0213682}"	"""clip_changed_candidate_frequency"":0.0214511}"	"""clip_changed_candidate_frequency"":0.0223686}"
cartpole-balance	L050	U	p1	8036	"[{""count"":8036, ""mean"":0.223492, ""population_sd"":0.572427, ""minimum"":-0.999968, ""maximum"":0.999985,"	"{""coordinates"":8036, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":8036, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1020572, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-balance					"""quantiles"":[-0.999968, -0.862221, -0.230117, 0.251666, 0.752754, 0.99693, 0.999985]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8036, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8036, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1020572, ""clip_changed_candidates"":0,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-balance	L050	P	p1	7964	"[{""count"":7964, ""mean"":0.215937, ""population_sd"":0.576359, ""minimum"":-0.999644, ""maximum"":0.999992,"	"{""coordinates"":7964, ""endpoint_coordinates"":1151, ""endpoint_frequency"":0.144525, ""clip_changed_coordinates"":1151,"	"{""coordinates"":7964, ""endpoint_coordinates"":1151, ""endpoint_frequency"":0.144525, ""clip_changed_coordinates"":1151,"	"{""coordinates"":1011428, ""endpoint_coordinates"":148637, ""endpoint_frequency"":0.146958,"
cartpole-balance					"""quantiles"":[-0.999644, -0.870823, -0.245018, 0.228402, 0.755757, 0.99692, 0.999992]}]"	"""clip_changed_coordinate_frequency"":0.144525, ""candidates"":7964, ""clip_changed_candidates"":1151,"	"""clip_changed_coordinate_frequency"":0.144525, ""candidates"":7964, ""clip_changed_candidates"":1151,"	"""clip_changed_coordinates"":148637, ""clip_changed_coordinate_frequency"":0.146958, ""candidates"":1011428,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.144525}"	"""clip_changed_candidate_frequency"":0.144525}"	"""clip_changed_candidates"":148637, ""clip_changed_candidate_frequency"":0.146958}"
cartpole-balance	L050	U	NULL	8072	"[{""count"":8072, ""mean"":0.130513, ""population_sd"":0.553716, ""minimum"":-0.999897, ""maximum"":0.999992,"	"{""coordinates"":8072, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":8072, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1025144, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-balance					"""quantiles"":[-0.999897, -0.87821, -0.314746, 0.0934097, 0.613015, 0.994679, 0.999992]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8072, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8072, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1025144, ""clip_changed_candidates"":0,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-balance	L050	P	NULL	7928	"[{""count"":7928, ""mean"":0.13835, ""population_sd"":0.555663, ""minimum"":-0.999971, ""maximum"":0.999993,"	"{""coordinates"":7928, ""endpoint_coordinates"":955, ""endpoint_frequency"":0.120459, ""clip_changed_coordinates"":955,"	"{""coordinates"":7928, ""endpoint_coordinates"":944, ""endpoint_frequency"":0.119072, ""clip_changed_coordinates"":944,"	"{""coordinates"":1006856, ""endpoint_coordinates"":121008, ""endpoint_frequency"":0.120184,"
cartpole-balance					"""quantiles"":[-0.999971, -0.866658, -0.315479, 0.0992308, 0.631896, 0.994694, 0.999993]}]"	"""clip_changed_coordinate_frequency"":0.120459, ""candidates"":7928, ""clip_changed_candidates"":955,"	"""clip_changed_coordinate_frequency"":0.119072, ""candidates"":7928, ""clip_changed_candidates"":944,"	"""clip_changed_coordinates"":121008, ""clip_changed_coordinate_frequency"":0.120184, ""candidates"":1006856,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.120459}"	"""clip_changed_candidate_frequency"":0.119072}"	"""clip_changed_candidates"":121008, ""clip_changed_candidate_frequency"":0.120184}"
cartpole-balance	L075	U	p1	11981	"[{""count"":11981, ""mean"":0.213512, ""population_sd"":0.626126, ""minimum"":-0.999689, ""maximum"":0.99997,"	"{""coordinates"":11981, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":11981, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1521587, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-balance					"""quantiles"":[-0.999689, -0.87695, -0.408191, 0.382857, 0.805325, 0.998107, 0.99997]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11981, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11981, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1521587, ""clip_changed_candidates"":0,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-balance	L075	P	p1	4019	"[{""count"":4019, ""mean"":0.225281, ""population_sd"":0.62762, ""minimum"":-0.999835, ""maximum"":0.999965,"	"{""coordinates"":4019, ""endpoint_coordinates"":701, ""endpoint_frequency"":0.174421, ""clip_changed_coordinates"":701,"	"{""coordinates"":4019, ""endpoint_coordinates"":701, ""endpoint_frequency"":0.174421, ""clip_changed_coordinates"":701,"	"{""coordinates"":510413, ""endpoint_coordinates"":89046, ""endpoint_frequency"":0.174459, ""clip_changed_coordinates"":89046,"
cartpole-balance					"""quantiles"":[-0.999835, -0.875173, -0.396576, 0.399194, 0.820833, 0.9988, 0.999965]}]"	"""clip_changed_coordinate_frequency"":0.174421, ""candidates"":4019, ""clip_changed_candidates"":701,"	"""clip_changed_coordinate_frequency"":0.174421, ""candidates"":4019, ""clip_changed_candidates"":701,"	"""clip_changed_coordinate_frequency"":0.174459, ""candidates"":510413, ""clip_changed_candidates"":89046,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.174421}"	"""clip_changed_candidate_frequency"":0.174421}"	"""clip_changed_candidate_frequency"":0.174459}"
cartpole-balance	L075	U	NULL	12063	"[{""count"":12063, ""mean"":0.235056, ""population_sd"":0.624438, ""minimum"":-0.992752, ""maximum"":0.99989,"	"{""coordinates"":12063, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":12063, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1532001, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-balance					"""quantiles"":[-0.992752, -0.873892, -0.35899, 0.410164, 0.820146, 0.998476, 0.99989]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":12063, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":12063, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1532001, ""clip_changed_candidates"":0,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-balance	L075	P	NULL	3937	"[{""count"":3937, ""mean"":0.235842, ""population_sd"":0.629181, ""minimum"":-0.990292, ""maximum"":0.999879,"	"{""coordinates"":3937, ""endpoint_coordinates"":705, ""endpoint_frequency"":0.17907, ""clip_changed_coordinates"":705,"	"{""coordinates"":3937, ""endpoint_coordinates"":648, ""endpoint_frequency"":0.164592, ""clip_changed_coordinates"":648,"	"{""coordinates"":499999, ""endpoint_coordinates"":88500, ""endpoint_frequency"":0.177, ""clip_changed_coordinates"":88500,"
cartpole-balance					"""quantiles"":[-0.990292, -0.87132, -0.369153, 0.424933, 0.82475, 0.998733, 0.999879]}]"	"""clip_changed_coordinate_frequency"":0.17907, ""candidates"":3937, ""clip_changed_candidates"":705,"	"""clip_changed_coordinate_frequency"":0.164592, ""candidates"":3937, ""clip_changed_candidates"":648,"	"""clip_changed_coordinate_frequency"":0.177, ""candidates"":499999, ""clip_changed_candidates"":88500,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.17907}"	"""clip_changed_candidate_frequency"":0.164592}"	"""clip_changed_candidate_frequency"":0.177}"
cartpole-balance	L100	U	p1	16000	"[{""count"":16000, ""mean"":0.177179, ""population_sd"":0.668556, ""minimum"":-0.99994, ""maximum"":0.999998,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":2032000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-balance					"""quantiles"":[-0.99994, -0.878841, -0.531967, 0.364167, 0.832877, 0.999882, 0.999998]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-balance	L100	U	NULL	16000	"[{""count"":16000, ""mean"":0.190254, ""population_sd"":0.677107, ""minimum"":-0.997373, ""maximum"":0.999994,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":2032000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-balance					"""quantiles"":[-0.997373, -0.874646, -0.542412, 0.392311, 0.856549, 0.999881, 0.999994]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
cartpole-balance						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-swingup	L000	P	p1	16000	"[{""count"":16000, ""mean"":-0.00152604, ""population_sd"":0.38334, ""minimum"":-0.999078, ""maximum"":0.99989,"	"{""coordinates"":16000, ""endpoint_coordinates"":976, ""endpoint_frequency"":0.061, ""clip_changed_coordinates"":976,"	"{""coordinates"":16000, ""endpoint_coordinates"":976, ""endpoint_frequency"":0.061, ""clip_changed_coordinates"":976,"	"{""coordinates"":2032000, ""endpoint_coordinates"":123511, ""endpoint_frequency"":0.060783,"
cartpole-swingup					"""quantiles"":[-0.999078, -0.997995, -0.134063, 0.00331503, 0.141593, 0.996161, 0.99989]}]"	"""clip_changed_coordinate_frequency"":0.061, ""candidates"":16000, ""clip_changed_candidates"":976,"	"""clip_changed_coordinate_frequency"":0.061, ""candidates"":16000, ""clip_changed_candidates"":976,"	"""clip_changed_coordinates"":123511, ""clip_changed_coordinate_frequency"":0.060783, ""candidates"":2032000,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.061}"	"""clip_changed_candidate_frequency"":0.061}"	"""clip_changed_candidates"":123511, ""clip_changed_candidate_frequency"":0.060783}"
cartpole-swingup	L000	P	NULL	16000	"[{""count"":16000, ""mean"":-0.00363602, ""population_sd"":0.375969, ""minimum"":-0.998963, ""maximum"":0.997288,"	"{""coordinates"":16000, ""endpoint_coordinates"":931, ""endpoint_frequency"":0.0581875, ""clip_changed_coordinates"":931,"	"{""coordinates"":16000, ""endpoint_coordinates"":916, ""endpoint_frequency"":0.05725, ""clip_changed_coordinates"":916,"	"{""coordinates"":2032000, ""endpoint_coordinates"":118718, ""endpoint_frequency"":0.0584242,"
cartpole-swingup					"""quantiles"":[-0.998963, -0.998026, -0.135342, -0.000168267, 0.139835, 0.995759, 0.997288]}]"	"""clip_changed_coordinate_frequency"":0.0581875, ""candidates"":16000, ""clip_changed_candidates"":931,"	"""clip_changed_coordinate_frequency"":0.05725, ""candidates"":16000, ""clip_changed_candidates"":916,"	"""clip_changed_coordinates"":118718, ""clip_changed_coordinate_frequency"":0.0584242, ""candidates"":2032000,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0581875}"	"""clip_changed_candidate_frequency"":0.05725}"	"""clip_changed_candidates"":118718, ""clip_changed_candidate_frequency"":0.0584242}"
cartpole-swingup	L010	U	p1	1575	"[{""count"":1575, ""mean"":0.00287103, ""population_sd"":0.513085, ""minimum"":-0.999688, ""maximum"":0.999876,"	"{""coordinates"":1575, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1575, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":200025, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-swingup					"""quantiles"":[-0.999688, -0.998553, -0.230495, 0.00239849, 0.220843, 0.999545, 0.999876]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1575, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1575, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":200025, ""clip_changed_candidates"":0,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-swingup	L010	P	p1	14425	"[{""count"":14425, ""mean"":0.0162644, ""population_sd"":0.512065, ""minimum"":-0.999696, ""maximum"":0.999942,"	"{""coordinates"":14425, ""endpoint_coordinates"":1609, ""endpoint_frequency"":0.111542, ""clip_changed_coordinates"":1609,"	"{""coordinates"":14425, ""endpoint_coordinates"":1609, ""endpoint_frequency"":0.111542, ""clip_changed_coordinates"":1609,"	"{""coordinates"":1831975, ""endpoint_coordinates"":204906, ""endpoint_frequency"":0.11185, ""clip_changed_coordinates"":204906,"
cartpole-swingup					"""quantiles"":[-0.999696, -0.998537, -0.21539, 0.00204212, 0.224843, 0.999645, 0.999942]}]"	"""clip_changed_coordinate_frequency"":0.111542, ""candidates"":14425, ""clip_changed_candidates"":1609,"	"""clip_changed_coordinate_frequency"":0.111542, ""candidates"":14425, ""clip_changed_candidates"":1609,"	"""clip_changed_coordinate_frequency"":0.11185, ""candidates"":1831975, ""clip_changed_candidates"":204906,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.111542}"	"""clip_changed_candidate_frequency"":0.111542}"	"""clip_changed_candidate_frequency"":0.11185}"
cartpole-swingup	L010	U	NULL	1598	"[{""count"":1598, ""mean"":0.0259509, ""population_sd"":0.488691, ""minimum"":-0.999524, ""maximum"":0.999937,"	"{""coordinates"":1598, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1598, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":202946, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-swingup					"""quantiles"":[-0.999524, -0.998159, -0.182077, 0.000348577, 0.211837, 0.999662, 0.999937]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1598, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1598, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":202946, ""clip_changed_candidates"":0,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-swingup	L010	P	NULL	14402	"[{""count"":14402, ""mean"":0.0180796, ""population_sd"":0.487672, ""minimum"":-0.999599, ""maximum"":0.999933,"	"{""coordinates"":14402, ""endpoint_coordinates"":1403, ""endpoint_frequency"":0.097417, ""clip_changed_coordinates"":1403,"	"{""coordinates"":14402, ""endpoint_coordinates"":1472, ""endpoint_frequency"":0.102208, ""clip_changed_coordinates"":1472,"	"{""coordinates"":1829054, ""endpoint_coordinates"":184202, ""endpoint_frequency"":0.100709,"
cartpole-swingup					"""quantiles"":[-0.999599, -0.998655, -0.190381, 0.00675387, 0.214214, 0.999619, 0.999933]}]"	"""clip_changed_coordinate_frequency"":0.097417, ""candidates"":14402, ""clip_changed_candidates"":1403,"	"""clip_changed_coordinate_frequency"":0.102208, ""candidates"":14402, ""clip_changed_candidates"":1472,"	"""clip_changed_coordinates"":184202, ""clip_changed_coordinate_frequency"":0.100709, ""candidates"":1829054,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.097417}"	"""clip_changed_candidate_frequency"":0.102208}"	"""clip_changed_candidates"":184202, ""clip_changed_candidate_frequency"":0.100709}"
cartpole-swingup	L025	U	p1	4064	"[{""count"":4064, ""mean"":0.0413877, ""population_sd"":0.613494, ""minimum"":-0.999794, ""maximum"":0.999953,"	"{""coordinates"":4064, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":4064, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":516128, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-swingup					"""quantiles"":[-0.999794, -0.999026, -0.357733, 0.0137251, 0.469373, 0.999819, 0.999953]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4064, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4064, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":516128, ""clip_changed_candidates"":0,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-swingup	L025	P	p1	11936	"[{""count"":11936, ""mean"":0.0372188, ""population_sd"":0.621277, ""minimum"":-0.999787, ""maximum"":0.999969,"	"{""coordinates"":11936, ""endpoint_coordinates"":1952, ""endpoint_frequency"":0.163539, ""clip_changed_coordinates"":1952,"	"{""coordinates"":11936, ""endpoint_coordinates"":1952, ""endpoint_frequency"":0.163539, ""clip_changed_coordinates"":1952,"	"{""coordinates"":1515872, ""endpoint_coordinates"":252299, ""endpoint_frequency"":0.166438,"
cartpole-swingup					"""quantiles"":[-0.999787, -0.999062, -0.383033, 0.0209511, 0.456628, 0.999808, 0.999969]}]"	"""clip_changed_coordinate_frequency"":0.163539, ""candidates"":11936, ""clip_changed_candidates"":1952,"	"""clip_changed_coordinate_frequency"":0.163539, ""candidates"":11936, ""clip_changed_candidates"":1952,"	"""clip_changed_coordinates"":252299, ""clip_changed_coordinate_frequency"":0.166438, ""candidates"":1515872,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.163539}"	"""clip_changed_candidate_frequency"":0.163539}"	"""clip_changed_candidates"":252299, ""clip_changed_candidate_frequency"":0.166438}"
cartpole-swingup	L025	U	NULL	3891	"[{""count"":3891, ""mean"":0.0114514, ""population_sd"":0.599171, ""minimum"":-0.999737, ""maximum"":0.999937,"	"{""coordinates"":3891, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":3891, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":494157, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-swingup					"""quantiles"":[-0.999737, -0.999055, -0.35278, -0.00699548, 0.355792, 0.999727, 0.999937]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3891, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3891, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":494157, ""clip_changed_candidates"":0,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-swingup	L025	P	NULL	12109	"[{""count"":12109, ""mean"":0.0125459, ""population_sd"":0.597539, ""minimum"":-0.999771, ""maximum"":0.99993,"	"{""coordinates"":12109, ""endpoint_coordinates"":1890, ""endpoint_frequency"":0.156082, ""clip_changed_coordinates"":1890,"	"{""coordinates"":12109, ""endpoint_coordinates"":1831, ""endpoint_frequency"":0.15121, ""clip_changed_coordinates"":1831,"	"{""coordinates"":1537843, ""endpoint_coordinates"":235212, ""endpoint_frequency"":0.152949,"
cartpole-swingup					"""quantiles"":[-0.999771, -0.999041, -0.355742, -0.000911511, 0.361009, 0.999709, 0.99993]}]"	"""clip_changed_coordinate_frequency"":0.156082, ""candidates"":12109, ""clip_changed_candidates"":1890,"	"""clip_changed_coordinate_frequency"":0.15121, ""candidates"":12109, ""clip_changed_candidates"":1831,"	"""clip_changed_coordinates"":235212, ""clip_changed_coordinate_frequency"":0.152949, ""candidates"":1537843,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.156082}"	"""clip_changed_candidate_frequency"":0.15121}"	"""clip_changed_candidates"":235212, ""clip_changed_candidate_frequency"":0.152949}"
cartpole-swingup	L050	U	p1	7974	"[{""count"":7974, ""mean"":0.0326316, ""population_sd"":0.768462, ""minimum"":-0.999802, ""maximum"":0.999935,"	"{""coordinates"":7974, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":7974, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1012698, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-swingup					"""quantiles"":[-0.999802, -0.998348, -0.783721, -0.00612774, 0.917343, 0.999718, 0.999935]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":7974, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":7974, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1012698, ""clip_changed_candidates"":0,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-swingup	L050	P	p1	8026	"[{""count"":8026, ""mean"":0.0136872, ""population_sd"":0.767097, ""minimum"":-0.999781, ""maximum"":0.999931,"	"{""coordinates"":8026, ""endpoint_coordinates"":2157, ""endpoint_frequency"":0.268752, ""clip_changed_coordinates"":2157,"	"{""coordinates"":8026, ""endpoint_coordinates"":2157, ""endpoint_frequency"":0.268752, ""clip_changed_coordinates"":2157,"	"{""coordinates"":1019302, ""endpoint_coordinates"":269432, ""endpoint_frequency"":0.26433, ""clip_changed_coordinates"":269432,"
cartpole-swingup					"""quantiles"":[-0.999781, -0.998493, -0.807799, -0.039252, 0.904289, 0.999752, 0.999931]}]"	"""clip_changed_coordinate_frequency"":0.268752, ""candidates"":8026, ""clip_changed_candidates"":2157,"	"""clip_changed_coordinate_frequency"":0.268752, ""candidates"":8026, ""clip_changed_candidates"":2157,"	"""clip_changed_coordinate_frequency"":0.26433, ""candidates"":1019302, ""clip_changed_candidates"":269432,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.268752}"	"""clip_changed_candidate_frequency"":0.268752}"	"""clip_changed_candidate_frequency"":0.26433}"
cartpole-swingup	L050	U	NULL	8035	"[{""count"":8035, ""mean"":0.021726, ""population_sd"":0.789761, ""minimum"":-0.999752, ""maximum"":0.999974,"	"{""coordinates"":8035, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":8035, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1020445, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-swingup					"""quantiles"":[-0.999752, -0.99838, -0.847357, 0.00976453, 0.920308, 0.999747, 0.999974]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8035, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8035, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1020445, ""clip_changed_candidates"":0,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-swingup	L050	P	NULL	7965	"[{""count"":7965, ""mean"":0.0211507, ""population_sd"":0.796352, ""minimum"":-0.999714, ""maximum"":0.999992,"	"{""coordinates"":7965, ""endpoint_coordinates"":2260, ""endpoint_frequency"":0.283741, ""clip_changed_coordinates"":2260,"	"{""coordinates"":7965, ""endpoint_coordinates"":2257, ""endpoint_frequency"":0.283365, ""clip_changed_coordinates"":2257,"	"{""coordinates"":1011555, ""endpoint_coordinates"":290930, ""endpoint_frequency"":0.287607,"
cartpole-swingup					"""quantiles"":[-0.999714, -0.998338, -0.865523, -0.00190369, 0.935021, 0.999747, 0.999992]}]"	"""clip_changed_coordinate_frequency"":0.283741, ""candidates"":7965, ""clip_changed_candidates"":2260,"	"""clip_changed_coordinate_frequency"":0.283365, ""candidates"":7965, ""clip_changed_candidates"":2257,"	"""clip_changed_coordinates"":290930, ""clip_changed_coordinate_frequency"":0.287607, ""candidates"":1011555,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.283741}"	"""clip_changed_candidate_frequency"":0.283365}"	"""clip_changed_candidates"":290930, ""clip_changed_candidate_frequency"":0.287607}"
cartpole-swingup	L075	U	p1	11886	"[{""count"":11886, ""mean"":-0.0145482, ""population_sd"":0.83813, ""minimum"":-0.999929, ""maximum"":0.99999,"	"{""coordinates"":11886, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":11886, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1509522, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-swingup					"""quantiles"":[-0.999929, -0.998795, -0.933712, -0.0956087, 0.955799, 0.999677, 0.99999]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11886, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11886, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1509522, ""clip_changed_candidates"":0,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-swingup	L075	P	p1	4114	"[{""count"":4114, ""mean"":-0.0306742, ""population_sd"":0.835948, ""minimum"":-0.99992, ""maximum"":0.999932,"	"{""coordinates"":4114, ""endpoint_coordinates"":1307, ""endpoint_frequency"":0.317696, ""clip_changed_coordinates"":1307,"	"{""coordinates"":4114, ""endpoint_coordinates"":1307, ""endpoint_frequency"":0.317696, ""clip_changed_coordinates"":1307,"	"{""coordinates"":522478, ""endpoint_coordinates"":168189, ""endpoint_frequency"":0.321906, ""clip_changed_coordinates"":168189,"
cartpole-swingup					"""quantiles"":[-0.99992, -0.998939, -0.931385, -0.15491, 0.958251, 0.999685, 0.999932]}]"	"""clip_changed_coordinate_frequency"":0.317696, ""candidates"":4114, ""clip_changed_candidates"":1307,"	"""clip_changed_coordinate_frequency"":0.317696, ""candidates"":4114, ""clip_changed_candidates"":1307,"	"""clip_changed_coordinate_frequency"":0.321906, ""candidates"":522478, ""clip_changed_candidates"":168189,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.317696}"	"""clip_changed_candidate_frequency"":0.317696}"	"""clip_changed_candidate_frequency"":0.321906}"
cartpole-swingup	L075	U	NULL	11962	"[{""count"":11962, ""mean"":-0.0291567, ""population_sd"":0.825426, ""minimum"":-0.999743, ""maximum"":0.999955,"	"{""coordinates"":11962, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":11962, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1519174, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-swingup					"""quantiles"":[-0.999743, -0.998319, -0.920518, -0.144662, 0.945405, 0.999702, 0.999955]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11962, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11962, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1519174, ""clip_changed_candidates"":0,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-swingup	L075	P	NULL	4038	"[{""count"":4038, ""mean"":-0.0513605, ""population_sd"":0.817789, ""minimum"":-0.999657, ""maximum"":0.999962,"	"{""coordinates"":4038, ""endpoint_coordinates"":1215, ""endpoint_frequency"":0.300892, ""clip_changed_coordinates"":1215,"	"{""coordinates"":4038, ""endpoint_coordinates"":1267, ""endpoint_frequency"":0.313769, ""clip_changed_coordinates"":1267,"	"{""coordinates"":512826, ""endpoint_coordinates"":158262, ""endpoint_frequency"":0.308608, ""clip_changed_coordinates"":158262,"
cartpole-swingup					"""quantiles"":[-0.999657, -0.998363, -0.920718, -0.182656, 0.928496, 0.999695, 0.999962]}]"	"""clip_changed_coordinate_frequency"":0.300892, ""candidates"":4038, ""clip_changed_candidates"":1215,"	"""clip_changed_coordinate_frequency"":0.313769, ""candidates"":4038, ""clip_changed_candidates"":1267,"	"""clip_changed_coordinate_frequency"":0.308608, ""candidates"":512826, ""clip_changed_candidates"":158262,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.300892}"	"""clip_changed_candidate_frequency"":0.313769}"	"""clip_changed_candidate_frequency"":0.308608}"
cartpole-swingup	L100	U	p1	16000	"[{""count"":16000, ""mean"":0.126175, ""population_sd"":0.844055, ""minimum"":-0.99982, ""maximum"":0.999999,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":2032000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-swingup					"""quantiles"":[-0.99982, -0.997927, -0.864532, 0.367042, 0.989503, 0.999833, 0.999999]}]"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cartpole-swingup	L100	U	NULL	16000	"[{""count"":16000, ""mean"":0.243147, ""population_sd"":0.826803, ""minimum"":-0.999941, ""maximum"":1, ""quantiles"":[-0.999941,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":16000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":2032000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cartpole-swingup					-0.998726, -0.776252, 0.756798, 0.991305, 0.999905, 1]}]	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
cartpole-swingup						"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk	L000	P	p1	16000	"[{""count"":16000, ""mean"":-0.236154, ""population_sd"":0.880165, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":96000, ""endpoint_coordinates"":33607, ""endpoint_frequency"":0.350073, ""clip_changed_coordinates"":33607,"	"{""coordinates"":96000, ""endpoint_coordinates"":33607, ""endpoint_frequency"":0.350073, ""clip_changed_coordinates"":33607,"	"{""coordinates"":12192000, ""endpoint_coordinates"":4257877, ""endpoint_frequency"":0.349235,"
walker-walk					"-0.999989, -0.866234, 0.944332, 1.0, 1.0]}, {""count"":16000, ""mean"":0.202148, ""population_sd"":0.85713, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.350073, ""candidates"":16000, ""clip_changed_candidates"":14682,"	"""clip_changed_coordinate_frequency"":0.350073, ""candidates"":16000, ""clip_changed_candidates"":14682,"	"""clip_changed_coordinates"":4257877, ""clip_changed_coordinate_frequency"":0.349235, ""candidates"":2032000,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.86668, 0.683536, 0.999768, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.178628,"	"""clip_changed_candidate_frequency"":0.917625}"	"""clip_changed_candidate_frequency"":0.917625}"	"""clip_changed_candidates"":1859209, ""clip_changed_candidate_frequency"":0.914965}"
walker-walk					"""population_sd"":0.869002, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.987959, -0.723517, 0.952394, 1.0,"			
walker-walk					"1.0]}, {""count"":16000, ""mean"":-0.237845, ""population_sd"":0.815503, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.992307, -0.655944, 0.775246, 1.0, 1.0]}, {""count"":16000, ""mean"":0.39749, ""population_sd"":0.786171,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.320613, 0.923921, 0.994345, 1.0, 1.0]}, {""count"":16000,"			
walker-walk					"""mean"":-0.115096, ""population_sd"":0.74675, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.909815,"			
walker-walk					-0.235428, 0.698536, 1.0, 1.0]}]			
walker-walk	L000	P	NULL	16000	"[{""count"":16000, ""mean"":-0.202574, ""population_sd"":0.893605, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":96000, ""endpoint_coordinates"":33817, ""endpoint_frequency"":0.35226, ""clip_changed_coordinates"":33817,"	"{""coordinates"":96000, ""endpoint_coordinates"":34232, ""endpoint_frequency"":0.356583, ""clip_changed_coordinates"":34232,"	"{""coordinates"":12192000, ""endpoint_coordinates"":4311052, ""endpoint_frequency"":0.353597,"
walker-walk					"-0.999978, -0.835196, 0.974399, 1.0, 1.0]}, {""count"":16000, ""mean"":0.173218, ""population_sd"":0.857922, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.35226, ""candidates"":16000, ""clip_changed_candidates"":14712,"	"""clip_changed_coordinate_frequency"":0.356583, ""candidates"":16000, ""clip_changed_candidates"":14724,"	"""clip_changed_coordinates"":4311052, ""clip_changed_coordinate_frequency"":0.353597, ""candidates"":2032000,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.890528, 0.585793, 0.99955, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.0925309,"	"""clip_changed_candidate_frequency"":0.9195}"	"""clip_changed_candidate_frequency"":0.92025}"	"""clip_changed_candidates"":1865510, ""clip_changed_candidate_frequency"":0.918066}"
walker-walk					"""population_sd"":0.892013, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.981363, -0.497918, 0.985221, 1.0,"			
walker-walk					"1.0]}, {""count"":16000, ""mean"":-0.183528, ""population_sd"":0.84327, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.990806, -0.630847, 0.94254, 1.0, 1.0]}, {""count"":16000, ""mean"":0.355095, ""population_sd"":0.800617,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.486974, 0.886043, 0.99396, 1.0, 1.0]}, {""count"":16000,"			
walker-walk					"""mean"":-0.102464, ""population_sd"":0.758955, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.908338,"			
walker-walk					-0.235184, 0.749492, 1.0, 1.0]}]			
walker-walk	L010	U	p1	1660	"[{""count"":1660, ""mean"":-0.320118, ""population_sd"":0.86484, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":9960, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":9960, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1264920, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
walker-walk					"-0.999997, -0.975008, 0.828981, 1.0, 1.0]}, {""count"":1660, ""mean"":0.265003, ""population_sd"":0.850624, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1660, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1660, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":210820, ""clip_changed_candidates"":0,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.828804, 0.837318, 0.999975, 1.0, 1.0]}, {""count"":1660, ""mean"":-0.235659,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk					"""population_sd"":0.864853, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.994221, -0.846444, 0.920252, 1.0,"			
walker-walk					"1.0]}, {""count"":1660, ""mean"":-0.301361, ""population_sd"":0.819098, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.997974, -0.781379, 0.628244, 1.0, 1.0]}, {""count"":1660, ""mean"":0.37932, ""population_sd"":0.80881,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.408472, 0.950247, 0.998151, 1.0, 1.0]}, {""count"":1660,"			
walker-walk					"""mean"":-0.140971, ""population_sd"":0.724454, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.877532,"			
walker-walk					-0.255535, 0.567806, 1.0, 1.0]}]			
walker-walk	L010	P	p1	14340	"[{""count"":14340, ""mean"":-0.324648, ""population_sd"":0.863066, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":86040, ""endpoint_coordinates"":31013, ""endpoint_frequency"":0.360449, ""clip_changed_coordinates"":31013,"	"{""coordinates"":86040, ""endpoint_coordinates"":31013, ""endpoint_frequency"":0.360449, ""clip_changed_coordinates"":31013,"	"{""coordinates"":10927080, ""endpoint_coordinates"":3944229, ""endpoint_frequency"":0.360959,"
walker-walk					"-0.999997, -0.974744, 0.83711, 1.0, 1.0]}, {""count"":14340, ""mean"":0.237425, ""population_sd"":0.861154, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.360449, ""candidates"":14340, ""clip_changed_candidates"":13305,"	"""clip_changed_coordinate_frequency"":0.360449, ""candidates"":14340, ""clip_changed_candidates"":13305,"	"""clip_changed_coordinates"":3944229, ""clip_changed_coordinate_frequency"":0.360959, ""candidates"":1821180,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.858636, 0.807428, 0.999968, 1.0, 1.0]}, {""count"":14340, ""mean"":-0.245732,"	"""clip_changed_candidate_frequency"":0.927824}"	"""clip_changed_candidate_frequency"":0.927824}"	"""clip_changed_candidates"":1684433, ""clip_changed_candidate_frequency"":0.924913}"
walker-walk					"""population_sd"":0.863929, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.994669, -0.850689, 0.909387, 1.0,"			
walker-walk					"1.0]}, {""count"":14340, ""mean"":-0.309826, ""population_sd"":0.821158, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.998812, -0.801811, 0.671549, 1.0, 1.0]}, {""count"":14340, ""mean"":0.398286, ""population_sd"":0.802768,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.410675, 0.953975, 0.998283, 1.0, 1.0]}, {""count"":14340,"			
walker-walk					"""mean"":-0.154972, ""population_sd"":0.72732, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.885979,"			
walker-walk					-0.280233, 0.581537, 1.0, 1.0]}]			
walker-walk	L010	U	NULL	1649	"[{""count"":1649, ""mean"":-0.339566, ""population_sd"":0.863934, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":9894, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":9894, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1256538, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
walker-walk					"-0.999997, -0.983882, 0.829234, 1.0, 1.0]}, {""count"":1649, ""mean"":0.328791, ""population_sd"":0.841028, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1649, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1649, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":209423, ""clip_changed_candidates"":0,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.700848, 0.944782, 0.999994, 1.0, 1.0]}, {""count"":1649, ""mean"":-0.269506,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk					"""population_sd"":0.856397, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.994583, -0.857697, 0.869177, 1.0,"			
walker-walk					"1.0]}, {""count"":1649, ""mean"":-0.306693, ""population_sd"":0.818654, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.998267, -0.784004, 0.651276, 1.0, 1.0]}, {""count"":1649, ""mean"":0.464192, ""population_sd"":0.766694,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.0586667, 0.965633, 0.998483, 1.0, 1.0]}, {""count"":1649,"			
walker-walk					"""mean"":-0.179369, ""population_sd"":0.710068, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.889341,"			
walker-walk					-0.289438, 0.461127, 1.0, 1.0]}]			
walker-walk	L010	P	NULL	14351	"[{""count"":14351, ""mean"":-0.352856, ""population_sd"":0.855269, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":86106, ""endpoint_coordinates"":30921, ""endpoint_frequency"":0.359104, ""clip_changed_coordinates"":30921,"	"{""coordinates"":86106, ""endpoint_coordinates"":31134, ""endpoint_frequency"":0.361578, ""clip_changed_coordinates"":31134,"	"{""coordinates"":10935462, ""endpoint_coordinates"":3952206, ""endpoint_frequency"":0.361412,"
walker-walk					"-0.999997, -0.986782, 0.770628, 1.0, 1.0]}, {""count"":14351, ""mean"":0.306464, ""population_sd"":0.852176, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.359104, ""candidates"":14351, ""clip_changed_candidates"":13292,"	"""clip_changed_coordinate_frequency"":0.361578, ""candidates"":14351, ""clip_changed_candidates"":13272,"	"""clip_changed_coordinates"":3952206, ""clip_changed_coordinate_frequency"":0.361412, ""candidates"":1822577,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.774239, 0.940261, 0.999994, 1.0, 1.0]}, {""count"":14351, ""mean"":-0.254172,"	"""clip_changed_candidate_frequency"":0.926207}"	"""clip_changed_candidate_frequency"":0.924814}"	"""clip_changed_candidates"":1687099, ""clip_changed_candidate_frequency"":0.925667}"
walker-walk					"""population_sd"":0.861114, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.994984, -0.860265, 0.892069, 1.0,"			
walker-walk					"1.0]}, {""count"":14351, ""mean"":-0.301699, ""population_sd"":0.820992, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.997738, -0.786565, 0.683498, 1.0, 1.0]}, {""count"":14351, ""mean"":0.440007, ""population_sd"":0.78411,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.206536, 0.966851, 0.998057, 1.0, 1.0]}, {""count"":14351,"			
walker-walk					"""mean"":-0.152854, ""population_sd"":0.712691, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.850717,"			
walker-walk					-0.257038, 0.50227, 1.0, 1.0]}]			
walker-walk	L025	U	p1	4020	"[{""count"":4020, ""mean"":-0.149625, ""population_sd"":0.915858, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":24120, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":24120, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":3063240, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
walker-walk					"-0.999995, -0.774624, 0.998418, 1.0, 1.0]}, {""count"":4020, ""mean"":0.224573, ""population_sd"":0.883396, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4020, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4020, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":510540, ""clip_changed_candidates"":0,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.937254, 0.859126, 0.999976, 1.0, 1.0]}, {""count"":4020, ""mean"":-0.0129149,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk					"""population_sd"":0.899529, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.988996, -0.0934709, 0.99807, 1.0,"			
walker-walk					"1.0]}, {""count"":4020, ""mean"":-0.120678, ""population_sd"":0.8985, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
walker-walk					"-0.999174, -0.58548, 0.994895, 1.0, 1.0]}, {""count"":4020, ""mean"":0.246989, ""population_sd"":0.857198, ""minimum"":-1.0,"			
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.849027, 0.808579, 0.998425, 1.0, 1.0]}, {""count"":4020, ""mean"":-0.0844228,"			
walker-walk					"""population_sd"":0.790758, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.913924, -0.276176, 0.83028, 1.0,"			
walker-walk					1.0]}]			
walker-walk	L025	P	p1	11980	"[{""count"":11980, ""mean"":-0.175538, ""population_sd"":0.912736, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":71880, ""endpoint_coordinates"":27213, ""endpoint_frequency"":0.378589, ""clip_changed_coordinates"":27213,"	"{""coordinates"":71880, ""endpoint_coordinates"":27213, ""endpoint_frequency"":0.378589, ""clip_changed_coordinates"":27213,"	"{""coordinates"":9128760, ""endpoint_coordinates"":3447261, ""endpoint_frequency"":0.377626,"
walker-walk					"-0.999994, -0.839217, 0.996042, 1.0, 1.0]}, {""count"":11980, ""mean"":0.220036, ""population_sd"":0.880189, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.378589, ""candidates"":11980, ""clip_changed_candidates"":11238,"	"""clip_changed_coordinate_frequency"":0.378589, ""candidates"":11980, ""clip_changed_candidates"":11238,"	"""clip_changed_coordinates"":3447261, ""clip_changed_coordinate_frequency"":0.377626, ""candidates"":1521460,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.932548, 0.835732, 0.999964, 1.0, 1.0]}, {""count"":11980, ""mean"":-0.0245918,"	"""clip_changed_candidate_frequency"":0.938063}"	"""clip_changed_candidate_frequency"":0.938063}"	"""clip_changed_candidates"":1421445, ""clip_changed_candidate_frequency"":0.934264}"
walker-walk					"""population_sd"":0.907358, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.991315, -0.15713, 0.997966, 1.0,"			
walker-walk					"1.0]}, {""count"":11980, ""mean"":-0.154218, ""population_sd"":0.89307, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999464, -0.655807, 0.990557, 1.0, 1.0]}, {""count"":11980, ""mean"":0.285834, ""population_sd"":0.843119,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.777435, 0.847782, 0.998621, 1.0, 1.0]}, {""count"":11980,"			
walker-walk					"""mean"":-0.0897339, ""population_sd"":0.789663, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.922466,"			
walker-walk					-0.265253, 0.826989, 1.0, 1.0]}]			
walker-walk	L025	U	NULL	3928	"[{""count"":3928, ""mean"":-0.138655, ""population_sd"":0.921536, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":23568, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":23568, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":2993136, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
walker-walk					"-0.999993, -0.798702, 0.998147, 1.0, 1.0]}, {""count"":3928, ""mean"":0.220009, ""population_sd"":0.876123, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3928, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":3928, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":498856, ""clip_changed_candidates"":0,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.931951, 0.811998, 0.999966, 1.0, 1.0]}, {""count"":3928, ""mean"":-0.0394102,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk					"""population_sd"":0.906726, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.992014, -0.266278, 0.997766, 1.0,"			
walker-walk					"1.0]}, {""count"":3928, ""mean"":-0.167647, ""population_sd"":0.88891, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999334, -0.689039, 0.989932, 1.0, 1.0]}, {""count"":3928, ""mean"":0.268675, ""population_sd"":0.853668,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.822846, 0.851765, 0.998394, 1.0, 1.0]}, {""count"":3928,"			
walker-walk					"""mean"":-0.109179, ""population_sd"":0.788172, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.929249,"			
walker-walk					-0.310753, 0.800021, 1.0, 1.0]}]			
walker-walk	L025	P	NULL	12072	"[{""count"":12072, ""mean"":-0.192253, ""population_sd"":0.911879, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":72432, ""endpoint_coordinates"":27559, ""endpoint_frequency"":0.380481, ""clip_changed_coordinates"":27559,"	"{""coordinates"":72432, ""endpoint_coordinates"":27525, ""endpoint_frequency"":0.380012, ""clip_changed_coordinates"":27525,"	"{""coordinates"":9198864, ""endpoint_coordinates"":3476547, ""endpoint_frequency"":0.377932,"
walker-walk					"-0.999997, -0.88701, 0.994583, 1.0, 1.0]}, {""count"":12072, ""mean"":0.242402, ""population_sd"":0.873482, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.380481, ""candidates"":12072, ""clip_changed_candidates"":11315,"	"""clip_changed_coordinate_frequency"":0.380012, ""candidates"":12072, ""clip_changed_candidates"":11327,"	"""clip_changed_coordinates"":3476547, ""clip_changed_coordinate_frequency"":0.377932, ""candidates"":1533144,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.899416, 0.866637, 0.999976, 1.0, 1.0]}, {""count"":12072, ""mean"":-0.0797586,"	"""clip_changed_candidate_frequency"":0.937293}"	"""clip_changed_candidate_frequency"":0.938287}"	"""clip_changed_candidates"":1434233, ""clip_changed_candidate_frequency"":0.935485}"
walker-walk					"""population_sd"":0.907116, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.994577, -0.458873, 0.995957, 1.0,"			
walker-walk					"1.0]}, {""count"":12072, ""mean"":-0.194632, ""population_sd"":0.88266, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999356, -0.733659, 0.979465, 1.0, 1.0]}, {""count"":12072, ""mean"":0.297989, ""population_sd"":0.845541,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.784152, 0.88481, 0.998567, 1.0, 1.0]}, {""count"":12072,"			
walker-walk					"""mean"":-0.105768, ""population_sd"":0.780984, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.914083,"			
walker-walk					-0.292566, 0.792853, 1.0, 1.0]}]			
walker-walk	L050	U	p1	8031	"[{""count"":8031, ""mean"":-0.0333937, ""population_sd"":0.93671, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":48186, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":48186, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":6119622, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
walker-walk					"-0.999937, -0.28761, 0.999968, 1.0, 1.0]}, {""count"":8031, ""mean"":0.153261, ""population_sd"":0.898987, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8031, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8031, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1019937, ""clip_changed_candidates"":0,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.985517, 0.686688, 0.999893, 1.0, 1.0]}, {""count"":8031, ""mean"":0.1578,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk					"""population_sd"":0.896345, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.968161, 0.725978, 0.999816, 1.0,"			
walker-walk					"1.0]}, {""count"":8031, ""mean"":0.0104165, ""population_sd"":0.927136, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999786, 0.0115578, 0.999985, 1.0, 1.0]}, {""count"":8031, ""mean"":0.0792213, ""population_sd"":0.892766,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.983933, 0.390187, 0.997172, 1.0, 1.0]}, {""count"":8031,"			
walker-walk					"""mean"":-0.028303, ""population_sd"":0.836548, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.948966,"			
walker-walk					-0.104231, 0.942859, 1.0, 1.0]}]			
walker-walk	L050	P	p1	7969	"[{""count"":7969, ""mean"":-0.0399167, ""population_sd"":0.936227, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":47814, ""endpoint_coordinates"":18683, ""endpoint_frequency"":0.390743, ""clip_changed_coordinates"":18683,"	"{""coordinates"":47814, ""endpoint_coordinates"":18683, ""endpoint_frequency"":0.390743, ""clip_changed_coordinates"":18683,"	"{""coordinates"":6072378, ""endpoint_coordinates"":2378088, ""endpoint_frequency"":0.391624,"
walker-walk					"-0.999956, -0.303778, 0.999968, 1.0, 1.0]}, {""count"":7969, ""mean"":0.14834, ""population_sd"":0.900086, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.390743, ""candidates"":7969, ""clip_changed_candidates"":7560,"	"""clip_changed_coordinate_frequency"":0.390743, ""candidates"":7969, ""clip_changed_candidates"":7560,"	"""clip_changed_coordinates"":2378088, ""clip_changed_coordinate_frequency"":0.391624, ""candidates"":1012063,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.987644, 0.690567, 0.999889, 1.0, 1.0]}, {""count"":7969, ""mean"":0.153729,"	"""clip_changed_candidate_frequency"":0.948676}"	"""clip_changed_candidate_frequency"":0.948676}"	"""clip_changed_candidates"":955056, ""clip_changed_candidate_frequency"":0.943672}"
walker-walk					"""population_sd"":0.898257, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.973912, 0.71821, 0.99978, 1.0,"			
walker-walk					"1.0]}, {""count"":7969, ""mean"":0.00349633, ""population_sd"":0.928664, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999872, 0.000653103, 0.999987, 1.0, 1.0]}, {""count"":7969, ""mean"":0.0590934, ""population_sd"":0.89445,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.985946, 0.283641, 0.99663, 1.0, 1.0]}, {""count"":7969,"			
walker-walk					"""mean"":-0.0375618, ""population_sd"":0.833163, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.94964,"			
walker-walk					-0.134268, 0.93288, 1.0, 1.0]}]			
walker-walk	L050	U	NULL	8109	"[{""count"":8109, ""mean"":0.0757048, ""population_sd"":0.939639, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":48654, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":48654, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":6179058, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
walker-walk					"-0.999765, 0.573021, 1, 1.0, 1.0]}, {""count"":8109, ""mean"":0.208673, ""population_sd"":0.894579, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8109, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8109, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1029843, ""clip_changed_candidates"":0,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.971405, 0.857297, 0.999985, 1.0, 1.0]}, {""count"":8109, ""mean"":0.276077,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk					"""population_sd"":0.878376, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.906162, 0.943319, 0.999999, 1.0,"			
walker-walk					"1.0]}, {""count"":8109, ""mean"":0.0919902, ""population_sd"":0.931292, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999632, 0.596996, 1.0, 1.0, 1.0]}, {""count"":8109, ""mean"":0.0758264, ""population_sd"":0.900196, ""minimum"":-1.0,"			
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.988773, 0.403608, 0.997326, 1.0, 1.0]}, {""count"":8109, ""mean"":0.100374,"			
walker-walk					"""population_sd"":0.859639, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.922222, 0.328934, 0.996456, 1.0,"			
walker-walk					1.0]}]			
walker-walk	L050	P	NULL	7891	"[{""count"":7891, ""mean"":0.0619722, ""population_sd"":0.938621, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":47346, ""endpoint_coordinates"":19045, ""endpoint_frequency"":0.402252, ""clip_changed_coordinates"":19045,"	"{""coordinates"":47346, ""endpoint_coordinates"":19121, ""endpoint_frequency"":0.403857, ""clip_changed_coordinates"":19121,"	"{""coordinates"":6012942, ""endpoint_coordinates"":2413854, ""endpoint_frequency"":0.401443,"
walker-walk					"-0.999817, 0.453435, 1, 1.0, 1.0]}, {""count"":7891, ""mean"":0.220141, ""population_sd"":0.893516, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.402252, ""candidates"":7891, ""clip_changed_candidates"":7479,"	"""clip_changed_coordinate_frequency"":0.403857, ""candidates"":7891, ""clip_changed_candidates"":7483,"	"""clip_changed_coordinates"":2413854, ""clip_changed_coordinate_frequency"":0.401443, ""candidates"":1002157,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.969409, 0.882184, 0.999982, 1.0, 1.0]}, {""count"":7891, ""mean"":0.251896,"	"""clip_changed_candidate_frequency"":0.947789}"	"""clip_changed_candidate_frequency"":0.948296}"	"""clip_changed_candidates"":950116, ""clip_changed_candidate_frequency"":0.948071}"
walker-walk					"""population_sd"":0.885097, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.924109, 0.928963, 0.999999, 1.0,"			
walker-walk					"1.0]}, {""count"":7891, ""mean"":0.0667533, ""population_sd"":0.935982, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999802, 0.473155, 1, 1.0, 1.0]}, {""count"":7891, ""mean"":0.0747165, ""population_sd"":0.898579, ""minimum"":-1.0,"			
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.987714, 0.378787, 0.997224, 1.0, 1.0]}, {""count"":7891, ""mean"":0.0785711,"			
walker-walk					"""population_sd"":0.853761, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.924989, 0.243169, 0.995517, 1.0,"			
walker-walk					1.0]}]			
walker-walk	L075	U	p1	11993	"[{""count"":11993, ""mean"":0.16871, ""population_sd"":0.939078, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":71958, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":71958, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":9138666, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
walker-walk					"-0.999612, 0.961457, 1.0, 1.0, 1.0]}, {""count"":11993, ""mean"":0.136119, ""population_sd"":0.914117, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11993, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11993, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1523111, ""clip_changed_candidates"":0,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.995691, 0.722943, 0.99998, 1.0, 1.0]}, {""count"":11993, ""mean"":0.321241,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk					"""population_sd"":0.870181, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.87253, 0.97192, 0.999998, 1.0,"			
walker-walk					"1.0]}, {""count"":11993, ""mean"":0.175168, ""population_sd"":0.942802, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999921, 0.985577, 1.0, 1.0, 1.0]}, {""count"":11993, ""mean"":-0.0715083, ""population_sd"":0.913044,"			
walker-walk					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.998343, -0.425047, 0.993949, 1.0, 1.0]}, {""count"":11993,"			
walker-walk					"""mean"":0.124527, ""population_sd"":0.858865, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.916467, 0.440724,"			
walker-walk					0.997819, 1.0, 1.0]}]			
walker-walk	L075	P	p1	4007	"[{""count"":4007, ""mean"":0.148523, ""population_sd"":0.943082, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":24042, ""endpoint_coordinates"":9926, ""endpoint_frequency"":0.412861, ""clip_changed_coordinates"":9926,"	"{""coordinates"":24042, ""endpoint_coordinates"":9926, ""endpoint_frequency"":0.412861, ""clip_changed_coordinates"":9926,"	"{""coordinates"":3053334, ""endpoint_coordinates"":1269185, ""endpoint_frequency"":0.415672,"
walker-walk					"-0.999896, 0.935411, 1.0, 1.0, 1.0]}, {""count"":4007, ""mean"":0.135376, ""population_sd"":0.918069, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.412861, ""candidates"":4007, ""clip_changed_candidates"":3841,"	"""clip_changed_coordinate_frequency"":0.412861, ""candidates"":4007, ""clip_changed_candidates"":3841,"	"""clip_changed_coordinates"":1269185, ""clip_changed_coordinate_frequency"":0.415672, ""candidates"":508889,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.995221, 0.747808, 0.999995, 1.0, 1.0]}, {""count"":4007, ""mean"":0.315826,"	"""clip_changed_candidate_frequency"":0.958572}"	"""clip_changed_candidate_frequency"":0.958572}"	"""clip_changed_candidates"":486920, ""clip_changed_candidate_frequency"":0.956829}"
walker-walk					"""population_sd"":0.873224, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.86983, 0.978042, 0.999999, 1.0,"			
walker-walk					"1.0]}, {""count"":4007, ""mean"":0.143526, ""population_sd"":0.952816, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999989, 0.970434, 1.0, 1.0, 1.0]}, {""count"":4007, ""mean"":-0.0891951, ""population_sd"":0.910578, ""minimum"":-1.0,"			
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.998989, -0.495214, 0.992043, 1.0, 1.0]}, {""count"":4007, ""mean"":0.107765,"			
walker-walk					"""population_sd"":0.857723, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.932027, 0.368084, 0.997258, 1.0,"			
walker-walk					1.0]}]			
walker-walk	L075	U	NULL	11997	"[{""count"":11997, ""mean"":0.117948, ""population_sd"":0.949083, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":71982, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":71982, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":9141714, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
walker-walk					"-0.999967, 0.880296, 1.0, 1.0, 1.0]}, {""count"":11997, ""mean"":0.176378, ""population_sd"":0.910217, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11997, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11997, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1523619, ""clip_changed_candidates"":0,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.992868, 0.841264, 0.999995, 1.0, 1.0]}, {""count"":11997, ""mean"":0.3406,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk					"""population_sd"":0.866424, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.841833, 0.982028, 1, 1.0, 1.0]},"			
walker-walk					"{""count"":11997, ""mean"":0.155752, ""population_sd"":0.945685, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
walker-walk					"-0.999981, 0.965033, 1.0, 1.0, 1.0]}, {""count"":11997, ""mean"":-0.0441286, ""population_sd"":0.912052, ""minimum"":-1.0,"			
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.997861, -0.249115, 0.994628, 1.0, 1.0]}, {""count"":11997, ""mean"":0.125377,"			
walker-walk					"""population_sd"":0.864377, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.918234, 0.447651, 0.998792, 1.0,"			
walker-walk					1.0]}]			
walker-walk	L075	P	NULL	4003	"[{""count"":4003, ""mean"":0.111159, ""population_sd"":0.952939, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":24018, ""endpoint_coordinates"":10079, ""endpoint_frequency"":0.419644, ""clip_changed_coordinates"":10079,"	"{""coordinates"":24018, ""endpoint_coordinates"":10064, ""endpoint_frequency"":0.419019, ""clip_changed_coordinates"":10064,"	"{""coordinates"":3050286, ""endpoint_coordinates"":1274583, ""endpoint_frequency"":0.417857,"
walker-walk					"-0.99998, 0.893957, 1.0, 1.0, 1.0]}, {""count"":4003, ""mean"":0.178574, ""population_sd"":0.913633, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.419644, ""candidates"":4003, ""clip_changed_candidates"":3842,"	"""clip_changed_coordinate_frequency"":0.419019, ""candidates"":4003, ""clip_changed_candidates"":3840,"	"""clip_changed_coordinates"":1274583, ""clip_changed_coordinate_frequency"":0.417857, ""candidates"":508381,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.988908, 0.864117, 0.999996, 1.0, 1.0]}, {""count"":4003, ""mean"":0.309457,"	"""clip_changed_candidate_frequency"":0.95978}"	"""clip_changed_candidate_frequency"":0.959281}"	"""clip_changed_candidates"":486712, ""clip_changed_candidate_frequency"":0.957376}"
walker-walk					"""population_sd"":0.882197, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.915341, 0.975996, 1, 1.0, 1.0]},"			
walker-walk					"{""count"":4003, ""mean"":0.154355, ""population_sd"":0.946947, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
walker-walk					"-0.999991, 0.964976, 1.0, 1.0, 1.0]}, {""count"":4003, ""mean"":-0.0451907, ""population_sd"":0.911864, ""minimum"":-1.0,"			
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.998151, -0.235697, 0.995235, 1.0, 1.0]}, {""count"":4003, ""mean"":0.125152,"			
walker-walk					"""population_sd"":0.86237, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.919956, 0.467954, 0.998553, 1.0,"			
walker-walk					1.0]}]			
walker-walk	L100	U	p1	16000	"[{""count"":16000, ""mean"":0.262668, ""population_sd"":0.940838, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":96000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":96000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":12192000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
walker-walk					"-0.999998, 0.999989, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":0.226002, ""population_sd"":0.903547, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.977108, 0.929823, 0.999999, 1.0, 1.0]}, {""count"":16000, ""mean"":0.371558,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk					"""population_sd"":0.857856, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.803519, 0.9814, 0.999999, 1.0,"			
walker-walk					"1.0]}, {""count"":16000, ""mean"":0.307667, ""population_sd"":0.932464, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999999, 1.0, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.0645025, ""population_sd"":0.930279, ""minimum"":-1.0,"			
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.996743, -0.504092, 0.997708, 1.0, 1.0]}, {""count"":16000, ""mean"":0.331131,"			
walker-walk					"""population_sd"":0.812446, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.572794, 0.85562, 0.999916, 1.0,"			
walker-walk					1.0]}]			
walker-walk	L100	U	NULL	16000	"[{""count"":16000, ""mean"":0.279404, ""population_sd"":0.934635, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":96000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":96000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":12192000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
walker-walk					"-0.999994, 0.99999, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":0.178266, ""population_sd"":0.909479, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.985472, 0.846328, 0.999995, 1.0, 1.0]}, {""count"":16000, ""mean"":0.406034,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
walker-walk					"""population_sd"":0.840015, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.603886, 0.982327, 0.999997, 1.0,"			
walker-walk					"1.0]}, {""count"":16000, ""mean"":0.326687, ""population_sd"":0.927153, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
walker-walk					"-1.0, -0.999996, 1.0, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.0994702, ""population_sd"":0.92597, ""minimum"":-1.0,"			
walker-walk					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.997332, -0.66932, 0.995561, 1.0, 1.0]}, {""count"":16000, ""mean"":0.318323,"			
walker-walk					"""population_sd"":0.810001, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.592553, 0.825532, 0.999655, 1.0,"			
walker-walk					1.0]}]			
cheetah-run	L000	P	p1	16000	"[{""count"":16000, ""mean"":-0.0272109, ""population_sd"":0.96373, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":96000, ""endpoint_coordinates"":42176, ""endpoint_frequency"":0.439333, ""clip_changed_coordinates"":42176,"	"{""coordinates"":96000, ""endpoint_coordinates"":42176, ""endpoint_frequency"":0.439333, ""clip_changed_coordinates"":42176,"	"{""coordinates"":12192000, ""endpoint_coordinates"":5340007, ""endpoint_frequency"":0.437993,"
cheetah-run					"-1.0, -0.297716, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.0354308, ""population_sd"":0.951713, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.439333, ""candidates"":16000, ""clip_changed_candidates"":15487,"	"""clip_changed_coordinate_frequency"":0.439333, ""candidates"":16000, ""clip_changed_candidates"":15487,"	"""clip_changed_coordinates"":5340007, ""clip_changed_coordinate_frequency"":0.437993, ""candidates"":2032000,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.337833, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.0125203,"	"""clip_changed_candidate_frequency"":0.967938}"	"""clip_changed_candidate_frequency"":0.967938}"	"""clip_changed_candidates"":1964507, ""clip_changed_candidate_frequency"":0.966785}"
cheetah-run					"""population_sd"":0.956101, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.172899, 1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":16000, ""mean"":-0.120566, ""population_sd"":0.940461, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.801778, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":0.00120097, ""population_sd"":0.929886, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, 0.0557573, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.225695,"			
cheetah-run					"""population_sd"":0.895076, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.913077, 0.979527, 1.0, 1.0]}]"			
cheetah-run	L000	P	NULL	16000	"[{""count"":16000, ""mean"":0.000574671, ""population_sd"":0.97983, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":96000, ""endpoint_coordinates"":42278, ""endpoint_frequency"":0.440396, ""clip_changed_coordinates"":42278,"	"{""coordinates"":96000, ""endpoint_coordinates"":42256, ""endpoint_frequency"":0.440167, ""clip_changed_coordinates"":42256,"	"{""coordinates"":12192000, ""endpoint_coordinates"":5378405, ""endpoint_frequency"":0.441142,"
cheetah-run					"-1.0, 0.19033, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":0.0184353, ""population_sd"":0.949249, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.440396, ""candidates"":16000, ""clip_changed_candidates"":15457,"	"""clip_changed_coordinate_frequency"":0.440167, ""candidates"":16000, ""clip_changed_candidates"":15473,"	"""clip_changed_coordinates"":5378405, ""clip_changed_coordinate_frequency"":0.441142, ""candidates"":2032000,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, 0.145927, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.0228876,"	"""clip_changed_candidate_frequency"":0.966063}"	"""clip_changed_candidate_frequency"":0.967063}"	"""clip_changed_candidates"":1966129, ""clip_changed_candidate_frequency"":0.967583}"
cheetah-run					"""population_sd"":0.955228, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.275472, 1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":16000, ""mean"":-0.147148, ""population_sd"":0.936231, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.904721, 0.999999, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.0493441, ""population_sd"":0.930289, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.274867, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.17847,"			
cheetah-run					"""population_sd"":0.907462, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.82994, 0.993931, 1.0, 1.0]}]"			
cheetah-run	L010	U	p1	1618	"[{""count"":1618, ""mean"":-0.0359569, ""population_sd"":0.984994, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":9708, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":9708, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1232916, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cheetah-run					"-1.0, -0.816717, 1.0, 1.0, 1.0]}, {""count"":1618, ""mean"":0.0421563, ""population_sd"":0.956099, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1618, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1618, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":205486, ""clip_changed_candidates"":0,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, 0.451541, 1.0, 1.0, 1.0]}, {""count"":1618, ""mean"":-0.0668972,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cheetah-run					"""population_sd"":0.960881, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.728842, 1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":1618, ""mean"":-0.141198, ""population_sd"":0.934972, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.909314, 0.999998, 1.0, 1.0]}, {""count"":1618, ""mean"":-0.169803, ""population_sd"":0.927473, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.925767, 1.0, 1.0, 1.0]}, {""count"":1618, ""mean"":-0.125442,"			
cheetah-run					"""population_sd"":0.926809, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.730702, 0.999241, 1.0, 1.0]}]"			
cheetah-run	L010	P	p1	14382	"[{""count"":14382, ""mean"":-0.0674088, ""population_sd"":0.981665, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":86292, ""endpoint_coordinates"":38425, ""endpoint_frequency"":0.44529, ""clip_changed_coordinates"":38425,"	"{""coordinates"":86292, ""endpoint_coordinates"":38425, ""endpoint_frequency"":0.44529, ""clip_changed_coordinates"":38425,"	"{""coordinates"":10959084, ""endpoint_coordinates"":4899533, ""endpoint_frequency"":0.447075,"
cheetah-run					"-1.0, -0.976456, 1.0, 1.0, 1.0]}, {""count"":14382, ""mean"":0.0248787, ""population_sd"":0.951268, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.44529, ""candidates"":14382, ""clip_changed_candidates"":13931,"	"""clip_changed_coordinate_frequency"":0.44529, ""candidates"":14382, ""clip_changed_candidates"":13931,"	"""clip_changed_coordinates"":4899533, ""clip_changed_coordinate_frequency"":0.447075, ""candidates"":1826514,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, 0.245012, 1.0, 1.0, 1.0]}, {""count"":14382, ""mean"":-0.0831125,"	"""clip_changed_candidate_frequency"":0.968641}"	"""clip_changed_candidate_frequency"":0.968641}"	"""clip_changed_candidates"":1771753, ""clip_changed_candidate_frequency"":0.970019}"
cheetah-run					"""population_sd"":0.958298, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.774882, 1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":14382, ""mean"":-0.145988, ""population_sd"":0.934758, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.91583, 0.999989, 1.0, 1.0]}, {""count"":14382, ""mean"":-0.141823, ""population_sd"":0.934352, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.878613, 1.0, 1.0, 1.0]}, {""count"":14382, ""mean"":-0.134098,"			
cheetah-run					"""population_sd"":0.925096, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.75373, 0.998928, 1.0, 1.0]}]"			
cheetah-run	L010	U	NULL	1560	"[{""count"":1560, ""mean"":-0.0328284, ""population_sd"":0.98271, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":9360, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":9360, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":1188720, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cheetah-run					"-1.0, -0.739459, 1.0, 1.0, 1.0]}, {""count"":1560, ""mean"":0.0251666, ""population_sd"":0.953341, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1560, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1560, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":198120, ""clip_changed_candidates"":0,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, 0.21014, 1.0, 1.0, 1.0]}, {""count"":1560, ""mean"":-0.0366241,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cheetah-run					"""population_sd"":0.960342, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.433777, 1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":1560, ""mean"":-0.108659, ""population_sd"":0.943057, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.823646, 1.0, 1.0, 1.0]}, {""count"":1560, ""mean"":-0.0987945, ""population_sd"":0.93881, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.658134, 1.0, 1.0, 1.0]}, {""count"":1560, ""mean"":-0.124573,"			
cheetah-run					"""population_sd"":0.927587, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.748778, 0.999156, 1.0, 1.0]}]"			
cheetah-run	L010	P	NULL	14440	"[{""count"":14440, ""mean"":-0.031704, ""population_sd"":0.980985, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":86640, ""endpoint_coordinates"":38759, ""endpoint_frequency"":0.447357, ""clip_changed_coordinates"":38759,"	"{""coordinates"":86640, ""endpoint_coordinates"":39207, ""endpoint_frequency"":0.452528, ""clip_changed_coordinates"":39207,"	"{""coordinates"":11003280, ""endpoint_coordinates"":4943773, ""endpoint_frequency"":0.4493,"
cheetah-run					"-1.0, -0.697854, 1.0, 1.0, 1.0]}, {""count"":14440, ""mean"":0.0260557, ""population_sd"":0.953721, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.447357, ""candidates"":14440, ""clip_changed_candidates"":14027,"	"""clip_changed_coordinate_frequency"":0.452528, ""candidates"":14440, ""clip_changed_candidates"":14063,"	"""clip_changed_coordinates"":4943773, ""clip_changed_coordinate_frequency"":0.4493, ""candidates"":1833880,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, 0.300838, 1.0, 1.0, 1.0]}, {""count"":14440, ""mean"":-0.013212,"	"""clip_changed_candidate_frequency"":0.971399}"	"""clip_changed_candidate_frequency"":0.973892}"	"""clip_changed_candidates"":1780472, ""clip_changed_candidate_frequency"":0.970877}"
cheetah-run					"""population_sd"":0.963122, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.234188, 1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":14440, ""mean"":-0.089482, ""population_sd"":0.946293, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.71499, 1.0, 1.0, 1.0]}, {""count"":14440, ""mean"":-0.107669, ""population_sd"":0.940997, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.761256, 1.0, 1.0, 1.0]}, {""count"":14440, ""mean"":-0.144468,"			
cheetah-run					"""population_sd"":0.92772, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.837292, 0.999095, 1.0, 1.0]}]"			
cheetah-run	L025	U	p1	4023	"[{""count"":4023, ""mean"":-0.0679296, ""population_sd"":0.980823, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":24138, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":24138, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":3065526, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cheetah-run					"-1.0, -0.960356, 1.0, 1.0, 1.0]}, {""count"":4023, ""mean"":-0.0729172, ""population_sd"":0.946177, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4023, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4023, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":510921, ""clip_changed_candidates"":0,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.584025, 1.0, 1.0, 1.0]}, {""count"":4023, ""mean"":-0.244291,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cheetah-run					"""population_sd"":0.932226, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.991044, 1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":4023, ""mean"":-0.116685, ""population_sd"":0.936377, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.75961, 0.999996, 1.0, 1.0]}, {""count"":4023, ""mean"":-0.1245, ""population_sd"":0.942829, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.874639, 1.0, 1.0, 1.0]}, {""count"":4023, ""mean"":-0.111494,"			
cheetah-run					"""population_sd"":0.927441, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.685359, 0.999581, 1.0, 1.0]}]"			
cheetah-run	L025	P	p1	11977	"[{""count"":11977, ""mean"":-0.0790821, ""population_sd"":0.981294, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":71862, ""endpoint_coordinates"":32075, ""endpoint_frequency"":0.446342, ""clip_changed_coordinates"":32075,"	"{""coordinates"":71862, ""endpoint_coordinates"":32075, ""endpoint_frequency"":0.446342, ""clip_changed_coordinates"":32075,"	"{""coordinates"":9126474, ""endpoint_coordinates"":4094743, ""endpoint_frequency"":0.448666,"
cheetah-run					"-1.0, -0.987189, 1.0, 1.0, 1.0]}, {""count"":11977, ""mean"":-0.087817, ""population_sd"":0.945249, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.446342, ""candidates"":11977, ""clip_changed_candidates"":11624,"	"""clip_changed_coordinate_frequency"":0.446342, ""candidates"":11977, ""clip_changed_candidates"":11624,"	"""clip_changed_coordinates"":4094743, ""clip_changed_coordinate_frequency"":0.448666, ""candidates"":1521079,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.676473, 1, 1.0, 1.0]}, {""count"":11977, ""mean"":-0.253163,"	"""clip_changed_candidate_frequency"":0.970527}"	"""clip_changed_candidate_frequency"":0.970527}"	"""clip_changed_candidates"":1476722, ""clip_changed_candidate_frequency"":0.970838}"
cheetah-run					"""population_sd"":0.928746, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.994487, 1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":11977, ""mean"":-0.0926566, ""population_sd"":0.945336, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.738799, 0.999999, 1.0, 1.0]}, {""count"":11977, ""mean"":-0.129903, ""population_sd"":0.944453, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.921403, 1.0, 1.0, 1.0]}, {""count"":11977, ""mean"":-0.100461,"			
cheetah-run					"""population_sd"":0.928686, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.632858, 0.999765, 1.0, 1.0]}]"			
cheetah-run	L025	U	NULL	4070	"[{""count"":4070, ""mean"":-0.0265431, ""population_sd"":0.988199, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":24420, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":24420, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":3101340, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cheetah-run					"-1.0, -0.796156, 1.0, 1.0, 1.0]}, {""count"":4070, ""mean"":-0.0103197, ""population_sd"":0.950554, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4070, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":4070, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":516890, ""clip_changed_candidates"":0,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.0701563, 1.0, 1.0, 1.0]}, {""count"":4070, ""mean"":-0.270042,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cheetah-run					"""population_sd"":0.924923, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.997907, 1, 1.0, 1.0]},"			
cheetah-run					"{""count"":4070, ""mean"":-0.143096, ""population_sd"":0.938372, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.952405, 0.999973, 1.0, 1.0]}, {""count"":4070, ""mean"":-0.156846, ""population_sd"":0.941021, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.966333, 1.0, 1.0, 1.0]}, {""count"":4070, ""mean"":-0.0658042,"			
cheetah-run					"""population_sd"":0.930309, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.41546, 0.999881, 1.0, 1.0]}]"			
cheetah-run	L025	P	NULL	11930	"[{""count"":11930, ""mean"":-0.0605133, ""population_sd"":0.98632, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":71580, ""endpoint_coordinates"":32333, ""endpoint_frequency"":0.451704, ""clip_changed_coordinates"":32333,"	"{""coordinates"":71580, ""endpoint_coordinates"":32152, ""endpoint_frequency"":0.449176, ""clip_changed_coordinates"":32152,"	"{""coordinates"":9090660, ""endpoint_coordinates"":4079798, ""endpoint_frequency"":0.44879,"
cheetah-run					"-1.0, -0.966297, 1.0, 1.0, 1.0]}, {""count"":11930, ""mean"":-0.0286543, ""population_sd"":0.947856, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.451704, ""candidates"":11930, ""clip_changed_candidates"":11623,"	"""clip_changed_coordinate_frequency"":0.449176, ""candidates"":11930, ""clip_changed_candidates"":11588,"	"""clip_changed_coordinates"":4079798, ""clip_changed_coordinate_frequency"":0.44879, ""candidates"":1515110,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.25781, 1.0, 1.0, 1.0]}, {""count"":11930, ""mean"":-0.276857,"	"""clip_changed_candidate_frequency"":0.974267}"	"""clip_changed_candidate_frequency"":0.971333}"	"""clip_changed_candidates"":1470583, ""clip_changed_candidate_frequency"":0.970611}"
cheetah-run					"""population_sd"":0.921383, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.997466, 0.999999, 1.0,"			
cheetah-run					"1.0]}, {""count"":11930, ""mean"":-0.137014, ""population_sd"":0.937184, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0,"			
cheetah-run					"-1.0, -1.0, -0.917986, 0.999981, 1.0, 1.0]}, {""count"":11930, ""mean"":-0.171151, ""population_sd"":0.938453,"			
cheetah-run					"""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.975246, 1.0, 1.0, 1.0]}, {""count"":11930,"			
cheetah-run					"""mean"":-0.0605786, ""population_sd"":0.932453, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.41352,"			
cheetah-run					0.999917, 1.0, 1.0]}]			
cheetah-run	L050	U	p1	8050	"[{""count"":8050, ""mean"":-0.15465, ""population_sd"":0.973157, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":48300, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":48300, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":6134100, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cheetah-run					"-1.0, -0.998095, 1.0, 1.0, 1.0]}, {""count"":8050, ""mean"":-0.24145, ""population_sd"":0.907768, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8050, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":8050, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1022350, ""clip_changed_candidates"":0,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.978357, 0.997364, 1.0, 1.0]}, {""count"":8050, ""mean"":-0.660689,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cheetah-run					"""population_sd"":0.705824, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -0.955833, 1.0, 1.0]},"			
cheetah-run					"{""count"":8050, ""mean"":-0.0932225, ""population_sd"":0.927605, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.552211, 0.999976, 1.0, 1.0]}, {""count"":8050, ""mean"":-0.0863475, ""population_sd"":0.944003, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.662802, 1.0, 1.0, 1.0]}, {""count"":8050, ""mean"":0.0224893,"			
cheetah-run					"""population_sd"":0.909287, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.998176, 0.145211, 0.999732, 1.0,"			
cheetah-run					1.0]}]			
cheetah-run	L050	P	p1	7950	"[{""count"":7950, ""mean"":-0.147561, ""population_sd"":0.974966, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":47700, ""endpoint_coordinates"":21061, ""endpoint_frequency"":0.44153, ""clip_changed_coordinates"":21061,"	"{""coordinates"":47700, ""endpoint_coordinates"":21061, ""endpoint_frequency"":0.44153, ""clip_changed_coordinates"":21061,"	"{""coordinates"":6057900, ""endpoint_coordinates"":2667337, ""endpoint_frequency"":0.440307,"
cheetah-run					"-1.0, -0.997781, 1.0, 1.0, 1.0]}, {""count"":7950, ""mean"":-0.219978, ""population_sd"":0.913013, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.44153, ""candidates"":7950, ""clip_changed_candidates"":7707,"	"""clip_changed_coordinate_frequency"":0.44153, ""candidates"":7950, ""clip_changed_candidates"":7707,"	"""clip_changed_coordinates"":2667337, ""clip_changed_coordinate_frequency"":0.440307, ""candidates"":1009650,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.963307, 0.998466, 1.0, 1.0]}, {""count"":7950, ""mean"":-0.642502,"	"""clip_changed_candidate_frequency"":0.969434}"	"""clip_changed_candidate_frequency"":0.969434}"	"""clip_changed_candidates"":977219, ""clip_changed_candidate_frequency"":0.967879}"
cheetah-run					"""population_sd"":0.725282, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -0.945154, 1.0, 1.0]},"			
cheetah-run					"{""count"":7950, ""mean"":-0.13045, ""population_sd"":0.924116, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0,"			
cheetah-run					"-0.745404, 0.999534, 1.0, 1.0]}, {""count"":7950, ""mean"":-0.101053, ""population_sd"":0.946166, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.742771, 1.0, 1.0, 1.0]}, {""count"":7950, ""mean"":0.0143447,"			
cheetah-run					"""population_sd"":0.907071, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.998287, 0.0422474, 0.999611, 1.0,"			
cheetah-run					1.0]}]			
cheetah-run	L050	U	NULL	7979	"[{""count"":7979, ""mean"":-0.166018, ""population_sd"":0.972498, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":47874, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":47874, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":6079998, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cheetah-run					"-1.0, -0.999326, 1.0, 1.0, 1.0]}, {""count"":7979, ""mean"":-0.241669, ""population_sd"":0.909182, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":7979, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":7979, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1013333, ""clip_changed_candidates"":0,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.981873, 0.998635, 1.0, 1.0]}, {""count"":7979, ""mean"":-0.655666,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cheetah-run					"""population_sd"":0.714281, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -0.963331, 1.0, 1.0]},"			
cheetah-run					"{""count"":7979, ""mean"":-0.130112, ""population_sd"":0.92539, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0,"			
cheetah-run					"-0.762229, 0.999484, 1.0, 1.0]}, {""count"":7979, ""mean"":-0.101851, ""population_sd"":0.945203, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.767423, 1.0, 1.0, 1.0]}, {""count"":7979, ""mean"":-0.0384474,"			
cheetah-run					"""population_sd"":0.9061, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.999693, -0.216469, 0.998683, 1.0,"			
cheetah-run					1.0]}]			
cheetah-run	L050	P	NULL	8021	"[{""count"":8021, ""mean"":-0.160242, ""population_sd"":0.972871, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":48126, ""endpoint_coordinates"":21367, ""endpoint_frequency"":0.44398, ""clip_changed_coordinates"":21367,"	"{""coordinates"":48126, ""endpoint_coordinates"":21160, ""endpoint_frequency"":0.439679, ""clip_changed_coordinates"":21160,"	"{""coordinates"":6112002, ""endpoint_coordinates"":2692130, ""endpoint_frequency"":0.440466,"
cheetah-run					"-1.0, -0.999037, 1.0, 1.0, 1.0]}, {""count"":8021, ""mean"":-0.232603, ""population_sd"":0.908757, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.44398, ""candidates"":8021, ""clip_changed_candidates"":7771,"	"""clip_changed_coordinate_frequency"":0.439679, ""candidates"":8021, ""clip_changed_candidates"":7778,"	"""clip_changed_coordinates"":2692130, ""clip_changed_coordinate_frequency"":0.440466, ""candidates"":1018667,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.972583, 0.997894, 1.0, 1.0]}, {""count"":8021, ""mean"":-0.658391,"	"""clip_changed_candidate_frequency"":0.968832}"	"""clip_changed_candidate_frequency"":0.969705}"	"""clip_changed_candidates"":986322, ""clip_changed_candidate_frequency"":0.968248}"
cheetah-run					"""population_sd"":0.710258, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -0.963517, 1.0, 1.0]},"			
cheetah-run					"{""count"":8021, ""mean"":-0.133268, ""population_sd"":0.926139, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.798658, 0.999644, 1.0, 1.0]}, {""count"":8021, ""mean"":-0.111136, ""population_sd"":0.941615, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.76486, 1.0, 1.0, 1.0]}, {""count"":8021, ""mean"":-0.0274643,"			
cheetah-run					"""population_sd"":0.908914, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.999599, -0.169038, 0.998977, 1.0,"			
cheetah-run					1.0]}]			
cheetah-run	L075	U	p1	12035	"[{""count"":12035, ""mean"":-0.312555, ""population_sd"":0.934057, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":72210, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":72210, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":9170670, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cheetah-run					"-1.0, -0.999999, 1.0, 1.0, 1.0]}, {""count"":12035, ""mean"":-0.361423, ""population_sd"":0.876222, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":12035, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":12035, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1528445, ""clip_changed_candidates"":0,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.999942, 0.894388, 1.0, 1.0]}, {""count"":12035, ""mean"":-0.851692,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cheetah-run					"""population_sd"":0.494442, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":12035, ""mean"":-0.121473, ""population_sd"":0.926987, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.721362, 0.999893, 1.0, 1.0]}, {""count"":12035, ""mean"":0.0873052, ""population_sd"":0.956991, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, 0.81752, 1.0, 1.0, 1.0]}, {""count"":12035, ""mean"":0.0462673,"			
cheetah-run					"""population_sd"":0.917563, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.99826, 0.261263, 0.999958, 1.0,"			
cheetah-run					1.0]}]			
cheetah-run	L075	P	p1	3965	"[{""count"":3965, ""mean"":-0.312218, ""population_sd"":0.936475, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":23790, ""endpoint_coordinates"":10764, ""endpoint_frequency"":0.452459, ""clip_changed_coordinates"":10764,"	"{""coordinates"":23790, ""endpoint_coordinates"":10764, ""endpoint_frequency"":0.452459, ""clip_changed_coordinates"":10764,"	"{""coordinates"":3021330, ""endpoint_coordinates"":1355725, ""endpoint_frequency"":0.448718,"
cheetah-run					"-1.0, -1, 1.0, 1.0, 1.0]}, {""count"":3965, ""mean"":-0.357034, ""population_sd"":0.874639, ""minimum"":-1.0, ""maximum"":1.0,"	"""clip_changed_coordinate_frequency"":0.452459, ""candidates"":3965, ""clip_changed_candidates"":3850,"	"""clip_changed_coordinate_frequency"":0.452459, ""candidates"":3965, ""clip_changed_candidates"":3850,"	"""clip_changed_coordinates"":1355725, ""clip_changed_coordinate_frequency"":0.448718, ""candidates"":503555,"
cheetah-run					"""quantiles"":[-1.0, -1.0, -1.0, -0.999942, 0.902338, 1.0, 1.0]}, {""count"":3965, ""mean"":-0.848602,"	"""clip_changed_candidate_frequency"":0.970996}"	"""clip_changed_candidate_frequency"":0.970996}"	"""clip_changed_candidates"":489212, ""clip_changed_candidate_frequency"":0.971517}"
cheetah-run					"""population_sd"":0.499366, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -1, 1.0, 1.0]},"			
cheetah-run					"{""count"":3965, ""mean"":-0.138901, ""population_sd"":0.925389, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.803497, 0.999883, 1.0, 1.0]}, {""count"":3965, ""mean"":0.0704789, ""population_sd"":0.957785, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, 0.715848, 1.0, 1.0, 1.0]}, {""count"":3965, ""mean"":0.0444395,"			
cheetah-run					"""population_sd"":0.920998, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.998769, 0.286192, 0.999948, 1.0,"			
cheetah-run					1.0]}]			
cheetah-run	L075	U	NULL	11902	"[{""count"":11902, ""mean"":-0.295216, ""population_sd"":0.941414, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":71412, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":71412, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":9069324, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cheetah-run					"-1.0, -0.999999, 1.0, 1.0, 1.0]}, {""count"":11902, ""mean"":-0.349951, ""population_sd"":0.876753, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11902, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":11902, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":1511554, ""clip_changed_candidates"":0,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.999815, 0.919341, 1.0, 1.0]}, {""count"":11902, ""mean"":-0.826193,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cheetah-run					"""population_sd"":0.533734, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -1, 1.0, 1.0]},"			
cheetah-run					"{""count"":11902, ""mean"":-0.12337, ""population_sd"":0.924719, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.705097, 0.999801, 1.0, 1.0]}, {""count"":11902, ""mean"":0.0767547, ""population_sd"":0.956342, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, 0.726112, 1.0, 1.0, 1.0]}, {""count"":11902, ""mean"":0.0476395,"			
cheetah-run					"""population_sd"":0.914916, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.997117, 0.227472, 0.999941, 1.0,"			
cheetah-run					1.0]}]			
cheetah-run	L075	P	NULL	4098	"[{""count"":4098, ""mean"":-0.289778, ""population_sd"":0.943231, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":24588, ""endpoint_coordinates"":10905, ""endpoint_frequency"":0.443509, ""clip_changed_coordinates"":10905,"	"{""coordinates"":24588, ""endpoint_coordinates"":10967, ""endpoint_frequency"":0.446031, ""clip_changed_coordinates"":10967,"	"{""coordinates"":3122676, ""endpoint_coordinates"":1397818, ""endpoint_frequency"":0.447635,"
cheetah-run					"-1.0, -0.999999, 1.0, 1.0, 1.0]}, {""count"":4098, ""mean"":-0.365133, ""population_sd"":0.869429, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.443509, ""candidates"":4098, ""clip_changed_candidates"":3974,"	"""clip_changed_coordinate_frequency"":0.446031, ""candidates"":4098, ""clip_changed_candidates"":3973,"	"""clip_changed_coordinates"":1397818, ""clip_changed_coordinate_frequency"":0.447635, ""candidates"":520446,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -0.999973, 0.852403, 1.0, 1.0]}, {""count"":4098, ""mean"":-0.827002,"	"""clip_changed_candidate_frequency"":0.969741}"	"""clip_changed_candidate_frequency"":0.969497}"	"""clip_changed_candidates"":505240, ""clip_changed_candidate_frequency"":0.970783}"
cheetah-run					"""population_sd"":0.53596, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -1, 1.0, 1.0]},"			
cheetah-run					"{""count"":4098, ""mean"":-0.142465, ""population_sd"":0.921917, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.789181, 0.999401, 1.0, 1.0]}, {""count"":4098, ""mean"":0.0859291, ""population_sd"":0.958209, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, 0.823655, 1.0, 1.0, 1.0]}, {""count"":4098, ""mean"":0.0434602,"			
cheetah-run					"""population_sd"":0.914597, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.997378, 0.235833, 0.999911, 1.0,"			
cheetah-run					1.0]}]			
cheetah-run	L100	U	p1	16000	"[{""count"":16000, ""mean"":-0.584431, ""population_sd"":0.801981, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":96000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":96000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":12192000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cheetah-run					"-1.0, -1.0, -0.998073, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.612484, ""population_sd"":0.709603, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -0.677831, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.845475,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cheetah-run					"""population_sd"":0.516425, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":16000, ""mean"":-0.215985, ""population_sd"":0.927058, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.992546, 0.999822, 1.0, 1.0]}, {""count"":16000, ""mean"":0.381085, ""population_sd"":0.892271, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.969278, 1.0, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":0.22628,"			
cheetah-run					"""population_sd"":0.911764, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.986992, 0.969458, 1.0, 1.0, 1.0]}]"			
cheetah-run	L100	U	NULL	16000	"[{""count"":16000, ""mean"":-0.588492, ""population_sd"":0.79923, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"	"{""coordinates"":96000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":96000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"	"{""coordinates"":12192000, ""endpoint_coordinates"":0, ""endpoint_frequency"":0.0, ""clip_changed_coordinates"":0,"
cheetah-run					"-1.0, -1.0, -0.998553, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.615903, ""population_sd"":0.704707, ""minimum"":-1.0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":16000, ""clip_changed_candidates"":0,"	"""clip_changed_coordinate_frequency"":0.0, ""candidates"":2032000, ""clip_changed_candidates"":0,"
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1, -0.685252, 1.0, 1.0]}, {""count"":16000, ""mean"":-0.853764,"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"	"""clip_changed_candidate_frequency"":0.0}"
cheetah-run					"""population_sd"":0.503318, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -1.0, -1.0, -1.0, 1.0, 1.0]},"			
cheetah-run					"{""count"":16000, ""mean"":-0.215526, ""population_sd"":0.927048, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0,"			
cheetah-run					"-1.0, -0.994899, 0.999679, 1.0, 1.0]}, {""count"":16000, ""mean"":0.386734, ""population_sd"":0.890397, ""minimum"":-1.0,"			
cheetah-run					"""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.965527, 1.0, 1.0, 1.0, 1.0]}, {""count"":16000, ""mean"":0.239966,"			
cheetah-run					"""population_sd"":0.907748, ""minimum"":-1.0, ""maximum"":1.0, ""quantiles"":[-1.0, -1.0, -0.983379, 0.976434, 1.0, 1.0, 1.0]}]"			


==> anc/m-017.tsv <==
task	level	stratum	float32 rounding coordinates	execution coordinates
acrobot-swingup	L000	P	12783	16000
acrobot-swingup	L000	P	12442	16000
acrobot-swingup	L010	U	1585	1585
acrobot-swingup	L010	P	9997	14415
acrobot-swingup	L010	U	1540	1540
acrobot-swingup	L010	P	10436	14460
acrobot-swingup	L025	U	4019	4019
acrobot-swingup	L025	P	8336	11981
acrobot-swingup	L025	U	3901	3901
acrobot-swingup	L025	P	8440	12099
acrobot-swingup	L050	U	7848	7848
acrobot-swingup	L050	P	5898	8152
acrobot-swingup	L050	U	7970	7970
acrobot-swingup	L050	P	5977	8030
acrobot-swingup	L075	U	12001	12001
acrobot-swingup	L075	P	3047	3999
acrobot-swingup	L075	U	11945	11945
acrobot-swingup	L075	P	3124	4055
acrobot-swingup	L100	U	16000	16000
acrobot-swingup	L100	U	16000	16000
pendulum-swingup	L000	P	13800	16000
pendulum-swingup	L000	P	13888	16000
pendulum-swingup	L010	U	1549	1549
pendulum-swingup	L010	P	11005	14451
pendulum-swingup	L010	U	1575	1575
pendulum-swingup	L010	P	11403	14425
pendulum-swingup	L025	U	4033	4033
pendulum-swingup	L025	P	7092	11967
pendulum-swingup	L025	U	3926	3926
pendulum-swingup	L025	P	7150	12074
pendulum-swingup	L050	U	7981	7981
pendulum-swingup	L050	P	4590	8019
pendulum-swingup	L050	U	8016	8016
pendulum-swingup	L050	P	4476	7984
pendulum-swingup	L075	U	12030	12030
pendulum-swingup	L075	P	2176	3970
pendulum-swingup	L075	U	12008	12008
pendulum-swingup	L075	P	2181	3992
pendulum-swingup	L100	U	16000	16000
pendulum-swingup	L100	U	16000	16000
cartpole-balance	L000	P	15934	16000
cartpole-balance	L000	P	15928	16000
cartpole-balance	L010	U	1678	1678
cartpole-balance	L010	P	14174	14322
cartpole-balance	L010	U	1607	1607
cartpole-balance	L010	P	14273	14393
cartpole-balance	L025	U	3996	3996
cartpole-balance	L025	P	11729	12004
cartpole-balance	L025	U	3926	3926
cartpole-balance	L025	P	11815	12074
cartpole-balance	L050	U	8036	8036
cartpole-balance	L050	P	6813	7964
cartpole-balance	L050	U	8072	8072
cartpole-balance	L050	P	6984	7928
cartpole-balance	L075	U	11981	11981
cartpole-balance	L075	P	3318	4019
cartpole-balance	L075	U	12063	12063
cartpole-balance	L075	P	3289	3937
cartpole-balance	L100	U	16000	16000
cartpole-balance	L100	U	16000	16000
cartpole-swingup	L000	P	15024	16000
cartpole-swingup	L000	P	15084	16000
cartpole-swingup	L010	U	1575	1575
cartpole-swingup	L010	P	12816	14425
cartpole-swingup	L010	U	1598	1598
cartpole-swingup	L010	P	12930	14402
cartpole-swingup	L025	U	4064	4064
cartpole-swingup	L025	P	9984	11936
cartpole-swingup	L025	U	3891	3891
cartpole-swingup	L025	P	10278	12109
cartpole-swingup	L050	U	7974	7974
cartpole-swingup	L050	P	5869	8026
cartpole-swingup	L050	U	8035	8035
cartpole-swingup	L050	P	5708	7965
cartpole-swingup	L075	U	11886	11886
cartpole-swingup	L075	P	2807	4114
cartpole-swingup	L075	U	11962	11962
cartpole-swingup	L075	P	2771	4038
cartpole-swingup	L100	U	16000	16000
cartpole-swingup	L100	U	16000	16000
walker-walk	L000	P	62393	96000
walker-walk	L000	P	61768	96000
walker-walk	L010	U	9960	9960
walker-walk	L010	P	55027	86040
walker-walk	L010	U	9894	9894
walker-walk	L010	P	54972	86106
walker-walk	L025	U	24120	24120
walker-walk	L025	P	44667	71880
walker-walk	L025	U	23568	23568
walker-walk	L025	P	44907	72432
walker-walk	L050	U	48186	48186
walker-walk	L050	P	29131	47814
walker-walk	L050	U	48654	48654
walker-walk	L050	P	28225	47346
walker-walk	L075	U	71958	71958
walker-walk	L075	P	14116	24042
walker-walk	L075	U	71982	71982
walker-walk	L075	P	13954	24018
walker-walk	L100	U	96000	96000
walker-walk	L100	U	96000	96000
cheetah-run	L000	P	53824	96000
cheetah-run	L000	P	53744	96000
cheetah-run	L010	U	9708	9708
cheetah-run	L010	P	47867	86292
cheetah-run	L010	U	9360	9360
cheetah-run	L010	P	47433	86640
cheetah-run	L025	U	24138	24138
cheetah-run	L025	P	39787	71862
cheetah-run	L025	U	24420	24420
cheetah-run	L025	P	39428	71580
cheetah-run	L050	U	48300	48300
cheetah-run	L050	P	26639	47700
cheetah-run	L050	U	47874	47874
cheetah-run	L050	P	26966	48126
cheetah-run	L075	U	72210	72210
cheetah-run	L075	P	13026	23790
cheetah-run	L075	U	71412	71412
cheetah-run	L075	P	13621	24588
cheetah-run	L100	U	96000	96000
cheetah-run	L100	U	96000	96000


==> anc/n-001.tsv <==
arm	optimization units	checkpoint-selection units	optimization transitions
D(pol)	L000 units 000--057	unit 058 of each of the six levels	29, 000
D(uni)	L100 units 000--057	unit 058 of each of the six levels	29, 000
D(mix)	units 000--009 of L000, L010, L025, L050, L075, L100 minus unit 009 of L075 and L100 (58 units)	unit 058 of each of the six levels	29, 000
D(all)	units 000--057 of each level (348 units)	unit 058 of each of the six levels	174, 000


==> anc/n-002.tsv <==
task	scorer	level	q	stratum	primary_status	G	G_origin	H
acrobot-swingup	ST	L000	0.0	P	available	1.28225	1.28225	1.28225
acrobot-swingup	ST	L010	0.1	U	available	1.32816	1.33342	1.35759
acrobot-swingup	ST	L010	0.1	P	available	0.711066	0.710794	0.709362
acrobot-swingup	ST	L025	0.25	U	available	0.777938	0.778521	0.776381
acrobot-swingup	ST	L025	0.25	P	available	0.303697	0.303009	0.303287
acrobot-swingup	ST	L050	0.5	U	available	0.643976	0.643907	0.637387
acrobot-swingup	ST	L050	0.5	P	available	0.182218	0.183152	0.185006
acrobot-swingup	ST	L075	0.75	U	available	0.631627	0.630216	0.630898
acrobot-swingup	ST	L075	0.75	P	available	0.221073	0.224007	0.223279
acrobot-swingup	ST	L100	1.0	U	available	0.747427	0.747427	0.747427
acrobot-swingup	mt30-317M	L000	0.0	P	available	0.6932	0.6932	0.6932
acrobot-swingup	mt30-317M	L010	0.1	U	available	0.648216	0.652575	0.664403
acrobot-swingup	mt30-317M	L010	0.1	P	available	0.329854	0.329454	0.32879
acrobot-swingup	mt30-317M	L025	0.25	U	available	0.294495	0.289904	0.289107
acrobot-swingup	mt30-317M	L025	0.25	P	available	0.107117	0.107166	0.107264
acrobot-swingup	mt30-317M	L050	0.5	U	available	0.2815	0.28378	0.280907
acrobot-swingup	mt30-317M	L050	0.5	P	available	0.076024	0.0757382	0.076505
acrobot-swingup	mt30-317M	L075	0.75	U	available	0.251417	0.252477	0.252751
acrobot-swingup	mt30-317M	L075	0.75	P	available	0.0757556	0.0751749	0.0749306
acrobot-swingup	mt30-317M	L100	1.0	U	available	0.41991	0.41991	0.41991
acrobot-swingup	CC(pool)	L000	0.0	P	available	2.32704	2.32704	2.32704
acrobot-swingup	CC(pool)	L010	0.1	U	available	2.80668	2.81289	2.86387
acrobot-swingup	CC(pool)	L010	0.1	P	available	1.7872	1.78621	1.78261
acrobot-swingup	CC(pool)	L025	0.25	U	available	2.59321	2.60519	2.59803
acrobot-swingup	CC(pool)	L025	0.25	P	available	1.60387	1.60044	1.60191
acrobot-swingup	CC(pool)	L050	0.5	U	available	2.69271	2.6968	2.6695
acrobot-swingup	CC(pool)	L050	0.5	P	available	1.65867	1.6558	1.67257
acrobot-swingup	CC(pool)	L075	0.75	U	available	2.97073	2.96884	2.97205
acrobot-swingup	CC(pool)	L075	0.75	P	available	1.96856	1.97201	1.9656
acrobot-swingup	CC(pool)	L100	1.0	U	available	3.34894	3.34894	3.34894
pendulum-swingup	ST	L000	0.0	P	available	2.22519	2.22519	2.22519
pendulum-swingup	ST	L010	0.1	U	available	2.19517	2.19585	2.23565
pendulum-swingup	ST	L010	0.1	P	available	1.74379	1.74421	1.74069
pendulum-swingup	ST	L025	0.25	U	available	1.30164	1.29796	1.30023
pendulum-swingup	ST	L025	0.25	P	available	0.936061	0.936294	0.935748
pendulum-swingup	ST	L050	0.5	U	available	0.794581	0.790144	0.781551
pendulum-swingup	ST	L050	0.5	P	available	0.558601	0.560613	0.566709
pendulum-swingup	ST	L075	0.75	U	available	0.525317	0.524862	0.525474
pendulum-swingup	ST	L075	0.75	P	available	0.413187	0.414324	0.412874
pendulum-swingup	ST	L100	1.0	U	available	0.809292	0.809292	0.809292
pendulum-swingup	mt30-317M	L000	0.0	P	available	2.21277	2.21277	2.21277
pendulum-swingup	mt30-317M	L010	0.1	U	available	1.71886	1.72349	1.75473
pendulum-swingup	mt30-317M	L010	0.1	P	available	1.61487	1.6156	1.61235
pendulum-swingup	mt30-317M	L025	0.25	U	available	0.0258264	0.0206677	0.0207039
pendulum-swingup	mt30-317M	L025	0.25	P	available	0.530853	0.531328	0.531018
pendulum-swingup	mt30-317M	L050	0.5	U	available	0.172516	0.17618	0.174264
pendulum-swingup	mt30-317M	L050	0.5	P	available	0.53872	0.537533	0.543379
pendulum-swingup	mt30-317M	L075	0.75	U	available	0.929973	0.934025	0.935115
pendulum-swingup	mt30-317M	L075	0.75	P	available	0.651661	0.650211	0.647936
pendulum-swingup	mt30-317M	L100	1.0	U	available	1.57263	1.57263	1.57263
pendulum-swingup	CC(pool)	L000	0.0	P	available	3.97024	3.97024	3.97024
pendulum-swingup	CC(pool)	L010	0.1	U	available	4.59411	4.58976	4.67295
pendulum-swingup	CC(pool)	L010	0.1	P	available	3.55264	3.55304	3.54588
pendulum-swingup	CC(pool)	L025	0.25	U	available	4.54443	4.54509	4.55305
pendulum-swingup	CC(pool)	L025	0.25	P	available	2.77829	2.77858	2.77696
pendulum-swingup	CC(pool)	L050	0.5	U	available	4.62009	4.62051	4.57027
pendulum-swingup	CC(pool)	L050	0.5	P	available	2.84293	2.84263	2.87354
pendulum-swingup	CC(pool)	L075	0.75	U	available	4.653	4.65325	4.65868
pendulum-swingup	CC(pool)	L075	0.75	P	available	2.79791	2.80244	2.79263
pendulum-swingup	CC(pool)	L100	1.0	U	available	4.66559	4.66559	4.66559
cartpole-balance	ST	L000	0.0	P	available	2.93519	2.93519	2.93519
cartpole-balance	ST	L010	0.1	U	available	1.9306	1.93238	1.83938
cartpole-balance	ST	L010	0.1	P	available	2.77945	2.78013	2.79499
cartpole-balance	ST	L025	0.25	U	available	1.87765	1.87912	1.85892
cartpole-balance	ST	L025	0.25	P	available	2.38112	2.38193	2.39047
cartpole-balance	ST	L050	0.5	U	available	0.174412	0.161893	0.162135
cartpole-balance	ST	L050	0.5	P	available	0.165013	0.176267	0.176002
cartpole-balance	ST	L075	0.75	U	available	-0.435229	-0.435458	-0.435168
cartpole-balance	ST	L075	0.75	P	available	-0.461108	-0.461091	-0.462014
cartpole-balance	ST	L100	1.0	U	available	-0.501721	-0.501721	-0.501721
cartpole-balance	mt30-317M	L000	0.0	P	available	2.29576	2.29576	2.29576
cartpole-balance	mt30-317M	L010	0.1	U	available	1.94202	1.95018	1.85632
cartpole-balance	mt30-317M	L010	0.1	P	available	2.26113	2.26126	2.27335
cartpole-balance	mt30-317M	L025	0.25	U	available	2.06601	2.06796	2.04573
cartpole-balance	mt30-317M	L025	0.25	P	available	2.14522	2.14514	2.15283
cartpole-balance	mt30-317M	L050	0.5	U	available	1.06716	1.05778	1.05937
cartpole-balance	mt30-317M	L050	0.5	P	available	0.584587	0.597342	0.596446
cartpole-balance	mt30-317M	L075	0.75	U	available	0.73062	0.730542	0.730055
cartpole-balance	mt30-317M	L075	0.75	P	available	0.263567	0.265461	0.265992
cartpole-balance	mt30-317M	L100	1.0	U	available	0.808523	0.808523	0.808523
cartpole-balance	CC(pool)	L000	0.0	P	available	4.69581	4.69581	4.69581
cartpole-balance	CC(pool)	L010	0.1	U	available	4.76753	4.76808	4.53861
cartpole-balance	CC(pool)	L010	0.1	P	available	4.68173	4.6818	4.70684
cartpole-balance	CC(pool)	L025	0.25	U	available	4.76631	4.76653	4.71529
cartpole-balance	CC(pool)	L025	0.25	P	available	4.64346	4.64351	4.66014
cartpole-balance	CC(pool)	L050	0.5	U	available	4.16138	4.15349	4.15972
cartpole-balance	CC(pool)	L050	0.5	P	available	3.42629	3.44105	3.43588
cartpole-balance	CC(pool)	L075	0.75	U	available	4.23937	4.23885	4.23602
cartpole-balance	CC(pool)	L075	0.75	P	available	3.53857	3.54204	3.54912
cartpole-balance	CC(pool)	L100	1.0	U	available	4.40228	4.40228	4.40228
cartpole-swingup	ST	L000	0.0	P	available	2.44588	2.44588	2.44588
cartpole-swingup	ST	L010	0.1	U	available	1.51343	1.49349	1.48695
cartpole-swingup	ST	L010	0.1	P	available	1.71228	1.71458	1.71541
cartpole-swingup	ST	L025	0.25	U	available	0.810611	0.813805	0.818688
cartpole-swingup	ST	L025	0.25	P	available	0.981246	0.979778	0.977819
cartpole-swingup	ST	L050	0.5	U	available	0.241783	0.235275	0.235216
cartpole-swingup	ST	L050	0.5	P	available	0.213866	0.222698	0.222754
cartpole-swingup	ST	L075	0.75	U	available	-0.206024	-0.20545	-0.207538
cartpole-swingup	ST	L075	0.75	P	available	-0.33256	-0.333409	-0.32324
cartpole-swingup	ST	L100	1.0	U	available	-0.191586	-0.191586	-0.191586
cartpole-swingup	mt30-317M	L000	0.0	P	available	2.09863	2.09863	2.09863
cartpole-swingup	mt30-317M	L010	0.1	U	available	1.93746	1.91049	1.90213
cartpole-swingup	mt30-317M	L010	0.1	P	available	1.56092	1.56308	1.56384
cartpole-swingup	mt30-317M	L025	0.25	U	available	1.5615	1.56347	1.57285
cartpole-swingup	mt30-317M	L025	0.25	P	available	1.09748	1.0965	1.09431
cartpole-swingup	mt30-317M	L050	0.5	U	available	1.19614	1.19112	1.19082
cartpole-swingup	mt30-317M	L050	0.5	P	available	0.600437	0.606358	0.60651
cartpole-swingup	mt30-317M	L075	0.75	U	available	1.09794	1.09936	1.11054
cartpole-swingup	mt30-317M	L075	0.75	P	available	0.358595	0.352067	0.341329
cartpole-swingup	mt30-317M	L100	1.0	U	available	1.05602	1.05602	1.05602
cartpole-swingup	CC(pool)	L000	0.0	P	available	4.40731	4.40731	4.40731
cartpole-swingup	CC(pool)	L010	0.1	U	available	4.70174	4.70029	4.67973
cartpole-swingup	CC(pool)	L010	0.1	P	available	4.21131	4.2117	4.21375
cartpole-swingup	CC(pool)	L025	0.25	U	available	4.67712	4.67863	4.7067
cartpole-swingup	CC(pool)	L025	0.25	P	available	3.96425	3.96396	3.95603
cartpole-swingup	CC(pool)	L050	0.5	U	available	4.63826	4.63707	4.63591
cartpole-swingup	CC(pool)	L050	0.5	P	available	3.59146	3.59837	3.59927
cartpole-swingup	CC(pool)	L075	0.75	U	available	4.57421	4.57401	4.62051
cartpole-swingup	CC(pool)	L075	0.75	P	available	3.27433	3.27422	3.17436
cartpole-swingup	CC(pool)	L100	1.0	U	available	4.38993	4.38993	4.38993
walker-walk	ST	L000	0.0	P	available	0.507801	0.507801	0.507801
walker-walk	ST	L010	0.1	U	available	2.23278	2.23836	2.26354
walker-walk	ST	L010	0.1	P	available	0.56264	0.56267	0.561967
walker-walk	ST	L025	0.25	U	available	2.16307	2.15762	2.15869
walker-walk	ST	L025	0.25	P	available	0.477405	0.477967	0.477887
walker-walk	ST	L050	0.5	U	available	2.07172	2.06895	2.06481
walker-walk	ST	L050	0.5	P	available	0.425654	0.427369	0.428224
walker-walk	ST	L075	0.75	U	available	1.80748	1.80291	1.80592
walker-walk	ST	L075	0.75	P	available	0.279776	0.285864	0.284434
walker-walk	ST	L100	1.0	U	available	1.60548	1.60548	1.60548
walker-walk	mt30-317M	L000	0.0	P	available	1.00122	1.00122	1.00122
walker-walk	mt30-317M	L010	0.1	U	available	3.40948	3.41057	3.44894
walker-walk	mt30-317M	L010	0.1	P	available	1.06437	1.06434	1.06301
walker-walk	mt30-317M	L025	0.25	U	available	3.38447	3.38342	3.38511
walker-walk	mt30-317M	L025	0.25	P	available	0.969578	0.970037	0.969875
walker-walk	mt30-317M	L050	0.5	U	available	3.48405	3.48494	3.47797
walker-walk	mt30-317M	L050	0.5	P	available	1.04361	1.04498	1.04707
walker-walk	mt30-317M	L075	0.75	U	available	3.46942	3.46931	3.47509
walker-walk	mt30-317M	L075	0.75	P	available	1.07101	1.07205	1.06669
walker-walk	mt30-317M	L100	1.0	U	available	3.48465	3.48465	3.48465
walker-walk	CC(pool)	L000	0.0	P	available	1.44487	1.44487	1.44487
walker-walk	CC(pool)	L010	0.1	U	available	3.7121	3.71894	3.76078
walker-walk	CC(pool)	L010	0.1	P	available	1.5864	1.58625	1.58427
walker-walk	CC(pool)	L025	0.25	U	available	3.724	3.72435	3.72621
walker-walk	CC(pool)	L025	0.25	P	available	1.58446	1.58662	1.58636
walker-walk	CC(pool)	L050	0.5	U	available	3.75912	3.75853	3.75102
walker-walk	CC(pool)	L050	0.5	P	available	1.72926	1.73256	1.73602
walker-walk	CC(pool)	L075	0.75	U	available	3.78392	3.78147	3.78777
walker-walk	CC(pool)	L075	0.75	P	available	1.69723	1.70562	1.69709
walker-walk	CC(pool)	L100	1.0	U	available	3.89733	3.89733	3.89733
cheetah-run	ST	L000	0.0	P	available	1.66525	1.66525	1.66525
cheetah-run	ST	L010	0.1	U	available	3.82632	3.83458	3.84656
cheetah-run	ST	L010	0.1	P	available	2.20695	2.20788	2.20711
cheetah-run	ST	L025	0.25	U	available	3.9585	3.95754	3.93676
cheetah-run	ST	L025	0.25	P	available	2.05251	2.05257	2.05616
cheetah-run	ST	L050	0.5	U	available	4.25139	4.2531	4.23396
cheetah-run	ST	L050	0.5	P	available	2.27196	2.27124	2.28146
cheetah-run	ST	L075	0.75	U	available	4.34114	4.34126	4.34487
cheetah-run	ST	L075	0.75	P	available	2.09908	2.10037	2.09512
cheetah-run	ST	L100	1.0	U	available	4.28955	4.28955	4.28955
cheetah-run	mt30-317M	L000	0.0	P	available	1.37106	1.37106	1.37106
cheetah-run	mt30-317M	L010	0.1	U	available	3.74595	3.74897	3.76069
cheetah-run	mt30-317M	L010	0.1	P	available	1.66814	1.66887	1.66829
cheetah-run	mt30-317M	L025	0.25	U	available	4.02138	4.02478	4.00365
cheetah-run	mt30-317M	L025	0.25	P	available	1.67147	1.671	1.67392
cheetah-run	mt30-317M	L050	0.5	U	available	4.33455	4.33628	4.31677
cheetah-run	mt30-317M	L050	0.5	P	available	1.88496	1.88522	1.89371
cheetah-run	mt30-317M	L075	0.75	U	available	4.43753	4.43785	4.44155
cheetah-run	mt30-317M	L075	0.75	P	available	1.8262	1.82378	1.81923
cheetah-run	mt30-317M	L100	1.0	U	available	4.50445	4.50445	4.50445
cheetah-run	CC(pool)	L000	0.0	P	available	4.37464	4.37464	4.37464
cheetah-run	CC(pool)	L010	0.1	U	available	4.82931	4.82892	4.84401
cheetah-run	CC(pool)	L010	0.1	P	available	4.58273	4.58254	4.58095
cheetah-run	CC(pool)	L025	0.25	U	available	4.83262	4.83238	4.80701
cheetah-run	CC(pool)	L025	0.25	P	available	4.63656	4.63659	4.64471
cheetah-run	CC(pool)	L050	0.5	U	available	4.85049	4.85051	4.82868
cheetah-run	CC(pool)	L050	0.5	P	available	4.74046	4.74031	4.76164
cheetah-run	CC(pool)	L075	0.75	U	available	4.85034	4.85034	4.85438
cheetah-run	CC(pool)	L075	0.75	P	available	4.74045	4.7409	4.72905
cheetah-run	CC(pool)	L100	1.0	U	available	4.85008	4.85008	4.85008


==> anc/n-003.tsv <==
task	scorer	level	C	G_ref	rho	rho_NA_reason	origin_sum	empty_units
acrobot-swingup	ST	L000	32	2.32704	0.551024	NA	16000	0
acrobot-swingup	ST	L010	32	2.80668	0.473213	NA	1629	0
acrobot-swingup	ST	L010	32	1.7872	0.397865	NA	14371	0
acrobot-swingup	ST	L025	32	2.59321	0.29999	NA	3989	0
acrobot-swingup	ST	L025	31	1.60387	0.189353	NA	12011	0
acrobot-swingup	ST	L050	32	2.69271	0.239155	NA	7919	0
acrobot-swingup	ST	L050	28	1.65867	0.109858	NA	8081	0
acrobot-swingup	ST	L075	32	2.97073	0.212617	NA	12013	0
acrobot-swingup	ST	L075	28	1.96856	0.112302	NA	3987	0
acrobot-swingup	ST	L100	32	3.34894	0.223183	NA	16000	0
acrobot-swingup	mt30-317M	L000	32	2.32704	0.29789	NA	16000	0
acrobot-swingup	mt30-317M	L010	31	2.80668	0.230955	NA	1629	0
acrobot-swingup	mt30-317M	L010	32	1.7872	0.184564	NA	14371	0
acrobot-swingup	mt30-317M	L025	30	2.59321	0.113564	NA	3989	0
acrobot-swingup	mt30-317M	L025	31	1.60387	0.0667864	NA	12011	0
acrobot-swingup	mt30-317M	L050	30	2.69271	0.104542	NA	7919	0
acrobot-swingup	mt30-317M	L050	24	1.65867	0.0458344	NA	8081	0
acrobot-swingup	mt30-317M	L075	29	2.97073	0.0846312	NA	12013	0
acrobot-swingup	mt30-317M	L075	23	1.96856	0.0384827	NA	3987	0
acrobot-swingup	mt30-317M	L100	32	3.34894	0.125386	NA	16000	0
acrobot-swingup	CC(pool)	L000	32	2.32704	1.0	NA	16000	0
acrobot-swingup	CC(pool)	L010	32	2.80668	1.0	NA	1629	0
acrobot-swingup	CC(pool)	L010	32	1.7872	1.0	NA	14371	0
acrobot-swingup	CC(pool)	L025	32	2.59321	1.0	NA	3989	0
acrobot-swingup	CC(pool)	L025	32	1.60387	1.0	NA	12011	0
acrobot-swingup	CC(pool)	L050	32	2.69271	1.0	NA	7919	0
acrobot-swingup	CC(pool)	L050	32	1.65867	1.0	NA	8081	0
acrobot-swingup	CC(pool)	L075	32	2.97073	1.0	NA	12013	0
acrobot-swingup	CC(pool)	L075	32	1.96856	1.0	NA	3987	0
acrobot-swingup	CC(pool)	L100	32	3.34894	1.0	NA	16000	0
pendulum-swingup	ST	L000	32	3.97024	0.560466	NA	16000	0
pendulum-swingup	ST	L010	32	4.59411	0.477824	NA	1629	0
pendulum-swingup	ST	L010	32	3.55264	0.490843	NA	14371	0
pendulum-swingup	ST	L025	32	4.54443	0.286425	NA	4007	0
pendulum-swingup	ST	L025	32	2.77829	0.336919	NA	11993	0
pendulum-swingup	ST	L050	32	4.62009	0.171984	NA	7913	0
pendulum-swingup	ST	L050	32	2.84293	0.196488	NA	8087	0
pendulum-swingup	ST	L075	32	4.653	0.112899	NA	12014	0
pendulum-swingup	ST	L075	32	2.79791	0.147677	NA	3986	0
pendulum-swingup	ST	L100	32	4.66559	0.17346	NA	16000	0
pendulum-swingup	mt30-317M	L000	32	3.97024	0.557339	NA	16000	0
pendulum-swingup	mt30-317M	L010	32	4.59411	0.374144	NA	1629	0
pendulum-swingup	mt30-317M	L010	32	3.55264	0.454554	NA	14371	0
pendulum-swingup	mt30-317M	L025	17	4.54443	0.0056831	NA	4007	0
pendulum-swingup	mt30-317M	L025	32	2.77829	0.191072	NA	11993	0
pendulum-swingup	mt30-317M	L050	23	4.62009	0.0373403	NA	7913	0
pendulum-swingup	mt30-317M	L050	32	2.84293	0.189495	NA	8087	0
pendulum-swingup	mt30-317M	L075	32	4.653	0.199865	NA	12014	0
pendulum-swingup	mt30-317M	L075	32	2.79791	0.232909	NA	3986	0
pendulum-swingup	mt30-317M	L100	32	4.66559	0.337069	NA	16000	0
pendulum-swingup	CC(pool)	L000	32	3.97024	1.0	NA	16000	0
pendulum-swingup	CC(pool)	L010	32	4.59411	1.0	NA	1629	0
pendulum-swingup	CC(pool)	L010	32	3.55264	1.0	NA	14371	0
pendulum-swingup	CC(pool)	L025	32	4.54443	1.0	NA	4007	0
pendulum-swingup	CC(pool)	L025	32	2.77829	1.0	NA	11993	0
pendulum-swingup	CC(pool)	L050	32	4.62009	1.0	NA	7913	0
pendulum-swingup	CC(pool)	L050	32	2.84293	1.0	NA	8087	0
pendulum-swingup	CC(pool)	L075	32	4.653	1.0	NA	12014	0
pendulum-swingup	CC(pool)	L075	32	2.79791	1.0	NA	3986	0
pendulum-swingup	CC(pool)	L100	32	4.66559	1.0	NA	16000	0
cartpole-balance	ST	L000	32	4.69581	0.625067	NA	16000	0
cartpole-balance	ST	L010	32	4.76753	0.404948	NA	1523	0
cartpole-balance	ST	L010	32	4.68173	0.59368	NA	14477	0
cartpole-balance	ST	L025	32	4.76631	0.393942	NA	3957	0
cartpole-balance	ST	L025	32	4.64346	0.512791	NA	12043	0
cartpole-balance	ST	L050	19	4.16138	0.041912	NA	8012	0
cartpole-balance	ST	L050	17	3.42629	0.0481607	NA	7988	0
cartpole-balance	ST	L075	0	4.23937	-0.102664	NA	11992	0
cartpole-balance	ST	L075	1	3.53857	-0.130309	NA	4008	0
cartpole-balance	ST	L100	0	4.40228	-0.113968	NA	16000	0
cartpole-balance	mt30-317M	L000	32	4.69581	0.488896	NA	16000	0
cartpole-balance	mt30-317M	L010	32	4.76753	0.407343	NA	1523	0
cartpole-balance	mt30-317M	L010	32	4.68173	0.482969	NA	14477	0
cartpole-balance	mt30-317M	L025	32	4.76631	0.433461	NA	3957	0
cartpole-balance	mt30-317M	L025	32	4.64346	0.461987	NA	12043	0
cartpole-balance	mt30-317M	L050	32	4.16138	0.256443	NA	8012	0
cartpole-balance	mt30-317M	L050	25	3.42629	0.170618	NA	7988	0
cartpole-balance	mt30-317M	L075	32	4.23937	0.172342	NA	11992	0
cartpole-balance	mt30-317M	L075	25	3.53857	0.074484	NA	4008	0
cartpole-balance	mt30-317M	L100	32	4.40228	0.18366	NA	16000	0
cartpole-balance	CC(pool)	L000	32	4.69581	1.0	NA	16000	0
cartpole-balance	CC(pool)	L010	32	4.76753	1.0	NA	1523	0
cartpole-balance	CC(pool)	L010	32	4.68173	1.0	NA	14477	0
cartpole-balance	CC(pool)	L025	32	4.76631	1.0	NA	3957	0
cartpole-balance	CC(pool)	L025	32	4.64346	1.0	NA	12043	0
cartpole-balance	CC(pool)	L050	32	4.16138	1.0	NA	8012	0
cartpole-balance	CC(pool)	L050	32	3.42629	1.0	NA	7988	0
cartpole-balance	CC(pool)	L075	32	4.23937	1.0	NA	11992	0
cartpole-balance	CC(pool)	L075	32	3.53857	1.0	NA	4008	0
cartpole-balance	CC(pool)	L100	32	4.40228	1.0	NA	16000	0
cartpole-swingup	ST	L000	32	4.40731	0.55496	NA	16000	0
cartpole-swingup	ST	L010	28	4.70174	0.321888	NA	1593	0
cartpole-swingup	ST	L010	28	4.21131	0.406589	NA	14407	0
cartpole-swingup	ST	L025	24	4.67712	0.173314	NA	4024	0
cartpole-swingup	ST	L025	24	3.96425	0.247524	NA	11976	0
cartpole-swingup	ST	L050	17	4.63826	0.0521279	NA	7998	0
cartpole-swingup	ST	L050	14	3.59146	0.0595484	NA	8002	0
cartpole-swingup	ST	L075	1	4.57421	-0.0450403	NA	12122	0
cartpole-swingup	ST	L075	0	3.27433	-0.101566	NA	3878	0
cartpole-swingup	ST	L100	2	4.38993	-0.0436423	NA	16000	0
cartpole-swingup	mt30-317M	L000	32	4.40731	0.476169	NA	16000	0
cartpole-swingup	mt30-317M	L010	32	4.70174	0.412074	NA	1593	0
cartpole-swingup	mt30-317M	L010	32	4.21131	0.37065	NA	14407	0
cartpole-swingup	mt30-317M	L025	32	4.67712	0.33386	NA	4024	0
cartpole-swingup	mt30-317M	L025	32	3.96425	0.276845	NA	11976	0
cartpole-swingup	mt30-317M	L050	32	4.63826	0.257886	NA	7998	0
cartpole-swingup	mt30-317M	L050	32	3.59146	0.167185	NA	8002	0
cartpole-swingup	mt30-317M	L075	32	4.57421	0.240028	NA	12122	0
cartpole-swingup	mt30-317M	L075	30	3.27433	0.109517	NA	3878	0
cartpole-swingup	mt30-317M	L100	32	4.38993	0.240555	NA	16000	0
cartpole-swingup	CC(pool)	L000	32	4.40731	1.0	NA	16000	0
cartpole-swingup	CC(pool)	L010	32	4.70174	1.0	NA	1593	0
cartpole-swingup	CC(pool)	L010	32	4.21131	1.0	NA	14407	0
cartpole-swingup	CC(pool)	L025	32	4.67712	1.0	NA	4024	0
cartpole-swingup	CC(pool)	L025	32	3.96425	1.0	NA	11976	0
cartpole-swingup	CC(pool)	L050	32	4.63826	1.0	NA	7998	0
cartpole-swingup	CC(pool)	L050	32	3.59146	1.0	NA	8002	0
cartpole-swingup	CC(pool)	L075	32	4.57421	1.0	NA	12122	0
cartpole-swingup	CC(pool)	L075	32	3.27433	1.0	NA	3878	0
cartpole-swingup	CC(pool)	L100	32	4.38993	1.0	NA	16000	0
walker-walk	ST	L000	32	1.44487	0.351452	NA	16000	0
walker-walk	ST	L010	32	3.7121	0.601487	NA	1618	0
walker-walk	ST	L010	32	1.5864	0.354665	NA	14382	0
walker-walk	ST	L025	32	3.724	0.580847	NA	4002	0
walker-walk	ST	L025	32	1.58446	0.301304	NA	11998	0
walker-walk	ST	L050	32	3.75912	0.551119	NA	7984	0
walker-walk	ST	L050	30	1.72926	0.246147	NA	8016	0
walker-walk	ST	L075	32	3.78392	0.477673	NA	12020	0
walker-walk	ST	L075	29	1.69723	0.164843	NA	3980	0
walker-walk	ST	L100	32	3.89733	0.411943	NA	16000	0
walker-walk	mt30-317M	L000	32	1.44487	0.692953	NA	16000	0
walker-walk	mt30-317M	L010	32	3.7121	0.918476	NA	1618	0
walker-walk	mt30-317M	L010	32	1.5864	0.670933	NA	14382	0
walker-walk	mt30-317M	L025	32	3.724	0.908827	NA	4002	0
walker-walk	mt30-317M	L025	32	1.58446	0.61193	NA	11998	0
walker-walk	mt30-317M	L050	32	3.75912	0.926827	NA	7984	0
walker-walk	mt30-317M	L050	32	1.72926	0.603498	NA	8016	0
walker-walk	mt30-317M	L075	32	3.78392	0.916885	NA	12020	0
walker-walk	mt30-317M	L075	32	1.69723	0.631032	NA	3980	0
walker-walk	mt30-317M	L100	32	3.89733	0.894112	NA	16000	0
walker-walk	CC(pool)	L000	32	1.44487	1.0	NA	16000	0
walker-walk	CC(pool)	L010	32	3.7121	1.0	NA	1618	0
walker-walk	CC(pool)	L010	32	1.5864	1.0	NA	14382	0
walker-walk	CC(pool)	L025	32	3.724	1.0	NA	4002	0
walker-walk	CC(pool)	L025	32	1.58446	1.0	NA	11998	0
walker-walk	CC(pool)	L050	32	3.75912	1.0	NA	7984	0
walker-walk	CC(pool)	L050	32	1.72926	1.0	NA	8016	0
walker-walk	CC(pool)	L075	32	3.78392	1.0	NA	12020	0
walker-walk	CC(pool)	L075	32	1.69723	1.0	NA	3980	0
walker-walk	CC(pool)	L100	32	3.89733	1.0	NA	16000	0
cheetah-run	ST	L000	29	4.37464	0.38066	NA	16000	0
cheetah-run	ST	L010	32	4.82931	0.792313	NA	1605	0
cheetah-run	ST	L010	32	4.58273	0.481581	NA	14395	0
cheetah-run	ST	L025	32	4.83262	0.81912	NA	3979	0
cheetah-run	ST	L025	32	4.63656	0.442679	NA	12021	0
cheetah-run	ST	L050	32	4.85049	0.876486	NA	7964	0
cheetah-run	ST	L050	32	4.74046	0.47927	NA	8036	0
cheetah-run	ST	L075	32	4.85034	0.895016	NA	12010	0
cheetah-run	ST	L075	32	4.74045	0.442801	NA	3990	0
cheetah-run	ST	L100	32	4.85008	0.88443	NA	16000	0
cheetah-run	mt30-317M	L000	32	4.37464	0.31341	NA	16000	0
cheetah-run	mt30-317M	L010	32	4.82931	0.77567	NA	1605	0
cheetah-run	mt30-317M	L010	32	4.58273	0.364005	NA	14395	0
cheetah-run	mt30-317M	L025	32	4.83262	0.832132	NA	3979	0
cheetah-run	mt30-317M	L025	32	4.63656	0.360497	NA	12021	0
cheetah-run	mt30-317M	L050	32	4.85049	0.893633	NA	7964	0
cheetah-run	mt30-317M	L050	32	4.74046	0.397632	NA	8036	0
cheetah-run	mt30-317M	L075	32	4.85034	0.914889	NA	12010	0
cheetah-run	mt30-317M	L075	32	4.74045	0.385238	NA	3990	0
cheetah-run	mt30-317M	L100	32	4.85008	0.928739	NA	16000	0
cheetah-run	CC(pool)	L000	32	4.37464	1.0	NA	16000	0
cheetah-run	CC(pool)	L010	32	4.82931	1.0	NA	1605	0
cheetah-run	CC(pool)	L010	32	4.58273	1.0	NA	14395	0
cheetah-run	CC(pool)	L025	32	4.83262	1.0	NA	3979	0
cheetah-run	CC(pool)	L025	32	4.63656	1.0	NA	12021	0
cheetah-run	CC(pool)	L050	32	4.85049	1.0	NA	7964	0
cheetah-run	CC(pool)	L050	32	4.74046	1.0	NA	8036	0
cheetah-run	CC(pool)	L075	32	4.85034	1.0	NA	12010	0
cheetah-run	CC(pool)	L075	32	4.74045	1.0	NA	3990	0
cheetah-run	CC(pool)	L100	32	4.85008	1.0	NA	16000	0


==> anc/n-004.tsv <==
task	scorer	level	P10_G	P11_minus_P10_G
acrobot-swingup	ST	L000	1.415	-0.132749
acrobot-swingup	ST	L010	1.35712	-0.0289623
acrobot-swingup	ST	L010	0.785672	-0.0746064
acrobot-swingup	ST	L025	0.798007	-0.0200687
acrobot-swingup	ST	L025	0.304861	-0.0011638
acrobot-swingup	ST	L050	0.686534	-0.0425574
acrobot-swingup	ST	L050	0.221317	-0.0390991
acrobot-swingup	ST	L075	0.674508	-0.0428815
acrobot-swingup	ST	L075	0.224375	-0.00330201
acrobot-swingup	ST	L100	0.64025	0.107177
acrobot-swingup	mt30-317M	L000	0.788895	-0.095695
acrobot-swingup	mt30-317M	L010	0.68525	-0.0370341
acrobot-swingup	mt30-317M	L010	0.379576	-0.0497228
acrobot-swingup	mt30-317M	L025	0.316087	-0.0215928
acrobot-swingup	mt30-317M	L025	0.111806	-0.00468905
acrobot-swingup	mt30-317M	L050	0.186268	0.0952324
acrobot-swingup	mt30-317M	L050	0.0508915	0.0251326
acrobot-swingup	mt30-317M	L075	0.300259	-0.0488422
acrobot-swingup	mt30-317M	L075	0.088832	-0.0130763
acrobot-swingup	mt30-317M	L100	0.386465	0.0334451
acrobot-swingup	CC(pool)	L000	2.47329	-0.146258
acrobot-swingup	CC(pool)	L010	2.75433	0.052346
acrobot-swingup	CC(pool)	L010	1.74165	0.0455566
acrobot-swingup	CC(pool)	L025	2.60325	-0.0100367
acrobot-swingup	CC(pool)	L025	1.59501	0.00886477
acrobot-swingup	CC(pool)	L050	2.8343	-0.14159
acrobot-swingup	CC(pool)	L050	1.8338	-0.175129
acrobot-swingup	CC(pool)	L075	3.08929	-0.118559
acrobot-swingup	CC(pool)	L075	2.065	-0.0964404
acrobot-swingup	CC(pool)	L100	3.21479	0.134154
pendulum-swingup	ST	L000	2.16438	0.0608107
pendulum-swingup	ST	L010	2.2325	-0.0373257
pendulum-swingup	ST	L010	1.75892	-0.015126
pendulum-swingup	ST	L025	1.36425	-0.0626138
pendulum-swingup	ST	L025	0.970385	-0.0343246
pendulum-swingup	ST	L050	0.703213	0.0913673
pendulum-swingup	ST	L050	0.532152	0.0264489
pendulum-swingup	ST	L075	0.51659	0.00872774
pendulum-swingup	ST	L075	0.409898	0.00328953
pendulum-swingup	ST	L100	0.806339	0.00295311
pendulum-swingup	mt30-317M	L000	2.15048	0.0622894
pendulum-swingup	mt30-317M	L010	1.76906	-0.0502035
pendulum-swingup	mt30-317M	L010	1.61961	-0.00473676
pendulum-swingup	mt30-317M	L025	0.128204	-0.102378
pendulum-swingup	mt30-317M	L025	0.586733	-0.0558805
pendulum-swingup	mt30-317M	L050	0.219544	-0.0470281
pendulum-swingup	mt30-317M	L050	0.563065	-0.0243443
pendulum-swingup	mt30-317M	L075	0.917015	0.0129584
pendulum-swingup	mt30-317M	L075	0.647553	0.00410775
pendulum-swingup	mt30-317M	L100	1.59287	-0.0202462
pendulum-swingup	CC(pool)	L000	3.92431	0.0459345
pendulum-swingup	CC(pool)	L010	4.59157	0.00254235
pendulum-swingup	CC(pool)	L010	3.53262	0.020025
pendulum-swingup	CC(pool)	L025	4.54326	0.00117227
pendulum-swingup	CC(pool)	L025	2.85563	-0.0773393
pendulum-swingup	CC(pool)	L050	4.62693	-0.00683834
pendulum-swingup	CC(pool)	L050	2.85118	-0.00825072
pendulum-swingup	CC(pool)	L075	4.65195	0.00105065
pendulum-swingup	CC(pool)	L075	2.79902	-0.00110514
pendulum-swingup	CC(pool)	L100	4.66561	-1.[identifier omitted]-05
cartpole-balance	ST	L000	2.93176	0.00343632
cartpole-balance	ST	L010	1.99067	-0.0600686
cartpole-balance	ST	L010	2.77663	0.00282019
cartpole-balance	ST	L025	1.88239	-0.00474115
cartpole-balance	ST	L025	2.39283	-0.0117113
cartpole-balance	ST	L050	0.271162	-0.09675
cartpole-balance	ST	L050	0.276781	-0.111768
cartpole-balance	ST	L075	-0.423817	-0.0114125
cartpole-balance	ST	L075	-0.449534	-0.0115744
cartpole-balance	ST	L100	-0.502058	0.000336957
cartpole-balance	mt30-317M	L000	2.29603	-0.000271761
cartpole-balance	mt30-317M	L010	2.05443	-0.112406
cartpole-balance	mt30-317M	L010	2.25804	0.00308754
cartpole-balance	mt30-317M	L025	2.06548	0.000523356
cartpole-balance	mt30-317M	L025	2.12531	0.0199014
cartpole-balance	mt30-317M	L050	1.20375	-0.136596
cartpole-balance	mt30-317M	L050	0.768137	-0.18355
cartpole-balance	mt30-317M	L075	0.744279	-0.0136593
cartpole-balance	mt30-317M	L075	0.25267	0.0108977
cartpole-balance	mt30-317M	L100	0.815502	-0.00697924
cartpole-balance	CC(pool)	L000	4.69077	0.00504159
cartpole-balance	CC(pool)	L010	4.75805	0.00947879
cartpole-balance	CC(pool)	L010	4.68128	0.000446747
cartpole-balance	CC(pool)	L025	4.76395	0.00235402
cartpole-balance	CC(pool)	L025	4.63847	0.00498581
cartpole-balance	CC(pool)	L050	4.30643	-0.145044
cartpole-balance	CC(pool)	L050	3.62435	-0.198058
cartpole-balance	CC(pool)	L075	4.26561	-0.0262396
cartpole-balance	CC(pool)	L075	3.48996	0.0486172
cartpole-balance	CC(pool)	L100	4.39754	0.00474419
cartpole-swingup	ST	L000	2.45459	-0.0087116
cartpole-swingup	ST	L010	1.44947	0.0639623
cartpole-swingup	ST	L010	1.70554	0.00673612
cartpole-swingup	ST	L025	0.874851	-0.064241
cartpole-swingup	ST	L025	0.975457	0.00578928
cartpole-swingup	ST	L050	0.210409	0.0313734
cartpole-swingup	ST	L050	0.169897	0.0439688
cartpole-swingup	ST	L075	-0.186408	-0.0196155
cartpole-swingup	ST	L075	-0.329936	-0.00262327
cartpole-swingup	ST	L100	-0.186422	-0.00516407
cartpole-swingup	mt30-317M	L000	2.08461	0.0140166
cartpole-swingup	mt30-317M	L010	1.87463	0.0628306
cartpole-swingup	mt30-317M	L010	1.56765	-0.00673057
cartpole-swingup	mt30-317M	L025	1.51848	0.04302
cartpole-swingup	mt30-317M	L025	1.06434	0.033144
cartpole-swingup	mt30-317M	L050	1.20546	-0.00931832
cartpole-swingup	mt30-317M	L050	0.563485	0.0369521
cartpole-swingup	mt30-317M	L075	1.15741	-0.0594719
cartpole-swingup	mt30-317M	L075	0.375929	-0.0173335
cartpole-swingup	mt30-317M	L100	1.12654	-0.070523
cartpole-swingup	CC(pool)	L000	4.42123	-0.0139195
cartpole-swingup	CC(pool)	L010	4.68007	0.0216675
cartpole-swingup	CC(pool)	L010	4.1748	0.0365135
cartpole-swingup	CC(pool)	L025	4.66724	0.00987676
cartpole-swingup	CC(pool)	L025	3.96262	0.00162477
cartpole-swingup	CC(pool)	L050	4.63155	0.006711
cartpole-swingup	CC(pool)	L050	3.546	0.0454598
cartpole-swingup	CC(pool)	L075	4.59427	-0.0200607
cartpole-swingup	CC(pool)	L075	3.32499	-0.0506667
cartpole-swingup	CC(pool)	L100	4.41293	-0.0229991
walker-walk	ST	L000	0.537272	-0.029471
walker-walk	ST	L010	2.2238	0.0089813
walker-walk	ST	L010	0.506902	0.055738
walker-walk	ST	L025	2.11823	0.0448425
walker-walk	ST	L025	0.463918	0.0134871
walker-walk	ST	L050	2.16027	-0.0885448
walker-walk	ST	L050	0.43352	-0.00786593
walker-walk	ST	L075	1.91214	-0.104662
walker-walk	ST	L075	0.314197	-0.0344218
walker-walk	ST	L100	1.58193	0.0235521
walker-walk	mt30-317M	L000	1.03744	-0.0362171
walker-walk	mt30-317M	L010	3.37504	0.034436
walker-walk	mt30-317M	L010	0.975385	0.0889815
walker-walk	mt30-317M	L025	3.36417	0.0203022
walker-walk	mt30-317M	L025	0.995431	-0.0258524
walker-walk	mt30-317M	L050	3.48568	-0.00163268
walker-walk	mt30-317M	L050	1.05167	-0.00806303
walker-walk	mt30-317M	L075	3.50501	-0.0355938
walker-walk	mt30-317M	L075	1.07458	-0.00357828
walker-walk	mt30-317M	L100	3.49227	-0.00761678
walker-walk	CC(pool)	L000	1.44439	0.000481051
walker-walk	CC(pool)	L010	3.7208	-0.00869433
walker-walk	CC(pool)	L010	1.48155	0.104845
walker-walk	CC(pool)	L025	3.67793	0.0460654
walker-walk	CC(pool)	L025	1.55817	0.0262908
walker-walk	CC(pool)	L050	3.76477	-0.00564687
walker-walk	CC(pool)	L050	1.72465	0.00461121
walker-walk	CC(pool)	L075	3.83306	-0.0491429
walker-walk	CC(pool)	L075	1.77145	-0.0742217
walker-walk	CC(pool)	L100	3.87683	0.0205043
cheetah-run	ST	L000	1.9473	-0.282048
cheetah-run	ST	L010	3.71198	0.114345
cheetah-run	ST	L010	1.97131	0.235644
cheetah-run	ST	L025	3.83426	0.124235
cheetah-run	ST	L025	1.96375	0.088757
cheetah-run	ST	L050	4.22885	0.0225348
cheetah-run	ST	L050	2.24215	0.029812
cheetah-run	ST	L075	4.36083	-0.0196978
cheetah-run	ST	L075	2.08073	0.0183445
cheetah-run	ST	L100	4.28999	-0.000438101
cheetah-run	mt30-317M	L000	1.51805	-0.146998
cheetah-run	mt30-317M	L010	3.66441	0.0815339
cheetah-run	mt30-317M	L010	1.5204	0.147732
cheetah-run	mt30-317M	L025	3.89564	0.125736
cheetah-run	mt30-317M	L025	1.6152	0.0562693
cheetah-run	mt30-317M	L050	4.37166	-0.0371046
cheetah-run	mt30-317M	L050	1.87747	0.00748809
cheetah-run	mt30-317M	L075	4.46962	-0.0320948
cheetah-run	mt30-317M	L075	1.83747	-0.0112685
cheetah-run	mt30-317M	L100	4.48798	0.016473
cheetah-run	CC(pool)	L000	4.47919	-0.104551
cheetah-run	CC(pool)	L010	4.82645	0.00285508
cheetah-run	CC(pool)	L010	4.5482	0.0345317
cheetah-run	CC(pool)	L025	4.83777	-0.0051521
cheetah-run	CC(pool)	L025	4.63523	0.00132533
cheetah-run	CC(pool)	L050	4.84928	0.00120534
cheetah-run	CC(pool)	L050	4.73235	0.00811016
cheetah-run	CC(pool)	L075	4.85137	-0.00102386
cheetah-run	CC(pool)	L075	4.7472	-0.00675074
cheetah-run	CC(pool)	L100	4.85099	-0.000912819


==> anc/n-005.tsv <==
task	scorer	level	q	stratum	primary_status	G	G_origin	H
acrobot-swingup	D(pol)	L000	0.0	P	available	0.547504	0.547504	0.547504
acrobot-swingup	D(pol)	L010	0.1	U	available	0.676855	0.679211	0.691521
acrobot-swingup	D(pol)	L010	0.1	P	available	0.241704	0.241295	0.240809
acrobot-swingup	D(pol)	L025	0.25	U	available	0.471628	0.473755	0.472452
acrobot-swingup	D(pol)	L025	0.25	P	available	0.104038	0.1034	0.103495
acrobot-swingup	D(pol)	L050	0.5	U	available	0.420741	0.42256	0.418282
acrobot-swingup	D(pol)	L050	0.5	P	available	0.0690684	0.0690931	0.0697927
acrobot-swingup	D(pol)	L075	0.75	U	available	0.542089	0.541137	0.541723
acrobot-swingup	D(pol)	L075	0.75	P	available	0.149601	0.1507	0.15021
acrobot-swingup	D(pol)	L100	1.0	U	available	0.627702	0.627702	0.627702
acrobot-swingup	D(uni)	L000	0.0	P	available	-0.215653	-0.215653	-0.215653
acrobot-swingup	D(uni)	L010	0.1	U	available	0.360507	0.352473	0.358862
acrobot-swingup	D(uni)	L010	0.1	P	available	-0.0662401	-0.0663856	-0.0662519
acrobot-swingup	D(uni)	L025	0.25	U	available	0.691716	0.706429	0.704486
acrobot-swingup	D(uni)	L025	0.25	P	available	0.199989	0.196947	0.197128
acrobot-swingup	D(uni)	L050	0.5	U	available	0.913643	0.922775	0.913432
acrobot-swingup	D(uni)	L050	0.5	P	available	0.34769	0.342361	0.345827
acrobot-swingup	D(uni)	L075	0.75	U	available	1.27607	1.27558	1.27696
acrobot-swingup	D(uni)	L075	0.75	P	available	0.627485	0.627559	0.625519
acrobot-swingup	D(uni)	L100	1.0	U	available	1.68298	1.68298	1.68298
acrobot-swingup	D(mix)	L000	0.0	P	available	0.805074	0.805074	0.805074
acrobot-swingup	D(mix)	L010	0.1	U	available	1.01822	1.01578	1.0342
acrobot-swingup	D(mix)	L010	0.1	P	available	0.421105	0.420861	0.420013
acrobot-swingup	D(mix)	L025	0.25	U	available	0.797326	0.80753	0.805309
acrobot-swingup	D(mix)	L025	0.25	P	available	0.256711	0.254037	0.254269
acrobot-swingup	D(mix)	L050	0.5	U	available	0.831123	0.83533	0.826872
acrobot-swingup	D(mix)	L050	0.5	P	available	0.298088	0.295457	0.298448
acrobot-swingup	D(mix)	L075	0.75	U	available	1.09921	1.09794	1.09913
acrobot-swingup	D(mix)	L075	0.75	P	available	0.486355	0.487785	0.4862
acrobot-swingup	D(mix)	L100	1.0	U	available	1.49323	1.49323	1.49323
acrobot-swingup	D(all)	L000	0.0	P	available	0.823789	0.823789	0.823789
acrobot-swingup	D(all)	L010	0.1	U	available	1.07952	1.08042	1.10001
acrobot-swingup	D(all)	L010	0.1	P	available	0.449786	0.449382	0.448477
acrobot-swingup	D(all)	L025	0.25	U	available	0.921797	0.930203	0.927645
acrobot-swingup	D(all)	L025	0.25	P	available	0.330813	0.327939	0.328239
acrobot-swingup	D(all)	L050	0.5	U	available	0.964604	0.967706	0.957908
acrobot-swingup	D(all)	L050	0.5	P	available	0.351005	0.348748	0.352279
acrobot-swingup	D(all)	L075	0.75	U	available	1.20867	1.2082	1.20951
acrobot-swingup	D(all)	L075	0.75	P	available	0.55691	0.556175	0.554367
acrobot-swingup	D(all)	L100	1.0	U	available	1.60507	1.60507	1.60507
pendulum-swingup	D(pol)	L000	0.0	P	available	2.91532	2.91532	2.91532
pendulum-swingup	D(pol)	L010	0.1	U	available	3.33315	3.33695	3.39744
pendulum-swingup	D(pol)	L010	0.1	P	available	2.45368	2.45418	2.44924
pendulum-swingup	D(pol)	L025	0.25	U	available	2.74996	2.74889	2.7537
pendulum-swingup	D(pol)	L025	0.25	P	available	1.59772	1.59746	1.59653
pendulum-swingup	D(pol)	L050	0.5	U	available	3.3356	3.33835	3.30204
pendulum-swingup	D(pol)	L050	0.5	P	available	1.81605	1.81443	1.83416
pendulum-swingup	D(pol)	L075	0.75	U	available	3.6256	3.62619	3.63042
pendulum-swingup	D(pol)	L075	0.75	P	available	1.99516	1.99621	1.98922
pendulum-swingup	D(pol)	L100	1.0	U	available	3.67397	3.67397	3.67397
pendulum-swingup	D(uni)	L000	0.0	P	available	2.09255	2.09255	2.09255
pendulum-swingup	D(uni)	L010	0.1	U	available	2.67148	2.67092	2.71933
pendulum-swingup	D(uni)	L010	0.1	P	available	1.74485	1.74532	1.74181
pendulum-swingup	D(uni)	L025	0.25	U	available	2.48649	2.48939	2.49374
pendulum-swingup	D(uni)	L025	0.25	P	available	1.22912	1.22872	1.228
pendulum-swingup	D(uni)	L050	0.5	U	available	3.0737	3.07622	3.04277
pendulum-swingup	D(uni)	L050	0.5	P	available	1.70429	1.70293	1.72145
pendulum-swingup	D(uni)	L075	0.75	U	available	3.34153	3.34241	3.34631
pendulum-swingup	D(uni)	L075	0.75	P	available	1.81004	1.81122	1.80488
pendulum-swingup	D(uni)	L100	1.0	U	available	3.40473	3.40473	3.40473
pendulum-swingup	D(mix)	L000	0.0	P	available	3.28867	3.28867	3.28867
pendulum-swingup	D(mix)	L010	0.1	U	available	3.64734	3.64345	3.70949
pendulum-swingup	D(mix)	L010	0.1	P	available	2.76861	2.76946	2.76388
pendulum-swingup	D(mix)	L025	0.25	U	available	3.29228	3.29371	3.29948
pendulum-swingup	D(mix)	L025	0.25	P	available	1.96538	1.96475	1.9636
pendulum-swingup	D(mix)	L050	0.5	U	available	3.82982	3.83233	3.79066
pendulum-swingup	D(mix)	L050	0.5	P	available	2.26283	2.26201	2.28661
pendulum-swingup	D(mix)	L075	0.75	U	available	3.90956	3.90944	3.91401
pendulum-swingup	D(mix)	L075	0.75	P	available	2.24945	2.25248	2.24459
pendulum-swingup	D(mix)	L100	1.0	U	available	3.93462	3.93462	3.93462
pendulum-swingup	D(all)	L000	0.0	P	available	3.18475	3.18475	3.18475
pendulum-swingup	D(all)	L010	0.1	U	available	3.52587	3.52006	3.58386
pendulum-swingup	D(all)	L010	0.1	P	available	2.6783	2.67914	2.67375
pendulum-swingup	D(all)	L025	0.25	U	available	3.19145	3.19064	3.19622
pendulum-swingup	D(all)	L025	0.25	P	available	1.89105	1.89063	1.88952
pendulum-swingup	D(all)	L050	0.5	U	available	3.80641	3.80903	3.76761
pendulum-swingup	D(all)	L050	0.5	P	available	2.26977	2.26927	2.29395
pendulum-swingup	D(all)	L075	0.75	U	available	4.00654	4.00712	4.01179
pendulum-swingup	D(all)	L075	0.75	P	available	2.22591	2.22883	2.22103
pendulum-swingup	D(all)	L100	1.0	U	available	4.04733	4.04733	4.04733
cartpole-balance	D(pol)	L000	0.0	P	available	0.16438	0.16438	0.16438
cartpole-balance	D(pol)	L010	0.1	U	available	0.453687	0.453975	0.432128
cartpole-balance	D(pol)	L010	0.1	P	available	0.162452	0.162453	0.163321
cartpole-balance	D(pol)	L025	0.25	U	available	0.448576	0.448295	0.443476
cartpole-balance	D(pol)	L025	0.25	P	available	0.159907	0.159884	0.160457
cartpole-balance	D(pol)	L050	0.5	U	available	0.141194	0.13862	0.138828
cartpole-balance	D(pol)	L050	0.5	P	available	-0.017349	-0.0164003	-0.0163757
cartpole-balance	D(pol)	L075	0.75	U	available	-0.0430303	-0.0433994	-0.0433705
cartpole-balance	D(pol)	L075	0.75	P	available	-0.127055	-0.126343	-0.126596
cartpole-balance	D(pol)	L100	1.0	U	available	-0.0667812	-0.0667812	-0.0667812
cartpole-balance	D(uni)	L000	0.0	P	available	2.18318	2.18318	2.18318
cartpole-balance	D(uni)	L010	0.1	U	available	2.675	2.67438	2.54567
cartpole-balance	D(uni)	L010	0.1	P	available	2.17356	2.17357	2.18519
cartpole-balance	D(uni)	L025	0.25	U	available	2.6581	2.65891	2.63033
cartpole-balance	D(uni)	L025	0.25	P	available	2.15253	2.15243	2.16014
cartpole-balance	D(uni)	L050	0.5	U	available	1.8299	1.81896	1.82169
cartpole-balance	D(uni)	L050	0.5	P	available	1.16782	1.17899	1.17722
cartpole-balance	D(uni)	L075	0.75	U	available	1.69565	1.69434	1.69321
cartpole-balance	D(uni)	L075	0.75	P	available	1.06695	1.07018	1.07232
cartpole-balance	D(uni)	L100	1.0	U	available	1.83179	1.83179	1.83179
cartpole-balance	D(mix)	L000	0.0	P	available	2.25113	2.25113	2.25113
cartpole-balance	D(mix)	L010	0.1	U	available	2.7055	2.70523	2.57504
cartpole-balance	D(mix)	L010	0.1	P	available	2.24058	2.24063	2.25261
cartpole-balance	D(mix)	L025	0.25	U	available	2.69462	2.6958	2.66682
cartpole-balance	D(mix)	L025	0.25	P	available	2.21353	2.2135	2.22143
cartpole-balance	D(mix)	L050	0.5	U	available	1.7544	1.74458	1.7472
cartpole-balance	D(mix)	L050	0.5	P	available	1.09181	1.10206	1.10041
cartpole-balance	D(mix)	L075	0.75	U	available	1.51366	1.51332	1.51231
cartpole-balance	D(mix)	L075	0.75	P	available	0.846893	0.846793	0.848487
cartpole-balance	D(mix)	L100	1.0	U	available	1.62982	1.62982	1.62982
cartpole-balance	D(all)	L000	0.0	P	available	2.45635	2.45635	2.45635
cartpole-balance	D(all)	L010	0.1	U	available	2.92459	2.92458	2.78384
cartpole-balance	D(all)	L010	0.1	P	available	2.44575	2.44578	2.45886
cartpole-balance	D(all)	L025	0.25	U	available	2.91641	2.91754	2.88617
cartpole-balance	D(all)	L025	0.25	P	available	2.41687	2.41684	2.4255
cartpole-balance	D(all)	L050	0.5	U	available	1.91916	1.90637	1.90923
cartpole-balance	D(all)	L050	0.5	P	available	1.29903	1.31072	1.30876
cartpole-balance	D(all)	L075	0.75	U	available	1.67953	1.6779	1.67679
cartpole-balance	D(all)	L075	0.75	P	available	1.0224	1.02653	1.02859
cartpole-balance	D(all)	L100	1.0	U	available	1.70348	1.70348	1.70348
cartpole-swingup	D(pol)	L000	0.0	P	available	1.50918	1.50918	1.50918
cartpole-swingup	D(pol)	L010	0.1	U	available	1.93007	1.92638	1.91795
cartpole-swingup	D(pol)	L010	0.1	P	available	1.33768	1.33802	1.33867
cartpole-swingup	D(pol)	L025	0.25	U	available	1.8287	1.82984	1.84082
cartpole-swingup	D(pol)	L025	0.25	P	available	1.16376	1.16365	1.16132
cartpole-swingup	D(pol)	L050	0.5	U	available	1.63506	1.63193	1.63152
cartpole-swingup	D(pol)	L050	0.5	P	available	0.906069	0.909917	0.910144
cartpole-swingup	D(pol)	L075	0.75	U	available	1.47647	1.47687	1.49189
cartpole-swingup	D(pol)	L075	0.75	P	available	0.734757	0.731798	0.709478
cartpole-swingup	D(pol)	L100	1.0	U	available	1.42751	1.42751	1.42751
cartpole-swingup	D(uni)	L000	0.0	P	available	1.70131	1.70131	1.70131
cartpole-swingup	D(uni)	L010	0.1	U	available	1.99555	1.98767	1.97897
cartpole-swingup	D(uni)	L010	0.1	P	available	1.47907	1.47972	1.48044
cartpole-swingup	D(uni)	L025	0.25	U	available	1.89087	1.89328	1.90464
cartpole-swingup	D(uni)	L025	0.25	P	available	1.26655	1.26595	1.26342
cartpole-swingup	D(uni)	L050	0.5	U	available	1.79669	1.79354	1.79309
cartpole-swingup	D(uni)	L050	0.5	P	available	1.03275	1.03721	1.03747
cartpole-swingup	D(uni)	L075	0.75	U	available	1.79647	1.79638	1.81464
cartpole-swingup	D(uni)	L075	0.75	P	available	0.90597	0.904095	0.87652
cartpole-swingup	D(uni)	L100	1.0	U	available	1.94094	1.94094	1.94094
cartpole-swingup	D(mix)	L000	0.0	P	available	2.01864	2.01864	2.01864
cartpole-swingup	D(mix)	L010	0.1	U	available	2.42383	2.41753	2.40696
cartpole-swingup	D(mix)	L010	0.1	P	available	1.81294	1.81334	1.81423
cartpole-swingup	D(mix)	L025	0.25	U	available	2.31609	2.31753	2.33143
cartpole-swingup	D(mix)	L025	0.25	P	available	1.58761	1.58729	1.58411
cartpole-swingup	D(mix)	L050	0.5	U	available	2.11997	2.11606	2.11554
cartpole-swingup	D(mix)	L050	0.5	P	available	1.31193	1.317	1.31733
cartpole-swingup	D(mix)	L075	0.75	U	available	2.03092	2.03129	2.05195
cartpole-swingup	D(mix)	L075	0.75	P	available	1.14456	1.14289	1.10803
cartpole-swingup	D(mix)	L100	1.0	U	available	1.95188	1.95188	1.95188
cartpole-swingup	D(all)	L000	0.0	P	available	2.21433	2.21433	2.21433
cartpole-swingup	D(all)	L010	0.1	U	available	2.52042	2.504	2.49305
cartpole-swingup	D(all)	L010	0.1	P	available	1.93865	1.93938	1.94033
cartpole-swingup	D(all)	L025	0.25	U	available	2.35292	2.35312	2.36724
cartpole-swingup	D(all)	L025	0.25	P	available	1.67012	1.6701	1.66676
cartpole-swingup	D(all)	L050	0.5	U	available	2.1022	2.09616	2.09563
cartpole-swingup	D(all)	L050	0.5	P	available	1.292	1.29894	1.29927
cartpole-swingup	D(all)	L075	0.75	U	available	2.01028	2.01183	2.03229
cartpole-swingup	D(all)	L075	0.75	P	available	1.15444	1.14857	1.11354
cartpole-swingup	D(all)	L100	1.0	U	available	2.02818	2.02818	2.02818
walker-walk	D(pol)	L000	0.0	P	available	0.596195	0.596195	0.596195
walker-walk	D(pol)	L010	0.1	U	available	2.56109	2.55878	2.58757
walker-walk	D(pol)	L010	0.1	P	available	0.664955	0.665059	0.664227
walker-walk	D(pol)	L025	0.25	U	available	2.40689	2.40293	2.40413
walker-walk	D(pol)	L025	0.25	P	available	0.59091	0.592507	0.592409
walker-walk	D(pol)	L050	0.5	U	available	2.58755	2.58577	2.5806
walker-walk	D(pol)	L050	0.5	P	available	0.641715	0.643452	0.644739
walker-walk	D(pol)	L075	0.75	U	available	2.50067	2.49732	2.50148
walker-walk	D(pol)	L075	0.75	P	available	0.55704	0.56657	0.563738
walker-walk	D(pol)	L100	1.0	U	available	2.29617	2.29617	2.29617
walker-walk	D(uni)	L000	0.0	P	available	0.145894	0.145894	0.145894
walker-walk	D(uni)	L010	0.1	U	available	2.25302	2.2621	2.28755
walker-walk	D(uni)	L010	0.1	P	available	0.319946	0.320329	0.319929
walker-walk	D(uni)	L025	0.25	U	available	2.36917	2.36514	2.36632
walker-walk	D(uni)	L025	0.25	P	available	0.357399	0.359281	0.359222
walker-walk	D(uni)	L050	0.5	U	available	2.79295	2.79384	2.78826
walker-walk	D(uni)	L050	0.5	P	available	0.590935	0.591733	0.592917
walker-walk	D(uni)	L075	0.75	U	available	3.04881	3.04755	3.05262
walker-walk	D(uni)	L075	0.75	P	available	0.779388	0.781834	0.777925
walker-walk	D(uni)	L100	1.0	U	available	3.28395	3.28395	3.28395
walker-walk	D(mix)	L000	0.0	P	available	0.611463	0.611463	0.611463
walker-walk	D(mix)	L010	0.1	U	available	2.93983	2.94027	2.97335
walker-walk	D(mix)	L010	0.1	P	available	0.703697	0.703765	0.702885
walker-walk	D(mix)	L025	0.25	U	available	2.92701	2.9247	2.92617
walker-walk	D(mix)	L025	0.25	P	available	0.679494	0.681231	0.681118
walker-walk	D(mix)	L050	0.5	U	available	3.02924	3.02774	3.02169
walker-walk	D(mix)	L050	0.5	P	available	0.764226	0.76568	0.767211
walker-walk	D(mix)	L075	0.75	U	available	3.10123	3.09872	3.10388
walker-walk	D(mix)	L075	0.75	P	available	0.811918	0.817443	0.813356
walker-walk	D(mix)	L100	1.0	U	available	3.26974	3.26974	3.26974
walker-walk	D(all)	L000	0.0	P	available	0.669751	0.669751	0.669751
walker-walk	D(all)	L010	0.1	U	available	3.09492	3.09892	3.13379
walker-walk	D(all)	L010	0.1	P	available	0.758544	0.758745	0.757797
walker-walk	D(all)	L025	0.25	U	available	3.08866	3.08679	3.08833
walker-walk	D(all)	L025	0.25	P	available	0.743377	0.744963	0.744839
walker-walk	D(all)	L050	0.5	U	available	3.23398	3.23305	3.22659
walker-walk	D(all)	L050	0.5	P	available	0.85769	0.858527	0.860244
walker-walk	D(all)	L075	0.75	U	available	3.31763	3.31538	3.3209
walker-walk	D(all)	L075	0.75	P	available	0.924574	0.930357	0.925705
walker-walk	D(all)	L100	1.0	U	available	3.4619	3.4619	3.4619
cheetah-run	D(pol)	L000	0.0	P	available	2.24777	2.24777	2.24777
cheetah-run	D(pol)	L010	0.1	U	available	3.89993	3.89697	3.90914
cheetah-run	D(pol)	L010	0.1	P	available	2.42654	2.42674	2.4259
cheetah-run	D(pol)	L025	0.25	U	available	3.96904	3.96657	3.94574
cheetah-run	D(pol)	L025	0.25	P	available	2.33807	2.33922	2.34331
cheetah-run	D(pol)	L050	0.5	U	available	4.18967	4.19154	4.17267
cheetah-run	D(pol)	L050	0.5	P	available	2.52935	2.52752	2.5389
cheetah-run	D(pol)	L075	0.75	U	available	4.21117	4.21108	4.21459
cheetah-run	D(pol)	L075	0.75	P	available	2.46589	2.46552	2.45935
cheetah-run	D(pol)	L100	1.0	U	available	4.33693	4.33693	4.33693
cheetah-run	D(uni)	L000	0.0	P	available	-0.350318	-0.350318	-0.350318
cheetah-run	D(uni)	L010	0.1	U	available	2.36201	2.3913	2.39877
cheetah-run	D(uni)	L010	0.1	P	available	0.456891	0.455041	0.454883
cheetah-run	D(uni)	L025	0.25	U	available	3.0186	3.00483	2.98905
cheetah-run	D(uni)	L025	0.25	P	available	0.885309	0.886561	0.888112
cheetah-run	D(uni)	L050	0.5	U	available	4.1178	4.1229	4.10435
cheetah-run	D(uni)	L050	0.5	P	available	1.50266	1.50116	1.50792
cheetah-run	D(uni)	L075	0.75	U	available	4.29808	4.29812	4.3017
cheetah-run	D(uni)	L075	0.75	P	available	1.58221	1.58106	1.57711
cheetah-run	D(uni)	L100	1.0	U	available	4.30472	4.30472	4.30472
cheetah-run	D(mix)	L000	0.0	P	available	2.01263	2.01263	2.01263
cheetah-run	D(mix)	L010	0.1	U	available	4.27967	4.2739	4.28725
cheetah-run	D(mix)	L010	0.1	P	available	2.59962	2.59923	2.59833
cheetah-run	D(mix)	L025	0.25	U	available	4.4651	4.46241	4.43898
cheetah-run	D(mix)	L025	0.25	P	available	2.78688	2.78782	2.7927
cheetah-run	D(mix)	L050	0.5	U	available	4.69407	4.69526	4.67413
cheetah-run	D(mix)	L050	0.5	P	available	3.23301	3.231	3.24554
cheetah-run	D(mix)	L075	0.75	U	available	4.75033	4.7503	4.75426
cheetah-run	D(mix)	L075	0.75	P	available	3.39365	3.39317	3.38469
cheetah-run	D(mix)	L100	1.0	U	available	4.77277	4.77277	4.77277
cheetah-run	D(all)	L000	0.0	P	available	2.36582	2.36582	2.36582
cheetah-run	D(all)	L010	0.1	U	available	4.3498	4.33974	4.3533
cheetah-run	D(all)	L010	0.1	P	available	2.75244	2.75221	2.75125
cheetah-run	D(all)	L025	0.25	U	available	4.48553	4.48273	4.45919
cheetah-run	D(all)	L025	0.25	P	available	2.88165	2.88191	2.88695
cheetah-run	D(all)	L050	0.5	U	available	4.71037	4.71199	4.69078
cheetah-run	D(all)	L050	0.5	P	available	3.3567	3.35477	3.36987
cheetah-run	D(all)	L075	0.75	U	available	4.77394	4.77405	4.77802
cheetah-run	D(all)	L075	0.75	P	available	3.53719	3.53575	3.52691
cheetah-run	D(all)	L100	1.0	U	available	4.79547	4.79547	4.79547


==> anc/n-006.tsv <==
task	scorer	level	C	G_ref	rho	rho_NA_reason	origin_sum	empty_units
acrobot-swingup	D(pol)	L000	32	2.32704	0.235279	NA	16000	0
acrobot-swingup	D(pol)	L010	32	2.80668	0.241158	NA	1629	0
acrobot-swingup	D(pol)	L010	30	1.7872	0.135242	NA	14371	0
acrobot-swingup	D(pol)	L025	30	2.59321	0.18187	NA	3989	0
acrobot-swingup	D(pol)	L025	24	1.60387	0.0648665	NA	12011	0
acrobot-swingup	D(pol)	L050	32	2.69271	0.156252	NA	7919	0
acrobot-swingup	D(pol)	L050	19	1.65867	0.0416409	NA	8081	0
acrobot-swingup	D(pol)	L075	32	2.97073	0.182476	NA	12013	0
acrobot-swingup	D(pol)	L075	24	1.96856	0.0759949	NA	3987	0
acrobot-swingup	D(pol)	L100	32	3.34894	0.187433	NA	16000	0
acrobot-swingup	D(uni)	L000	9	2.32704	-0.0926727	NA	16000	0
acrobot-swingup	D(uni)	L010	23	2.80668	0.128446	NA	1629	0
acrobot-swingup	D(uni)	L010	12	1.7872	-0.0370636	NA	14371	0
acrobot-swingup	D(uni)	L025	29	2.59321	0.266741	NA	3989	0
acrobot-swingup	D(uni)	L025	20	1.60387	0.124691	NA	12011	0
acrobot-swingup	D(uni)	L050	31	2.69271	0.339302	NA	7919	0
acrobot-swingup	D(uni)	L050	28	1.65867	0.20962	NA	8081	0
acrobot-swingup	D(uni)	L075	32	2.97073	0.429546	NA	12013	0
acrobot-swingup	D(uni)	L075	31	1.96856	0.318753	NA	3987	0
acrobot-swingup	D(uni)	L100	32	3.34894	0.502542	NA	16000	0
acrobot-swingup	D(mix)	L000	32	2.32704	0.345965	NA	16000	0
acrobot-swingup	D(mix)	L010	32	2.80668	0.362785	NA	1629	0
acrobot-swingup	D(mix)	L010	30	1.7872	0.235623	NA	14371	0
acrobot-swingup	D(mix)	L025	32	2.59321	0.307466	NA	3989	0
acrobot-swingup	D(mix)	L025	28	1.60387	0.160057	NA	12011	0
acrobot-swingup	D(mix)	L050	32	2.69271	0.308657	NA	7919	0
acrobot-swingup	D(mix)	L050	27	1.65867	0.179715	NA	8081	0
acrobot-swingup	D(mix)	L075	32	2.97073	0.370015	NA	12013	0
acrobot-swingup	D(mix)	L075	29	1.96856	0.247061	NA	3987	0
acrobot-swingup	D(mix)	L100	32	3.34894	0.445881	NA	16000	0
acrobot-swingup	D(all)	L000	32	2.32704	0.354008	NA	16000	0
acrobot-swingup	D(all)	L010	32	2.80668	0.384626	NA	1629	0
acrobot-swingup	D(all)	L010	30	1.7872	0.25167	NA	14371	0
acrobot-swingup	D(all)	L025	32	2.59321	0.355465	NA	3989	0
acrobot-swingup	D(all)	L025	29	1.60387	0.206259	NA	12011	0
acrobot-swingup	D(all)	L050	32	2.69271	0.358228	NA	7919	0
acrobot-swingup	D(all)	L050	31	1.65867	0.211619	NA	8081	0
acrobot-swingup	D(all)	L075	32	2.97073	0.406858	NA	12013	0
acrobot-swingup	D(all)	L075	32	1.96856	0.282902	NA	3987	0
acrobot-swingup	D(all)	L100	32	3.34894	0.479277	NA	16000	0
pendulum-swingup	D(pol)	L000	32	3.97024	0.734292	NA	16000	0
pendulum-swingup	D(pol)	L010	32	4.59411	0.725526	NA	1629	0
pendulum-swingup	D(pol)	L010	32	3.55264	0.690663	NA	14371	0
pendulum-swingup	D(pol)	L025	32	4.54443	0.605126	NA	4007	0
pendulum-swingup	D(pol)	L025	32	2.77829	0.575073	NA	11993	0
pendulum-swingup	D(pol)	L050	32	4.62009	0.721978	NA	7913	0
pendulum-swingup	D(pol)	L050	32	2.84293	0.638796	NA	8087	0
pendulum-swingup	D(pol)	L075	32	4.653	0.779196	NA	12014	0
pendulum-swingup	D(pol)	L075	32	2.79791	0.713088	NA	3986	0
pendulum-swingup	D(pol)	L100	32	4.66559	0.78746	NA	16000	0
pendulum-swingup	D(uni)	L000	32	3.97024	0.527059	NA	16000	0
pendulum-swingup	D(uni)	L010	32	4.59411	0.581501	NA	1629	0
pendulum-swingup	D(uni)	L010	32	3.55264	0.491141	NA	14371	0
pendulum-swingup	D(uni)	L025	32	4.54443	0.54715	NA	4007	0
pendulum-swingup	D(uni)	L025	32	2.77829	0.442401	NA	11993	0
pendulum-swingup	D(uni)	L050	32	4.62009	0.665291	NA	7913	0
pendulum-swingup	D(uni)	L050	32	2.84293	0.599483	NA	8087	0
pendulum-swingup	D(uni)	L075	32	4.653	0.718146	NA	12014	0
pendulum-swingup	D(uni)	L075	32	2.79791	0.646923	NA	3986	0
pendulum-swingup	D(uni)	L100	32	4.66559	0.729754	NA	16000	0
pendulum-swingup	D(mix)	L000	32	3.97024	0.82833	NA	16000	0
pendulum-swingup	D(mix)	L010	32	4.59411	0.793916	NA	1629	0
pendulum-swingup	D(mix)	L010	32	3.55264	0.77931	NA	14371	0
pendulum-swingup	D(mix)	L025	32	4.54443	0.724465	NA	4007	0
pendulum-swingup	D(mix)	L025	32	2.77829	0.707405	NA	11993	0
pendulum-swingup	D(mix)	L050	32	4.62009	0.828949	NA	7913	0
pendulum-swingup	D(mix)	L050	32	2.84293	0.795952	NA	8087	0
pendulum-swingup	D(mix)	L075	32	4.653	0.840224	NA	12014	0
pendulum-swingup	D(mix)	L075	32	2.79791	0.803973	NA	3986	0
pendulum-swingup	D(mix)	L100	32	4.66559	0.843326	NA	16000	0
pendulum-swingup	D(all)	L000	32	3.97024	0.802155	NA	16000	0
pendulum-swingup	D(all)	L010	32	4.59411	0.767476	NA	1629	0
pendulum-swingup	D(all)	L010	32	3.55264	0.753889	NA	14371	0
pendulum-swingup	D(all)	L025	32	4.54443	0.702278	NA	4007	0
pendulum-swingup	D(all)	L025	32	2.77829	0.680653	NA	11993	0
pendulum-swingup	D(all)	L050	32	4.62009	0.823884	NA	7913	0
pendulum-swingup	D(all)	L050	32	2.84293	0.798392	NA	8087	0
pendulum-swingup	D(all)	L075	32	4.653	0.861067	NA	12014	0
pendulum-swingup	D(all)	L075	32	2.79791	0.795562	NA	3986	0
pendulum-swingup	D(all)	L100	32	4.66559	0.867484	NA	16000	0
cartpole-balance	D(pol)	L000	32	4.69581	0.0350056	NA	16000	0
cartpole-balance	D(pol)	L010	32	4.76753	0.0951619	NA	1523	0
cartpole-balance	D(pol)	L010	32	4.68173	0.0346991	NA	14477	0
cartpole-balance	D(pol)	L025	32	4.76631	0.094114	NA	3957	0
cartpole-balance	D(pol)	L025	32	4.64346	0.0344371	NA	12043	0
cartpole-balance	D(pol)	L050	25	4.16138	0.0339297	NA	8012	0
cartpole-balance	D(pol)	L050	10	3.42629	-0.00506347	NA	7988	0
cartpole-balance	D(pol)	L075	9	4.23937	-0.0101502	NA	11992	0
cartpole-balance	D(pol)	L075	0	3.53857	-0.0359058	NA	4008	0
cartpole-balance	D(pol)	L100	8	4.40228	-0.0151697	NA	16000	0
cartpole-balance	D(uni)	L000	32	4.69581	0.464922	NA	16000	0
cartpole-balance	D(uni)	L010	32	4.76753	0.561086	NA	1523	0
cartpole-balance	D(uni)	L010	32	4.68173	0.464263	NA	14477	0
cartpole-balance	D(uni)	L025	32	4.76631	0.557686	NA	3957	0
cartpole-balance	D(uni)	L025	32	4.64346	0.463562	NA	12043	0
cartpole-balance	D(uni)	L050	32	4.16138	0.439734	NA	8012	0
cartpole-balance	D(uni)	L050	30	3.42629	0.34084	NA	7988	0
cartpole-balance	D(uni)	L075	32	4.23937	0.399977	NA	11992	0
cartpole-balance	D(uni)	L075	32	3.53857	0.30152	NA	4008	0
cartpole-balance	D(uni)	L100	32	4.40228	0.416101	NA	16000	0
cartpole-balance	D(mix)	L000	32	4.69581	0.479391	NA	16000	0
cartpole-balance	D(mix)	L010	32	4.76753	0.567484	NA	1523	0
cartpole-balance	D(mix)	L010	32	4.68173	0.47858	NA	14477	0
cartpole-balance	D(mix)	L025	32	4.76631	0.565348	NA	3957	0
cartpole-balance	D(mix)	L025	32	4.64346	0.476698	NA	12043	0
cartpole-balance	D(mix)	L050	32	4.16138	0.42159	NA	8012	0
cartpole-balance	D(mix)	L050	30	3.42629	0.318655	NA	7988	0
cartpole-balance	D(mix)	L075	32	4.23937	0.35705	NA	11992	0
cartpole-balance	D(mix)	L075	32	3.53857	0.239332	NA	4008	0
cartpole-balance	D(mix)	L100	32	4.40228	0.370222	NA	16000	0
cartpole-balance	D(all)	L000	32	4.69581	0.523095	NA	16000	0
cartpole-balance	D(all)	L010	32	4.76753	0.613438	NA	1523	0
cartpole-balance	D(all)	L010	32	4.68173	0.522404	NA	14477	0
cartpole-balance	D(all)	L025	32	4.76631	0.611881	NA	3957	0
cartpole-balance	D(all)	L025	32	4.64346	0.520489	NA	12043	0
cartpole-balance	D(all)	L050	32	4.16138	0.461184	NA	8012	0
cartpole-balance	D(all)	L050	32	3.42629	0.379135	NA	7988	0
cartpole-balance	D(all)	L075	32	4.23937	0.396174	NA	11992	0
cartpole-balance	D(all)	L075	32	3.53857	0.288931	NA	4008	0
cartpole-balance	D(all)	L100	32	4.40228	0.386954	NA	16000	0
cartpole-swingup	D(pol)	L000	32	4.40731	0.342426	NA	16000	0
cartpole-swingup	D(pol)	L010	32	4.70174	0.410502	NA	1593	0
cartpole-swingup	D(pol)	L010	32	4.21131	0.317641	NA	14407	0
cartpole-swingup	D(pol)	L025	32	4.67712	0.390988	NA	4024	0
cartpole-swingup	D(pol)	L025	32	3.96425	0.293564	NA	11976	0
cartpole-swingup	D(pol)	L050	32	4.63826	0.352515	NA	7998	0
cartpole-swingup	D(pol)	L050	32	3.59146	0.252284	NA	8002	0
cartpole-swingup	D(pol)	L075	32	4.57421	0.322781	NA	12122	0
cartpole-swingup	D(pol)	L075	32	3.27433	0.224399	NA	3878	0
cartpole-swingup	D(pol)	L100	32	4.38993	0.32518	NA	16000	0
cartpole-swingup	D(uni)	L000	32	4.40731	0.386021	NA	16000	0
cartpole-swingup	D(uni)	L010	32	4.70174	0.424428	NA	1593	0
cartpole-swingup	D(uni)	L010	32	4.21131	0.351213	NA	14407	0
cartpole-swingup	D(uni)	L025	32	4.67712	0.404282	NA	4024	0
cartpole-swingup	D(uni)	L025	32	3.96425	0.319493	NA	11976	0
cartpole-swingup	D(uni)	L050	32	4.63826	0.387364	NA	7998	0
cartpole-swingup	D(uni)	L050	32	3.59146	0.287556	NA	8002	0
cartpole-swingup	D(uni)	L075	32	4.57421	0.39274	NA	12122	0
cartpole-swingup	D(uni)	L075	32	3.27433	0.276689	NA	3878	0
cartpole-swingup	D(uni)	L100	32	4.38993	0.442135	NA	16000	0
cartpole-swingup	D(mix)	L000	32	4.40731	0.45802	NA	16000	0
cartpole-swingup	D(mix)	L010	32	4.70174	0.515519	NA	1593	0
cartpole-swingup	D(mix)	L010	32	4.21131	0.430492	NA	14407	0
cartpole-swingup	D(mix)	L025	32	4.67712	0.495197	NA	4024	0
cartpole-swingup	D(mix)	L025	32	3.96425	0.400483	NA	11976	0
cartpole-swingup	D(mix)	L050	32	4.63826	0.457061	NA	7998	0
cartpole-swingup	D(mix)	L050	32	3.59146	0.365291	NA	8002	0
cartpole-swingup	D(mix)	L075	32	4.57421	0.443994	NA	12122	0
cartpole-swingup	D(mix)	L075	32	3.27433	0.349555	NA	3878	0
cartpole-swingup	D(mix)	L100	32	4.38993	0.444627	NA	16000	0
cartpole-swingup	D(all)	L000	32	4.40731	0.502423	NA	16000	0
cartpole-swingup	D(all)	L010	32	4.70174	0.536062	NA	1593	0
cartpole-swingup	D(all)	L010	32	4.21131	0.460343	NA	14407	0
cartpole-swingup	D(all)	L025	32	4.67712	0.50307	NA	4024	0
cartpole-swingup	D(all)	L025	32	3.96425	0.421297	NA	11976	0
cartpole-swingup	D(all)	L050	32	4.63826	0.453231	NA	7998	0
cartpole-swingup	D(all)	L050	32	3.59146	0.359744	NA	8002	0
cartpole-swingup	D(all)	L075	32	4.57421	0.439481	NA	12122	0
cartpole-swingup	D(all)	L075	32	3.27433	0.352574	NA	3878	0
cartpole-swingup	D(all)	L100	32	4.38993	0.462008	NA	16000	0
walker-walk	D(pol)	L000	31	1.44487	0.41263	NA	16000	0
walker-walk	D(pol)	L010	32	3.7121	0.689931	NA	1618	0
walker-walk	D(pol)	L010	32	1.5864	0.419161	NA	14382	0
walker-walk	D(pol)	L025	32	3.724	0.646319	NA	4002	0
walker-walk	D(pol)	L025	32	1.58446	0.372941	NA	11998	0
walker-walk	D(pol)	L050	32	3.75912	0.688341	NA	7984	0
walker-walk	D(pol)	L050	32	1.72926	0.371091	NA	8016	0
walker-walk	D(pol)	L075	32	3.78392	0.660867	NA	12020	0
walker-walk	D(pol)	L075	32	1.69723	0.328205	NA	3980	0
walker-walk	D(pol)	L100	32	3.89733	0.589165	NA	16000	0
walker-walk	D(uni)	L000	23	1.44487	0.100974	NA	16000	0
walker-walk	D(uni)	L010	32	3.7121	0.60694	NA	1618	0
walker-walk	D(uni)	L010	28	1.5864	0.201681	NA	14382	0
walker-walk	D(uni)	L025	32	3.724	0.636189	NA	4002	0
walker-walk	D(uni)	L025	28	1.58446	0.225565	NA	11998	0
walker-walk	D(uni)	L050	32	3.75912	0.74298	NA	7984	0
walker-walk	D(uni)	L050	32	1.72926	0.341726	NA	8016	0
walker-walk	D(uni)	L075	32	3.78392	0.805727	NA	12020	0
walker-walk	D(uni)	L075	32	1.69723	0.459212	NA	3980	0
walker-walk	D(uni)	L100	32	3.89733	0.842616	NA	16000	0
walker-walk	D(mix)	L000	32	1.44487	0.423197	NA	16000	0
walker-walk	D(mix)	L010	32	3.7121	0.791959	NA	1618	0
walker-walk	D(mix)	L010	32	1.5864	0.443582	NA	14382	0
walker-walk	D(mix)	L025	32	3.724	0.785987	NA	4002	0
walker-walk	D(mix)	L025	32	1.58446	0.428849	NA	11998	0
walker-walk	D(mix)	L050	32	3.75912	0.805837	NA	7984	0
walker-walk	D(mix)	L050	32	1.72926	0.441937	NA	8016	0
walker-walk	D(mix)	L075	32	3.78392	0.819582	NA	12020	0
walker-walk	D(mix)	L075	32	1.69723	0.478379	NA	3980	0
walker-walk	D(mix)	L100	32	3.89733	0.838968	NA	16000	0
walker-walk	D(all)	L000	32	1.44487	0.463538	NA	16000	0
walker-walk	D(all)	L010	32	3.7121	0.833738	NA	1618	0
walker-walk	D(all)	L010	32	1.5864	0.478155	NA	14382	0
walker-walk	D(all)	L025	32	3.724	0.829392	NA	4002	0
walker-walk	D(all)	L025	32	1.58446	0.469167	NA	11998	0
walker-walk	D(all)	L050	32	3.75912	0.860304	NA	7984	0
walker-walk	D(all)	L050	32	1.72926	0.495985	NA	8016	0
walker-walk	D(all)	L075	32	3.78392	0.876771	NA	12020	0
walker-walk	D(all)	L075	32	1.69723	0.544755	NA	3980	0
walker-walk	D(all)	L100	32	3.89733	0.888276	NA	16000	0
cheetah-run	D(pol)	L000	31	4.37464	0.513819	NA	16000	0
cheetah-run	D(pol)	L010	32	4.82931	0.807554	NA	1605	0
cheetah-run	D(pol)	L010	32	4.58273	0.529496	NA	14395	0
cheetah-run	D(pol)	L025	32	4.83262	0.821302	NA	3979	0
cheetah-run	D(pol)	L025	32	4.63656	0.504269	NA	12021	0
cheetah-run	D(pol)	L050	32	4.85049	0.863762	NA	7964	0
cheetah-run	D(pol)	L050	32	4.74046	0.533566	NA	8036	0
cheetah-run	D(pol)	L075	32	4.85034	0.868221	NA	12010	0
cheetah-run	D(pol)	L075	32	4.74045	0.52018	NA	3990	0
cheetah-run	D(pol)	L100	32	4.85008	0.894199	NA	16000	0
cheetah-run	D(uni)	L000	4	4.37464	-0.0800793	NA	16000	0
cheetah-run	D(uni)	L010	32	4.82931	0.489099	NA	1605	0
cheetah-run	D(uni)	L010	29	4.58273	0.0996984	NA	14395	0
cheetah-run	D(uni)	L025	31	4.83262	0.62463	NA	3979	0
cheetah-run	D(uni)	L025	28	4.63656	0.190941	NA	12021	0
cheetah-run	D(uni)	L050	32	4.85049	0.848946	NA	7964	0
cheetah-run	D(uni)	L050	32	4.74046	0.316985	NA	8036	0
cheetah-run	D(uni)	L075	32	4.85034	0.88614	NA	12010	0
cheetah-run	D(uni)	L075	32	4.74045	0.333769	NA	3990	0
cheetah-run	D(uni)	L100	32	4.85008	0.887556	NA	16000	0
cheetah-run	D(mix)	L000	31	4.37464	0.460068	NA	16000	0
cheetah-run	D(mix)	L010	32	4.82931	0.886186	NA	1605	0
cheetah-run	D(mix)	L010	32	4.58273	0.567264	NA	14395	0
cheetah-run	D(mix)	L025	32	4.83262	0.923949	NA	3979	0
cheetah-run	D(mix)	L025	32	4.63656	0.601066	NA	12021	0
cheetah-run	D(mix)	L050	32	4.85049	0.967752	NA	7964	0
cheetah-run	D(mix)	L050	32	4.74046	0.682004	NA	8036	0
cheetah-run	D(mix)	L075	32	4.85034	0.97938	NA	12010	0
cheetah-run	D(mix)	L075	32	4.74045	0.715892	NA	3990	0
cheetah-run	D(mix)	L100	32	4.85008	0.984061	NA	16000	0
cheetah-run	D(all)	L000	31	4.37464	0.540804	NA	16000	0
cheetah-run	D(all)	L010	32	4.82931	0.90071	NA	1605	0
cheetah-run	D(all)	L010	32	4.58273	0.600611	NA	14395	0
cheetah-run	D(all)	L025	32	4.83262	0.928177	NA	3979	0
cheetah-run	D(all)	L025	32	4.63656	0.621505	NA	12021	0
cheetah-run	D(all)	L050	32	4.85049	0.971112	NA	7964	0
cheetah-run	D(all)	L050	32	4.74046	0.708097	NA	8036	0
cheetah-run	D(all)	L075	32	4.85034	0.984248	NA	12010	0
cheetah-run	D(all)	L075	32	4.74045	0.746172	NA	3990	0
cheetah-run	D(all)	L100	32	4.85008	0.988741	NA	16000	0


==> anc/n-007.tsv <==
task	scorer	level	specific_status	specific_reason	validation_origins	specific_G	specific_G_origin	specific_H
acrobot-swingup	D(pol)	L000	available	NA	4000	0.831799	0.831799	0.831799
acrobot-swingup	D(pol)	L010	ineligible	fewer_than_500_validation_origins	421	NA	NA	NA
acrobot-swingup	D(pol)	L010	available	NA	3579	0.302484	0.302095	0.301486
acrobot-swingup	D(pol)	L025	available	NA	964	0.472117	0.473793	0.47249
acrobot-swingup	D(pol)	L025	available	NA	3036	0.131189	0.130706	0.130826
acrobot-swingup	D(pol)	L050	available	NA	2005	0.422927	0.424687	0.420387
acrobot-swingup	D(pol)	L050	available	NA	1995	0.0887223	0.0886865	0.0895845
acrobot-swingup	D(pol)	L075	available	NA	2971	0.533307	0.532284	0.53286
acrobot-swingup	D(pol)	L075	available	NA	1029	0.138427	0.139663	0.139209
acrobot-swingup	D(pol)	L100	available	NA	4000	0.655625	0.655625	0.655625
acrobot-swingup	D(uni)	L000	available	NA	4000	0.240094	0.240094	0.240094
acrobot-swingup	D(uni)	L010	ineligible	fewer_than_500_validation_origins	421	NA	NA	NA
acrobot-swingup	D(uni)	L010	available	NA	3579	0.0922579	0.092117	0.0919315
acrobot-swingup	D(uni)	L025	available	NA	964	0.716629	0.730192	0.728184
acrobot-swingup	D(uni)	L025	available	NA	3036	0.237719	0.235618	0.235834
acrobot-swingup	D(uni)	L050	available	NA	2005	0.439719	0.47001	0.465251
acrobot-swingup	D(uni)	L050	available	NA	1995	0.299239	0.292201	0.295159
acrobot-swingup	D(uni)	L075	available	NA	2971	1.27401	1.27243	1.27381
acrobot-swingup	D(uni)	L075	available	NA	1029	0.654223	0.655585	0.653455
acrobot-swingup	D(uni)	L100	available	NA	4000	1.69828	1.69828	1.69828
acrobot-swingup	D(mix)	L000	available	NA	4000	0.816889	0.816889	0.816889
acrobot-swingup	D(mix)	L010	ineligible	fewer_than_500_validation_origins	421	NA	NA	NA
acrobot-swingup	D(mix)	L010	available	NA	3579	0.422109	0.421766	0.420916
acrobot-swingup	D(mix)	L025	available	NA	964	0.814398	0.823652	0.821387
acrobot-swingup	D(mix)	L025	available	NA	3036	0.285075	0.28291	0.283169
acrobot-swingup	D(mix)	L050	available	NA	2005	0.816312	0.820657	0.812348
acrobot-swingup	D(mix)	L050	available	NA	1995	0.297455	0.295061	0.298049
acrobot-swingup	D(mix)	L075	available	NA	2971	1.0512	1.04932	1.05045
acrobot-swingup	D(mix)	L075	available	NA	1029	0.468785	0.47148	0.469948
acrobot-swingup	D(mix)	L100	available	NA	4000	1.47537	1.47537	1.47537
acrobot-swingup	D(all)	L000	available	NA	4000	0.819047	0.819047	0.819047
acrobot-swingup	D(all)	L010	ineligible	fewer_than_500_validation_origins	421	NA	NA	NA
acrobot-swingup	D(all)	L010	available	NA	3579	0.462367	0.461915	0.460985
acrobot-swingup	D(all)	L025	available	NA	964	0.91442	0.922065	0.919529
acrobot-swingup	D(all)	L025	available	NA	3036	0.343986	0.341518	0.341831
acrobot-swingup	D(all)	L050	available	NA	2005	0.957968	0.961275	0.951542
acrobot-swingup	D(all)	L050	available	NA	1995	0.34399	0.341782	0.345242
acrobot-swingup	D(all)	L075	available	NA	2971	1.18485	1.18417	1.18545
acrobot-swingup	D(all)	L075	available	NA	1029	0.547288	0.546624	0.544847
acrobot-swingup	D(all)	L100	available	NA	4000	1.59394	1.59394	1.59394
pendulum-swingup	D(pol)	L000	available	NA	4000	3.16849	3.16849	3.16849
pendulum-swingup	D(pol)	L010	ineligible	fewer_than_500_validation_origins	419	NA	NA	NA
pendulum-swingup	D(pol)	L010	available	NA	3581	2.49882	2.49939	2.49435
pendulum-swingup	D(pol)	L025	available	NA	1081	3.03062	3.03017	3.03547
pendulum-swingup	D(pol)	L025	available	NA	2919	1.69225	1.69209	1.6911
pendulum-swingup	D(pol)	L050	available	NA	2014	3.34264	3.3446	3.30823
pendulum-swingup	D(pol)	L050	available	NA	1986	1.82633	1.82535	1.8452
pendulum-swingup	D(pol)	L075	available	NA	2959	3.69492	3.6961	3.70041
pendulum-swingup	D(pol)	L075	available	NA	1041	2.03728	2.03649	2.02936
pendulum-swingup	D(pol)	L100	available	NA	4000	3.78663	3.78663	3.78663
pendulum-swingup	D(uni)	L000	available	NA	4000	2.11553	2.11553	2.11553
pendulum-swingup	D(uni)	L010	ineligible	fewer_than_500_validation_origins	419	NA	NA	NA
pendulum-swingup	D(uni)	L010	available	NA	3581	1.78388	1.78429	1.78069
pendulum-swingup	D(uni)	L025	available	NA	1081	2.6081	2.61111	2.61568
pendulum-swingup	D(uni)	L025	available	NA	2919	1.2988	1.29854	1.29779
pendulum-swingup	D(uni)	L050	available	NA	2014	3.09477	3.09725	3.06357
pendulum-swingup	D(uni)	L050	available	NA	1986	1.72323	1.72158	1.7403
pendulum-swingup	D(uni)	L075	available	NA	2959	3.54164	3.54441	3.54854
pendulum-swingup	D(uni)	L075	available	NA	1041	1.97404	1.97077	1.96387
pendulum-swingup	D(uni)	L100	available	NA	4000	3.78313	3.78313	3.78313
pendulum-swingup	D(mix)	L000	available	NA	4000	3.41477	3.41477	3.41477
pendulum-swingup	D(mix)	L010	ineligible	fewer_than_500_validation_origins	419	NA	NA	NA
pendulum-swingup	D(mix)	L010	available	NA	3581	2.77926	2.78021	2.77461
pendulum-swingup	D(mix)	L025	available	NA	1081	3.50562	3.50664	3.51278
pendulum-swingup	D(mix)	L025	available	NA	2919	2.02682	2.02633	2.02515
pendulum-swingup	D(mix)	L050	available	NA	2014	3.829	3.83093	3.78926
pendulum-swingup	D(mix)	L050	available	NA	1986	2.27045	2.26936	2.29404
pendulum-swingup	D(mix)	L075	available	NA	2959	3.90591	3.90579	3.91035
pendulum-swingup	D(mix)	L075	available	NA	1041	2.28092	2.28357	2.27557
pendulum-swingup	D(mix)	L100	available	NA	4000	3.93658	3.93658	3.93658
pendulum-swingup	D(all)	L000	available	NA	4000	3.23006	3.23006	3.23006
pendulum-swingup	D(all)	L010	ineligible	fewer_than_500_validation_origins	419	NA	NA	NA
pendulum-swingup	D(all)	L010	available	NA	3581	2.67878	2.67949	2.6741
pendulum-swingup	D(all)	L025	available	NA	1081	3.46022	3.45982	3.46588
pendulum-swingup	D(all)	L025	available	NA	2919	1.97288	1.97251	1.97136
pendulum-swingup	D(all)	L050	available	NA	2014	3.80535	3.80758	3.76618
pendulum-swingup	D(all)	L050	available	NA	1986	2.2875	2.28678	2.31165
pendulum-swingup	D(all)	L075	available	NA	2959	4.08236	4.08377	4.08854
pendulum-swingup	D(all)	L075	available	NA	1041	2.25854	2.26086	2.25295
pendulum-swingup	D(all)	L100	available	NA	4000	4.17731	4.17731	4.17731
cartpole-balance	D(pol)	L000	available	NA	4000	4.27659	4.27659	4.27659
cartpole-balance	D(pol)	L010	ineligible	fewer_than_500_validation_origins	429	NA	NA	NA
cartpole-balance	D(pol)	L010	available	NA	3571	3.82002	3.82317	3.84362
cartpole-balance	D(pol)	L025	available	NA	966	3.72209	3.72402	3.68399
cartpole-balance	D(pol)	L025	available	NA	3034	3.27343	3.27297	3.28469
cartpole-balance	D(pol)	L050	available	NA	1986	0.110572	0.107693	0.107855
cartpole-balance	D(pol)	L050	available	NA	2014	0.00601182	0.00636481	0.00635526
cartpole-balance	D(pol)	L075	available	NA	3077	0.0241588	0.024062	0.024046
cartpole-balance	D(pol)	L075	available	NA	923	0.000575617	0.000622161	0.000623405
cartpole-balance	D(pol)	L100	available	NA	4000	0.0285199	0.0285199	0.0285199
cartpole-balance	D(uni)	L000	available	NA	4000	3.26989	3.26989	3.26989
cartpole-balance	D(uni)	L010	ineligible	fewer_than_500_validation_origins	429	NA	NA	NA
cartpole-balance	D(uni)	L010	available	NA	3571	3.26531	3.26532	3.28278
cartpole-balance	D(uni)	L025	available	NA	966	3.78221	3.78271	3.74205
cartpole-balance	D(uni)	L025	available	NA	3034	3.23283	3.23276	3.24434
cartpole-balance	D(uni)	L050	available	NA	1986	1.72995	1.72021	1.72279
cartpole-balance	D(uni)	L050	available	NA	2014	0.938899	0.95459	0.953158
cartpole-balance	D(uni)	L075	available	NA	3077	1.7064	1.70559	1.70446
cartpole-balance	D(uni)	L075	available	NA	923	0.896009	0.89766	0.899455
cartpole-balance	D(uni)	L100	available	NA	4000	2.02258	2.02258	2.02258
cartpole-balance	D(mix)	L000	available	NA	4000	3.92178	3.92178	3.92178
cartpole-balance	D(mix)	L010	ineligible	fewer_than_500_validation_origins	429	NA	NA	NA
cartpole-balance	D(mix)	L010	available	NA	3571	3.91378	3.91394	3.93487
cartpole-balance	D(mix)	L025	available	NA	966	4.27001	4.26963	4.22373
cartpole-balance	D(mix)	L025	available	NA	3034	3.90054	3.90067	3.91465
cartpole-balance	D(mix)	L050	available	NA	1986	1.82057	1.81079	1.81351
cartpole-balance	D(mix)	L050	available	NA	2014	1.09406	1.10429	1.10264
cartpole-balance	D(mix)	L075	available	NA	3077	1.59935	1.59887	1.5978
cartpole-balance	D(mix)	L075	available	NA	923	0.662826	0.663838	0.665165
cartpole-balance	D(mix)	L100	available	NA	4000	1.75853	1.75853	1.75853
cartpole-balance	D(all)	L000	available	NA	4000	3.59962	3.59962	3.59962
cartpole-balance	D(all)	L010	ineligible	fewer_than_500_validation_origins	429	NA	NA	NA
cartpole-balance	D(all)	L010	available	NA	3571	3.57542	3.57551	3.59462
cartpole-balance	D(all)	L025	available	NA	966	3.96219	3.96252	3.91993
cartpole-balance	D(all)	L025	available	NA	3034	3.48273	3.48266	3.49514
cartpole-balance	D(all)	L050	available	NA	1986	1.99927	1.98694	1.98992
cartpole-balance	D(all)	L050	available	NA	2014	1.24704	1.25702	1.25514
cartpole-balance	D(all)	L075	available	NA	3077	1.65782	1.65693	1.65582
cartpole-balance	D(all)	L075	available	NA	923	0.94136	0.941205	0.943087
cartpole-balance	D(all)	L100	available	NA	4000	1.97405	1.97405	1.97405
cartpole-swingup	D(pol)	L000	available	NA	4000	3.74284	3.74284	3.74284
cartpole-swingup	D(pol)	L010	ineligible	fewer_than_500_validation_origins	431	NA	NA	NA
cartpole-swingup	D(pol)	L010	available	NA	3569	1.72401	1.72479	1.72562
cartpole-swingup	D(pol)	L025	available	NA	994	2.00153	2.00266	2.01467
cartpole-swingup	D(pol)	L025	available	NA	3006	0.813622	0.813572	0.811945
cartpole-swingup	D(pol)	L050	available	NA	1974	1.70067	1.69776	1.69733
cartpole-swingup	D(pol)	L050	available	NA	2026	1.28175	1.28811	1.28844
cartpole-swingup	D(pol)	L075	available	NA	2993	1.84537	1.84541	1.86417
cartpole-swingup	D(pol)	L075	available	NA	1007	1.00813	1.00645	0.975755
cartpole-swingup	D(pol)	L100	available	NA	4000	1.39941	1.39941	1.39941
cartpole-swingup	D(uni)	L000	available	NA	4000	2.29225	2.29225	2.29225
cartpole-swingup	D(uni)	L010	ineligible	fewer_than_500_validation_origins	431	NA	NA	NA
cartpole-swingup	D(uni)	L010	available	NA	3569	1.67003	1.67118	1.67199
cartpole-swingup	D(uni)	L025	available	NA	994	2.23707	2.24016	2.2536
cartpole-swingup	D(uni)	L025	available	NA	3006	0.85554	0.855266	0.853555
cartpole-swingup	D(uni)	L050	available	NA	1974	1.8305	1.82778	1.82732
cartpole-swingup	D(uni)	L050	available	NA	2026	1.37987	1.38476	1.3851
cartpole-swingup	D(uni)	L075	available	NA	2993	2.17535	2.17523	2.19734
cartpole-swingup	D(uni)	L075	available	NA	1007	1.23561	1.23283	1.19523
cartpole-swingup	D(uni)	L100	available	NA	4000	2.02968	2.02968	2.02968
cartpole-swingup	D(mix)	L000	available	NA	4000	3.31908	3.31908	3.31908
cartpole-swingup	D(mix)	L010	ineligible	fewer_than_500_validation_origins	431	NA	NA	NA
cartpole-swingup	D(mix)	L010	available	NA	3569	2.27194	2.27268	2.27378
cartpole-swingup	D(mix)	L025	available	NA	994	2.48295	2.48512	2.50003
cartpole-swingup	D(mix)	L025	available	NA	3006	1.35991	1.35961	1.35689
cartpole-swingup	D(mix)	L050	available	NA	1974	2.0976	2.09418	2.09366
cartpole-swingup	D(mix)	L050	available	NA	2026	1.81655	1.82455	1.825
cartpole-swingup	D(mix)	L075	available	NA	2993	2.17133	2.17153	2.19361
cartpole-swingup	D(mix)	L075	available	NA	1007	1.31119	1.3098	1.26986
cartpole-swingup	D(mix)	L100	available	NA	4000	1.80805	1.80805	1.80805
cartpole-swingup	D(all)	L000	available	NA	4000	3.59098	3.59098	3.59098
cartpole-swingup	D(all)	L010	ineligible	fewer_than_500_validation_origins	431	NA	NA	NA
cartpole-swingup	D(all)	L010	available	NA	3569	2.39617	2.3986	2.39977
cartpole-swingup	D(all)	L025	available	NA	994	2.68826	2.68984	2.70598
cartpole-swingup	D(all)	L025	available	NA	3006	1.50495	1.50491	1.5019
cartpole-swingup	D(all)	L050	available	NA	1974	2.03715	2.03173	2.03122
cartpole-swingup	D(all)	L050	available	NA	2026	1.54841	1.5568	1.55719
cartpole-swingup	D(all)	L075	available	NA	2993	2.22865	2.22953	2.2522
cartpole-swingup	D(all)	L075	available	NA	1007	1.33985	1.33617	1.29542
cartpole-swingup	D(all)	L100	available	NA	4000	1.95423	1.95423	1.95423
walker-walk	D(pol)	L000	available	NA	4000	0.610115	0.610115	0.610115
walker-walk	D(pol)	L010	ineligible	fewer_than_500_validation_origins	389	NA	NA	NA
walker-walk	D(pol)	L010	available	NA	3611	0.676817	0.676895	0.676049
walker-walk	D(pol)	L025	available	NA	1026	2.38127	2.37721	2.37839
walker-walk	D(pol)	L025	available	NA	2974	0.600697	0.602323	0.602223
walker-walk	D(pol)	L050	available	NA	1986	2.58525	2.58346	2.5783
walker-walk	D(pol)	L050	available	NA	2014	0.63743	0.639171	0.640449
walker-walk	D(pol)	L075	available	NA	2992	2.51735	2.51423	2.51842
walker-walk	D(pol)	L075	available	NA	1008	0.574558	0.583248	0.580332
walker-walk	D(pol)	L100	available	NA	4000	2.34848	2.34848	2.34848
walker-walk	D(uni)	L000	available	NA	4000	0.292898	0.292898	0.292898
walker-walk	D(uni)	L010	ineligible	fewer_than_500_validation_origins	389	NA	NA	NA
walker-walk	D(uni)	L010	available	NA	3611	0.386383	0.386627	0.386144
walker-walk	D(uni)	L025	available	NA	1026	2.36469	2.3601	2.36128
walker-walk	D(uni)	L025	available	NA	2974	0.401902	0.403553	0.403486
walker-walk	D(uni)	L050	available	NA	1986	2.83875	2.83985	2.83417
walker-walk	D(uni)	L050	available	NA	2014	0.596002	0.596995	0.598189
walker-walk	D(uni)	L075	available	NA	2992	3.19034	3.18861	3.19392
walker-walk	D(uni)	L075	available	NA	1008	0.809189	0.812226	0.808165
walker-walk	D(uni)	L100	available	NA	4000	3.62202	3.62202	3.62202
walker-walk	D(mix)	L000	available	NA	4000	0.616965	0.616965	0.616965
walker-walk	D(mix)	L010	ineligible	fewer_than_500_validation_origins	389	NA	NA	NA
walker-walk	D(mix)	L010	available	NA	3611	0.708622	0.708682	0.707796
walker-walk	D(mix)	L025	available	NA	1026	2.93149	2.92935	2.93082
walker-walk	D(mix)	L025	available	NA	2974	0.692927	0.694587	0.694471
walker-walk	D(mix)	L050	available	NA	1986	3.03388	3.03239	3.02633
walker-walk	D(mix)	L050	available	NA	2014	0.777604	0.779014	0.780572
walker-walk	D(mix)	L075	available	NA	2992	3.10348	3.10081	3.10597
walker-walk	D(mix)	L075	available	NA	1008	0.823736	0.828889	0.824745
walker-walk	D(mix)	L100	available	NA	4000	3.26804	3.26804	3.26804
walker-walk	D(all)	L000	available	NA	4000	0.673296	0.673296	0.673296
walker-walk	D(all)	L010	ineligible	fewer_than_500_validation_origins	389	NA	NA	NA
walker-walk	D(all)	L010	available	NA	3611	0.76703	0.767213	0.766254
walker-walk	D(all)	L025	available	NA	1026	3.09366	3.09194	3.09349
walker-walk	D(all)	L025	available	NA	2974	0.757315	0.758857	0.758731
walker-walk	D(all)	L050	available	NA	1986	3.23604	3.23512	3.22865
walker-walk	D(all)	L050	available	NA	2014	0.870431	0.871376	0.873118
walker-walk	D(all)	L075	available	NA	2992	3.31945	3.31705	3.32258
walker-walk	D(all)	L075	available	NA	1008	0.934981	0.9406	0.935897
walker-walk	D(all)	L100	available	NA	4000	3.4675	3.4675	3.4675
cheetah-run	D(pol)	L000	available	NA	4000	2.31113	2.31113	2.31113
cheetah-run	D(pol)	L010	ineligible	fewer_than_500_validation_origins	398	NA	NA	NA
cheetah-run	D(pol)	L010	available	NA	3602	2.48647	2.48675	2.48589
cheetah-run	D(pol)	L025	available	NA	1004	4.09201	4.08853	4.06707
cheetah-run	D(pol)	L025	available	NA	2996	2.37369	2.37497	2.37913
cheetah-run	D(pol)	L050	available	NA	1966	4.33983	4.34183	4.32229
cheetah-run	D(pol)	L050	available	NA	2034	2.56658	2.56432	2.57586
cheetah-run	D(pol)	L075	available	NA	3029	4.40878	4.40868	4.41235
cheetah-run	D(pol)	L075	available	NA	971	2.48668	2.48482	2.47861
cheetah-run	D(pol)	L100	available	NA	4000	4.47515	4.47515	4.47515
cheetah-run	D(uni)	L000	available	NA	4000	0.157559	0.157559	0.157559
cheetah-run	D(uni)	L010	ineligible	fewer_than_500_validation_origins	398	NA	NA	NA
cheetah-run	D(uni)	L010	available	NA	3602	0.48103	0.480195	0.480028
cheetah-run	D(uni)	L025	available	NA	1004	3.05768	3.04188	3.02591
cheetah-run	D(uni)	L025	available	NA	2996	1.09778	1.09887	1.10079
cheetah-run	D(uni)	L050	available	NA	1966	4.50525	4.5143	4.49399
cheetah-run	D(uni)	L050	available	NA	2034	3.19725	3.19006	3.20441
cheetah-run	D(uni)	L075	available	NA	3029	4.78992	4.79005	4.79404
cheetah-run	D(uni)	L075	available	NA	971	3.70423	3.70073	3.69148
cheetah-run	D(uni)	L100	available	NA	4000	4.84238	4.84238	4.84238
cheetah-run	D(mix)	L000	available	NA	4000	2.11482	2.11482	2.11482
cheetah-run	D(mix)	L010	ineligible	fewer_than_500_validation_origins	398	NA	NA	NA
cheetah-run	D(mix)	L010	available	NA	3602	2.62888	2.62858	2.62767
cheetah-run	D(mix)	L025	available	NA	1004	4.53108	4.52915	4.50537
cheetah-run	D(mix)	L025	available	NA	2996	2.82866	2.82971	2.83466
cheetah-run	D(mix)	L050	available	NA	1966	4.73572	4.73696	4.71564
cheetah-run	D(mix)	L050	available	NA	2034	3.36742	3.36397	3.37911
cheetah-run	D(mix)	L075	available	NA	3029	4.79919	4.79911	4.80311
cheetah-run	D(mix)	L075	available	NA	971	3.62748	3.62634	3.61727
cheetah-run	D(mix)	L100	available	NA	4000	4.82104	4.82104	4.82104
cheetah-run	D(all)	L000	available	NA	4000	2.42501	2.42501	2.42501
cheetah-run	D(all)	L010	ineligible	fewer_than_500_validation_origins	398	NA	NA	NA
cheetah-run	D(all)	L010	available	NA	3602	2.77833	2.77817	2.7772
cheetah-run	D(all)	L025	available	NA	1004	4.56405	4.56143	4.53748
cheetah-run	D(all)	L025	available	NA	2996	2.91668	2.917	2.92211
cheetah-run	D(all)	L050	available	NA	1966	4.73625	4.73762	4.71631
cheetah-run	D(all)	L050	available	NA	2034	3.47923	3.47644	3.49209
cheetah-run	D(all)	L075	available	NA	3029	4.80679	4.80684	4.81084
cheetah-run	D(all)	L075	available	NA	971	3.73431	3.73117	3.72184
cheetah-run	D(all)	L100	available	NA	4000	4.83382	4.83382	4.83382


==> anc/n-008.tsv <==
task	scorer	level	specific_C	specific_G_ref	specific_rho	specific_rho_NA_reason	specific_origin_sum	specific_empty_units
acrobot-swingup	D(pol)	L000	32	2.32704	0.35745	NA	16000	0
acrobot-swingup	D(pol)	L010	NA	2.80668	NA	missing_complete_scorer_input	NA	NA
acrobot-swingup	D(pol)	L010	31	1.7872	0.16925	NA	14371	0
acrobot-swingup	D(pol)	L025	30	2.59321	0.182059	NA	3989	0
acrobot-swingup	D(pol)	L025	28	1.60387	0.0817953	NA	12011	0
acrobot-swingup	D(pol)	L050	32	2.69271	0.157064	NA	7919	0
acrobot-swingup	D(pol)	L050	21	1.65867	0.0534901	NA	8081	0
acrobot-swingup	D(pol)	L075	32	2.97073	0.17952	NA	12013	0
acrobot-swingup	D(pol)	L075	23	1.96856	0.0703189	NA	3987	0
acrobot-swingup	D(pol)	L100	32	3.34894	0.195771	NA	16000	0
acrobot-swingup	D(uni)	L000	32	2.32704	0.103176	NA	16000	0
acrobot-swingup	D(uni)	L010	NA	2.80668	NA	missing_complete_scorer_input	NA	NA
acrobot-swingup	D(uni)	L010	24	1.7872	0.0516214	NA	14371	0
acrobot-swingup	D(uni)	L025	29	2.59321	0.276348	NA	3989	0
acrobot-swingup	D(uni)	L025	25	1.60387	0.148216	NA	12011	0
acrobot-swingup	D(uni)	L050	23	2.69271	0.1633	NA	7919	0
acrobot-swingup	D(uni)	L050	22	1.65867	0.180409	NA	8081	0
acrobot-swingup	D(uni)	L075	31	2.97073	0.428855	NA	12013	0
acrobot-swingup	D(uni)	L075	30	1.96856	0.332335	NA	3987	0
acrobot-swingup	D(uni)	L100	30	3.34894	0.50711	NA	16000	0
acrobot-swingup	D(mix)	L000	32	2.32704	0.351043	NA	16000	0
acrobot-swingup	D(mix)	L010	NA	2.80668	NA	missing_complete_scorer_input	NA	NA
acrobot-swingup	D(mix)	L010	32	1.7872	0.236184	NA	14371	0
acrobot-swingup	D(mix)	L025	32	2.59321	0.31405	NA	3989	0
acrobot-swingup	D(mix)	L025	29	1.60387	0.177742	NA	12011	0
acrobot-swingup	D(mix)	L050	32	2.69271	0.303156	NA	7919	0
acrobot-swingup	D(mix)	L050	26	1.65867	0.179334	NA	8081	0
acrobot-swingup	D(mix)	L075	31	2.97073	0.353853	NA	12013	0
acrobot-swingup	D(mix)	L075	27	1.96856	0.238136	NA	3987	0
acrobot-swingup	D(mix)	L100	32	3.34894	0.440547	NA	16000	0
acrobot-swingup	D(all)	L000	32	2.32704	0.35197	NA	16000	0
acrobot-swingup	D(all)	L010	NA	2.80668	NA	missing_complete_scorer_input	NA	NA
acrobot-swingup	D(all)	L010	31	1.7872	0.25871	NA	14371	0
acrobot-swingup	D(all)	L025	32	2.59321	0.35262	NA	3989	0
acrobot-swingup	D(all)	L025	30	1.60387	0.214472	NA	12011	0
acrobot-swingup	D(all)	L050	32	2.69271	0.355763	NA	7919	0
acrobot-swingup	D(all)	L050	31	1.65867	0.20739	NA	8081	0
acrobot-swingup	D(all)	L075	32	2.97073	0.398843	NA	12013	0
acrobot-swingup	D(all)	L075	32	1.96856	0.278015	NA	3987	0
acrobot-swingup	D(all)	L100	32	3.34894	0.475954	NA	16000	0
pendulum-swingup	D(pol)	L000	32	3.97024	0.79806	NA	16000	0
pendulum-swingup	D(pol)	L010	NA	4.59411	NA	missing_complete_scorer_input	NA	NA
pendulum-swingup	D(pol)	L010	32	3.55264	0.70337	NA	14371	0
pendulum-swingup	D(pol)	L025	32	4.54443	0.666886	NA	4007	0
pendulum-swingup	D(pol)	L025	32	2.77829	0.609096	NA	11993	0
pendulum-swingup	D(pol)	L050	32	4.62009	0.723501	NA	7913	0
pendulum-swingup	D(pol)	L050	32	2.84293	0.642412	NA	8087	0
pendulum-swingup	D(pol)	L075	32	4.653	0.794094	NA	12014	0
pendulum-swingup	D(pol)	L075	32	2.79791	0.728141	NA	3986	0
pendulum-swingup	D(pol)	L100	32	4.66559	0.811607	NA	16000	0
pendulum-swingup	D(uni)	L000	32	3.97024	0.532846	NA	16000	0
pendulum-swingup	D(uni)	L010	NA	4.59411	NA	missing_complete_scorer_input	NA	NA
pendulum-swingup	D(uni)	L010	32	3.55264	0.502127	NA	14371	0
pendulum-swingup	D(uni)	L025	32	4.54443	0.573912	NA	4007	0
pendulum-swingup	D(uni)	L025	32	2.77829	0.467481	NA	11993	0
pendulum-swingup	D(uni)	L050	32	4.62009	0.669851	NA	7913	0
pendulum-swingup	D(uni)	L050	32	2.84293	0.606145	NA	8087	0
pendulum-swingup	D(uni)	L075	32	4.653	0.761153	NA	12014	0
pendulum-swingup	D(uni)	L075	32	2.79791	0.705541	NA	3986	0
pendulum-swingup	D(uni)	L100	32	4.66559	0.810857	NA	16000	0
pendulum-swingup	D(mix)	L000	32	3.97024	0.860092	NA	16000	0
pendulum-swingup	D(mix)	L010	NA	4.59411	NA	missing_complete_scorer_input	NA	NA
pendulum-swingup	D(mix)	L010	32	3.55264	0.782308	NA	14371	0
pendulum-swingup	D(mix)	L025	32	4.54443	0.771409	NA	4007	0
pendulum-swingup	D(mix)	L025	32	2.77829	0.72952	NA	11993	0
pendulum-swingup	D(mix)	L050	32	4.62009	0.828773	NA	7913	0
pendulum-swingup	D(mix)	L050	32	2.84293	0.798631	NA	8087	0
pendulum-swingup	D(mix)	L075	32	4.653	0.83944	NA	12014	0
pendulum-swingup	D(mix)	L075	32	2.79791	0.815222	NA	3986	0
pendulum-swingup	D(mix)	L100	32	4.66559	0.843748	NA	16000	0
pendulum-swingup	D(all)	L000	32	3.97024	0.813568	NA	16000	0
pendulum-swingup	D(all)	L010	NA	4.59411	NA	missing_complete_scorer_input	NA	NA
pendulum-swingup	D(all)	L010	32	3.55264	0.754026	NA	14371	0
pendulum-swingup	D(all)	L025	32	4.54443	0.761421	NA	4007	0
pendulum-swingup	D(all)	L025	32	2.77829	0.710106	NA	11993	0
pendulum-swingup	D(all)	L050	32	4.62009	0.823652	NA	7913	0
pendulum-swingup	D(all)	L050	32	2.84293	0.804628	NA	8087	0
pendulum-swingup	D(all)	L075	32	4.653	0.877362	NA	12014	0
pendulum-swingup	D(all)	L075	32	2.79791	0.807224	NA	3986	0
pendulum-swingup	D(all)	L100	32	4.66559	0.895344	NA	16000	0
cartpole-balance	D(pol)	L000	32	4.69581	0.910725	NA	16000	0
cartpole-balance	D(pol)	L010	NA	4.76753	NA	missing_complete_scorer_input	NA	NA
cartpole-balance	D(pol)	L010	32	4.68173	0.815943	NA	14477	0
cartpole-balance	D(pol)	L025	32	4.76631	0.780916	NA	3957	0
cartpole-balance	D(pol)	L025	32	4.64346	0.704956	NA	12043	0
cartpole-balance	D(pol)	L050	22	4.16138	0.026571	NA	8012	0
cartpole-balance	D(pol)	L050	12	3.42629	0.00175461	NA	7988	0
cartpole-balance	D(pol)	L075	23	4.23937	0.00569867	NA	11992	0
cartpole-balance	D(pol)	L075	0	3.53857	0.000162669	NA	4008	0
cartpole-balance	D(pol)	L100	29	4.40228	0.00647843	NA	16000	0
cartpole-balance	D(uni)	L000	32	4.69581	0.696343	NA	16000	0
cartpole-balance	D(uni)	L010	NA	4.76753	NA	missing_complete_scorer_input	NA	NA
cartpole-balance	D(uni)	L010	32	4.68173	0.697459	NA	14477	0
cartpole-balance	D(uni)	L025	32	4.76631	0.79353	NA	3957	0
cartpole-balance	D(uni)	L025	32	4.64346	0.696213	NA	12043	0
cartpole-balance	D(uni)	L050	32	4.16138	0.415715	NA	8012	0
cartpole-balance	D(uni)	L050	28	3.42629	0.274028	NA	7988	0
cartpole-balance	D(uni)	L075	32	4.23937	0.402514	NA	11992	0
cartpole-balance	D(uni)	L075	32	3.53857	0.253212	NA	4008	0
cartpole-balance	D(uni)	L100	32	4.40228	0.459439	NA	16000	0
cartpole-balance	D(mix)	L000	32	4.69581	0.835166	NA	16000	0
cartpole-balance	D(mix)	L010	NA	4.76753	NA	missing_complete_scorer_input	NA	NA
cartpole-balance	D(mix)	L010	32	4.68173	0.83597	NA	14477	0
cartpole-balance	D(mix)	L025	32	4.76631	0.895873	NA	3957	0
cartpole-balance	D(mix)	L025	32	4.64346	0.840009	NA	12043	0
cartpole-balance	D(mix)	L050	32	4.16138	0.437492	NA	8012	0
cartpole-balance	D(mix)	L050	30	3.42629	0.319314	NA	7988	0
cartpole-balance	D(mix)	L075	32	4.23937	0.37726	NA	11992	0
cartpole-balance	D(mix)	L075	32	3.53857	0.187315	NA	4008	0
cartpole-balance	D(mix)	L100	32	4.40228	0.399458	NA	16000	0
cartpole-balance	D(all)	L000	32	4.69581	0.766561	NA	16000	0
cartpole-balance	D(all)	L010	NA	4.76753	NA	missing_complete_scorer_input	NA	NA
cartpole-balance	D(all)	L010	32	4.68173	0.763697	NA	14477	0
cartpole-balance	D(all)	L025	32	4.76631	0.831291	NA	3957	0
cartpole-balance	D(all)	L025	32	4.64346	0.75003	NA	12043	0
cartpole-balance	D(all)	L050	32	4.16138	0.480434	NA	8012	0
cartpole-balance	D(all)	L050	32	3.42629	0.363963	NA	7988	0
cartpole-balance	D(all)	L075	32	4.23937	0.391054	NA	11992	0
cartpole-balance	D(all)	L075	32	3.53857	0.266028	NA	4008	0
cartpole-balance	D(all)	L100	32	4.40228	0.448415	NA	16000	0
cartpole-swingup	D(pol)	L000	31	4.40731	0.849235	NA	16000	0
cartpole-swingup	D(pol)	L010	NA	4.70174	NA	missing_complete_scorer_input	NA	NA
cartpole-swingup	D(pol)	L010	32	4.21131	0.409376	NA	14407	0
cartpole-swingup	D(pol)	L025	32	4.67712	0.427942	NA	4024	0
cartpole-swingup	D(pol)	L025	32	3.96425	0.20524	NA	11976	0
cartpole-swingup	D(pol)	L050	32	4.63826	0.36666	NA	7998	0
cartpole-swingup	D(pol)	L050	32	3.59146	0.356888	NA	8002	0
cartpole-swingup	D(pol)	L075	32	4.57421	0.40343	NA	12122	0
cartpole-swingup	D(pol)	L075	32	3.27433	0.307888	NA	3878	0
cartpole-swingup	D(pol)	L100	32	4.38993	0.318777	NA	16000	0
cartpole-swingup	D(uni)	L000	31	4.40731	0.520102	NA	16000	0
cartpole-swingup	D(uni)	L010	NA	4.70174	NA	missing_complete_scorer_input	NA	NA
cartpole-swingup	D(uni)	L010	32	4.21131	0.396558	NA	14407	0
cartpole-swingup	D(uni)	L025	32	4.67712	0.478302	NA	4024	0
cartpole-swingup	D(uni)	L025	32	3.96425	0.215814	NA	11976	0
cartpole-swingup	D(uni)	L050	32	4.63826	0.394653	NA	7998	0
cartpole-swingup	D(uni)	L050	32	3.59146	0.38421	NA	8002	0
cartpole-swingup	D(uni)	L075	32	4.57421	0.475569	NA	12122	0
cartpole-swingup	D(uni)	L075	32	3.27433	0.377363	NA	3878	0
cartpole-swingup	D(uni)	L100	32	4.38993	0.46235	NA	16000	0
cartpole-swingup	D(mix)	L000	32	4.40731	0.753084	NA	16000	0
cartpole-swingup	D(mix)	L010	NA	4.70174	NA	missing_complete_scorer_input	NA	NA
cartpole-swingup	D(mix)	L010	32	4.21131	0.539485	NA	14407	0
cartpole-swingup	D(mix)	L025	32	4.67712	0.530872	NA	4024	0
cartpole-swingup	D(mix)	L025	32	3.96425	0.343044	NA	11976	0
cartpole-swingup	D(mix)	L050	32	4.63826	0.45224	NA	7998	0
cartpole-swingup	D(mix)	L050	32	3.59146	0.505798	NA	8002	0
cartpole-swingup	D(mix)	L075	32	4.57421	0.474689	NA	12122	0
cartpole-swingup	D(mix)	L075	32	3.27433	0.400445	NA	3878	0
cartpole-swingup	D(mix)	L100	32	4.38993	0.411863	NA	16000	0
cartpole-swingup	D(all)	L000	31	4.40731	0.814778	NA	16000	0
cartpole-swingup	D(all)	L010	NA	4.70174	NA	missing_complete_scorer_input	NA	NA
cartpole-swingup	D(all)	L010	32	4.21131	0.568985	NA	14407	0
cartpole-swingup	D(all)	L025	32	4.67712	0.574768	NA	4024	0
cartpole-swingup	D(all)	L025	32	3.96425	0.379631	NA	11976	0
cartpole-swingup	D(all)	L050	32	4.63826	0.439205	NA	7998	0
cartpole-swingup	D(all)	L050	32	3.59146	0.431136	NA	8002	0
cartpole-swingup	D(all)	L075	32	4.57421	0.487221	NA	12122	0
cartpole-swingup	D(all)	L075	32	3.27433	0.409199	NA	3878	0
cartpole-swingup	D(all)	L100	32	4.38993	0.445162	NA	16000	0
walker-walk	D(pol)	L000	31	1.44487	0.422264	NA	16000	0
walker-walk	D(pol)	L010	NA	3.7121	NA	missing_complete_scorer_input	NA	NA
walker-walk	D(pol)	L010	32	1.5864	0.426638	NA	14382	0
walker-walk	D(pol)	L025	32	3.724	0.639439	NA	4002	0
walker-walk	D(pol)	L025	32	1.58446	0.379117	NA	11998	0
walker-walk	D(pol)	L050	32	3.75912	0.687728	NA	7984	0
walker-walk	D(pol)	L050	32	1.72926	0.368614	NA	8016	0
walker-walk	D(pol)	L075	32	3.78392	0.665277	NA	12020	0
walker-walk	D(pol)	L075	32	1.69723	0.338527	NA	3980	0
walker-walk	D(pol)	L100	32	3.89733	0.602588	NA	16000	0
walker-walk	D(uni)	L000	27	1.44487	0.202716	NA	16000	0
walker-walk	D(uni)	L010	NA	3.7121	NA	missing_complete_scorer_input	NA	NA
walker-walk	D(uni)	L010	32	1.5864	0.24356	NA	14382	0
walker-walk	D(uni)	L025	32	3.724	0.634985	NA	4002	0
walker-walk	D(uni)	L025	30	1.58446	0.253652	NA	11998	0
walker-walk	D(uni)	L050	32	3.75912	0.755164	NA	7984	0
walker-walk	D(uni)	L050	32	1.72926	0.344656	NA	8016	0
walker-walk	D(uni)	L075	32	3.78392	0.84313	NA	12020	0
walker-walk	D(uni)	L075	32	1.69723	0.47677	NA	3980	0
walker-walk	D(uni)	L100	32	3.89733	0.92936	NA	16000	0
walker-walk	D(mix)	L000	32	1.44487	0.427005	NA	16000	0
walker-walk	D(mix)	L010	NA	3.7121	NA	missing_complete_scorer_input	NA	NA
walker-walk	D(mix)	L010	32	1.5864	0.446686	NA	14382	0
walker-walk	D(mix)	L025	32	3.724	0.78719	NA	4002	0
walker-walk	D(mix)	L025	32	1.58446	0.437327	NA	11998	0
walker-walk	D(mix)	L050	32	3.75912	0.807071	NA	7984	0
walker-walk	D(mix)	L050	32	1.72926	0.449673	NA	8016	0
walker-walk	D(mix)	L075	32	3.78392	0.820176	NA	12020	0
walker-walk	D(mix)	L075	32	1.69723	0.485342	NA	3980	0
walker-walk	D(mix)	L100	32	3.89733	0.838534	NA	16000	0
walker-walk	D(all)	L000	32	1.44487	0.465992	NA	16000	0
walker-walk	D(all)	L010	NA	3.7121	NA	missing_complete_scorer_input	NA	NA
walker-walk	D(all)	L010	32	1.5864	0.483505	NA	14382	0
walker-walk	D(all)	L025	32	3.724	0.830735	NA	4002	0
walker-walk	D(all)	L025	32	1.58446	0.477964	NA	11998	0
walker-walk	D(all)	L050	32	3.75912	0.860852	NA	7984	0
walker-walk	D(all)	L050	32	1.72926	0.503353	NA	8016	0
walker-walk	D(all)	L075	32	3.78392	0.877253	NA	12020	0
walker-walk	D(all)	L075	32	1.69723	0.550886	NA	3980	0
walker-walk	D(all)	L100	32	3.89733	0.889711	NA	16000	0
cheetah-run	D(pol)	L000	31	4.37464	0.528302	NA	16000	0
cheetah-run	D(pol)	L010	NA	4.82931	NA	missing_complete_scorer_input	NA	NA
cheetah-run	D(pol)	L010	32	4.58273	0.542573	NA	14395	0
cheetah-run	D(pol)	L025	32	4.83262	0.846747	NA	3979	0
cheetah-run	D(pol)	L025	32	4.63656	0.51195	NA	12021	0
cheetah-run	D(pol)	L050	32	4.85049	0.89472	NA	7964	0
cheetah-run	D(pol)	L050	32	4.74046	0.54142	NA	8036	0
cheetah-run	D(pol)	L075	32	4.85034	0.908963	NA	12010	0
cheetah-run	D(pol)	L075	32	4.74045	0.524566	NA	3990	0
cheetah-run	D(pol)	L100	32	4.85008	0.922697	NA	16000	0
cheetah-run	D(uni)	L000	27	4.37464	0.0360164	NA	16000	0
cheetah-run	D(uni)	L010	NA	4.82931	NA	missing_complete_scorer_input	NA	NA
cheetah-run	D(uni)	L010	32	4.58273	0.104966	NA	14395	0
cheetah-run	D(uni)	L025	30	4.83262	0.632716	NA	3979	0
cheetah-run	D(uni)	L025	28	4.63656	0.236766	NA	12021	0
cheetah-run	D(uni)	L050	31	4.85049	0.928824	NA	7964	0
cheetah-run	D(uni)	L050	32	4.74046	0.674461	NA	8036	0
cheetah-run	D(uni)	L075	32	4.85034	0.987543	NA	12010	0
cheetah-run	D(uni)	L075	32	4.74045	0.781409	NA	3990	0
cheetah-run	D(uni)	L100	32	4.85008	0.998414	NA	16000	0
cheetah-run	D(mix)	L000	31	4.37464	0.483428	NA	16000	0
cheetah-run	D(mix)	L010	NA	4.82931	NA	missing_complete_scorer_input	NA	NA
cheetah-run	D(mix)	L010	32	4.58273	0.573649	NA	14395	0
cheetah-run	D(mix)	L025	32	4.83262	0.937603	NA	3979	0
cheetah-run	D(mix)	L025	32	4.63656	0.610078	NA	12021	0
cheetah-run	D(mix)	L050	32	4.85049	0.976338	NA	7964	0
cheetah-run	D(mix)	L050	32	4.74046	0.710357	NA	8036	0
cheetah-run	D(mix)	L075	32	4.85034	0.989453	NA	12010	0
cheetah-run	D(mix)	L075	32	4.74045	0.765218	NA	3990	0
cheetah-run	D(mix)	L100	32	4.85008	0.994013	NA	16000	0
cheetah-run	D(all)	L000	32	4.37464	0.554333	NA	16000	0
cheetah-run	D(all)	L010	NA	4.82931	NA	missing_complete_scorer_input	NA	NA
cheetah-run	D(all)	L010	32	4.58273	0.606261	NA	14395	0
cheetah-run	D(all)	L025	32	4.83262	0.944425	NA	3979	0
cheetah-run	D(all)	L025	32	4.63656	0.629061	NA	12021	0
cheetah-run	D(all)	L050	32	4.85049	0.976448	NA	7964	0
cheetah-run	D(all)	L050	32	4.74046	0.733945	NA	8036	0
cheetah-run	D(all)	L075	32	4.85034	0.991021	NA	12010	0
cheetah-run	D(all)	L075	32	4.74045	0.787755	NA	3990	0
cheetah-run	D(all)	L100	32	4.85008	0.996648	NA	16000	0


==> anc/n-009.tsv <==
task	scorer	level	specific_minus_primary_G	specific_minus_primary_G_origin	specific_minus_primary_H	specific_minus_primary_C	specific_minus_primary_G_ref	specific_minus_primary_rho
acrobot-swingup	D(pol)	L000	0.284295	0.284295	0.284295	0	0.0	0.12217
acrobot-swingup	D(pol)	L010	NA	NA	NA	NA	0.0	NA
acrobot-swingup	D(pol)	L010	0.0607801	0.0607999	0.0606775	1	0.0	0.0340085
acrobot-swingup	D(pol)	L025	0.000489308	3.[identifier omitted]-05	3.[identifier omitted]-05	0	0.0	0.000188688
acrobot-swingup	D(pol)	L025	0.0271516	0.0273057	0.0273307	4	0.0	0.0169288
acrobot-swingup	D(pol)	L050	0.00218549	0.002127	0.00210546	0	0.0	0.000811632
acrobot-swingup	D(pol)	L050	0.0196539	0.0195934	0.0197918	2	0.0	0.0118492
acrobot-swingup	D(pol)	L075	-0.00878225	-0.00885326	-0.00886285	0	0.0	-0.00295626
acrobot-swingup	D(pol)	L075	-0.0111735	-0.0110365	-0.0110006	-1	0.0	-0.005676
acrobot-swingup	D(pol)	L100	0.0279225	0.0279225	0.0279225	0	0.0	0.00833773
acrobot-swingup	D(uni)	L000	0.455747	0.455747	0.455747	23	0.0	0.195849
acrobot-swingup	D(uni)	L010	NA	NA	NA	NA	0.0	NA
acrobot-swingup	D(uni)	L010	0.158498	0.158503	0.158183	12	0.0	0.0886849
acrobot-swingup	D(uni)	L025	0.0249135	0.0237633	0.0236979	0	0.0	0.0096072
acrobot-swingup	D(uni)	L025	0.0377301	0.038671	0.0387064	5	0.0	0.0235244
acrobot-swingup	D(uni)	L050	-0.473924	-0.452765	-0.448181	-8	0.0	-0.176003
acrobot-swingup	D(uni)	L050	-0.0484514	-0.0501597	-0.0506676	-6	0.0	-0.029211
acrobot-swingup	D(uni)	L075	-0.00205272	-0.00314446	-0.00314786	-1	0.0	-0.00069098
acrobot-swingup	D(uni)	L075	0.0267376	0.0280266	0.0279355	-1	0.0	0.0135823
acrobot-swingup	D(uni)	L100	0.0152955	0.0152955	0.0152955	-2	0.0	0.00456726
acrobot-swingup	D(mix)	L000	0.0118153	0.0118153	0.0118153	0	0.0	0.00507739
acrobot-swingup	D(mix)	L010	NA	NA	NA	NA	0.0	NA
acrobot-swingup	D(mix)	L010	0.00100415	0.000905069	0.000903246	2	0.0	0.000561856
acrobot-swingup	D(mix)	L025	0.0170722	0.0161221	0.0160778	0	0.0	0.0065834
acrobot-swingup	D(mix)	L025	0.0283645	0.0288732	0.0288997	1	0.0	0.017685
acrobot-swingup	D(mix)	L050	-0.0148106	-0.0146734	-0.0145248	0	0.0	-0.00550026
acrobot-swingup	D(mix)	L050	-0.000633145	-0.000395653	-0.000399659	-1	0.0	-0.000381719
acrobot-swingup	D(mix)	L075	-0.0480107	-0.0486289	-0.0486816	-1	0.0	-0.0161612
acrobot-swingup	D(mix)	L075	-0.0175699	-0.0163046	-0.0162516	-2	0.0	-0.00892526
acrobot-swingup	D(mix)	L100	-0.0178613	-0.0178613	-0.0178613	0	0.0	-0.00533342
acrobot-swingup	D(all)	L000	-0.00474227	-0.00474227	-0.00474227	0	0.0	-0.0020379
acrobot-swingup	D(all)	L010	NA	NA	NA	NA	0.0	NA
acrobot-swingup	D(all)	L010	0.0125817	0.0125328	0.0125075	1	0.0	0.00703987
acrobot-swingup	D(all)	L025	-0.00737773	-0.00813745	-0.00811507	0	0.0	-0.00284502
acrobot-swingup	D(all)	L025	0.0131729	0.0135789	0.0135913	1	0.0	0.00821316
acrobot-swingup	D(all)	L050	-0.00663627	-0.00643024	-0.00636513	0	0.0	-0.00246453
acrobot-swingup	D(all)	L050	-0.00701512	-0.006966	-0.00703653	0	0.0	-0.00422937
acrobot-swingup	D(all)	L075	-0.0238114	-0.0240294	-0.0240554	0	0.0	-0.00801534
acrobot-swingup	D(all)	L075	-0.00962172	-0.00955131	-0.00952027	0	0.0	-0.00488769
acrobot-swingup	D(all)	L100	-0.0111296	-0.0111296	-0.0111296	0	0.0	-0.00332332
pendulum-swingup	D(pol)	L000	0.253173	0.253173	0.253173	0	0.0	0.0637675
pendulum-swingup	D(pol)	L010	NA	NA	NA	NA	0.0	NA
pendulum-swingup	D(pol)	L010	0.045142	0.0452057	0.0451147	0	0.0	0.0127066
pendulum-swingup	D(pol)	L025	0.280662	0.281274	0.281766	0	0.0	0.0617595
pendulum-swingup	D(pol)	L025	0.0945255	0.0946286	0.0945734	0	0.0	0.0340229
pendulum-swingup	D(pol)	L050	0.0070388	0.0062547	0.00618668	0	0.0	0.00152352
pendulum-swingup	D(pol)	L050	0.010278	0.0109229	0.0110417	0	0.0	0.00361528
pendulum-swingup	D(pol)	L075	0.0693217	0.06991	0.0699915	0	0.0	0.0148983
pendulum-swingup	D(pol)	L075	0.0421163	0.0402781	0.0401371	0	0.0	0.0150528
pendulum-swingup	D(pol)	L100	0.112661	0.112661	0.112661	0	0.0	0.0241471
pendulum-swingup	D(uni)	L000	0.0229776	0.0229776	0.0229776	0	0.0	0.00578745
pendulum-swingup	D(uni)	L010	NA	NA	NA	NA	0.0	NA
pendulum-swingup	D(uni)	L010	0.0390305	0.0389635	0.038885	0	0.0	0.0109863
pendulum-swingup	D(uni)	L025	0.121617	0.121727	0.12194	0	0.0	0.0267618
pendulum-swingup	D(uni)	L025	0.0696812	0.0698287	0.069788	0	0.0	0.0250806
pendulum-swingup	D(uni)	L050	0.0210661	0.0210333	0.0208045	0	0.0	0.00455969
pendulum-swingup	D(uni)	L050	0.0189418	0.018653	0.0188559	0	0.0	0.00666278
pendulum-swingup	D(uni)	L075	0.20011	0.201994	0.202229	0	0.0	0.0430066
pendulum-swingup	D(uni)	L075	0.164007	0.159549	0.158991	0	0.0	0.0586177
pendulum-swingup	D(uni)	L100	0.378397	0.378397	0.378397	0	0.0	0.0811038
pendulum-swingup	D(mix)	L000	0.126103	0.126103	0.126103	0	0.0	0.031762
pendulum-swingup	D(mix)	L010	NA	NA	NA	NA	0.0	NA
pendulum-swingup	D(mix)	L010	0.0106532	0.0107493	0.0107276	0	0.0	0.00299868
pendulum-swingup	D(mix)	L025	0.213336	0.212932	0.213305	0	0.0	0.0469444
pendulum-swingup	D(mix)	L025	0.0614429	0.0615841	0.0615482	0	0.0	0.0221153
pendulum-swingup	D(mix)	L050	-0.000814503	-0.00140834	-0.00139303	0	0.0	-0.000176296
pendulum-swingup	D(mix)	L050	0.00761627	0.00735357	0.00743354	0	0.0	0.00267902
pendulum-swingup	D(mix)	L075	-0.00364805	-0.00365489	-0.00365916	0	0.0	-0.000784022
pendulum-swingup	D(mix)	L075	0.031475	0.0310909	0.0309821	0	0.0	0.0112495
pendulum-swingup	D(mix)	L100	0.00196593	0.00196593	0.00196593	0	0.0	0.000421369
pendulum-swingup	D(all)	L000	0.045312	0.045312	0.045312	0	0.0	0.0114129
pendulum-swingup	D(all)	L010	NA	NA	NA	NA	0.0	NA
pendulum-swingup	D(all)	L010	0.000484921	0.000349212	0.000348509	0	0.0	0.000136496
pendulum-swingup	D(all)	L025	0.268771	0.269184	0.269655	0	0.0	0.0591429
pendulum-swingup	D(all)	L025	0.0818302	0.0818888	0.081841	0	0.0	0.0294534
pendulum-swingup	D(all)	L050	-0.00106802	-0.00144806	-0.00143231	0	0.0	-0.000231168
pendulum-swingup	D(all)	L050	0.0177268	0.0175139	0.0177044	0	0.0	0.00623539
pendulum-swingup	D(all)	L075	0.0758172	0.0766543	0.0767437	0	0.0	0.0162943
pendulum-swingup	D(all)	L075	0.0326294	0.0320324	0.0319203	0	0.0	0.0116621
pendulum-swingup	D(all)	L100	0.12998	0.12998	0.12998	0	0.0	0.0278592
cartpole-balance	D(pol)	L000	4.11221	4.11221	4.11221	0	0.0	0.875719
cartpole-balance	D(pol)	L010	NA	NA	NA	NA	0.0	NA
cartpole-balance	D(pol)	L010	3.65757	3.66072	3.68029	0	0.0	0.781244
cartpole-balance	D(pol)	L025	3.27351	3.27573	3.24051	0	0.0	0.686802
cartpole-balance	D(pol)	L025	3.11352	3.11308	3.12424	0	0.0	0.670519
cartpole-balance	D(pol)	L050	-0.030622	-0.0309266	-0.0309729	-3	0.0	-0.00735863
cartpole-balance	D(pol)	L050	0.0233608	0.0227651	0.022731	2	0.0	0.00681809
cartpole-balance	D(pol)	L075	0.0671891	0.0674615	0.0674165	14	0.0	0.0158488
cartpole-balance	D(pol)	L075	0.127631	0.126966	0.12722	0	0.0	0.0360685
cartpole-balance	D(pol)	L100	0.0953011	0.0953011	0.0953011	21	0.0	0.0216481
cartpole-balance	D(uni)	L000	1.08671	1.08671	1.08671	0	0.0	0.231421
cartpole-balance	D(uni)	L010	NA	NA	NA	NA	0.0	NA
cartpole-balance	D(uni)	L010	1.09176	1.09176	1.09759	0	0.0	0.233195
cartpole-balance	D(uni)	L025	1.12411	1.1238	1.11172	0	0.0	0.235845
cartpole-balance	D(uni)	L025	1.08031	1.08033	1.0842	0	0.0	0.232651
cartpole-balance	D(uni)	L050	-0.0999548	-0.0987552	-0.0989033	0	0.0	-0.0240196
cartpole-balance	D(uni)	L050	-0.22892	-0.224396	-0.22406	-2	0.0	-0.0668127
cartpole-balance	D(uni)	L075	0.0107524	0.0112531	0.0112456	0	0.0	0.00253631
cartpole-balance	D(uni)	L075	-0.170941	-0.172515	-0.17286	0	0.0	-0.048308
cartpole-balance	D(uni)	L100	0.190789	0.190789	0.190789	0	0.0	0.0433387
cartpole-balance	D(mix)	L000	1.67065	1.67065	1.67065	0	0.0	0.355775
cartpole-balance	D(mix)	L010	NA	NA	NA	NA	0.0	NA
cartpole-balance	D(mix)	L010	1.6732	1.67331	1.68226	0	0.0	0.35739
cartpole-balance	D(mix)	L025	1.57538	1.57384	1.55692	0	0.0	0.330525
cartpole-balance	D(mix)	L025	1.68702	1.68717	1.69322	0	0.0	0.363311
cartpole-balance	D(mix)	L050	0.0661721	0.0662084	0.0663077	0	0.0	0.0159015
cartpole-balance	D(mix)	L050	0.00225655	0.00223188	0.00222853	0	0.0	0.000658598
cartpole-balance	D(mix)	L075	0.0856808	0.0855516	0.0854945	0	0.0	0.0202108
cartpole-balance	D(mix)	L075	-0.184067	-0.182956	-0.183322	0	0.0	-0.0520172
cartpole-balance	D(mix)	L100	0.128709	0.128709	0.128709	0	0.0	0.0292368
cartpole-balance	D(all)	L000	1.14327	1.14327	1.14327	0	0.0	0.243466
cartpole-balance	D(all)	L010	NA	NA	NA	NA	0.0	NA
cartpole-balance	D(all)	L010	1.12967	1.12972	1.13576	0	0.0	0.241293
cartpole-balance	D(all)	L025	1.04578	1.04499	1.03375	0	0.0	0.219411
cartpole-balance	D(all)	L025	1.06586	1.06582	1.06964	0	0.0	0.229541
cartpole-balance	D(all)	L050	0.0801089	0.0805751	0.080696	0	0.0	0.0192505
cartpole-balance	D(all)	L050	-0.0519829	-0.0536993	-0.0536188	0	0.0	-0.0151717
cartpole-balance	D(all)	L075	-0.0217052	-0.0209785	-0.0209645	0	0.0	-0.00511992
cartpole-balance	D(all)	L075	-0.0810428	-0.0853274	-0.0854981	0	0.0	-0.0229027
cartpole-balance	D(all)	L100	0.270572	0.270572	0.270572	0	0.0	0.0614618
cartpole-swingup	D(pol)	L000	2.23366	2.23366	2.23366	-1	0.0	0.506809
cartpole-swingup	D(pol)	L010	NA	NA	NA	NA	0.0	NA
cartpole-swingup	D(pol)	L010	0.386328	0.386769	0.386957	0	0.0	0.0917357
cartpole-swingup	D(pol)	L025	0.172838	0.172822	0.173859	0	0.0	0.0369539
cartpole-swingup	D(pol)	L025	-0.350139	-0.35008	-0.349379	0	0.0	-0.0883241
cartpole-swingup	D(pol)	L050	0.0656105	0.0658265	0.0658101	0	0.0	0.0141455
cartpole-swingup	D(pol)	L050	0.375681	0.378198	0.378292	0	0.0	0.104604
cartpole-swingup	D(pol)	L075	0.368903	0.368541	0.372288	0	0.0	0.0806486
cartpole-swingup	D(pol)	L075	0.27337	0.274655	0.266278	0	0.0	0.0834891
cartpole-swingup	D(pol)	L100	-0.0281056	-0.0281056	-0.0281056	0	0.0	-0.0064023
cartpole-swingup	D(uni)	L000	0.590937	0.590937	0.590937	-1	0.0	0.134081
cartpole-swingup	D(uni)	L010	NA	NA	NA	NA	0.0	NA
cartpole-swingup	D(uni)	L010	0.190964	0.191465	0.191558	0	0.0	0.0453455
cartpole-swingup	D(uni)	L025	0.3462	0.346879	0.34896	0	0.0	0.0740201
cartpole-swingup	D(uni)	L025	-0.411008	-0.410684	-0.409863	0	0.0	-0.103679
cartpole-swingup	D(uni)	L050	0.0338062	0.0342357	0.0342272	0	0.0	0.00728855
cartpole-swingup	D(uni)	L050	0.347127	0.347547	0.347634	0	0.0	0.0966536
cartpole-swingup	D(uni)	L075	0.378876	0.37885	0.382702	0	0.0	0.0828289
cartpole-swingup	D(uni)	L075	0.329639	0.328738	0.318711	0	0.0	0.100674
cartpole-swingup	D(uni)	L100	0.0887399	0.0887399	0.0887399	0	0.0	0.0202144
cartpole-swingup	D(mix)	L000	1.30044	1.30044	1.30044	0	0.0	0.295065
cartpole-swingup	D(mix)	L010	NA	NA	NA	NA	0.0	NA
cartpole-swingup	D(mix)	L010	0.459006	0.459334	0.459557	0	0.0	0.108994
cartpole-swingup	D(mix)	L025	0.166853	0.167591	0.168596	0	0.0	0.0356744
cartpole-swingup	D(mix)	L025	-0.2277	-0.227682	-0.227227	0	0.0	-0.0574385
cartpole-swingup	D(mix)	L050	-0.0223643	-0.0218798	-0.0218743	0	0.0	-0.00482171
cartpole-swingup	D(mix)	L050	0.504625	0.507543	0.507669	0	0.0	0.140507
cartpole-swingup	D(mix)	L075	0.140402	0.140238	0.141663	0	0.0	0.0306944
cartpole-swingup	D(mix)	L075	0.166632	0.166916	0.161825	0	0.0	0.0508903
cartpole-swingup	D(mix)	L100	-0.143834	-0.143834	-0.143834	0	0.0	-0.0327646
cartpole-swingup	D(all)	L000	1.37665	1.37665	1.37665	-1	0.0	0.312356
cartpole-swingup	D(all)	L010	NA	NA	NA	NA	0.0	NA
cartpole-swingup	D(all)	L010	0.457525	0.459218	0.459442	0	0.0	0.108642
cartpole-swingup	D(all)	L025	0.33534	0.33672	0.33874	0	0.0	0.071698
cartpole-swingup	D(all)	L025	-0.165172	-0.165197	-0.164866	0	0.0	-0.0416654
cartpole-swingup	D(all)	L050	-0.0650525	-0.0644314	-0.0644153	0	0.0	-0.0140252
cartpole-swingup	D(all)	L050	0.256405	0.25786	0.257924	0	0.0	0.0713929
cartpole-swingup	D(all)	L075	0.218375	0.217699	0.219912	0	0.0	0.0477405
cartpole-swingup	D(all)	L075	0.18541	0.187606	0.181884	0	0.0	0.0566255
cartpole-swingup	D(all)	L100	-0.0739536	-0.0739536	-0.0739536	0	0.0	-0.0168462
walker-walk	D(pol)	L000	0.01392	0.01392	0.01392	0	0.0	0.00963411
walker-walk	D(pol)	L010	NA	NA	NA	NA	0.0	NA
walker-walk	D(pol)	L010	0.0118623	0.0118367	0.0118219	0	0.0	0.00747753
walker-walk	D(pol)	L025	-0.025619	-0.0257237	-0.0257365	0	0.0	-0.00687943
walker-walk	D(pol)	L025	0.00978679	0.00981585	0.00981421	0	0.0	0.00617673
walker-walk	D(pol)	L050	-0.00230334	-0.00230205	-0.00229744	0	0.0	-0.000612734
walker-walk	D(pol)	L050	-0.00428418	-0.00428126	-0.00428983	0	0.0	-0.00247746
walker-walk	D(pol)	L075	0.0166876	0.0169103	0.0169385	0	0.0	0.00441014
walker-walk	D(pol)	L075	0.0175183	0.0166779	0.0165945	0	0.0	0.0103217
walker-walk	D(pol)	L100	0.052314	0.052314	0.052314	0	0.0	0.013423
walker-walk	D(uni)	L000	0.147004	0.147004	0.147004	4	0.0	0.101742
walker-walk	D(uni)	L010	NA	NA	NA	NA	0.0	NA
walker-walk	D(uni)	L010	0.0664368	0.0662984	0.0662156	4	0.0	0.041879
walker-walk	D(uni)	L025	-0.00448178	-0.00503371	-0.00503623	0	0.0	-0.00120348
walker-walk	D(uni)	L025	0.044503	0.0442719	0.0442646	2	0.0	0.0280871
walker-walk	D(uni)	L050	0.0458029	0.0460018	0.0459098	0	0.0	0.0121845
walker-walk	D(uni)	L050	0.00506655	0.00526163	0.00527215	0	0.0	0.00292989
walker-walk	D(uni)	L075	0.141529	0.141061	0.141296	0	0.0	0.0374028
walker-walk	D(uni)	L075	0.0298008	0.0303914	0.0302395	0	0.0	0.0175585
walker-walk	D(uni)	L100	0.338071	0.338071	0.338071	0	0.0	0.0867442
walker-walk	D(mix)	L000	0.0055014	0.0055014	0.0055014	0	0.0	0.00380755
walker-walk	D(mix)	L010	NA	NA	NA	NA	0.0	NA
walker-walk	D(mix)	L010	0.00492497	0.00491693	0.00491078	0	0.0	0.0031045
walker-walk	D(mix)	L025	0.00447997	0.00464926	0.00465158	0	0.0	0.001203
walker-walk	D(mix)	L025	0.013433	0.0133554	0.0133532	0	0.0	0.00847795
walker-walk	D(mix)	L050	0.00463995	0.0046487	0.0046394	0	0.0	0.00123432
walker-walk	D(mix)	L050	0.0133781	0.0133339	0.0133606	0	0.0	0.00773632
walker-walk	D(mix)	L075	0.00224628	0.00209154	0.00209503	0	0.0	0.000593639
walker-walk	D(mix)	L075	0.011818	0.0114466	0.0113894	0	0.0	0.00696313
walker-walk	D(mix)	L100	-0.00169471	-0.00169471	-0.00169471	0	0.0	-0.000434838
walker-walk	D(all)	L000	0.0035448	0.0035448	0.0035448	0	0.0	0.00245338
walker-walk	D(all)	L010	NA	NA	NA	NA	0.0	NA
walker-walk	D(all)	L010	0.0084866	0.00846739	0.00845681	0	0.0	0.0053496
walker-walk	D(all)	L025	0.00500303	0.0051545	0.00515707	0	0.0	0.00134346
walker-walk	D(all)	L025	0.0139383	0.0138944	0.013892	0	0.0	0.00879688
walker-walk	D(all)	L050	0.00205982	0.00207128	0.00206713	0	0.0	0.000547952
walker-walk	D(all)	L050	0.0127408	0.0128488	0.0128745	0	0.0	0.00736777
walker-walk	D(all)	L075	0.00182278	0.00167306	0.00167585	0	0.0	0.000481718
walker-walk	D(all)	L075	0.0104066	0.0102432	0.010192	0	0.0	0.00613153
walker-walk	D(all)	L100	0.00559248	0.00559248	0.00559248	0	0.0	0.00143495
cheetah-run	D(pol)	L000	0.0633548	0.0633548	0.0633548	0	0.0	0.0144823
cheetah-run	D(pol)	L010	NA	NA	NA	NA	0.0	NA
cheetah-run	D(pol)	L010	0.0599303	0.0600105	0.0599897	0	0.0	0.0130774
cheetah-run	D(pol)	L025	0.122968	0.121968	0.121328	0	0.0	0.0254455
cheetah-run	D(pol)	L025	0.0356134	0.0357505	0.0358131	0	0.0	0.007681
cheetah-run	D(pol)	L050	0.150162	0.150294	0.149617	0	0.0	0.0309581
cheetah-run	D(pol)	L050	0.037234	0.0367949	0.0369605	0	0.0	0.00785451
cheetah-run	D(pol)	L075	0.197613	0.1976	0.197765	0	0.0	0.0407421
cheetah-run	D(pol)	L075	0.0207924	0.0193025	0.0192542	0	0.0	0.00438617
cheetah-run	D(pol)	L100	0.138219	0.138219	0.138219	0	0.0	0.0284982
cheetah-run	D(uni)	L000	0.507877	0.507877	0.507877	23	0.0	0.116096
cheetah-run	D(uni)	L010	NA	NA	NA	NA	0.0	NA
cheetah-run	D(uni)	L010	0.0241395	0.0251539	0.0251452	3	0.0	0.00526749
cheetah-run	D(uni)	L025	0.0390795	0.0370571	0.0368625	-1	0.0	0.0080866
cheetah-run	D(uni)	L025	0.21247	0.212308	0.21268	0	0.0	0.0458249
cheetah-run	D(uni)	L050	0.387447	0.391397	0.389636	-1	0.0	0.0798779
cheetah-run	D(uni)	L050	1.6946	1.68889	1.69649	0	0.0	0.357476
cheetah-run	D(uni)	L075	0.491838	0.491927	0.492337	0	0.0	0.101403
cheetah-run	D(uni)	L075	2.12202	2.11967	2.11437	0	0.0	0.44764
cheetah-run	D(uni)	L100	0.537668	0.537668	0.537668	0	0.0	0.110858
cheetah-run	D(mix)	L000	0.102188	0.102188	0.102188	0	0.0	0.0233591
cheetah-run	D(mix)	L010	NA	NA	NA	NA	0.0	NA
cheetah-run	D(mix)	L010	0.0292597	0.0293474	0.0293372	0	0.0	0.00638478
cheetah-run	D(mix)	L025	0.0659807	0.0667418	0.0663914	0	0.0	0.0136532
cheetah-run	D(mix)	L025	0.0417858	0.041888	0.0419613	0	0.0	0.00901224
cheetah-run	D(mix)	L050	0.0416463	0.0417017	0.041514	0	0.0	0.00858601
cheetah-run	D(mix)	L050	0.134407	0.132966	0.133564	0	0.0	0.0283532
cheetah-run	D(mix)	L075	0.0488593	0.0488058	0.0488464	0	0.0	0.0100734
cheetah-run	D(mix)	L075	0.233825	0.233169	0.232586	0	0.0	0.0493256
cheetah-run	D(mix)	L100	0.0482704	0.0482704	0.0482704	0	0.0	0.0099525
cheetah-run	D(all)	L000	0.0591847	0.0591847	0.0591847	1	0.0	0.013529
cheetah-run	D(all)	L010	NA	NA	NA	NA	0.0	NA
cheetah-run	D(all)	L010	0.025889	0.0259631	0.0259541	0	0.0	0.00564926
cheetah-run	D(all)	L025	0.0785237	0.0787053	0.0782921	0	0.0	0.0162487
cheetah-run	D(all)	L025	0.0350322	0.0350932	0.0351546	0	0.0	0.00755564
cheetah-run	D(all)	L050	0.0258803	0.0256378	0.0255224	0	0.0	0.00533561
cheetah-run	D(all)	L050	0.122532	0.121671	0.122218	0	0.0	0.025848
cheetah-run	D(all)	L075	0.032855	0.0327937	0.032821	0	0.0	0.00677375
cheetah-run	D(all)	L075	0.197122	0.195418	0.19493	0	0.0	0.0415829
cheetah-run	D(all)	L100	0.0383519	0.0383519	0.0383519	0	0.0	0.00790748


==> anc/n-010.tsv <==
task	scorer	level	G_sign_changed
acrobot-swingup	D(pol)	L000	False
acrobot-swingup	D(pol)	L010	NA
acrobot-swingup	D(pol)	L010	False
acrobot-swingup	D(pol)	L025	False
acrobot-swingup	D(pol)	L025	False
acrobot-swingup	D(pol)	L050	False
acrobot-swingup	D(pol)	L050	False
acrobot-swingup	D(pol)	L075	False
acrobot-swingup	D(pol)	L075	False
acrobot-swingup	D(pol)	L100	False
acrobot-swingup	D(uni)	L000	True
acrobot-swingup	D(uni)	L010	NA
acrobot-swingup	D(uni)	L010	True
acrobot-swingup	D(uni)	L025	False
acrobot-swingup	D(uni)	L025	False
acrobot-swingup	D(uni)	L050	False
acrobot-swingup	D(uni)	L050	False
acrobot-swingup	D(uni)	L075	False
acrobot-swingup	D(uni)	L075	False
acrobot-swingup	D(uni)	L100	False
acrobot-swingup	D(mix)	L000	False
acrobot-swingup	D(mix)	L010	NA
acrobot-swingup	D(mix)	L010	False
acrobot-swingup	D(mix)	L025	False
acrobot-swingup	D(mix)	L025	False
acrobot-swingup	D(mix)	L050	False
acrobot-swingup	D(mix)	L050	False
acrobot-swingup	D(mix)	L075	False
acrobot-swingup	D(mix)	L075	False
acrobot-swingup	D(mix)	L100	False
acrobot-swingup	D(all)	L000	False
acrobot-swingup	D(all)	L010	NA
acrobot-swingup	D(all)	L010	False
acrobot-swingup	D(all)	L025	False
acrobot-swingup	D(all)	L025	False
acrobot-swingup	D(all)	L050	False
acrobot-swingup	D(all)	L050	False
acrobot-swingup	D(all)	L075	False
acrobot-swingup	D(all)	L075	False
acrobot-swingup	D(all)	L100	False
pendulum-swingup	D(pol)	L000	False
pendulum-swingup	D(pol)	L010	NA
pendulum-swingup	D(pol)	L010	False
pendulum-swingup	D(pol)	L025	False
pendulum-swingup	D(pol)	L025	False
pendulum-swingup	D(pol)	L050	False
pendulum-swingup	D(pol)	L050	False
pendulum-swingup	D(pol)	L075	False
pendulum-swingup	D(pol)	L075	False
pendulum-swingup	D(pol)	L100	False
pendulum-swingup	D(uni)	L000	False
pendulum-swingup	D(uni)	L010	NA
pendulum-swingup	D(uni)	L010	False
pendulum-swingup	D(uni)	L025	False
pendulum-swingup	D(uni)	L025	False
pendulum-swingup	D(uni)	L050	False
pendulum-swingup	D(uni)	L050	False
pendulum-swingup	D(uni)	L075	False
pendulum-swingup	D(uni)	L075	False
pendulum-swingup	D(uni)	L100	False
pendulum-swingup	D(mix)	L000	False
pendulum-swingup	D(mix)	L010	NA
pendulum-swingup	D(mix)	L010	False
pendulum-swingup	D(mix)	L025	False
pendulum-swingup	D(mix)	L025	False
pendulum-swingup	D(mix)	L050	False
pendulum-swingup	D(mix)	L050	False
pendulum-swingup	D(mix)	L075	False
pendulum-swingup	D(mix)	L075	False
pendulum-swingup	D(mix)	L100	False
pendulum-swingup	D(all)	L000	False
pendulum-swingup	D(all)	L010	NA
pendulum-swingup	D(all)	L010	False
pendulum-swingup	D(all)	L025	False
pendulum-swingup	D(all)	L025	False
pendulum-swingup	D(all)	L050	False
pendulum-swingup	D(all)	L050	False
pendulum-swingup	D(all)	L075	False
pendulum-swingup	D(all)	L075	False
pendulum-swingup	D(all)	L100	False
cartpole-balance	D(pol)	L000	False
cartpole-balance	D(pol)	L010	NA
cartpole-balance	D(pol)	L010	False
cartpole-balance	D(pol)	L025	False
cartpole-balance	D(pol)	L025	False
cartpole-balance	D(pol)	L050	False
cartpole-balance	D(pol)	L050	True
cartpole-balance	D(pol)	L075	True
cartpole-balance	D(pol)	L075	True
cartpole-balance	D(pol)	L100	True
cartpole-balance	D(uni)	L000	False
cartpole-balance	D(uni)	L010	NA
cartpole-balance	D(uni)	L010	False
cartpole-balance	D(uni)	L025	False
cartpole-balance	D(uni)	L025	False
cartpole-balance	D(uni)	L050	False
cartpole-balance	D(uni)	L050	False
cartpole-balance	D(uni)	L075	False
cartpole-balance	D(uni)	L075	False
cartpole-balance	D(uni)	L100	False
cartpole-balance	D(mix)	L000	False
cartpole-balance	D(mix)	L010	NA
cartpole-balance	D(mix)	L010	False
cartpole-balance	D(mix)	L025	False
cartpole-balance	D(mix)	L025	False
cartpole-balance	D(mix)	L050	False
cartpole-balance	D(mix)	L050	False
cartpole-balance	D(mix)	L075	False
cartpole-balance	D(mix)	L075	False
cartpole-balance	D(mix)	L100	False
cartpole-balance	D(all)	L000	False
cartpole-balance	D(all)	L010	NA
cartpole-balance	D(all)	L010	False
cartpole-balance	D(all)	L025	False
cartpole-balance	D(all)	L025	False
cartpole-balance	D(all)	L050	False
cartpole-balance	D(all)	L050	False
cartpole-balance	D(all)	L075	False
cartpole-balance	D(all)	L075	False
cartpole-balance	D(all)	L100	False
cartpole-swingup	D(pol)	L000	False
cartpole-swingup	D(pol)	L010	NA
cartpole-swingup	D(pol)	L010	False
cartpole-swingup	D(pol)	L025	False
cartpole-swingup	D(pol)	L025	False
cartpole-swingup	D(pol)	L050	False
cartpole-swingup	D(pol)	L050	False
cartpole-swingup	D(pol)	L075	False
cartpole-swingup	D(pol)	L075	False
cartpole-swingup	D(pol)	L100	False
cartpole-swingup	D(uni)	L000	False
cartpole-swingup	D(uni)	L010	NA
cartpole-swingup	D(uni)	L010	False
cartpole-swingup	D(uni)	L025	False
cartpole-swingup	D(uni)	L025	False
cartpole-swingup	D(uni)	L050	False
cartpole-swingup	D(uni)	L050	False
cartpole-swingup	D(uni)	L075	False
cartpole-swingup	D(uni)	L075	False
cartpole-swingup	D(uni)	L100	False
cartpole-swingup	D(mix)	L000	False
cartpole-swingup	D(mix)	L010	NA
cartpole-swingup	D(mix)	L010	False
cartpole-swingup	D(mix)	L025	False
cartpole-swingup	D(mix)	L025	False
cartpole-swingup	D(mix)	L050	False
cartpole-swingup	D(mix)	L050	False
cartpole-swingup	D(mix)	L075	False
cartpole-swingup	D(mix)	L075	False
cartpole-swingup	D(mix)	L100	False
cartpole-swingup	D(all)	L000	False
cartpole-swingup	D(all)	L010	NA
cartpole-swingup	D(all)	L010	False
cartpole-swingup	D(all)	L025	False
cartpole-swingup	D(all)	L025	False
cartpole-swingup	D(all)	L050	False
cartpole-swingup	D(all)	L050	False
cartpole-swingup	D(all)	L075	False
cartpole-swingup	D(all)	L075	False
cartpole-swingup	D(all)	L100	False
walker-walk	D(pol)	L000	False
walker-walk	D(pol)	L010	NA
walker-walk	D(pol)	L010	False
walker-walk	D(pol)	L025	False
walker-walk	D(pol)	L025	False
walker-walk	D(pol)	L050	False
walker-walk	D(pol)	L050	False
walker-walk	D(pol)	L075	False
walker-walk	D(pol)	L075	False
walker-walk	D(pol)	L100	False
walker-walk	D(uni)	L000	False
walker-walk	D(uni)	L010	NA
walker-walk	D(uni)	L010	False
walker-walk	D(uni)	L025	False
walker-walk	D(uni)	L025	False
walker-walk	D(uni)	L050	False
walker-walk	D(uni)	L050	False
walker-walk	D(uni)	L075	False
walker-walk	D(uni)	L075	False
walker-walk	D(uni)	L100	False
walker-walk	D(mix)	L000	False
walker-walk	D(mix)	L010	NA
walker-walk	D(mix)	L010	False
walker-walk	D(mix)	L025	False
walker-walk	D(mix)	L025	False
walker-walk	D(mix)	L050	False
walker-walk	D(mix)	L050	False
walker-walk	D(mix)	L075	False
walker-walk	D(mix)	L075	False
walker-walk	D(mix)	L100	False
walker-walk	D(all)	L000	False
walker-walk	D(all)	L010	NA
walker-walk	D(all)	L010	False
walker-walk	D(all)	L025	False
walker-walk	D(all)	L025	False
walker-walk	D(all)	L050	False
walker-walk	D(all)	L050	False
walker-walk	D(all)	L075	False
walker-walk	D(all)	L075	False
walker-walk	D(all)	L100	False
cheetah-run	D(pol)	L000	False
cheetah-run	D(pol)	L010	NA
cheetah-run	D(pol)	L010	False
cheetah-run	D(pol)	L025	False
cheetah-run	D(pol)	L025	False
cheetah-run	D(pol)	L050	False
cheetah-run	D(pol)	L050	False
cheetah-run	D(pol)	L075	False
cheetah-run	D(pol)	L075	False
cheetah-run	D(pol)	L100	False
cheetah-run	D(uni)	L000	True
cheetah-run	D(uni)	L010	NA
cheetah-run	D(uni)	L010	False
cheetah-run	D(uni)	L025	False
cheetah-run	D(uni)	L025	False
cheetah-run	D(uni)	L050	False
cheetah-run	D(uni)	L050	False
cheetah-run	D(uni)	L075	False
cheetah-run	D(uni)	L075	False
cheetah-run	D(uni)	L100	False
cheetah-run	D(mix)	L000	False
cheetah-run	D(mix)	L010	NA
cheetah-run	D(mix)	L010	False
cheetah-run	D(mix)	L025	False
cheetah-run	D(mix)	L025	False
cheetah-run	D(mix)	L050	False
cheetah-run	D(mix)	L050	False
cheetah-run	D(mix)	L075	False
cheetah-run	D(mix)	L075	False
cheetah-run	D(mix)	L100	False
cheetah-run	D(all)	L000	False
cheetah-run	D(all)	L010	NA
cheetah-run	D(all)	L010	False
cheetah-run	D(all)	L025	False
cheetah-run	D(all)	L025	False
cheetah-run	D(all)	L050	False
cheetah-run	D(all)	L050	False
cheetah-run	D(all)	L075	False
cheetah-run	D(all)	L075	False
cheetah-run	D(all)	L100	False


==> anc/n-011.tsv <==
mode	task	scorer	stratum	L010	L025	L050	L075	L100
primary	acrobot-swingup	ST	U	1.32816	0.777938	0.643976	0.631627	0.747427
primary	acrobot-swingup	ST	P	0.711066	0.303697	0.182218	0.221073	NA
primary	acrobot-swingup	mt30-317M	U	0.648216	0.294495	0.2815	0.251417	0.41991
primary	acrobot-swingup	mt30-317M	P	0.329854	0.107117	0.076024	0.0757556	NA
primary	acrobot-swingup	CC(pool)	U	2.80668	2.59321	2.69271	2.97073	3.34894
primary	acrobot-swingup	CC(pool)	P	1.7872	1.60387	1.65867	1.96856	NA
primary	acrobot-swingup	D(pol)	U	0.676855	0.471628	0.420741	0.542089	0.627702
primary	acrobot-swingup	D(pol)	P	0.241704	0.104038	0.0690684	0.149601	NA
primary	acrobot-swingup	D(uni)	U	0.360507	0.691716	0.913643	1.27607	1.68298
primary	acrobot-swingup	D(uni)	P	-0.0662401	0.199989	0.34769	0.627485	NA
primary	acrobot-swingup	D(mix)	U	1.01822	0.797326	0.831123	1.09921	1.49323
primary	acrobot-swingup	D(mix)	P	0.421105	0.256711	0.298088	0.486355	NA
primary	acrobot-swingup	D(all)	U	1.07952	0.921797	0.964604	1.20867	1.60507
primary	acrobot-swingup	D(all)	P	0.449786	0.330813	0.351005	0.55691	NA
primary	pendulum-swingup	ST	U	2.19517	1.30164	0.794581	0.525317	0.809292
primary	pendulum-swingup	ST	P	1.74379	0.936061	0.558601	0.413187	NA
primary	pendulum-swingup	mt30-317M	U	1.71886	0.0258264	0.172516	0.929973	1.57263
primary	pendulum-swingup	mt30-317M	P	1.61487	0.530853	0.53872	0.651661	NA
primary	pendulum-swingup	CC(pool)	U	4.59411	4.54443	4.62009	4.653	4.66559
primary	pendulum-swingup	CC(pool)	P	3.55264	2.77829	2.84293	2.79791	NA
primary	pendulum-swingup	D(pol)	U	3.33315	2.74996	3.3356	3.6256	3.67397
primary	pendulum-swingup	D(pol)	P	2.45368	1.59772	1.81605	1.99516	NA
primary	pendulum-swingup	D(uni)	U	2.67148	2.48649	3.0737	3.34153	3.40473
primary	pendulum-swingup	D(uni)	P	1.74485	1.22912	1.70429	1.81004	NA
primary	pendulum-swingup	D(mix)	U	3.64734	3.29228	3.82982	3.90956	3.93462
primary	pendulum-swingup	D(mix)	P	2.76861	1.96538	2.26283	2.24945	NA
primary	pendulum-swingup	D(all)	U	3.52587	3.19145	3.80641	4.00654	4.04733
primary	pendulum-swingup	D(all)	P	2.6783	1.89105	2.26977	2.22591	NA
primary	cartpole-balance	ST	U	1.9306	1.87765	0.174412	-0.435229	-0.501721
primary	cartpole-balance	ST	P	2.77945	2.38112	0.165013	-0.461108	NA
primary	cartpole-balance	mt30-317M	U	1.94202	2.06601	1.06716	0.73062	0.808523
primary	cartpole-balance	mt30-317M	P	2.26113	2.14522	0.584587	0.263567	NA
primary	cartpole-balance	CC(pool)	U	4.76753	4.76631	4.16138	4.23937	4.40228
primary	cartpole-balance	CC(pool)	P	4.68173	4.64346	3.42629	3.53857	NA
primary	cartpole-balance	D(pol)	U	0.453687	0.448576	0.141194	-0.0430303	-0.0667812
primary	cartpole-balance	D(pol)	P	0.162452	0.159907	-0.017349	-0.127055	NA
primary	cartpole-balance	D(uni)	U	2.675	2.6581	1.8299	1.69565	1.83179
primary	cartpole-balance	D(uni)	P	2.17356	2.15253	1.16782	1.06695	NA
primary	cartpole-balance	D(mix)	U	2.7055	2.69462	1.7544	1.51366	1.62982
primary	cartpole-balance	D(mix)	P	2.24058	2.21353	1.09181	0.846893	NA
primary	cartpole-balance	D(all)	U	2.92459	2.91641	1.91916	1.67953	1.70348
primary	cartpole-balance	D(all)	P	2.44575	2.41687	1.29903	1.0224	NA
primary	cartpole-swingup	ST	U	1.51343	0.810611	0.241783	-0.206024	-0.191586
primary	cartpole-swingup	ST	P	1.71228	0.981246	0.213866	-0.33256	NA
primary	cartpole-swingup	mt30-317M	U	1.93746	1.5615	1.19614	1.09794	1.05602
primary	cartpole-swingup	mt30-317M	P	1.56092	1.09748	0.600437	0.358595	NA
primary	cartpole-swingup	CC(pool)	U	4.70174	4.67712	4.63826	4.57421	4.38993
primary	cartpole-swingup	CC(pool)	P	4.21131	3.96425	3.59146	3.27433	NA
primary	cartpole-swingup	D(pol)	U	1.93007	1.8287	1.63506	1.47647	1.42751
primary	cartpole-swingup	D(pol)	P	1.33768	1.16376	0.906069	0.734757	NA
primary	cartpole-swingup	D(uni)	U	1.99555	1.89087	1.79669	1.79647	1.94094
primary	cartpole-swingup	D(uni)	P	1.47907	1.26655	1.03275	0.90597	NA
primary	cartpole-swingup	D(mix)	U	2.42383	2.31609	2.11997	2.03092	1.95188
primary	cartpole-swingup	D(mix)	P	1.81294	1.58761	1.31193	1.14456	NA
primary	cartpole-swingup	D(all)	U	2.52042	2.35292	2.1022	2.01028	2.02818
primary	cartpole-swingup	D(all)	P	1.93865	1.67012	1.292	1.15444	NA
primary	walker-walk	ST	U	2.23278	2.16307	2.07172	1.80748	1.60548
primary	walker-walk	ST	P	0.56264	0.477405	0.425654	0.279776	NA
primary	walker-walk	mt30-317M	U	3.40948	3.38447	3.48405	3.46942	3.48465
primary	walker-walk	mt30-317M	P	1.06437	0.969578	1.04361	1.07101	NA
primary	walker-walk	CC(pool)	U	3.7121	3.724	3.75912	3.78392	3.89733
primary	walker-walk	CC(pool)	P	1.5864	1.58446	1.72926	1.69723	NA
primary	walker-walk	D(pol)	U	2.56109	2.40689	2.58755	2.50067	2.29617
primary	walker-walk	D(pol)	P	0.664955	0.59091	0.641715	0.55704	NA
primary	walker-walk	D(uni)	U	2.25302	2.36917	2.79295	3.04881	3.28395
primary	walker-walk	D(uni)	P	0.319946	0.357399	0.590935	0.779388	NA
primary	walker-walk	D(mix)	U	2.93983	2.92701	3.02924	3.10123	3.26974
primary	walker-walk	D(mix)	P	0.703697	0.679494	0.764226	0.811918	NA
primary	walker-walk	D(all)	U	3.09492	3.08866	3.23398	3.31763	3.4619
primary	walker-walk	D(all)	P	0.758544	0.743377	0.85769	0.924574	NA
primary	cheetah-run	ST	U	3.82632	3.9585	4.25139	4.34114	4.28955
primary	cheetah-run	ST	P	2.20695	2.05251	2.27196	2.09908	NA
primary	cheetah-run	mt30-317M	U	3.74595	4.02138	4.33455	4.43753	4.50445
primary	cheetah-run	mt30-317M	P	1.66814	1.67147	1.88496	1.8262	NA
primary	cheetah-run	CC(pool)	U	4.82931	4.83262	4.85049	4.85034	4.85008
primary	cheetah-run	CC(pool)	P	4.58273	4.63656	4.74046	4.74045	NA
primary	cheetah-run	D(pol)	U	3.89993	3.96904	4.18967	4.21117	4.33693
primary	cheetah-run	D(pol)	P	2.42654	2.33807	2.52935	2.46589	NA
primary	cheetah-run	D(uni)	U	2.36201	3.0186	4.1178	4.29808	4.30472
primary	cheetah-run	D(uni)	P	0.456891	0.885309	1.50266	1.58221	NA
primary	cheetah-run	D(mix)	U	4.27967	4.4651	4.69407	4.75033	4.77277
primary	cheetah-run	D(mix)	P	2.59962	2.78688	3.23301	3.39365	NA
primary	cheetah-run	D(all)	U	4.3498	4.48553	4.71037	4.77394	4.79547
primary	cheetah-run	D(all)	P	2.75244	2.88165	3.3567	3.53719	NA
specific	acrobot-swingup	D(pol)	U	NA	0.472117	0.422927	0.533307	0.655625
specific	acrobot-swingup	D(pol)	P	0.302484	0.131189	0.0887223	0.138427	NA
specific	acrobot-swingup	D(uni)	U	NA	0.716629	0.439719	1.27401	1.69828
specific	acrobot-swingup	D(uni)	P	0.0922579	0.237719	0.299239	0.654223	NA
specific	acrobot-swingup	D(mix)	U	NA	0.814398	0.816312	1.0512	1.47537
specific	acrobot-swingup	D(mix)	P	0.422109	0.285075	0.297455	0.468785	NA
specific	acrobot-swingup	D(all)	U	NA	0.91442	0.957968	1.18485	1.59394
specific	acrobot-swingup	D(all)	P	0.462367	0.343986	0.34399	0.547288	NA
specific	pendulum-swingup	D(pol)	U	NA	3.03062	3.34264	3.69492	3.78663
specific	pendulum-swingup	D(pol)	P	2.49882	1.69225	1.82633	2.03728	NA
specific	pendulum-swingup	D(uni)	U	NA	2.6081	3.09477	3.54164	3.78313
specific	pendulum-swingup	D(uni)	P	1.78388	1.2988	1.72323	1.97404	NA
specific	pendulum-swingup	D(mix)	U	NA	3.50562	3.829	3.90591	3.93658
specific	pendulum-swingup	D(mix)	P	2.77926	2.02682	2.27045	2.28092	NA
specific	pendulum-swingup	D(all)	U	NA	3.46022	3.80535	4.08236	4.17731
specific	pendulum-swingup	D(all)	P	2.67878	1.97288	2.2875	2.25854	NA
specific	cartpole-balance	D(pol)	U	NA	3.72209	0.110572	0.0241588	0.0285199
specific	cartpole-balance	D(pol)	P	3.82002	3.27343	0.00601182	0.000575617	NA
specific	cartpole-balance	D(uni)	U	NA	3.78221	1.72995	1.7064	2.02258
specific	cartpole-balance	D(uni)	P	3.26531	3.23283	0.938899	0.896009	NA
specific	cartpole-balance	D(mix)	U	NA	4.27001	1.82057	1.59935	1.75853
specific	cartpole-balance	D(mix)	P	3.91378	3.90054	1.09406	0.662826	NA
specific	cartpole-balance	D(all)	U	NA	3.96219	1.99927	1.65782	1.97405
specific	cartpole-balance	D(all)	P	3.57542	3.48273	1.24704	0.94136	NA
specific	cartpole-swingup	D(pol)	U	NA	2.00153	1.70067	1.84537	1.39941
specific	cartpole-swingup	D(pol)	P	1.72401	0.813622	1.28175	1.00813	NA
specific	cartpole-swingup	D(uni)	U	NA	2.23707	1.8305	2.17535	2.02968
specific	cartpole-swingup	D(uni)	P	1.67003	0.85554	1.37987	1.23561	NA
specific	cartpole-swingup	D(mix)	U	NA	2.48295	2.0976	2.17133	1.80805
specific	cartpole-swingup	D(mix)	P	2.27194	1.35991	1.81655	1.31119	NA
specific	cartpole-swingup	D(all)	U	NA	2.68826	2.03715	2.22865	1.95423
specific	cartpole-swingup	D(all)	P	2.39617	1.50495	1.54841	1.33985	NA
specific	walker-walk	D(pol)	U	NA	2.38127	2.58525	2.51735	2.34848
specific	walker-walk	D(pol)	P	0.676817	0.600697	0.63743	0.574558	NA
specific	walker-walk	D(uni)	U	NA	2.36469	2.83875	3.19034	3.62202
specific	walker-walk	D(uni)	P	0.386383	0.401902	0.596002	0.809189	NA
specific	walker-walk	D(mix)	U	NA	2.93149	3.03388	3.10348	3.26804
specific	walker-walk	D(mix)	P	0.708622	0.692927	0.777604	0.823736	NA
specific	walker-walk	D(all)	U	NA	3.09366	3.23604	3.31945	3.4675
specific	walker-walk	D(all)	P	0.76703	0.757315	0.870431	0.934981	NA
specific	cheetah-run	D(pol)	U	NA	4.09201	4.33983	4.40878	4.47515
specific	cheetah-run	D(pol)	P	2.48647	2.37369	2.56658	2.48668	NA
specific	cheetah-run	D(uni)	U	NA	3.05768	4.50525	4.78992	4.84238
specific	cheetah-run	D(uni)	P	0.48103	1.09778	3.19725	3.70423	NA
specific	cheetah-run	D(mix)	U	NA	4.53108	4.73572	4.79919	4.82104
specific	cheetah-run	D(mix)	P	2.62888	2.82866	3.36742	3.62748	NA
specific	cheetah-run	D(all)	U	NA	4.56405	4.73625	4.80679	4.83382
specific	cheetah-run	D(all)	P	2.77833	2.91668	3.47923	3.73431	NA


==> anc/n-012.tsv <==
mode	task	scorer	tau_b	tau_NA_reason	non_increasing	P_L050_over_L000	ratio_NA_reason	L000
primary	acrobot-swingup	ST	-0.6	NA	False	NA	not_planned_for_U	NA
primary	acrobot-swingup	ST	-0.8	NA	False	0.142107	NA	1.28225
primary	acrobot-swingup	mt30-317M	-0.4	NA	False	NA	not_planned_for_U	NA
primary	acrobot-swingup	mt30-317M	-1.0	NA	True	0.109671	NA	0.6932
primary	acrobot-swingup	CC(pool)	0.6	NA	False	NA	not_planned_for_U	NA
primary	acrobot-swingup	CC(pool)	-0.2	NA	False	0.712781	NA	2.32704
primary	acrobot-swingup	D(pol)	0.0	NA	False	NA	not_planned_for_U	NA
primary	acrobot-swingup	D(pol)	-0.6	NA	False	0.126151	NA	0.547504
primary	acrobot-swingup	D(uni)	1.0	NA	False	NA	not_planned_for_U	NA
primary	acrobot-swingup	D(uni)	1.0	NA	False	NA	nonpositive_L000	-0.215653
primary	acrobot-swingup	D(mix)	0.6	NA	False	NA	not_planned_for_U	NA
primary	acrobot-swingup	D(mix)	-0.2	NA	False	0.370262	NA	0.805074
primary	acrobot-swingup	D(all)	0.6	NA	False	NA	not_planned_for_U	NA
primary	acrobot-swingup	D(all)	-0.2	NA	False	0.426086	NA	0.823789
primary	pendulum-swingup	ST	-0.6	NA	False	NA	not_planned_for_U	NA
primary	pendulum-swingup	ST	-1.0	NA	True	0.251035	NA	2.22519
primary	pendulum-swingup	mt30-317M	0.2	NA	False	NA	not_planned_for_U	NA
primary	pendulum-swingup	mt30-317M	-0.4	NA	False	0.243459	NA	2.21277
primary	pendulum-swingup	CC(pool)	0.8	NA	False	NA	not_planned_for_U	NA
primary	pendulum-swingup	CC(pool)	-0.6	NA	False	0.716059	NA	3.97024
primary	pendulum-swingup	D(pol)	0.8	NA	False	NA	not_planned_for_U	NA
primary	pendulum-swingup	D(pol)	-0.4	NA	False	0.622934	NA	2.91532
primary	pendulum-swingup	D(uni)	0.8	NA	False	NA	not_planned_for_U	NA
primary	pendulum-swingup	D(uni)	-0.2	NA	False	0.814454	NA	2.09255
primary	pendulum-swingup	D(mix)	0.8	NA	False	NA	not_planned_for_U	NA
primary	pendulum-swingup	D(mix)	-0.6	NA	False	0.688069	NA	3.28867
primary	pendulum-swingup	D(all)	0.8	NA	False	NA	not_planned_for_U	NA
primary	pendulum-swingup	D(all)	-0.6	NA	False	0.7127	NA	3.18475
primary	cartpole-balance	ST	-1.0	NA	True	NA	not_planned_for_U	NA
primary	cartpole-balance	ST	-1.0	NA	True	0.0562188	NA	2.93519
primary	cartpole-balance	mt30-317M	-0.6	NA	False	NA	not_planned_for_U	NA
primary	cartpole-balance	mt30-317M	-1.0	NA	True	0.254638	NA	2.29576
primary	cartpole-balance	CC(pool)	-0.4	NA	False	NA	not_planned_for_U	NA
primary	cartpole-balance	CC(pool)	-0.8	NA	False	0.72965	NA	4.69581
primary	cartpole-balance	D(pol)	-1.0	NA	True	NA	not_planned_for_U	NA
primary	cartpole-balance	D(pol)	-1.0	NA	True	-0.105542	NA	0.16438
primary	cartpole-balance	D(uni)	-0.6	NA	False	NA	not_planned_for_U	NA
primary	cartpole-balance	D(uni)	-1.0	NA	True	0.534916	NA	2.18318
primary	cartpole-balance	D(mix)	-0.8	NA	False	NA	not_planned_for_U	NA
primary	cartpole-balance	D(mix)	-1.0	NA	True	0.485005	NA	2.25113
primary	cartpole-balance	D(all)	-0.8	NA	False	NA	not_planned_for_U	NA
primary	cartpole-balance	D(all)	-1.0	NA	True	0.528844	NA	2.45635
primary	cartpole-swingup	ST	-0.8	NA	False	NA	not_planned_for_U	NA
primary	cartpole-swingup	ST	-1.0	NA	True	0.0874392	NA	2.44588
primary	cartpole-swingup	mt30-317M	-1.0	NA	True	NA	not_planned_for_U	NA
primary	cartpole-swingup	mt30-317M	-1.0	NA	True	0.28611	NA	2.09863
primary	cartpole-swingup	CC(pool)	-1.0	NA	True	NA	not_planned_for_U	NA
primary	cartpole-swingup	CC(pool)	-1.0	NA	True	0.814887	NA	4.40731
primary	cartpole-swingup	D(pol)	-1.0	NA	True	NA	not_planned_for_U	NA
primary	cartpole-swingup	D(pol)	-1.0	NA	True	0.600372	NA	1.50918
primary	cartpole-swingup	D(uni)	-0.4	NA	False	NA	not_planned_for_U	NA
primary	cartpole-swingup	D(uni)	-1.0	NA	True	0.607029	NA	1.70131
primary	cartpole-swingup	D(mix)	-1.0	NA	True	NA	not_planned_for_U	NA
primary	cartpole-swingup	D(mix)	-1.0	NA	True	0.649908	NA	2.01864
primary	cartpole-swingup	D(all)	-0.8	NA	False	NA	not_planned_for_U	NA
primary	cartpole-swingup	D(all)	-1.0	NA	True	0.583474	NA	2.21433
primary	walker-walk	ST	-1.0	NA	True	NA	not_planned_for_U	NA
primary	walker-walk	ST	-0.8	NA	False	0.83823	NA	0.507801
primary	walker-walk	mt30-317M	0.6	NA	False	NA	not_planned_for_U	NA
primary	walker-walk	mt30-317M	0.4	NA	False	1.04233	NA	1.00122
primary	walker-walk	CC(pool)	1.0	NA	False	NA	not_planned_for_U	NA
primary	walker-walk	CC(pool)	0.6	NA	False	1.19683	NA	1.44487
primary	walker-walk	D(pol)	-0.4	NA	False	NA	not_planned_for_U	NA
primary	walker-walk	D(pol)	-0.4	NA	False	1.07635	NA	0.596195
primary	walker-walk	D(uni)	1.0	NA	False	NA	not_planned_for_U	NA
primary	walker-walk	D(uni)	1.0	NA	False	4.05045	NA	0.145894
primary	walker-walk	D(mix)	0.8	NA	False	NA	not_planned_for_U	NA
primary	walker-walk	D(mix)	0.8	NA	False	1.24983	NA	0.611463
primary	walker-walk	D(all)	0.8	NA	False	NA	not_planned_for_U	NA
primary	walker-walk	D(all)	0.8	NA	False	1.28061	NA	0.669751
primary	cheetah-run	ST	0.8	NA	False	NA	not_planned_for_U	NA
primary	cheetah-run	ST	0.4	NA	False	1.36434	NA	1.66525
primary	cheetah-run	mt30-317M	1.0	NA	False	NA	not_planned_for_U	NA
primary	cheetah-run	mt30-317M	0.8	NA	False	1.37482	NA	1.37106
primary	cheetah-run	CC(pool)	0.4	NA	False	NA	not_planned_for_U	NA
primary	cheetah-run	CC(pool)	0.8	NA	False	1.08362	NA	4.37464
primary	cheetah-run	D(pol)	1.0	NA	False	NA	not_planned_for_U	NA
primary	cheetah-run	D(pol)	0.6	NA	False	1.12527	NA	2.24777
primary	cheetah-run	D(uni)	1.0	NA	False	NA	not_planned_for_U	NA
primary	cheetah-run	D(uni)	1.0	NA	False	NA	nonpositive_L000	-0.350318
primary	cheetah-run	D(mix)	1.0	NA	False	NA	not_planned_for_U	NA
primary	cheetah-run	D(mix)	1.0	NA	False	1.60636	NA	2.01263
primary	cheetah-run	D(all)	1.0	NA	False	NA	not_planned_for_U	NA
primary	cheetah-run	D(all)	1.0	NA	False	1.41883	NA	2.36582
specific	acrobot-swingup	D(pol)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	acrobot-swingup	D(pol)	-0.6	NA	False	0.106663	NA	0.831799
specific	acrobot-swingup	D(uni)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	acrobot-swingup	D(uni)	0.6	NA	False	1.24634	NA	0.240094
specific	acrobot-swingup	D(mix)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	acrobot-swingup	D(mix)	-0.2	NA	False	0.364131	NA	0.816889
specific	acrobot-swingup	D(all)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	acrobot-swingup	D(all)	-0.2	NA	False	0.419988	NA	0.819047
specific	pendulum-swingup	D(pol)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	pendulum-swingup	D(pol)	-0.4	NA	False	0.576404	NA	3.16849
specific	pendulum-swingup	D(uni)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	pendulum-swingup	D(uni)	-0.2	NA	False	0.814561	NA	2.11553
specific	pendulum-swingup	D(mix)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	pendulum-swingup	D(mix)	-0.4	NA	False	0.66489	NA	3.41477
specific	pendulum-swingup	D(all)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	pendulum-swingup	D(all)	-0.6	NA	False	0.70819	NA	3.23006
specific	cartpole-balance	D(pol)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cartpole-balance	D(pol)	-1.0	NA	True	0.00140575	NA	4.27659
specific	cartpole-balance	D(uni)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cartpole-balance	D(uni)	-1.0	NA	True	0.287135	NA	3.26989
specific	cartpole-balance	D(mix)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cartpole-balance	D(mix)	-1.0	NA	True	0.278971	NA	3.92178
specific	cartpole-balance	D(all)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cartpole-balance	D(all)	-1.0	NA	True	0.346438	NA	3.59962
specific	cartpole-swingup	D(pol)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cartpole-swingup	D(pol)	-0.6	NA	False	0.342454	NA	3.74284
specific	cartpole-swingup	D(uni)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cartpole-swingup	D(uni)	-0.6	NA	False	0.601974	NA	2.29225
specific	cartpole-swingup	D(mix)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cartpole-swingup	D(mix)	-0.8	NA	False	0.547306	NA	3.31908
specific	cartpole-swingup	D(all)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cartpole-swingup	D(all)	-0.8	NA	False	0.431194	NA	3.59098
specific	walker-walk	D(pol)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	walker-walk	D(pol)	-0.4	NA	False	1.04477	NA	0.610115
specific	walker-walk	D(uni)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	walker-walk	D(uni)	1.0	NA	False	2.03484	NA	0.292898
specific	walker-walk	D(mix)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	walker-walk	D(mix)	0.8	NA	False	1.26037	NA	0.616965
specific	walker-walk	D(all)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	walker-walk	D(all)	0.8	NA	False	1.29279	NA	0.673296
specific	cheetah-run	D(pol)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cheetah-run	D(pol)	0.6	NA	False	1.11053	NA	2.31113
specific	cheetah-run	D(uni)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cheetah-run	D(uni)	1.0	NA	False	20.2925	NA	0.157559
specific	cheetah-run	D(mix)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cheetah-run	D(mix)	1.0	NA	False	1.59229	NA	2.11482
specific	cheetah-run	D(all)	NA	missing_planned_G	NA	NA	not_planned_for_U	NA
specific	cheetah-run	D(all)	1.0	NA	False	1.43473	NA	2.42501


==> anc/n-013.tsv <==
task	scorer	P10_ratio	P11_ratio	ratio_NA_reason
acrobot-swingup	ST	0.156407	0.142107	NA
acrobot-swingup	mt30-317M	0.0645098	0.109671	NA
acrobot-swingup	CC(pool)	0.741438	0.712781	NA
pendulum-swingup	ST	0.245868	0.251035	NA
pendulum-swingup	mt30-317M	0.261832	0.243459	NA
pendulum-swingup	CC(pool)	0.726543	0.716059	NA
cartpole-balance	ST	0.0944077	0.0562188	NA
cartpole-balance	mt30-317M	0.33455	0.254638	NA
cartpole-balance	CC(pool)	0.772657	0.72965	NA
cartpole-swingup	ST	0.069216	0.0874392	NA
cartpole-swingup	mt30-317M	0.270307	0.28611	NA
cartpole-swingup	CC(pool)	0.802039	0.814887	NA
walker-walk	ST	0.806891	0.83823	NA
walker-walk	mt30-317M	1.01372	1.04233	NA
walker-walk	CC(pool)	1.19404	1.19683	NA
cheetah-run	ST	1.15142	1.36434	NA
cheetah-run	mt30-317M	1.23676	1.37482	NA
cheetah-run	CC(pool)	1.05652	1.08362	NA


==> anc/n-014.tsv <==
mode	task	level	stratum	arm	G	G_origin	H	reason
primary	acrobot-swingup	L000	P	D(mix)	0.25757	0.25757	0.25757	NA
primary	acrobot-swingup	L000	P	D(uni)	-0.763157	-0.763157	-0.763157	NA
primary	acrobot-swingup	L010	U	D(mix)	0.341365	0.336573	0.342674	NA
primary	acrobot-swingup	L010	U	D(uni)	-0.316347	-0.326738	-0.33266	NA
primary	acrobot-swingup	L010	P	D(mix)	0.179401	0.179566	0.179204	NA
primary	acrobot-swingup	L010	P	D(uni)	-0.307944	-0.30768	-0.307061	NA
primary	acrobot-swingup	L025	U	D(mix)	0.325698	0.333775	0.332857	NA
primary	acrobot-swingup	L025	U	D(uni)	0.220088	0.232674	0.232034	NA
primary	acrobot-swingup	L025	P	D(mix)	0.152673	0.150636	0.150774	NA
primary	acrobot-swingup	L025	P	D(uni)	0.0959513	0.0935467	0.0936325	NA
primary	acrobot-swingup	L050	U	D(mix)	0.410381	0.41277	0.408591	NA
primary	acrobot-swingup	L050	U	D(uni)	0.492902	0.500215	0.49515	NA
primary	acrobot-swingup	L050	P	D(mix)	0.22902	0.226364	0.228656	NA
primary	acrobot-swingup	L050	P	D(uni)	0.278622	0.273267	0.276034	NA
primary	acrobot-swingup	L075	U	D(mix)	0.557126	0.556808	0.557411	NA
primary	acrobot-swingup	L075	U	D(uni)	0.733977	0.734441	0.735237	NA
primary	acrobot-swingup	L075	P	D(mix)	0.336755	0.337085	0.33599	NA
primary	acrobot-swingup	L075	P	D(uni)	0.477884	0.476859	0.475309	NA
primary	acrobot-swingup	L100	U	D(mix)	0.865526	0.865526	0.865526	NA
primary	acrobot-swingup	L100	U	D(uni)	1.05528	1.05528	1.05528	NA
primary	pendulum-swingup	L000	P	D(mix)	0.373353	0.373353	0.373353	NA
primary	pendulum-swingup	L000	P	D(uni)	-0.822768	-0.822768	-0.822768	NA
primary	pendulum-swingup	L010	U	D(mix)	0.314191	0.306495	0.31205	NA
primary	pendulum-swingup	L010	U	D(uni)	-0.661666	-0.66603	-0.678102	NA
primary	pendulum-swingup	L010	P	D(mix)	0.314929	0.315279	0.314644	NA
primary	pendulum-swingup	L010	P	D(uni)	-0.708832	-0.708858	-0.70743	NA
primary	pendulum-swingup	L025	U	D(mix)	0.542324	0.544818	0.545771	NA
primary	pendulum-swingup	L025	U	D(uni)	-0.26347	-0.259507	-0.259961	NA
primary	pendulum-swingup	L025	P	D(mix)	0.367655	0.367294	0.367079	NA
primary	pendulum-swingup	L025	P	D(uni)	-0.368603	-0.368741	-0.368526	NA
primary	pendulum-swingup	L050	U	D(mix)	0.494217	0.493985	0.488613	NA
primary	pendulum-swingup	L050	U	D(uni)	-0.261895	-0.262128	-0.259277	NA
primary	pendulum-swingup	L050	P	D(mix)	0.446781	0.447584	0.452452	NA
primary	pendulum-swingup	L050	P	D(uni)	-0.111766	-0.111496	-0.112709	NA
primary	pendulum-swingup	L075	U	D(mix)	0.283962	0.283258	0.283588	NA
primary	pendulum-swingup	L075	U	D(uni)	-0.284065	-0.283776	-0.284107	NA
primary	pendulum-swingup	L075	P	D(mix)	0.254288	0.256265	0.255368	NA
primary	pendulum-swingup	L075	P	D(uni)	-0.185123	-0.184989	-0.184342	NA
primary	pendulum-swingup	L100	U	D(mix)	0.260647	0.260647	0.260647	NA
primary	pendulum-swingup	L100	U	D(uni)	-0.269236	-0.269236	-0.269236	NA
primary	cartpole-balance	L000	P	D(mix)	2.08675	2.08675	2.08675	NA
primary	cartpole-balance	L000	P	D(uni)	2.0188	2.0188	2.0188	NA
primary	cartpole-balance	L010	U	D(mix)	2.25181	2.25126	2.14292	NA
primary	cartpole-balance	L010	U	D(uni)	2.22131	2.2204	2.11355	NA
primary	cartpole-balance	L010	P	D(mix)	2.07813	2.07818	2.08929	NA
primary	cartpole-balance	L010	P	D(uni)	2.0111	2.01111	2.02187	NA
primary	cartpole-balance	L025	U	D(mix)	2.24605	2.2475	2.22334	NA
primary	cartpole-balance	L025	U	D(uni)	2.20953	2.21061	2.18685	NA
primary	cartpole-balance	L025	P	D(mix)	2.05362	2.05362	2.06097	NA
primary	cartpole-balance	L025	P	D(uni)	1.99262	1.99254	1.99968	NA
primary	cartpole-balance	L050	U	D(mix)	1.6132	1.60596	1.60837	NA
primary	cartpole-balance	L050	U	D(uni)	1.68871	1.68034	1.68286	NA
primary	cartpole-balance	L050	P	D(mix)	1.10916	1.11846	1.11678	NA
primary	cartpole-balance	L050	P	D(uni)	1.18517	1.19539	1.19359	NA
primary	cartpole-balance	L075	U	D(mix)	1.5567	1.55672	1.55568	NA
primary	cartpole-balance	L075	U	D(uni)	1.73868	1.73774	1.73658	NA
primary	cartpole-balance	L075	P	D(mix)	0.973948	0.973137	0.975083	NA
primary	cartpole-balance	L075	P	D(uni)	1.19401	1.19652	1.19891	NA
primary	cartpole-balance	L100	U	D(mix)	1.6966	1.6966	1.6966	NA
primary	cartpole-balance	L100	U	D(uni)	1.89857	1.89857	1.89857	NA
primary	cartpole-swingup	L000	P	D(mix)	0.509457	0.509457	0.509457	NA
primary	cartpole-swingup	L000	P	D(uni)	0.192135	0.192135	0.192135	NA
primary	cartpole-swingup	L010	U	D(mix)	0.493763	0.491158	0.489009	NA
primary	cartpole-swingup	L010	U	D(uni)	0.0654758	0.0612908	0.0610227	NA
primary	cartpole-swingup	L010	P	D(mix)	0.475251	0.475328	0.475559	NA
primary	cartpole-swingup	L010	P	D(uni)	0.141382	0.141701	0.141769	NA
primary	cartpole-swingup	L025	U	D(mix)	0.487399	0.487693	0.490619	NA
primary	cartpole-swingup	L025	U	D(uni)	0.062178	0.0634449	0.0638255	NA
primary	cartpole-swingup	L025	P	D(mix)	0.423851	0.423637	0.422789	NA
primary	cartpole-swingup	L025	P	D(uni)	0.102788	0.102298	0.102094	NA
primary	cartpole-swingup	L050	U	D(mix)	0.484914	0.484136	0.484015	NA
primary	cartpole-swingup	L050	U	D(uni)	0.161639	0.161612	0.161572	NA
primary	cartpole-swingup	L050	P	D(mix)	0.405858	0.407087	0.407189	NA
primary	cartpole-swingup	L050	P	D(uni)	0.126678	0.127291	0.127323	NA
primary	cartpole-swingup	L075	U	D(mix)	0.554454	0.554423	0.560059	NA
primary	cartpole-swingup	L075	U	D(uni)	0.320004	0.319506	0.322754	NA
primary	cartpole-swingup	L075	P	D(mix)	0.4098	0.41109	0.398552	NA
primary	cartpole-swingup	L075	P	D(uni)	0.171213	0.172297	0.167042	NA
primary	cartpole-swingup	L100	U	D(mix)	0.524366	0.524366	0.524366	NA
primary	cartpole-swingup	L100	U	D(uni)	0.513426	0.513426	0.513426	NA
primary	walker-walk	L000	P	D(mix)	0.0152687	0.0152687	0.0152687	NA
primary	walker-walk	L000	P	D(uni)	-0.450301	-0.450301	-0.450301	NA
primary	walker-walk	L010	U	D(mix)	0.378739	0.381483	0.385775	NA
primary	walker-walk	L010	U	D(uni)	-0.308073	-0.296685	-0.300022	NA
primary	walker-walk	L010	P	D(mix)	0.0387417	0.0387065	0.0386582	NA
primary	walker-walk	L010	P	D(uni)	-0.345009	-0.34473	-0.344299	NA
primary	walker-walk	L025	U	D(mix)	0.520124	0.521775	0.522036	NA
primary	walker-walk	L025	U	D(uni)	-0.0377228	-0.0377932	-0.0378121	NA
primary	walker-walk	L025	P	D(mix)	0.0885842	0.0887237	0.0887089	NA
primary	walker-walk	L025	P	D(uni)	-0.23351	-0.233226	-0.233187	NA
primary	walker-walk	L050	U	D(mix)	0.441682	0.441976	0.441092	NA
primary	walker-walk	L050	U	D(uni)	0.205395	0.208078	0.207662	NA
primary	walker-walk	L050	P	D(mix)	0.122511	0.122228	0.122472	NA
primary	walker-walk	L050	P	D(uni)	-0.0507796	-0.0517185	-0.0518219	NA
primary	walker-walk	L075	U	D(mix)	0.600567	0.601398	0.602401	NA
primary	walker-walk	L075	U	D(uni)	0.54814	0.550229	0.551146	NA
primary	walker-walk	L075	P	D(mix)	0.254879	0.250872	0.249618	NA
primary	walker-walk	L075	P	D(uni)	0.222348	0.215264	0.214188	NA
primary	walker-walk	L100	U	D(mix)	0.973566	0.973566	0.973566	NA
primary	walker-walk	L100	U	D(uni)	0.987781	0.987781	0.987781	NA
primary	cheetah-run	L000	P	D(mix)	-0.235141	-0.235141	-0.235141	NA
primary	cheetah-run	L000	P	D(uni)	-2.59809	-2.59809	-2.59809	NA
primary	cheetah-run	L010	U	D(mix)	0.379738	0.376929	0.378107	NA
primary	cheetah-run	L010	U	D(uni)	-1.53792	-1.50567	-1.51038	NA
primary	cheetah-run	L010	P	D(mix)	0.173082	0.172489	0.172429	NA
primary	cheetah-run	L010	P	D(uni)	-1.96964	-1.9717	-1.97102	NA
primary	cheetah-run	L025	U	D(mix)	0.496057	0.495841	0.493238	NA
primary	cheetah-run	L025	U	D(uni)	-0.950441	-0.961739	-0.95669	NA
primary	cheetah-run	L025	P	D(mix)	0.448805	0.448601	0.449386	NA
primary	cheetah-run	L025	P	D(uni)	-1.45276	-1.45266	-1.4552	NA
primary	cheetah-run	L050	U	D(mix)	0.504401	0.503722	0.501456	NA
primary	cheetah-run	L050	U	D(uni)	-0.0718657	-0.0686336	-0.0683247	NA
primary	cheetah-run	L050	P	D(mix)	0.703665	0.703482	0.706648	NA
primary	cheetah-run	L050	P	D(uni)	-1.02669	-1.02636	-1.03098	NA
primary	cheetah-run	L075	U	D(mix)	0.539157	0.539226	0.539676	NA
primary	cheetah-run	L075	U	D(uni)	0.0869139	0.0870451	0.0871176	NA
primary	cheetah-run	L075	P	D(mix)	0.927766	0.927653	0.925334	NA
primary	cheetah-run	L075	P	D(uni)	-0.883672	-0.884453	-0.882242	NA
primary	cheetah-run	L100	U	D(mix)	0.435838	0.435838	0.435838	NA
primary	cheetah-run	L100	U	D(uni)	-0.0322162	-0.0322162	-0.0322162	NA
specific	acrobot-swingup	L000	P	D(mix)	-0.0149101	-0.0149101	-0.0149101	NA
specific	acrobot-swingup	L000	P	D(uni)	-0.591704	-0.591704	-0.591704	NA
specific	acrobot-swingup	L010	U	D(mix)	NA	NA	NA	incomplete_arm_cell
specific	acrobot-swingup	L010	U	D(uni)	NA	NA	NA	incomplete_arm_cell
specific	acrobot-swingup	L010	P	D(mix)	0.119625	0.119671	0.11943	NA
specific	acrobot-swingup	L010	P	D(uni)	-0.210226	-0.209978	-0.209555	NA
specific	acrobot-swingup	L025	U	D(mix)	0.342281	0.349858	0.348896	NA
specific	acrobot-swingup	L025	U	D(uni)	0.244512	0.256399	0.255694	NA
specific	acrobot-swingup	L025	P	D(mix)	0.153886	0.152204	0.152343	NA
specific	acrobot-swingup	L025	P	D(uni)	0.10653	0.104912	0.105008	NA
specific	acrobot-swingup	L050	U	D(mix)	0.393385	0.39597	0.39196	NA
specific	acrobot-swingup	L050	U	D(uni)	0.0167918	0.0453225	0.0448636	NA
specific	acrobot-swingup	L050	P	D(mix)	0.208733	0.206375	0.208464	NA
specific	acrobot-swingup	L050	P	D(uni)	0.210516	0.203514	0.205575	NA
specific	acrobot-swingup	L075	U	D(mix)	0.517897	0.517032	0.517592	NA
specific	acrobot-swingup	L075	U	D(uni)	0.740707	0.74015	0.740952	NA
specific	acrobot-swingup	L075	P	D(mix)	0.330358	0.331817	0.330739	NA
specific	acrobot-swingup	L075	P	D(uni)	0.515795	0.515922	0.514245	NA
specific	acrobot-swingup	L100	U	D(mix)	0.819742	0.819742	0.819742	NA
specific	acrobot-swingup	L100	U	D(uni)	1.04266	1.04266	1.04266	NA
specific	pendulum-swingup	L000	P	D(mix)	0.246283	0.246283	0.246283	NA
specific	pendulum-swingup	L000	P	D(uni)	-1.05296	-1.05296	-1.05296	NA
specific	pendulum-swingup	L010	U	D(mix)	NA	NA	NA	incomplete_arm_cell
specific	pendulum-swingup	L010	U	D(uni)	NA	NA	NA	incomplete_arm_cell
specific	pendulum-swingup	L010	P	D(mix)	0.28044	0.280822	0.280257	NA
specific	pendulum-swingup	L010	P	D(uni)	-0.714943	-0.7151	-0.71366	NA
specific	pendulum-swingup	L025	U	D(mix)	0.474998	0.476476	0.47731	NA
specific	pendulum-swingup	L025	U	D(uni)	-0.422515	-0.419055	-0.419788	NA
specific	pendulum-swingup	L025	P	D(mix)	0.334573	0.334249	0.334054	NA
specific	pendulum-swingup	L025	P	D(uni)	-0.393448	-0.393541	-0.393311	NA
specific	pendulum-swingup	L050	U	D(mix)	0.486364	0.486322	0.481033	NA
specific	pendulum-swingup	L050	U	D(uni)	-0.247867	-0.247349	-0.244659	NA
specific	pendulum-swingup	L050	P	D(mix)	0.444119	0.444015	0.448844	NA
specific	pendulum-swingup	L050	P	D(uni)	-0.103102	-0.103766	-0.104894	NA
specific	pendulum-swingup	L075	U	D(mix)	0.210992	0.209693	0.209937	NA
specific	pendulum-swingup	L075	U	D(uni)	-0.153277	-0.151692	-0.151869	NA
specific	pendulum-swingup	L075	P	D(mix)	0.243647	0.247078	0.246213	NA
specific	pendulum-swingup	L075	P	D(uni)	-0.0632319	-0.0657183	-0.0654883	NA
specific	pendulum-swingup	L100	U	D(mix)	0.149953	0.149953	0.149953	NA
specific	pendulum-swingup	L100	U	D(uni)	-0.00349921	-0.00349921	-0.00349921	NA
specific	cartpole-balance	L000	P	D(mix)	-0.354811	-0.354811	-0.354811	NA
specific	cartpole-balance	L000	P	D(uni)	-1.0067	-1.0067	-1.0067	NA
specific	cartpole-balance	L010	U	D(mix)	NA	NA	NA	incomplete_arm_cell
specific	cartpole-balance	L010	U	D(uni)	NA	NA	NA	incomplete_arm_cell
specific	cartpole-balance	L010	P	D(mix)	0.093761	0.0907664	0.0912517	NA
specific	cartpole-balance	L010	P	D(uni)	-0.55471	-0.557851	-0.560834	NA
specific	cartpole-balance	L025	U	D(mix)	0.547921	0.54561	0.539744	NA
specific	cartpole-balance	L025	U	D(uni)	0.0601248	0.058689	0.0580581	NA
specific	cartpole-balance	L025	P	D(mix)	0.627113	0.627709	0.629958	NA
specific	cartpole-balance	L025	P	D(uni)	-0.0405967	-0.0402101	-0.0403542	NA
specific	cartpole-balance	L050	U	D(mix)	1.71	1.7031	1.70565	NA
specific	cartpole-balance	L050	U	D(uni)	1.61937	1.61251	1.61493	NA
specific	cartpole-balance	L050	P	D(mix)	1.08805	1.09793	1.09628	NA
specific	cartpole-balance	L050	P	D(uni)	0.932888	0.948225	0.946803	NA
specific	cartpole-balance	L075	U	D(mix)	1.57519	1.57481	1.57376	NA
specific	cartpole-balance	L075	U	D(uni)	1.68225	1.68153	1.68041	NA
specific	cartpole-balance	L075	P	D(mix)	0.66225	0.663215	0.664542	NA
specific	cartpole-balance	L075	P	D(uni)	0.895433	0.897038	0.898832	NA
specific	cartpole-balance	L100	U	D(mix)	1.73001	1.73001	1.73001	NA
specific	cartpole-balance	L100	U	D(uni)	1.99406	1.99406	1.99406	NA
specific	cartpole-swingup	L000	P	D(mix)	-0.423766	-0.423766	-0.423766	NA
specific	cartpole-swingup	L000	P	D(uni)	-1.45059	-1.45059	-1.45059	NA
specific	cartpole-swingup	L010	U	D(mix)	NA	NA	NA	incomplete_arm_cell
specific	cartpole-swingup	L010	U	D(uni)	NA	NA	NA	incomplete_arm_cell
specific	cartpole-swingup	L010	P	D(mix)	0.54793	0.547893	0.548159	NA
specific	cartpole-swingup	L010	P	D(uni)	-0.0539817	-0.0536036	-0.0536297	NA
specific	cartpole-swingup	L025	U	D(mix)	0.481414	0.482461	0.485356	NA
specific	cartpole-swingup	L025	U	D(uni)	0.235541	0.237501	0.238926	NA
specific	cartpole-swingup	L025	P	D(mix)	0.546289	0.546034	0.544942	NA
specific	cartpole-swingup	L025	P	D(uni)	0.0419183	0.0416939	0.0416105	NA
specific	cartpole-swingup	L050	U	D(mix)	0.396939	0.396429	0.39633	NA
specific	cartpole-swingup	L050	U	D(uni)	0.129835	0.130022	0.129989	NA
specific	cartpole-swingup	L050	P	D(mix)	0.534802	0.536432	0.536566	NA
specific	cartpole-swingup	L050	P	D(uni)	0.098124	0.0966409	0.0966651	NA
specific	cartpole-swingup	L075	U	D(mix)	0.325953	0.326119	0.329434	NA
specific	cartpole-swingup	L075	U	D(uni)	0.329977	0.329815	0.333168	NA
specific	cartpole-swingup	L075	P	D(mix)	0.303061	0.303352	0.2941	NA
specific	cartpole-swingup	L075	P	D(uni)	0.227482	0.22638	0.219476	NA
specific	cartpole-swingup	L100	U	D(mix)	0.408638	0.408638	0.408638	NA
specific	cartpole-swingup	L100	U	D(uni)	0.630272	0.630272	0.630272	NA
specific	walker-walk	L000	P	D(mix)	0.0068501	0.0068501	0.0068501	NA
specific	walker-walk	L000	P	D(uni)	-0.317217	-0.317217	-0.317217	NA
specific	walker-walk	L010	U	D(mix)	NA	NA	NA	incomplete_arm_cell
specific	walker-walk	L010	U	D(uni)	NA	NA	NA	incomplete_arm_cell
specific	walker-walk	L010	P	D(mix)	0.0318044	0.0317868	0.0317471	NA
specific	walker-walk	L010	P	D(uni)	-0.290435	-0.290268	-0.289905	NA
specific	walker-walk	L025	U	D(mix)	0.550223	0.552148	0.552424	NA
specific	walker-walk	L025	U	D(uni)	-0.0165856	-0.0171032	-0.0171118	NA
specific	walker-walk	L025	P	D(mix)	0.0922303	0.0922633	0.0922479	NA
specific	walker-walk	L025	P	D(uni)	-0.198794	-0.19877	-0.198737	NA
specific	walker-walk	L050	U	D(mix)	0.448625	0.448927	0.448029	NA
specific	walker-walk	L050	U	D(uni)	0.253501	0.256382	0.255869	NA
specific	walker-walk	L050	P	D(mix)	0.140174	0.139843	0.140123	NA
specific	walker-walk	L050	P	D(uni)	-0.0414289	-0.0421756	-0.04226	NA
specific	walker-walk	L075	U	D(mix)	0.586126	0.586579	0.587557	NA
specific	walker-walk	L075	U	D(uni)	0.672982	0.674379	0.675503	NA
specific	walker-walk	L075	P	D(mix)	0.249179	0.245641	0.244413	NA
specific	walker-walk	L075	P	D(uni)	0.234631	0.228978	0.227833	NA
specific	walker-walk	L100	U	D(mix)	0.919557	0.919557	0.919557	NA
specific	walker-walk	L100	U	D(uni)	1.27354	1.27354	1.27354	NA
specific	cheetah-run	L000	P	D(mix)	-0.196308	-0.196308	-0.196308	NA
specific	cheetah-run	L000	P	D(uni)	-2.15357	-2.15357	-2.15357	NA
specific	cheetah-run	L010	U	D(mix)	NA	NA	NA	incomplete_arm_cell
specific	cheetah-run	L010	U	D(uni)	NA	NA	NA	incomplete_arm_cell
specific	cheetah-run	L010	P	D(mix)	0.142412	0.141826	0.141776	NA
specific	cheetah-run	L010	P	D(uni)	-2.00544	-2.00656	-2.00586	NA
specific	cheetah-run	L025	U	D(mix)	0.439069	0.440615	0.438302	NA
specific	cheetah-run	L025	U	D(uni)	-1.03433	-1.04665	-1.04115	NA
specific	cheetah-run	L025	P	D(mix)	0.454978	0.454739	0.455535	NA
specific	cheetah-run	L025	P	D(uni)	-1.27591	-1.2761	-1.27833	NA
specific	cheetah-run	L050	U	D(mix)	0.395886	0.395131	0.393352	NA
specific	cheetah-run	L050	U	D(uni)	0.165419	0.17247	0.171694	NA
specific	cheetah-run	L050	P	D(mix)	0.800838	0.799653	0.803252	NA
specific	cheetah-run	L050	P	D(uni)	0.630675	0.625739	0.628555	NA
specific	cheetah-run	L075	U	D(mix)	0.390403	0.390432	0.390757	NA
specific	cheetah-run	L075	U	D(uni)	0.381139	0.381372	0.38169	NA
specific	cheetah-run	L075	P	D(mix)	1.1408	1.14152	1.13867	NA
specific	cheetah-run	L075	P	D(uni)	1.21755	1.21591	1.21287	NA
specific	cheetah-run	L100	U	D(mix)	0.34589	0.34589	0.34589	NA
specific	cheetah-run	L100	U	D(uni)	0.367233	0.367233	0.367233	NA


==> anc/n-015.tsv <==
mode	task	arm	G	G_origin	H	NA_reason
primary	acrobot-swingup	D(pol)	-0.478436	-0.478411	-0.477711	NA
primary	acrobot-swingup	D(uni)	0.563343	0.558013	0.56148	NA
primary	acrobot-swingup	D(mix)	-0.506985	-0.509617	-0.506625	NA
primary	acrobot-swingup	D(all)	-0.472784	-0.475041	-0.47151	NA
primary	acrobot-swingup	D(mix) minus D(pol)	-0.0285499	-0.0312058	-0.0289139	NA
primary	pendulum-swingup	D(pol)	-1.09927	-1.10089	-1.08116	NA
primary	pendulum-swingup	D(uni)	-0.388265	-0.389622	-0.371103	NA
primary	pendulum-swingup	D(mix)	-1.02584	-1.02666	-1.00206	NA
primary	pendulum-swingup	D(all)	-0.91498	-0.915484	-0.890806	NA
primary	pendulum-swingup	D(mix) minus D(pol)	0.0734282	0.0742315	0.079099	NA
primary	cartpole-balance	D(pol)	-0.181729	-0.18078	-0.180755	NA
primary	cartpole-balance	D(uni)	-1.01536	-1.0042	-1.00597	NA
primary	cartpole-balance	D(mix)	-1.15932	-1.14906	-1.15072	NA
primary	cartpole-balance	D(all)	-1.15733	-1.14563	-1.1476	NA
primary	cartpole-balance	D(mix) minus D(pol)	-0.977591	-0.968285	-0.969963	NA
primary	cartpole-swingup	D(pol)	-0.603109	-0.599261	-0.599034	NA
primary	cartpole-swingup	D(uni)	-0.668566	-0.664105	-0.663845	NA
primary	cartpole-swingup	D(mix)	-0.706708	-0.701631	-0.701302	NA
primary	cartpole-swingup	D(all)	-0.922328	-0.915388	-0.915063	NA
primary	cartpole-swingup	D(mix) minus D(pol)	-0.103599	-0.10237	-0.102268	NA
primary	walker-walk	D(pol)	0.04552	0.0472574	0.0485443	NA
primary	walker-walk	D(uni)	0.445041	0.44584	0.447023	NA
primary	walker-walk	D(mix)	0.152763	0.154217	0.155748	NA
primary	walker-walk	D(all)	0.187939	0.188776	0.190493	NA
primary	walker-walk	D(mix) minus D(pol)	0.107243	0.106959	0.107204	NA
primary	cheetah-run	D(pol)	0.281572	0.279748	0.291122	NA
primary	cheetah-run	D(uni)	1.85297	1.85148	1.85824	NA
primary	cheetah-run	D(mix)	1.22038	1.21837	1.23291	NA
primary	cheetah-run	D(all)	0.990878	0.988947	1.00404	NA
primary	cheetah-run	D(mix) minus D(pol)	0.938805	0.938623	0.941789	NA
specific	acrobot-swingup	D(pol)	-0.743077	-0.743112	-0.742214	NA
specific	acrobot-swingup	D(uni)	0.0591442	0.0521063	0.0550648	NA
specific	acrobot-swingup	D(mix)	-0.519434	-0.521828	-0.51884	NA
specific	acrobot-swingup	D(all)	-0.475057	-0.477265	-0.473805	NA
specific	acrobot-swingup	D(mix) minus D(pol)	0.223643	0.221285	0.223374	NA
specific	pendulum-swingup	D(pol)	-1.34216	-1.34314	-1.32329	NA
specific	pendulum-swingup	D(uni)	-0.392301	-0.393947	-0.375225	NA
specific	pendulum-swingup	D(mix)	-1.14432	-1.14541	-1.12073	NA
specific	pendulum-swingup	D(all)	-0.942565	-0.943282	-0.918413	NA
specific	pendulum-swingup	D(mix) minus D(pol)	0.197837	0.197732	0.202561	NA
specific	cartpole-balance	D(pol)	-4.27058	-4.27022	-4.27023	NA
specific	cartpole-balance	D(uni)	-2.33099	-2.3153	-2.31673	NA
specific	cartpole-balance	D(mix)	-2.82772	-2.81748	-2.81914	NA
specific	cartpole-balance	D(all)	-2.35258	-2.3426	-2.34449	NA
specific	cartpole-balance	D(mix) minus D(pol)	1.44286	1.45274	1.45109	NA
specific	cartpole-swingup	D(pol)	-2.46109	-2.45473	-2.45441	NA
specific	cartpole-swingup	D(uni)	-0.912376	-0.907495	-0.907148	NA
specific	cartpole-swingup	D(mix)	-1.50252	-1.49453	-1.49407	NA
specific	cartpole-swingup	D(all)	-2.04257	-2.03418	-2.03379	NA
specific	cartpole-swingup	D(mix) minus D(pol)	0.958567	0.960198	0.960332	NA
specific	walker-walk	D(pol)	0.0273158	0.0290561	0.0303344	NA
specific	walker-walk	D(uni)	0.303104	0.304097	0.305291	NA
specific	walker-walk	D(mix)	0.160639	0.162049	0.163607	NA
specific	walker-walk	D(all)	0.197135	0.19808	0.199823	NA
specific	walker-walk	D(mix) minus D(pol)	0.133323	0.132993	0.133273	NA
specific	cheetah-run	D(pol)	0.255451	0.253188	0.264727	NA
specific	cheetah-run	D(uni)	3.0397	3.0325	3.04685	NA
specific	cheetah-run	D(mix)	1.2526	1.24915	1.26429	NA
specific	cheetah-run	D(all)	1.05422	1.05143	1.06708	NA
specific	cheetah-run	D(mix) minus D(pol)	0.997145	0.995961	0.99956	NA


==> anc/n-016.tsv <==
task	scorer	stratum	first	last	primary	specific	specific_minus_primary
acrobot-swingup	D(pol)	U	L010	L025	-0.205227	NA	NA
acrobot-swingup	D(pol)	U	L025	L050	-0.0508863	-0.0491901	0.00169618
acrobot-swingup	D(pol)	U	L050	L075	0.121347	0.11038	-0.0109677
acrobot-swingup	D(pol)	U	L075	L100	0.0856132	0.122318	0.0367048
acrobot-swingup	D(pol)	P	L000	L010	-0.3058	-0.529315	-0.223515
acrobot-swingup	D(pol)	P	L010	L025	-0.137666	-0.171295	-0.0336285
acrobot-swingup	D(pol)	P	L025	L050	-0.0349692	-0.042467	-0.00749777
acrobot-swingup	D(pol)	P	L050	L075	0.0805322	0.0497048	-0.0308274
acrobot-swingup	D(uni)	U	L010	L025	0.331208	NA	NA
acrobot-swingup	D(uni)	U	L025	L050	0.221927	-0.27691	-0.498838
acrobot-swingup	D(uni)	U	L050	L075	0.362423	0.834295	0.471872
acrobot-swingup	D(uni)	U	L075	L100	0.406918	0.424267	0.0173482
acrobot-swingup	D(uni)	P	L000	L010	0.149413	-0.147837	-0.297249
acrobot-swingup	D(uni)	P	L010	L025	0.266229	0.145461	-0.120768
acrobot-swingup	D(uni)	P	L025	L050	0.147701	0.0615197	-0.0861815
acrobot-swingup	D(uni)	P	L050	L075	0.279795	0.354984	0.075189
acrobot-swingup	D(mix)	U	L010	L025	-0.220894	NA	NA
acrobot-swingup	D(mix)	U	L025	L050	0.033797	0.00191419	-0.0318828
acrobot-swingup	D(mix)	U	L050	L075	0.268092	0.234892	-0.0332001
acrobot-swingup	D(mix)	U	L075	L100	0.394014	0.424163	0.0301494
acrobot-swingup	D(mix)	P	L000	L010	-0.383968	-0.394779	-0.0108111
acrobot-swingup	D(mix)	P	L010	L025	-0.164395	-0.137034	0.0273603
acrobot-swingup	D(mix)	P	L025	L050	0.0413774	0.0123798	-0.0289976
acrobot-swingup	D(mix)	P	L050	L075	0.188267	0.17133	-0.0169368
acrobot-swingup	D(all)	U	L010	L025	-0.157724	NA	NA
acrobot-swingup	D(all)	U	L025	L050	0.042807	0.0435484	0.000741461
acrobot-swingup	D(all)	U	L050	L075	0.244062	0.226886	-0.0171751
acrobot-swingup	D(all)	U	L075	L100	0.396405	0.409086	0.0126818
acrobot-swingup	D(all)	P	L000	L010	-0.374004	-0.35668	0.0173239
acrobot-swingup	D(all)	P	L010	L025	-0.118973	-0.118382	0.000591179
acrobot-swingup	D(all)	P	L025	L050	0.0201923	4.[identifier omitted]-06	-0.020188
acrobot-swingup	D(all)	P	L050	L075	0.205905	0.203298	-0.0026066
pendulum-swingup	D(pol)	U	L010	L025	-0.583191	NA	NA
pendulum-swingup	D(pol)	U	L025	L050	0.585643	0.31202	-0.273623
pendulum-swingup	D(pol)	U	L050	L075	0.289997	0.35228	0.0622829
pendulum-swingup	D(pol)	U	L075	L100	0.0483737	0.0917126	0.0433389
pendulum-swingup	D(pol)	P	L000	L010	-0.46164	-0.66967	-0.208031
pendulum-swingup	D(pol)	P	L010	L025	-0.855958	-0.806575	0.0493835
pendulum-swingup	D(pol)	P	L025	L050	0.218331	0.134084	-0.0842475
pendulum-swingup	D(pol)	P	L050	L075	0.179106	0.210945	0.0318384
pendulum-swingup	D(uni)	U	L010	L025	-0.184995	NA	NA
pendulum-swingup	D(uni)	U	L025	L050	0.587218	0.486667	-0.100551
pendulum-swingup	D(uni)	U	L050	L075	0.267827	0.446871	0.179044
pendulum-swingup	D(uni)	U	L075	L100	0.0632022	0.24149	0.178288
pendulum-swingup	D(uni)	P	L000	L010	-0.347703	-0.33165	0.0160529
pendulum-swingup	D(uni)	P	L010	L025	-0.51573	-0.485079	0.0306507
pendulum-swingup	D(uni)	P	L025	L050	0.475168	0.424429	-0.0507394
pendulum-swingup	D(uni)	P	L050	L075	0.10575	0.250815	0.145065
pendulum-swingup	D(mix)	U	L010	L025	-0.355058	NA	NA
pendulum-swingup	D(mix)	U	L025	L050	0.537536	0.323386	-0.21415
pendulum-swingup	D(mix)	U	L050	L075	0.0797422	0.0769086	-0.00283355
pendulum-swingup	D(mix)	U	L075	L100	0.0250591	0.0306731	0.00561399
pendulum-swingup	D(mix)	P	L000	L010	-0.520063	-0.635513	-0.115449
pendulum-swingup	D(mix)	P	L010	L025	-0.803232	-0.752442	0.0507897
pendulum-swingup	D(mix)	P	L025	L050	0.297457	0.24363	-0.0538266
pendulum-swingup	D(mix)	P	L050	L075	-0.0133864	0.0104724	0.0238588
pendulum-swingup	D(all)	U	L010	L025	-0.334414	NA	NA
pendulum-swingup	D(all)	U	L025	L050	0.614961	0.345122	-0.269839
pendulum-swingup	D(all)	U	L050	L075	0.20013	0.277016	0.0768852
pendulum-swingup	D(all)	U	L075	L100	0.0407855	0.0949481	0.0541626
pendulum-swingup	D(all)	P	L000	L010	-0.506452	-0.551279	-0.0448271
pendulum-swingup	D(all)	P	L010	L025	-0.787247	-0.705901	0.0813453
pendulum-swingup	D(all)	P	L025	L050	0.378719	0.314616	-0.0641034
pendulum-swingup	D(all)	P	L050	L075	-0.0438577	-0.0289551	0.0149026
cartpole-balance	D(pol)	U	L010	L025	-0.00511115	NA	NA
cartpole-balance	D(pol)	U	L025	L050	-0.307382	-3.61151	-3.30413
cartpole-balance	D(pol)	U	L050	L075	-0.184225	-0.0864134	0.0978112
cartpole-balance	D(pol)	U	L075	L100	-0.0237509	0.0043611	0.028112
cartpole-balance	D(pol)	P	L000	L010	-0.00192757	-0.456568	-0.45464
cartpole-balance	D(pol)	P	L010	L025	-0.00254494	-0.546592	-0.544047
cartpole-balance	D(pol)	P	L025	L050	-0.177256	-3.26742	-3.09016
cartpole-balance	D(pol)	P	L050	L075	-0.109706	-0.0054362	0.10427
cartpole-balance	D(uni)	U	L010	L025	-0.0168948	NA	NA
cartpole-balance	D(uni)	U	L025	L050	-0.8282	-2.05226	-1.22406
cartpole-balance	D(uni)	U	L050	L075	-0.134251	-0.0235433	0.110707
cartpole-balance	D(uni)	U	L075	L100	0.13614	0.316176	0.180037
cartpole-balance	D(uni)	P	L000	L010	-0.00962889	-0.0045806	0.00504829
cartpole-balance	D(uni)	P	L010	L025	-0.0210275	-0.0324787	-0.0114512
cartpole-balance	D(uni)	P	L025	L050	-0.984709	-2.29393	-1.30923
cartpole-balance	D(uni)	P	L050	L075	-0.100869	-0.0428908	0.0579783
cartpole-balance	D(mix)	U	L010	L025	-0.0108729	NA	NA
cartpole-balance	D(mix)	U	L025	L050	-0.940226	-2.44944	-1.50921
cartpole-balance	D(mix)	U	L050	L075	-0.240734	-0.221225	0.0195087
cartpole-balance	D(mix)	U	L075	L100	0.116155	0.159182	0.0430277
cartpole-balance	D(mix)	P	L000	L010	-0.0105457	-0.00799581	0.00254988
cartpole-balance	D(mix)	P	L010	L025	-0.0270557	-0.0132403	0.0138154
cartpole-balance	D(mix)	P	L025	L050	-1.12172	-2.80648	-1.68476
cartpole-balance	D(mix)	P	L050	L075	-0.244914	-0.431237	-0.186323
cartpole-balance	D(all)	U	L010	L025	-0.00817311	NA	NA
cartpole-balance	D(all)	U	L025	L050	-0.997251	-1.96292	-0.965671
cartpole-balance	D(all)	U	L050	L075	-0.239635	-0.341449	-0.101814
cartpole-balance	D(all)	U	L075	L100	0.0239521	0.316229	0.292277
cartpole-balance	D(all)	P	L000	L010	-0.0106017	-0.0242017	-0.0136
cartpole-balance	D(all)	P	L010	L025	-0.0288829	-0.092689	-0.0638061
cartpole-balance	D(all)	P	L025	L050	-1.11784	-2.23569	-1.11785
cartpole-balance	D(all)	P	L050	L075	-0.276625	-0.305685	-0.0290599
cartpole-swingup	D(pol)	U	L010	L025	-0.101376	NA	NA
cartpole-swingup	D(pol)	U	L025	L050	-0.193641	-0.300868	-0.107227
cartpole-swingup	D(pol)	U	L050	L075	-0.158586	0.144707	0.303293
cartpole-swingup	D(pol)	U	L075	L100	-0.0489545	-0.445963	-0.397009
cartpole-swingup	D(pol)	P	L000	L010	-0.171494	-2.01883	-1.84734
cartpole-swingup	D(pol)	P	L010	L025	-0.173924	-0.91039	-0.736466
cartpole-swingup	D(pol)	P	L025	L050	-0.257691	0.468128	0.72582
cartpole-swingup	D(pol)	P	L050	L075	-0.171312	-0.273623	-0.102311
cartpole-swingup	D(uni)	U	L010	L025	-0.104673	NA	NA
cartpole-swingup	D(uni)	U	L025	L050	-0.0941803	-0.406575	-0.312394
cartpole-swingup	D(uni)	U	L050	L075	-0.000220869	0.344849	0.34507
cartpole-swingup	D(uni)	U	L075	L100	0.144468	-0.145669	-0.290137
cartpole-swingup	D(uni)	P	L000	L010	-0.222246	-0.622219	-0.399973
cartpole-swingup	D(uni)	P	L010	L025	-0.212518	-0.81449	-0.601973
cartpole-swingup	D(uni)	P	L025	L050	-0.233802	0.524334	0.758136
cartpole-swingup	D(uni)	P	L050	L075	-0.126777	-0.144265	-0.0174879
cartpole-swingup	D(mix)	U	L010	L025	-0.10774	NA	NA
cartpole-swingup	D(mix)	U	L025	L050	-0.196126	-0.385344	-0.189218
cartpole-swingup	D(mix)	U	L050	L075	-0.0890456	0.0737212	0.162767
cartpole-swingup	D(mix)	U	L075	L100	-0.0790418	-0.363279	-0.284237
cartpole-swingup	D(mix)	P	L000	L010	-0.2057	-1.04713	-0.841435
cartpole-swingup	D(mix)	P	L010	L025	-0.225324	-0.912031	-0.686707
cartpole-swingup	D(mix)	P	L025	L050	-0.275685	0.456641	0.732325
cartpole-swingup	D(mix)	P	L050	L075	-0.16737	-0.505364	-0.337994
cartpole-swingup	D(all)	U	L010	L025	-0.167505	NA	NA
cartpole-swingup	D(all)	U	L025	L050	-0.250715	-0.651107	-0.400392
cartpole-swingup	D(all)	U	L050	L075	-0.0919235	0.191504	0.283427
cartpole-swingup	D(all)	U	L075	L100	0.017906	-0.274423	-0.292329
cartpole-swingup	D(all)	P	L000	L010	-0.275685	-1.19481	-0.919124
cartpole-swingup	D(all)	P	L010	L025	-0.268523	-0.89122	-0.622696
cartpole-swingup	D(all)	P	L025	L050	-0.37812	0.0434567	0.421576
cartpole-swingup	D(all)	P	L050	L075	-0.137564	-0.208558	-0.0709942
walker-walk	D(pol)	U	L010	L025	-0.154204	NA	NA
walker-walk	D(pol)	U	L025	L050	0.180663	0.203979	0.0233157
walker-walk	D(pol)	U	L050	L075	-0.0868874	-0.0678965	0.018991
walker-walk	D(pol)	U	L075	L100	-0.204496	-0.168869	0.0356264
walker-walk	D(pol)	P	L000	L010	0.0687604	0.0667027	-0.00205766
walker-walk	D(pol)	P	L010	L025	-0.0740452	-0.0761208	-0.00207555
walker-walk	D(pol)	P	L025	L050	0.0508049	0.0367339	-0.014071
walker-walk	D(pol)	P	L050	L075	-0.0846751	-0.0628726	0.0218025
walker-walk	D(uni)	U	L010	L025	0.116147	NA	NA
walker-walk	D(uni)	U	L025	L050	0.423781	0.474065	0.0502846
walker-walk	D(uni)	U	L050	L075	0.255858	0.351584	0.0957263
walker-walk	D(uni)	U	L075	L100	0.235145	0.431686	0.196541
walker-walk	D(uni)	P	L000	L010	0.174052	0.0934846	-0.0805673
walker-walk	D(uni)	P	L010	L025	0.0374536	0.0155198	-0.0219338
walker-walk	D(uni)	P	L025	L050	0.233536	0.194099	-0.0394364
walker-walk	D(uni)	P	L050	L075	0.188453	0.213187	0.0247343
walker-walk	D(mix)	U	L010	L025	-0.0128182	NA	NA
walker-walk	D(mix)	U	L025	L050	0.102221	0.102381	0.000159979
walker-walk	D(mix)	U	L050	L075	0.0719976	0.069604	-0.00239367
walker-walk	D(mix)	U	L075	L100	0.168503	0.164562	-0.00394099
walker-walk	D(mix)	P	L000	L010	0.0922334	0.091657	-0.000576435
walker-walk	D(mix)	P	L010	L025	-0.0242028	-0.0156948	0.008508
walker-walk	D(mix)	P	L025	L050	0.0847319	0.0846771	-5.[identifier omitted]-05
walker-walk	D(mix)	P	L050	L075	0.0476925	0.0461324	-0.00156011
walker-walk	D(all)	U	L010	L025	-0.00626559	NA	NA
walker-walk	D(all)	U	L025	L050	0.145328	0.142384	-0.00294321
walker-walk	D(all)	U	L050	L075	0.0836474	0.0834104	-0.000237036
walker-walk	D(all)	U	L075	L100	0.144272	0.148042	0.0037697
walker-walk	D(all)	P	L000	L010	0.0887929	0.0937347	0.00494179
walker-walk	D(all)	P	L010	L025	-0.0151666	-0.00971492	0.00545172
walker-walk	D(all)	P	L025	L050	0.114313	0.113116	-0.00119749
walker-walk	D(all)	P	L050	L075	0.0668843	0.0645501	-0.00233421
cheetah-run	D(pol)	U	L010	L025	0.0691132	NA	NA
cheetah-run	D(pol)	U	L025	L050	0.220628	0.247821	0.0271935
cheetah-run	D(pol)	U	L050	L075	0.0215023	0.0689535	0.0474512
cheetah-run	D(pol)	U	L075	L100	0.125761	0.0663668	-0.0593945
cheetah-run	D(pol)	P	L000	L010	0.178761	0.175337	-0.00342451
cheetah-run	D(pol)	P	L010	L025	-0.0884634	-0.11278	-0.0243169
cheetah-run	D(pol)	P	L025	L050	0.191274	0.192894	0.00162058
cheetah-run	D(pol)	P	L050	L075	-0.0634594	-0.079901	-0.0164416
cheetah-run	D(uni)	U	L010	L025	0.65659	NA	NA
cheetah-run	D(uni)	U	L025	L050	1.0992	1.44757	0.348367
cheetah-run	D(uni)	U	L050	L075	0.180282	0.284673	0.104391
cheetah-run	D(uni)	U	L075	L100	0.00663114	0.052461	0.0458298
cheetah-run	D(uni)	P	L000	L010	0.807209	0.323471	-0.483737
cheetah-run	D(uni)	P	L010	L025	0.428419	0.616749	0.18833
cheetah-run	D(uni)	P	L025	L050	0.617347	2.09948	1.48213
cheetah-run	D(uni)	P	L050	L075	0.0795582	0.506977	0.427419
cheetah-run	D(mix)	U	L010	L025	0.185432	NA	NA
cheetah-run	D(mix)	U	L025	L050	0.228972	0.204637	-0.0243344
cheetah-run	D(mix)	U	L050	L075	0.0562578	0.0634708	0.00721299
cheetah-run	D(mix)	U	L075	L100	0.0224428	0.0218538	-0.000588926
cheetah-run	D(mix)	P	L000	L010	0.586984	0.514056	-0.0729281
cheetah-run	D(mix)	P	L010	L025	0.18726	0.199786	0.0125261
cheetah-run	D(mix)	P	L025	L050	0.446133	0.538755	0.0926213
cheetah-run	D(mix)	P	L050	L075	0.160642	0.260061	0.0994182
cheetah-run	D(all)	U	L010	L025	0.135724	NA	NA
cheetah-run	D(all)	U	L025	L050	0.224842	0.172198	-0.0526434
cheetah-run	D(all)	U	L050	L075	0.0635697	0.0705444	0.00697472
cheetah-run	D(all)	U	L075	L100	0.0215283	0.0270252	0.00549685
cheetah-run	D(all)	P	L000	L010	0.386615	0.353319	-0.0332957
cheetah-run	D(all)	P	L010	L025	0.129208	0.138351	0.00914316
cheetah-run	D(all)	P	L025	L050	0.475055	0.562554	0.0874994
cheetah-run	D(all)	P	L050	L075	0.180489	0.255079	0.0745901


==> anc/n-017.tsv <==
status	rank_mean_ascending_midrank_unit	rank_mean_ascending_midrank_origin	rank_first_rank_frequency_unit	rank_first_rank_frequency_origin	native_rank_mean_ascending_midrank_unit	native_rank_mean_ascending_midrank_origin	native_rank_first_rank_frequency_unit	native_rank_first_rank_frequency_origin
available	99.7918	99.7918	0.0902875	0.0902875	101.345	101.345	0.0712242	0.0712242
available	104.711	104.664	0.0601646	0.0613874	107.406	107.444	0.0636848	0.0662983
available	87.7756	87.7676	0.0406056	0.0405219	90.5318	90.5239	0.0340097	0.0339756
available	99.6164	99.6937	0.0300924	0.0303334	102.873	102.956	0.0339923	0.0340938
available	82.4348	82.4225	0.0178046	0.0177775	85.1482	85.1187	0.019081	0.0190519
available	98.228	98.306	0.0264321	0.0265185	100.982	101.047	0.0297371	0.0298017
available	80.6433	80.6595	0.0185364	0.0185414	82.5803	82.5629	0.0198416	0.019782
available	100.776	100.754	0.0281859	0.0281362	102.793	102.774	0.0298628	0.0298843
available	83.3133	83.32	0.0175447	0.0174096	85.7893	85.7971	0.0178215	0.0179707
available	103.101125	103.101125	0.02875	0.02875	103.544	103.544125	0.026125	0.026125
available	86.3112	86.3112	0.0224126	0.0224126	88.2587	88.2587	0.0236637	0.0236637
available	102.718	102.68	0.0397489	0.0392879	103.625	103.665	0.0328891	0.0325353
available	83.6611	83.6481	0.0205151	0.0205086	85.2074	85.1925	0.0213718	0.0213583
available	105.688	105.889	0.0408685	0.0413638	107.235	107.467	0.0453264	0.0458762
available	87.662	87.5851	0.025449	0.0253729	89.1295	89.0497	0.0263286	0.0262516
available	109.351	109.501	0.0482273	0.0486172	110.444	110.558	0.0489774	0.0492486
available	91.4801	91.3672	0.0282243	0.0281682	92.1079	92.0409	0.0289052	0.0287447
available	115.013	114.992	0.0733005	0.0734205	115.725	115.701	0.0777212	0.0779156
available	99.3617	99.4098	0.0424085	0.0424312	100.151	100.212	0.0465146	0.0463859
available	119.339875	119.339875	0.12475	0.12475	119.799375	119.799375	0.131812	0.131812
available	99.911	99.911	0.051556	0.051556	99.9273	99.9273	0.0429487	0.0429487
available	110.024	110.029	0.0619376	0.063229	110.42	110.361	0.0525197	0.0515654
available	91.4654	91.4598	0.0332355	0.0332087	91.4562	91.4516	0.0315606	0.031531
available	107.56	107.706	0.0422985	0.0428679	107.814	107.942	0.0399736	0.040361
available	88.4296	88.3772	0.0225714	0.0224517	89.0476	88.9937	0.023005	0.0229296
available	108.907	108.993	0.0425266	0.0426822	109.198	109.266	0.0458004	0.0459654
available	90.5351	90.5027	0.031671	0.0314368	90.8868	90.8573	0.0309649	0.0306942
available	112.481	112.449	0.0548405	0.054774	112.894	112.852	0.0563625	0.0562724
available	95.8853	95.9769	0.0305409	0.0307143	96.4037	96.547	0.0366059	0.0369202
available	116.842625	116.842625	0.0705625	0.0705625	116.940125	116.940125	0.0758125	0.0758125
available	100.067	100.067	0.0462807	0.0462807	98.5863	98.5863	0.0447358	0.0447358
available	111.393	111.377	0.0480419	0.0478821	111.696	111.688	0.0546841	0.0540209
available	92.1546	92.1424	0.0320929	0.0320722	91.3638	91.3507	0.0277081	0.0276868
available	109.807	109.924	0.038755	0.0388569	110.459	110.584	0.0410966	0.0416144
available	90.3276	90.2605	0.0266336	0.0265713	90.4939	90.4165	0.0267435	0.0266556
available	110.76	110.809	0.0410989	0.0412931	111.443	111.475	0.0438387	0.0438187
available	90.9674	90.94	0.0248571	0.0247099	91.5579	91.5476	0.0255405	0.0254746
available	114.072	114.046	0.0568338	0.0567718	114.522	114.5	0.0575511	0.057521
available	97.026	97.0858	0.0316331	0.0315001	97.6059	97.6639	0.026385	0.0262999
available	117.923	117.923	0.09025	0.09025	118.040125	118.040125	0.0888125	0.0888125
available	123.444	123.4445	0.632576	0.632576	123.45425	123.45425	0.632399	0.632399
available	126.974	126.977	0.548935	0.550645	126.966	126.969	0.548619	0.550031
available	119.183	119.186	0.466963	0.467052	119.204	119.207	0.466079	0.466165
available	126.027	126.026	0.312797	0.312952	126.036	126.034	0.319954	0.319691
available	110.946	110.947	0.136939	0.137032	110.988	110.989	0.137745	0.137863
available	126.548	126.552	0.356708	0.357007	126.547	126.55	0.354908	0.355238
available	111.502	111.499	0.120334	0.120171	111.478	111.474	0.119204	0.119106
available	127.056	127.057	0.476638	0.476777	127.068	127.069	0.482982	0.483103
available	112.408	112.429	0.193416	0.193668	112.41	112.433	0.19618	0.196434
available	127.177125	127.177125	0.520188	0.520188	127.191	127.191	0.525688	0.525687
available	118.451	118.451	0.0568894	0.0568894	118.552	118.552	0.058072	0.058072
available	124.936	124.926	0.13763	0.135666	124.983	124.975	0.143139	0.141805
available	114.298	114.302	0.0671021	0.0671053	114.391	114.396	0.0663704	0.06637
available	124.957	124.961	0.230168	0.230347	124.927	124.932	0.229362	0.229349
available	108.205	108.208	0.100559	0.100618	108.164	108.167	0.0978934	0.0979082
available	126.162	126.169	0.369833	0.370782	126.1	126.107	0.361047	0.36181
available	111.79	111.777	0.16764	0.167027	111.709	111.697	0.172033	0.171425
available	127.089	127.092	0.545792	0.546529	127.047	127.051	0.532722	0.533461
available	112.675	112.698	0.245292	0.24377	112.63	112.653	0.239213	0.238034
available	127.426125	127.426125	0.662125	0.662125	127.408	127.408	0.652687	0.652687
available	123.831	123.831	0.592135	0.592135	123.841	123.841	0.594626	0.594626
available	127.241	127.233	0.56682	0.564764	127.255	127.248	0.572243	0.569675
available	120.009	120.012	0.444227	0.444411	120.02	120.023	0.445121	0.445304
available	126.826	126.827	0.418476	0.419266	126.832	126.834	0.421349	0.422011
available	113.088	113.089	0.188598	0.188618	113.126	113.127	0.188564	0.188653
available	127.227	127.231	0.535652	0.536838	127.226	127.229	0.534156	0.535195
available	113.8	113.801	0.255398	0.254749	113.778	113.781	0.258616	0.257884
available	127.273	127.273	0.534014	0.533627	127.28	127.279	0.536869	0.536457
available	113.063	113.104	0.248971	0.250039	113.052	113.093	0.245643	0.246481
available	127.333	127.332625	0.571812	0.571812	127.334	127.334	0.57225	0.57225
available	123.373	123.373	0.409396	0.409396	123.389	123.389	0.416653	0.416653
available	127.092	127.087	0.505135	0.50399	127.083	127.078	0.506725	0.505218
available	119.53	119.532	0.328505	0.328627	119.527	119.529	0.331413	0.331537
available	126.706	126.703	0.393595	0.393062	126.686	126.682	0.390032	0.389319
available	112.702	112.703	0.183352	0.183415	112.682	112.683	0.185579	0.185656
available	127.225	127.228	0.537789	0.538607	127.211	127.214	0.531426	0.532162
available	113.767	113.771	0.258056	0.257673	113.767	113.771	0.256442	0.256093
available	127.544	127.545	0.681178	0.681788	127.544	127.545	0.682534	0.683203
available	113.116	113.154	0.29231	0.292428	113.09	113.125	0.292932	0.29292
available	127.64	127.64	0.737562	0.737563	127.647	127.647	0.74275	0.74275
available	127.569	127.569	0.694399	0.694399	127.585125	127.585125	0.706649	0.706649
available	127.597	127.593	0.709812	0.707814	127.575	127.57	0.700036	0.697308
available	127.429	127.43	0.661979	0.662073	127.432	127.433	0.669025	0.669119
available	127.253	127.254	0.657268	0.65858	127.214	127.216	0.64477	0.645944
available	126.567	126.566	0.586965	0.58714	126.505	126.503	0.589272	0.58946
available	96.1407	95.8511	0.186005	0.1831	94.8103	94.5125	0.181814	0.178732
available	90.2767	90.5431	0.148315	0.150369	89.3673	89.6336	0.149243	0.151292
available	80.8553	80.8464	0.0466857	0.0466144	77.8009	77.7891	0.0434163	0.0433622
available	73.538	73.6558	0.0315737	0.0315085	72.5789	72.6606	0.0334359	0.0333911
available	77.4675	77.4675	0.0271875	0.0271875	76.8341	76.8341	0.02675	0.02675
available	124.358625	124.358625	0.180121	0.180121	124.773	124.7725	0.216212	0.216212
available	126.205	126.198	0.302521	0.302035	126.55	126.551	0.362671	0.365069
available	124.293	124.294	0.182373	0.182335	124.723	124.723	0.219623	0.219616
available	126.169	126.171	0.302651	0.302755	126.497	126.497	0.349639	0.349507
available	124.171	124.17	0.177559	0.177465	124.64	124.639	0.224551	0.224576
available	118.499	118.408	0.198505	0.196955	119.37	119.282	0.222764	0.221043
available	108.691	108.875	0.115486	0.1161	109.832	110.006	0.137429	0.138344
available	118.822	118.812	0.149528	0.14935	120.195	120.186	0.18594	0.185791
available	108.971	109.034	0.0834598	0.0836244	111.869	111.934	0.119525	0.120133
available	120.60325	120.60325	0.148562	0.148562	122.005	122.005	0.201875	0.201875
available	126.503375	126.503375	0.327089	0.327089	126.994	126.994	0.449207	0.449207
available	126.925	126.92	0.443807	0.443204	127.538	127.537	0.656417	0.655942
available	126.444	126.444	0.326601	0.326611	126.988	126.988	0.457563	0.45752
available	126.888	126.888	0.441101	0.440738	127.54	127.541	0.663282	0.663887
available	126.174	126.175	0.313209	0.313319	126.832	126.833	0.454523	0.454711
available	118.481	118.404	0.219186	0.217049	119.57	119.491	0.338055	0.334623
available	107.194	107.398	0.138855	0.140057	109.428	109.642	0.219257	0.221335
available	117.896	117.891	0.13295	0.132922	119.02	119.016	0.196949	0.196714
available	106.317	106.336	0.0746709	0.075242	109.741	109.791	0.123378	0.123455
available	119.488	119.488	0.134813	0.134813	120.600625	120.600625	0.174875	0.174875
available	127.327	127.327	0.597331	0.597331	126.295	126.295	0.258649	0.258649
available	127.536	127.539	0.661448	0.662508	127.142	127.144	0.460128	0.460932
available	127.241	127.241	0.582495	0.582489	126.237	126.237	0.257279	0.257273
available	127.485	127.486	0.639829	0.640131	127.148	127.148	0.453266	0.453121
available	127.006	127.006	0.554403	0.554501	126.052	126.051	0.250598	0.250717
available	119.497	119.41	0.321261	0.317773	120.209	120.128	0.308974	0.30654
available	109.069	109.282	0.225373	0.227625	109.706	109.92	0.164498	0.165322
available	119.154	119.144	0.173685	0.173616	120.438	120.428	0.232728	0.232322
available	108.779	108.844	0.0950141	0.0952959	111.478	111.568	0.119847	0.120873
available	120.371	120.371	0.154938	0.154938	121.62	121.62	0.21725	0.21725
available	125.4445	125.4445	0.690265	0.690265	125.445	125.444625	0.663695	0.663695
available	125.442	125.406	0.52842	0.522285	125.711	125.666	0.491336	0.485876
available	120.972	120.979	0.490509	0.491169	121.541	121.549	0.478226	0.478823
available	123.78	123.791	0.364505	0.364811	124.33	124.344	0.350124	0.350895
available	115.754	115.751	0.310346	0.310161	116.979	116.972	0.315189	0.314793
available	121.113	121.068	0.198116	0.196424	121.782	121.736	0.196628	0.195299
available	108.789	108.902	0.133636	0.134972	110.606	110.716	0.141858	0.143469
available	118.819	118.816	0.0989668	0.0989111	120.001	120.003	0.113251	0.11343
available	103.277	103.237	0.0631489	0.0627404	104.695	104.664	0.0713526	0.0709633
available	117.720875	117.720875	0.0961875	0.0961875	117.851	117.851	0.111062	0.111062
available	122.837875	122.837875	0.314386	0.314386	121.008125	121.008125	0.119218	0.119218
available	123.429	123.37	0.233491	0.231638	122.387	122.347	0.12576	0.123666
available	118.245	118.256	0.210036	0.210318	117.292	117.301	0.103685	0.103752
available	122.55	122.57	0.173866	0.174453	122.216	122.235	0.130298	0.130716
available	113.36	113.347	0.132728	0.132768	113.152	113.139	0.0895582	0.0895659
available	121.783	121.755	0.142288	0.141785	122.771	122.764	0.155102	0.155289
available	108.706	108.801	0.0766589	0.0771829	109.811	109.884	0.0789932	0.0797549
available	121.668	121.664	0.157632	0.157977	123.113	123.108	0.188723	0.188913
available	106.237	106.226	0.0758476	0.0755732	108.999	108.96	0.0946168	0.0938686
available	121.799625	121.799625	0.225688	0.225688	122.216	122.216	0.242563	0.242562
available	123.104	123.104	0.199945	0.199945	124.551	124.551	0.457256	0.457256
available	125.327	125.292	0.290099	0.288763	126.033	125.973	0.421662	0.417451
available	120.194	120.198	0.172951	0.173021	121.944	121.948	0.362136	0.362625
available	124.543	124.557	0.253414	0.253479	125.405	125.424	0.330328	0.330765
available	116.61	116.603	0.132465	0.132555	118.749	118.743	0.2456	0.245505
available	123.354	123.324	0.189814	0.189172	124.955	124.932	0.288159	0.286947
available	112.159	112.258	0.099481	0.100766	115.083	115.172	0.157749	0.158834
available	122.591	122.588	0.167636	0.167877	123.923	123.913	0.19099	0.190563
available	109.272	109.267	0.0848666	0.0841849	111.246	111.297	0.0869474	0.0872333
available	121.055125	121.055125	0.196	0.196	121.366	121.36575	0.154938	0.154938
available	124.49325	124.49325	0.504298	0.504298	124.978	124.978	0.482979	0.482979
available	125.494	125.417	0.395755	0.391086	126.105	126.053	0.427456	0.422473
available	120.949	120.957	0.350924	0.351335	122.391	122.398	0.373915	0.374358
available	124.44	124.452	0.293093	0.293489	125.547	125.563	0.381267	0.38171
available	117.136	117.132	0.215089	0.214971	119.577	119.575	0.277152	0.277195
available	123.19	123.154	0.179595	0.17892	124.886	124.853	0.300211	0.2987
available	112.085	112.194	0.101243	0.1021	115.862	115.955	0.173577	0.17465
available	122.576	122.577	0.164665	0.164907	124.032	124.027	0.26362	0.263983
available	109.484	109.451	0.0974021	0.0967242	112.029	112.077	0.132426	0.131993
available	121.414625	121.414625	0.187625	0.187625	121.655	121.655	0.240875	0.240875
available	99.5438	99.5438	0.083375	0.083375	92.1639	92.1639	0.05175	0.05175
available	121.473	121.475	0.437575	0.438195	119.22	119.178	0.288444	0.28492
available	100.047	100.051	0.0922155	0.0921986	92.671	92.6783	0.0559167	0.0559727
available	120.117	120.054	0.39723	0.396552	117.081	117.047	0.267059	0.265867
available	98.2763	98.3213	0.078505	0.0785964	90.7446	90.7932	0.0528946	0.0530088
available	122.383	122.383	0.42861	0.428231	118.894	118.885	0.28284	0.282565
available	100.561	100.598	0.0871671	0.0874917	93.6887	93.7327	0.0534574	0.053518
available	122.419	122.403	0.396702	0.39584	118.241	118.22	0.254698	0.25416
available	99.0584	99.2504	0.0756028	0.0765159	92.6327	92.826	0.0479942	0.0484171
available	121.316875	121.316875	0.365313	0.365312	116.402	116.402	0.227	0.227
available	87.3453	87.3453	0.049875	0.049875	83.3687	83.3687	0.0333906	0.0333906
available	120.201	120.227	0.372858	0.3733	117.686	117.695	0.262227	0.263906
available	91.8444	91.8521	0.0648175	0.0648032	86.5654	86.5734	0.0414431	0.0414407
available	120.638	120.588	0.404276	0.403548	117.055	117.054	0.275649	0.275362
available	91.8459	91.8939	0.0642472	0.0644274	86.976	87.0192	0.0395022	0.0395899
available	123.433	123.435	0.507165	0.507265	120.293	120.283	0.346812	0.346693
available	99.376	99.406	0.0859826	0.0862026	92.4143	92.4542	0.0579577	0.058009
available	125.039	125.031	0.58041	0.57995	121.566	121.555	0.377753	0.377371
available	103.767	103.867	0.108632	0.108907	95.1783	95.2557	0.0597645	0.0603853
available	126.318	126.318	0.674313	0.674312	123.0645	123.0645	0.423687	0.423687
available	97.8988	97.8988	0.0770625	0.0770625	90.685	90.685	0.0485	0.0485
available	124.089	124.083	0.514131	0.513597	121.33	121.334	0.342789	0.343634
available	100.977	100.981	0.0954019	0.0953762	93.0978	93.1034	0.0579208	0.0579196
available	124.07	124.052	0.504304	0.502749	120.13	120.107	0.33372	0.332834
available	100.762	100.798	0.0911783	0.0913486	92.4798	92.5222	0.0557509	0.0558426
available	124.477	124.472	0.527807	0.52743	121.212	121.205	0.350629	0.3502
available	102.964	102.998	0.0982741	0.0986776	95.3819	95.4333	0.0578812	0.0580339
available	124.852	124.842	0.534734	0.534027	121.172	121.159	0.334611	0.334027
available	103.978	104.059	0.0989818	0.1	94.9317	95.0275	0.0508494	0.0512563
available	125.594875	125.594875	0.569875	0.569875	121.813	121.813	0.352125	0.352125
available	98.2225	98.2225	0.0836875	0.0836875	92.1522	92.1522	0.053	0.053
available	124.775	124.773	0.54154	0.542645	121.622	121.627	0.395076	0.394314
available	101.248	101.253	0.0929751	0.0929982	93.8263	93.8295	0.0598359	0.0598317
available	124.734	124.715	0.533539	0.533233	120.604	120.603	0.355128	0.354573
available	101.274	101.312	0.100509	0.100642	93.4379	93.47	0.0588818	0.0589265
available	125.184	125.185	0.572917	0.573021	122.18	122.176	0.393311	0.393036
available	104.517	104.533	0.110012	0.110454	96.7529	96.7821	0.0686004	0.0686377
available	125.475	125.465	0.588853	0.58827	122.163	122.151	0.384638	0.38386
available	105.926	106.049	0.120245	0.12124	97.3468	97.483	0.0707679	0.0710302
available	126.081125	126.081125	0.622125	0.622125	122.680125	122.680125	0.394687	0.394688
available	119.275	119.27475	0.470042	0.470042	118.738	118.738	0.4336	0.4336
available	126.287	126.272	0.851277	0.85109	126.152	126.108	0.833617	0.832399
available	120.709	120.71	0.497091	0.497096	119.084	119.087	0.445938	0.445981
available	126.638	126.631	0.86118	0.860769	126.284	126.284	0.833068	0.833124
available	120.929	120.936	0.4679	0.468195	118.987	118.99	0.420346	0.420517
available	127.418	127.423	0.889678	0.890005	126.765	126.767	0.834194	0.834254
available	122.358	122.347	0.479934	0.479436	119.536	119.53	0.41968	0.419622
available	127.598	127.598	0.887943	0.88801	126.826	126.828	0.827546	0.827477
available	122.484	122.488	0.443875	0.443847	120.036	120.033	0.379771	0.379561
available	127.72125	127.72125	0.904062	0.904062	127.249375	127.249375	0.836437	0.836437
available	90.0016	90.001625	0.0775938	0.0775938	88.903625	88.903625	0.0750625	0.0750625
available	120.558	120.631	0.529293	0.536449	120.644	120.733	0.538556	0.545171
available	101.946	101.913	0.16616	0.165775	101.536	101.504	0.165184	0.164851
available	123.479	123.391	0.683451	0.681578	123.249	123.174	0.694813	0.693139
available	110.05	110.077	0.270206	0.270242	109.682	109.709	0.270771	0.270797
available	127.265	127.285	0.921132	0.92215	127.252	127.274	0.926736	0.9278
available	122.587	122.558	0.50719	0.506471	122.499	122.452	0.517363	0.516302
available	127.947	127.947	0.974549	0.974604	127.935	127.935	0.973274	0.973356
available	125.116	125.102	0.607342	0.606495	125.207	125.2	0.611697	0.60972
available	127.975	127.975	0.98375	0.98375	127.967625	127.967625	0.981375	0.981375
available	118.26575	118.26575	0.444401	0.444401	117.486	117.486	0.421255	0.421255
available	127.342	127.317	0.910131	0.909034	127.161	127.138	0.889807	0.88972
available	121.846	121.845	0.526278	0.526194	120.559	120.558	0.49098	0.490919
available	127.544	127.545	0.93896	0.938427	127.53	127.53	0.912869	0.912792
available	123.274	123.277	0.558524	0.558807	121.871	121.871	0.510048	0.510207
available	127.925	127.926	0.976656	0.97677	127.834	127.835	0.944348	0.9445
available	125.401	125.392	0.649941	0.649602	123.592	123.585	0.573611	0.573233
available	127.978	127.978	0.987191	0.987177	127.879	127.88	0.953398	0.953372
available	126.144	126.15	0.701618	0.701491	124.438	124.448	0.594798	0.594277
available	127.988	127.9885	0.991625	0.991625	127.93025	127.93025	0.962	0.962
available	120.617	120.617	0.478401	0.478401	119.98275	119.98275	0.443182	0.443182
available	127.411	127.379	0.92624	0.924611	127.232	127.198	0.902413	0.900312
available	122.597	122.596	0.553693	0.553667	120.97	120.97	0.495797	0.495795
available	127.669	127.663	0.944262	0.943956	127.547	127.543	0.919239	0.919326
available	123.641	123.643	0.58194	0.582023	121.925	121.923	0.513284	0.513282
available	127.937	127.937	0.97833	0.978654	127.856	127.856	0.947066	0.947263
available	125.645	125.636	0.674168	0.673608	123.474	123.463	0.555322	0.554928
available	127.984	127.984	0.989767	0.989759	127.919	127.919	0.956619	0.956619
available	126.386	126.386	0.710461	0.709825	124.194	124.209	0.570786	0.569787
available	127.992	127.992	0.994063	0.994062	127.941	127.941	0.964875	0.964875
available	100.658	100.658	0.0822038	0.0822038	101.345	101.345	0.0712242	0.0712242
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	88.9801	88.9731	0.0382624	0.03819	90.5318	90.5239	0.0340097	0.0339756
available	99.6427	99.7255	0.0275499	0.0278265	102.873	102.956	0.0339923	0.0340938
available	83.134	83.119	0.0187397	0.0187312	85.1482	85.1187	0.019081	0.0190519
available	98.8202	98.8985	0.0278327	0.0277813	100.982	101.047	0.0297371	0.0298017
available	80.9272	80.9398	0.0189011	0.0188443	82.5803	82.5629	0.0198416	0.019782
available	100.534	100.516	0.0261701	0.0262216	102.793	102.774	0.0298628	0.0298843
available	83.0261	83.0223	0.0181248	0.0179775	85.7893	85.7971	0.0178215	0.0179707
available	101.463	101.463125	0.0258125	0.0258125	103.544	103.544125	0.026125	0.026125
available	86.0353	86.0353	0.0213075	0.0213075	88.2587	88.2587	0.0236637	0.0236637
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	83.6415	83.6285	0.0202236	0.0202084	85.2074	85.1925	0.0213718	0.0213583
available	105.841	106.042	0.0414585	0.0418651	107.235	107.467	0.0453264	0.0458762
available	87.7504	87.6749	0.0258448	0.0257934	89.1295	89.0497	0.0263286	0.0262516
available	110.079	110.212	0.051636	0.0519005	110.444	110.558	0.0489774	0.0492486
available	92.3848	92.2879	0.0302402	0.0300601	92.1079	92.0409	0.0289052	0.0287447
available	115.246	115.224	0.0759259	0.0759178	115.725	115.701	0.0777212	0.0779156
available	99.7765	99.8415	0.0382012	0.0385097	100.151	100.212	0.0465146	0.0463859
available	119.598625	119.598625	0.132375	0.132375	119.799375	119.799375	0.131812	0.131812
available	99.8332	99.8332	0.0503357	0.0503357	99.9273	99.9273	0.0429487	0.0429487
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	91.3287	91.323	0.0332249	0.0332012	91.4562	91.4516	0.0315606	0.031531
available	107.648	107.8	0.037024	0.0373527	107.814	107.942	0.0399736	0.040361
available	88.5937	88.5393	0.0245666	0.0244153	89.0476	88.9937	0.023005	0.0229296
available	109.2	109.279	0.0422456	0.0424296	109.198	109.266	0.0458004	0.0459654
available	90.7234	90.6918	0.0285674	0.0283036	90.8868	90.8573	0.0309649	0.0306942
available	112.614	112.58	0.0539601	0.0539416	112.894	112.852	0.0563625	0.0562724
available	95.8392	95.9423	0.0301956	0.0304785	96.4037	96.547	0.0366059	0.0369202
available	116.393625	116.393625	0.0691875	0.0691875	116.940125	116.940125	0.0758125	0.0758125
available	99.9835	99.9835	0.0464633	0.0464633	98.5863	98.5863	0.0447358	0.0447358
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	92.1278	92.1152	0.0297692	0.0297431	91.3638	91.3507	0.0277081	0.0276868
available	109.566	109.684	0.0372779	0.0373527	110.459	110.584	0.0410966	0.0416144
available	90.3453	90.2775	0.0275162	0.0274844	90.4939	90.4165	0.0267435	0.0266556
available	110.784	110.833	0.0419959	0.042177	111.443	111.475	0.0438387	0.0438187
available	90.9254	90.8976	0.0260704	0.0259729	91.5579	91.5476	0.0255405	0.0254746
available	113.964	113.94	0.058789	0.0587697	114.522	114.5	0.0575511	0.057521
available	96.886	96.9388	0.0306851	0.0305125	97.6059	97.6639	0.026385	0.0262999
available	117.828875	117.828875	0.0895	0.0895	118.040125	118.040125	0.0888125	0.0888125
available	123.448625	123.448625	0.634125	0.634125	123.45425	123.45425	0.632399	0.632399
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	119.179	119.182	0.466997	0.467103	119.204	119.207	0.466079	0.466165
available	126.02	126.019	0.312083	0.312453	126.036	126.034	0.319954	0.319691
available	110.936	110.937	0.136368	0.136498	110.988	110.989	0.137745	0.137863
available	126.547	126.551	0.356855	0.357134	126.547	126.55	0.354908	0.355238
available	111.531	111.53	0.119063	0.118915	111.478	111.474	0.119204	0.119106
available	127.078	127.079	0.486766	0.486932	127.068	127.069	0.482982	0.483103
available	112.416	112.438	0.195969	0.196166	112.41	112.433	0.19618	0.196434
available	127.194375	127.194375	0.52725	0.52725	127.191	127.191	0.525688	0.525687
available	118.459	118.459	0.0570769	0.0570769	118.552	118.552	0.058072	0.058072
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	114.313	114.317	0.0671195	0.0671268	114.391	114.396	0.0663704	0.06637
available	124.962	124.966	0.230018	0.230097	124.927	124.932	0.229362	0.229349
available	108.225	108.228	0.100887	0.100937	108.164	108.167	0.0978934	0.0979082
available	126.206	126.212	0.375987	0.376975	126.1	126.107	0.361047	0.36181
available	111.82	111.807	0.168756	0.168146	111.709	111.697	0.172033	0.171425
available	127.097	127.1	0.548204	0.548943	127.047	127.051	0.532722	0.533461
available	112.67	112.693	0.245257	0.243782	112.63	112.653	0.239213	0.238034
available	127.422	127.422	0.659813	0.659813	127.408	127.408	0.652687	0.652687
available	123.832	123.832125	0.592447	0.592447	123.841	123.841	0.594626	0.594626
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	120.009	120.012	0.444228	0.44441	120.02	120.023	0.445121	0.445304
available	126.824	126.826	0.419443	0.420265	126.832	126.834	0.421349	0.422011
available	113.095	113.096	0.188506	0.188532	113.126	113.127	0.188564	0.188653
available	127.226	127.229	0.53454	0.535701	127.226	127.229	0.534156	0.535195
available	113.776	113.779	0.25833	0.257631	113.778	113.781	0.258616	0.257884
available	127.27	127.269	0.533988	0.533627	127.28	127.279	0.536869	0.536457
available	113.063	113.104	0.248976	0.250043	113.052	113.093	0.245643	0.246481
available	127.331	127.331	0.571688	0.571688	127.334	127.334	0.57225	0.57225
available	123.364	123.364	0.407522	0.407522	123.389	123.389	0.416653	0.416653
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	119.528	119.531	0.328373	0.328492	119.527	119.529	0.331413	0.331537
available	126.707	126.704	0.394786	0.39431	126.686	126.682	0.390032	0.389319
available	112.701	112.702	0.183343	0.18341	112.682	112.683	0.185579	0.185656
available	127.225	127.228	0.537393	0.538228	127.211	127.214	0.531426	0.532162
available	113.767	113.771	0.258317	0.257929	113.767	113.771	0.256442	0.256093
available	127.542	127.543	0.680825	0.681455	127.544	127.545	0.682534	0.683203
available	113.08	113.117	0.291501	0.291689	113.09	113.125	0.292932	0.29292
available	127.644	127.644	0.740125	0.740125	127.647	127.647	0.74275	0.74275
available	127.648	127.648	0.738518	0.738518	127.585125	127.585125	0.706649	0.706649
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	127.479	127.48	0.689947	0.690049	127.432	127.433	0.669025	0.669119
available	127.23	127.23	0.654606	0.6558	127.214	127.216	0.64477	0.645944
available	126.535	126.534	0.597878	0.598029	126.505	126.503	0.589272	0.58946
available	96.079	95.7886	0.185579	0.182601	94.8103	94.5125	0.181814	0.178732
available	90.2207	90.4869	0.147946	0.150017	89.3673	89.6336	0.149243	0.151292
available	80.853	80.8442	0.0474402	0.0473649	77.8009	77.7891	0.0434163	0.0433622
available	73.583	73.7	0.0323385	0.032257	72.5789	72.6606	0.0334359	0.0333911
available	77.4745	77.4745	0.0269375	0.0269375	76.8341	76.8341	0.02675	0.02675
available	125.9495	125.9495	0.259845	0.259845	124.773	124.7725	0.216212	0.216212
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	125.921	125.921	0.261958	0.26195	124.723	124.723	0.219623	0.219616
available	127.064	127.064	0.4643	0.463988	126.497	126.497	0.349639	0.349507
available	125.779	125.779	0.260065	0.26014	124.64	124.639	0.224551	0.224576
available	117.85	117.759	0.170027	0.168872	119.37	119.282	0.222764	0.221043
available	108.211	108.397	0.114363	0.114982	109.832	110.006	0.137429	0.138344
available	118.554	118.544	0.145343	0.14518	120.195	120.186	0.18594	0.185791
available	107.644	107.711	0.0736539	0.0737806	111.869	111.934	0.119525	0.120133
available	120.928	120.928	0.157938	0.157938	122.005	122.005	0.201875	0.201875
available	127.214625	127.214625	0.51069	0.51069	126.994	126.994	0.449207	0.449207
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	127.168	127.169	0.508084	0.508105	126.988	126.988	0.457563	0.45752
available	127.623	127.622	0.705179	0.704321	127.54	127.541	0.663282	0.663887
available	127.089	127.089	0.537664	0.537699	126.832	126.833	0.454523	0.454711
available	118.978	118.899	0.259163	0.256615	119.57	119.491	0.338055	0.334623
available	107.38	107.587	0.131053	0.132218	109.428	109.642	0.219257	0.221335
available	117.603	117.598	0.125495	0.125417	119.02	119.016	0.196949	0.196714
available	102.383	102.403	0.0592444	0.0593127	109.741	109.791	0.123378	0.123455
available	120.137	120.137375	0.144187	0.144187	120.600625	120.600625	0.174875	0.174875
available	126.764	126.764	0.394831	0.394831	126.295	126.295	0.258649	0.258649
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	126.698	126.698	0.400198	0.400196	126.237	126.237	0.257279	0.257273
available	127.262	127.262	0.516731	0.5163	127.148	127.148	0.453266	0.453121
available	126.402	126.402	0.349413	0.349498	126.052	126.051	0.250598	0.250717
available	119.854	119.77	0.333388	0.330255	120.209	120.128	0.308974	0.30654
available	109.264	109.478	0.228668	0.230962	109.706	109.92	0.164498	0.165322
available	118.684	118.675	0.161518	0.161441	120.438	120.428	0.232728	0.232322
available	106.4	106.432	0.09292	0.0932096	111.478	111.568	0.119847	0.120873
available	120.7585	120.7585	0.164313	0.164313	121.62	121.62	0.21725	0.21725
available	125.478	125.478	0.689984	0.689984	125.445	125.444625	0.663695	0.663695
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	119.324	119.334	0.452274	0.452909	121.541	121.549	0.478226	0.478823
available	123.109	123.117	0.344212	0.344682	124.33	124.344	0.350124	0.350895
available	112.24	112.239	0.261451	0.26148	116.979	116.972	0.315189	0.314793
available	121.575	121.535	0.209257	0.207677	121.782	121.736	0.196628	0.195299
available	110.927	111.035	0.148223	0.149901	110.606	110.716	0.141858	0.143469
available	120.694	120.69	0.121619	0.121597	120.001	120.003	0.113251	0.11343
available	105.49	105.503	0.0705071	0.0706298	104.695	104.664	0.0713526	0.0709633
available	118.054	118.054	0.102375	0.102375	117.851	117.851	0.111062	0.111062
available	121.615	121.615	0.170557	0.170557	121.008125	121.008125	0.119218	0.119218
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	117.359	117.368	0.08149	0.0815179	117.292	117.301	0.103685	0.103752
available	122.674	122.691	0.104771	0.104871	122.216	122.235	0.130298	0.130716
available	111.429	111.414	0.0796669	0.079674	113.152	113.139	0.0895582	0.0895659
available	121.954	121.93	0.143963	0.143786	122.771	122.764	0.155102	0.155289
available	111.394	111.471	0.0781226	0.0784837	109.811	109.884	0.0789932	0.0797549
available	122.533	122.529	0.177064	0.177281	123.113	123.108	0.188723	0.188913
available	109.042	109.03	0.0900632	0.0893732	108.999	108.96	0.0946168	0.0938686
available	121.535	121.535	0.211688	0.211688	122.216	122.216	0.242563	0.242562
available	124.841	124.841	0.555121	0.555121	124.551	124.551	0.457256	0.457256
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	121.757	121.761	0.336484	0.336891	121.944	121.948	0.362136	0.362625
available	124.721	124.74	0.233424	0.234095	125.405	125.424	0.330328	0.330765
available	114.5	114.491	0.0903889	0.0904524	118.749	118.743	0.2456	0.245505
available	123.448	123.419	0.1948	0.194049	124.955	124.932	0.288159	0.286947
available	114.924	115.012	0.148197	0.149509	115.083	115.172	0.157749	0.158834
available	123.421	123.417	0.20626	0.206484	123.923	123.913	0.19099	0.190563
available	110.338	110.335	0.103692	0.10266	111.246	111.297	0.0869474	0.0872333
available	120.54825	120.54825	0.15	0.15	121.366	121.36575	0.154938	0.154938
available	125.334	125.334	0.633447	0.633447	124.978	124.978	0.482979	0.482979
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	121.754	121.763	0.31013	0.310499	122.391	122.398	0.373915	0.374358
available	124.697	124.711	0.296801	0.296968	125.547	125.563	0.381267	0.38171
available	116.193	116.189	0.208728	0.208576	119.577	119.575	0.277152	0.277195
available	122.926	122.891	0.170158	0.169667	124.886	124.853	0.300211	0.2987
available	114.725	114.825	0.133063	0.134289	115.862	115.955	0.173577	0.17465
available	122.912	122.913	0.187761	0.18817	124.032	124.027	0.26362	0.263983
available	110.852	110.829	0.11303	0.112275	112.029	112.077	0.132426	0.131993
available	121.125	121.12475	0.16325	0.16325	121.655	121.655	0.240875	0.240875
available	99.4603	99.4603	0.0828125	0.0828125	92.1639	92.1639	0.05175	0.05175
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	99.9598	99.9633	0.0915928	0.0915728	92.671	92.6783	0.0559167	0.0559727
available	119.93	119.865	0.392591	0.392304	117.081	117.047	0.267059	0.265867
available	98.308	98.3532	0.0786994	0.0787631	90.7446	90.7932	0.0528946	0.0530088
available	122.375	122.375	0.428159	0.427856	118.894	118.885	0.28284	0.282565
available	100.384	100.421	0.0870744	0.0873669	93.6887	93.7327	0.0534574	0.053518
available	122.484	122.468	0.398752	0.397837	118.241	118.22	0.254698	0.25416
available	99.1437	99.3298	0.0769992	0.0780235	92.6327	92.826	0.0479942	0.0484171
available	121.5985	121.5985	0.368812	0.368812	116.402	116.402	0.227	0.227
available	87.4303	87.4303	0.04925	0.04925	83.3687	83.3687	0.0333906	0.0333906
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	91.9274	91.9356	0.0644848	0.0644556	86.5654	86.5734	0.0414431	0.0414407
available	120.627	120.578	0.401134	0.4008	117.055	117.054	0.275649	0.275362
available	91.9872	92.0354	0.0652713	0.0654276	86.976	87.0192	0.0395022	0.0395899
available	123.391	123.394	0.505507	0.505636	120.293	120.283	0.346812	0.346693
available	99.4032	99.4333	0.0866602	0.0868263	92.4143	92.4542	0.0579577	0.058009
available	124.991	124.984	0.582081	0.581697	121.566	121.555	0.377753	0.377371
available	103.948	104.046	0.109039	0.109359	95.1783	95.2557	0.0597645	0.0603853
available	126.269375	126.269375	0.679625	0.679625	123.0645	123.0645	0.423687	0.423687
available	97.9139	97.9139	0.0765312	0.0765312	90.685	90.685	0.0485	0.0485
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	100.925	100.928	0.0942764	0.0942637	93.0978	93.1034	0.0579208	0.0579196
available	124.006	123.988	0.503914	0.502249	120.13	120.107	0.33372	0.332834
available	100.868	100.903	0.0923363	0.0925154	92.4798	92.5222	0.0557509	0.0558426
available	124.505	124.5	0.527946	0.527555	121.212	121.205	0.350629	0.3502
available	103.016	103.049	0.0979247	0.0983034	95.3819	95.4333	0.0578812	0.0580339
available	124.852	124.842	0.534937	0.534193	121.172	121.159	0.334611	0.334027
available	104.16	104.239	0.099746	0.100754	94.9317	95.0275	0.0508494	0.0512563
available	125.527375	125.527375	0.564188	0.564187	121.813	121.813	0.352125	0.352125
available	98.253	98.253	0.0845	0.0845	92.1522	92.1522	0.053	0.053
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	101.319	101.324	0.0935275	0.0935544	93.8263	93.8295	0.0598359	0.0598317
available	124.697	124.677	0.531673	0.531484	120.604	120.603	0.355128	0.354573
available	101.413	101.451	0.099074	0.0992249	93.4379	93.47	0.0588818	0.0589265
available	125.205	125.206	0.574553	0.574649	122.18	122.176	0.393311	0.393036
available	104.527	104.543	0.107336	0.107809	96.7529	96.7821	0.0686004	0.0686377
available	125.466	125.457	0.587592	0.587022	122.163	122.151	0.384638	0.38386
available	106.033	106.151	0.12039	0.121441	97.3468	97.483	0.0707679	0.0710302
available	126.027	126.027	0.61825	0.61825	122.680125	122.680125	0.394687	0.394688
available	119.342	119.342	0.46674	0.46674	118.738	118.738	0.4336	0.4336
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	120.737	120.739	0.497654	0.497652	119.084	119.087	0.445938	0.445981
available	126.691	126.684	0.85814	0.857753	126.284	126.284	0.833068	0.833124
available	120.957	120.965	0.46984	0.470136	118.987	118.99	0.420346	0.420517
available	127.465	127.469	0.893889	0.894149	126.765	126.767	0.834194	0.834254
available	122.48	122.467	0.486458	0.486073	119.536	119.53	0.41968	0.419622
available	127.675	127.674	0.895031	0.895004	126.826	126.828	0.827546	0.827477
available	122.62	122.62	0.452103	0.452368	120.036	120.033	0.379771	0.379561
available	127.734	127.734	0.907438	0.907438	127.249375	127.249375	0.836437	0.836437
available	89.985875	89.985875	0.0770312	0.0770312	88.903625	88.903625	0.0750625	0.0750625
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	102.082	102.049	0.168542	0.168172	101.536	101.504	0.165184	0.164851
available	123.566	123.486	0.698048	0.695903	123.249	123.174	0.694813	0.693139
available	110.534	110.561	0.282428	0.282471	109.682	109.709	0.270771	0.270797
available	126.873	126.91	0.957273	0.958312	127.252	127.274	0.926736	0.9278
available	124.436	124.391	0.631468	0.630272	122.499	122.452	0.517363	0.516302
available	127.988	127.988	0.993912	0.993922	127.935	127.935	0.973274	0.973356
available	126.864	126.857	0.760619	0.759741	125.207	125.2	0.611697	0.60972
available	127.997	127.997	0.998063	0.998062	127.967625	127.967625	0.981375	0.981375
available	118.469	118.469	0.438224	0.438224	117.486	117.486	0.421255	0.421255
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	121.842	121.841	0.528344	0.528267	120.559	120.558	0.49098	0.490919
available	127.574	127.576	0.940739	0.940186	127.53	127.53	0.912869	0.912792
available	123.243	123.247	0.561462	0.561718	121.871	121.871	0.510048	0.510207
available	127.912	127.913	0.976049	0.976268	127.834	127.835	0.944348	0.9445
available	125.483	125.472	0.6616	0.661212	123.592	123.585	0.573611	0.573233
available	127.981	127.981	0.989174	0.989176	127.879	127.88	0.953398	0.953372
available	126.254	126.255	0.712977	0.712644	124.438	124.448	0.594798	0.594277
available	127.990875	127.990875	0.992875	0.992875	127.93025	127.93025	0.962	0.962
available	120.64275	120.64275	0.476078	0.476078	119.98275	119.98275	0.443182	0.443182
ineligible	NA	NA	NA	NA	NA	NA	NA	NA
available	122.593	122.592	0.55327	0.553251	120.97	120.97	0.495797	0.495795
available	127.69	127.684	0.944266	0.943956	127.547	127.543	0.919239	0.919326
available	123.618	123.62	0.583277	0.583354	121.925	121.923	0.513284	0.513282
available	127.924	127.926	0.977848	0.978152	127.856	127.856	0.947066	0.947263
available	125.766	125.756	0.683923	0.683356	123.474	123.463	0.555322	0.554928
available	127.983	127.983	0.990686	0.990674	127.919	127.919	0.956619	0.956619
available	126.592	126.585	0.734287	0.733133	124.194	124.209	0.570786	0.569787
available	127.995	127.995	0.99525	0.99525	127.941	127.941	0.964875	0.964875


==> anc/n-018.tsv <==
status	rank_mean_ascending_midrank_unit	rank_mean_ascending_midrank_origin	mode	task	scorer	level	stratum
available	99.7918	99.7918	primary	acrobot-swingup	D(pol)	L000	P
available	104.711	104.664	primary	acrobot-swingup	D(pol)	L010	U
available	87.7756	87.7676	primary	acrobot-swingup	D(pol)	L010	P
available	99.6164	99.6937	primary	acrobot-swingup	D(pol)	L025	U
available	82.4348	82.4225	primary	acrobot-swingup	D(pol)	L025	P
available	98.228	98.306	primary	acrobot-swingup	D(pol)	L050	U
available	80.6433	80.6595	primary	acrobot-swingup	D(pol)	L050	P
available	100.776	100.754	primary	acrobot-swingup	D(pol)	L075	U
available	83.3133	83.32	primary	acrobot-swingup	D(pol)	L075	P
available	103.101125	103.101125	primary	acrobot-swingup	D(pol)	L100	U
available	86.3112	86.3112	primary	acrobot-swingup	D(uni)	L000	P
available	102.718	102.68	primary	acrobot-swingup	D(uni)	L010	U
available	83.6611	83.6481	primary	acrobot-swingup	D(uni)	L010	P
available	105.688	105.889	primary	acrobot-swingup	D(uni)	L025	U
available	87.662	87.5851	primary	acrobot-swingup	D(uni)	L025	P
available	109.351	109.501	primary	acrobot-swingup	D(uni)	L050	U
available	91.4801	91.3672	primary	acrobot-swingup	D(uni)	L050	P
available	115.013	114.992	primary	acrobot-swingup	D(uni)	L075	U
available	99.3617	99.4098	primary	acrobot-swingup	D(uni)	L075	P
available	119.339875	119.339875	primary	acrobot-swingup	D(uni)	L100	U
available	99.911	99.911	primary	acrobot-swingup	D(mix)	L000	P
available	110.024	110.029	primary	acrobot-swingup	D(mix)	L010	U
available	91.4654	91.4598	primary	acrobot-swingup	D(mix)	L010	P
available	107.56	107.706	primary	acrobot-swingup	D(mix)	L025	U
available	88.4296	88.3772	primary	acrobot-swingup	D(mix)	L025	P
available	108.907	108.993	primary	acrobot-swingup	D(mix)	L050	U
available	90.5351	90.5027	primary	acrobot-swingup	D(mix)	L050	P
available	112.481	112.449	primary	acrobot-swingup	D(mix)	L075	U
available	95.8853	95.9769	primary	acrobot-swingup	D(mix)	L075	P
available	116.842625	116.842625	primary	acrobot-swingup	D(mix)	L100	U
available	100.067	100.067	primary	acrobot-swingup	D(all)	L000	P
available	111.393	111.377	primary	acrobot-swingup	D(all)	L010	U
available	92.1546	92.1424	primary	acrobot-swingup	D(all)	L010	P
available	109.807	109.924	primary	acrobot-swingup	D(all)	L025	U
available	90.3276	90.2605	primary	acrobot-swingup	D(all)	L025	P
available	110.76	110.809	primary	acrobot-swingup	D(all)	L050	U
available	90.9674	90.94	primary	acrobot-swingup	D(all)	L050	P
available	114.072	114.046	primary	acrobot-swingup	D(all)	L075	U
available	97.026	97.0858	primary	acrobot-swingup	D(all)	L075	P
available	117.923	117.923	primary	acrobot-swingup	D(all)	L100	U
available	123.444	123.4445	primary	pendulum-swingup	D(pol)	L000	P
available	126.974	126.977	primary	pendulum-swingup	D(pol)	L010	U
available	119.183	119.186	primary	pendulum-swingup	D(pol)	L010	P
available	126.027	126.026	primary	pendulum-swingup	D(pol)	L025	U
available	110.946	110.947	primary	pendulum-swingup	D(pol)	L025	P
available	126.548	126.552	primary	pendulum-swingup	D(pol)	L050	U
available	111.502	111.499	primary	pendulum-swingup	D(pol)	L050	P
available	127.056	127.057	primary	pendulum-swingup	D(pol)	L075	U
available	112.408	112.429	primary	pendulum-swingup	D(pol)	L075	P
available	127.177125	127.177125	primary	pendulum-swingup	D(pol)	L100	U
available	118.451	118.451	primary	pendulum-swingup	D(uni)	L000	P
available	124.936	124.926	primary	pendulum-swingup	D(uni)	L010	U
available	114.298	114.302	primary	pendulum-swingup	D(uni)	L010	P
available	124.957	124.961	primary	pendulum-swingup	D(uni)	L025	U
available	108.205	108.208	primary	pendulum-swingup	D(uni)	L025	P
available	126.162	126.169	primary	pendulum-swingup	D(uni)	L050	U
available	111.79	111.777	primary	pendulum-swingup	D(uni)	L050	P
available	127.089	127.092	primary	pendulum-swingup	D(uni)	L075	U
available	112.675	112.698	primary	pendulum-swingup	D(uni)	L075	P
available	127.426125	127.426125	primary	pendulum-swingup	D(uni)	L100	U
available	123.831	123.831	primary	pendulum-swingup	D(mix)	L000	P
available	127.241	127.233	primary	pendulum-swingup	D(mix)	L010	U
available	120.009	120.012	primary	pendulum-swingup	D(mix)	L010	P
available	126.826	126.827	primary	pendulum-swingup	D(mix)	L025	U
available	113.088	113.089	primary	pendulum-swingup	D(mix)	L025	P
available	127.227	127.231	primary	pendulum-swingup	D(mix)	L050	U
available	113.8	113.801	primary	pendulum-swingup	D(mix)	L050	P
available	127.273	127.273	primary	pendulum-swingup	D(mix)	L075	U
available	113.063	113.104	primary	pendulum-swingup	D(mix)	L075	P
available	127.333	127.332625	primary	pendulum-swingup	D(mix)	L100	U
available	123.373	123.373	primary	pendulum-swingup	D(all)	L000	P
available	127.092	127.087	primary	pendulum-swingup	D(all)	L010	U
available	119.53	119.532	primary	pendulum-swingup	D(all)	L010	P
available	126.706	126.703	primary	pendulum-swingup	D(all)	L025	U
available	112.702	112.703	primary	pendulum-swingup	D(all)	L025	P
available	127.225	127.228	primary	pendulum-swingup	D(all)	L050	U
available	113.767	113.771	primary	pendulum-swingup	D(all)	L050	P
available	127.544	127.545	primary	pendulum-swingup	D(all)	L075	U
available	113.116	113.154	primary	pendulum-swingup	D(all)	L075	P
available	127.64	127.64	primary	pendulum-swingup	D(all)	L100	U
available	127.569	127.569	primary	cartpole-balance	D(pol)	L000	P
available	127.597	127.593	primary	cartpole-balance	D(pol)	L010	U
available	127.429	127.43	primary	cartpole-balance	D(pol)	L010	P
available	127.253	127.254	primary	cartpole-balance	D(pol)	L025	U
available	126.567	126.566	primary	cartpole-balance	D(pol)	L025	P
available	96.1407	95.8511	primary	cartpole-balance	D(pol)	L050	U
available	90.2767	90.5431	primary	cartpole-balance	D(pol)	L050	P
available	80.8553	80.8464	primary	cartpole-balance	D(pol)	L075	U
available	73.538	73.6558	primary	cartpole-balance	D(pol)	L075	P
available	77.4675	77.4675	primary	cartpole-balance	D(pol)	L100	U
available	124.358625	124.358625	primary	cartpole-balance	D(uni)	L000	P
available	126.205	126.198	primary	cartpole-balance	D(uni)	L010	U
available	124.293	124.294	primary	cartpole-balance	D(uni)	L010	P
available	126.169	126.171	primary	cartpole-balance	D(uni)	L025	U
available	124.171	124.17	primary	cartpole-balance	D(uni)	L025	P
available	118.499	118.408	primary	cartpole-balance	D(uni)	L050	U
available	108.691	108.875	primary	cartpole-balance	D(uni)	L050	P
available	118.822	118.812	primary	cartpole-balance	D(uni)	L075	U
available	108.971	109.034	primary	cartpole-balance	D(uni)	L075	P
available	120.60325	120.60325	primary	cartpole-balance	D(uni)	L100	U
available	126.503375	126.503375	primary	cartpole-balance	D(mix)	L000	P
available	126.925	126.92	primary	cartpole-balance	D(mix)	L010	U
available	126.444	126.444	primary	cartpole-balance	D(mix)	L010	P
available	126.888	126.888	primary	cartpole-balance	D(mix)	L025	U
available	126.174	126.175	primary	cartpole-balance	D(mix)	L025	P
available	118.481	118.404	primary	cartpole-balance	D(mix)	L050	U
available	107.194	107.398	primary	cartpole-balance	D(mix)	L050	P
available	117.896	117.891	primary	cartpole-balance	D(mix)	L075	U
available	106.317	106.336	primary	cartpole-balance	D(mix)	L075	P
available	119.488	119.488	primary	cartpole-balance	D(mix)	L100	U
available	127.327	127.327	primary	cartpole-balance	D(all)	L000	P
available	127.536	127.539	primary	cartpole-balance	D(all)	L010	U
available	127.241	127.241	primary	cartpole-balance	D(all)	L010	P
available	127.485	127.486	primary	cartpole-balance	D(all)	L025	U
available	127.006	127.006	primary	cartpole-balance	D(all)	L025	P
available	119.497	119.41	primary	cartpole-balance	D(all)	L050	U
available	109.069	109.282	primary	cartpole-balance	D(all)	L050	P
available	119.154	119.144	primary	cartpole-balance	D(all)	L075	U
available	108.779	108.844	primary	cartpole-balance	D(all)	L075	P
available	120.371	120.371	primary	cartpole-balance	D(all)	L100	U
available	125.4445	125.4445	primary	cartpole-swingup	D(pol)	L000	P
available	125.442	125.406	primary	cartpole-swingup	D(pol)	L010	U
available	120.972	120.979	primary	cartpole-swingup	D(pol)	L010	P
available	123.78	123.791	primary	cartpole-swingup	D(pol)	L025	U
available	115.754	115.751	primary	cartpole-swingup	D(pol)	L025	P
available	121.113	121.068	primary	cartpole-swingup	D(pol)	L050	U
available	108.789	108.902	primary	cartpole-swingup	D(pol)	L050	P
available	118.819	118.816	primary	cartpole-swingup	D(pol)	L075	U
available	103.277	103.237	primary	cartpole-swingup	D(pol)	L075	P
available	117.720875	117.720875	primary	cartpole-swingup	D(pol)	L100	U
available	122.837875	122.837875	primary	cartpole-swingup	D(uni)	L000	P
available	123.429	123.37	primary	cartpole-swingup	D(uni)	L010	U
available	118.245	118.256	primary	cartpole-swingup	D(uni)	L010	P
available	122.55	122.57	primary	cartpole-swingup	D(uni)	L025	U
available	113.36	113.347	primary	cartpole-swingup	D(uni)	L025	P
available	121.783	121.755	primary	cartpole-swingup	D(uni)	L050	U
available	108.706	108.801	primary	cartpole-swingup	D(uni)	L050	P
available	121.668	121.664	primary	cartpole-swingup	D(uni)	L075	U
available	106.237	106.226	primary	cartpole-swingup	D(uni)	L075	P
available	121.799625	121.799625	primary	cartpole-swingup	D(uni)	L100	U
available	123.104	123.104	primary	cartpole-swingup	D(mix)	L000	P
available	125.327	125.292	primary	cartpole-swingup	D(mix)	L010	U
available	120.194	120.198	primary	cartpole-swingup	D(mix)	L010	P
available	124.543	124.557	primary	cartpole-swingup	D(mix)	L025	U
available	116.61	116.603	primary	cartpole-swingup	D(mix)	L025	P
available	123.354	123.324	primary	cartpole-swingup	D(mix)	L050	U
available	112.159	112.258	primary	cartpole-swingup	D(mix)	L050	P
available	122.591	122.588	primary	cartpole-swingup	D(mix)	L075	U
available	109.272	109.267	primary	cartpole-swingup	D(mix)	L075	P
available	121.055125	121.055125	primary	cartpole-swingup	D(mix)	L100	U
available	124.49325	124.49325	primary	cartpole-swingup	D(all)	L000	P
available	125.494	125.417	primary	cartpole-swingup	D(all)	L010	U
available	120.949	120.957	primary	cartpole-swingup	D(all)	L010	P
available	124.44	124.452	primary	cartpole-swingup	D(all)	L025	U
available	117.136	117.132	primary	cartpole-swingup	D(all)	L025	P
available	123.19	123.154	primary	cartpole-swingup	D(all)	L050	U
available	112.085	112.194	primary	cartpole-swingup	D(all)	L050	P
available	122.576	122.577	primary	cartpole-swingup	D(all)	L075	U
available	109.484	109.451	primary	cartpole-swingup	D(all)	L075	P
available	121.414625	121.414625	primary	cartpole-swingup	D(all)	L100	U
available	99.5438	99.5438	primary	walker-walk	D(pol)	L000	P
available	121.473	121.475	primary	walker-walk	D(pol)	L010	U
available	100.047	100.051	primary	walker-walk	D(pol)	L010	P
available	120.117	120.054	primary	walker-walk	D(pol)	L025	U
available	98.2763	98.3213	primary	walker-walk	D(pol)	L025	P
available	122.383	122.383	primary	walker-walk	D(pol)	L050	U
available	100.561	100.598	primary	walker-walk	D(pol)	L050	P
available	122.419	122.403	primary	walker-walk	D(pol)	L075	U
available	99.0584	99.2504	primary	walker-walk	D(pol)	L075	P
available	121.316875	121.316875	primary	walker-walk	D(pol)	L100	U
available	87.3453	87.3453	primary	walker-walk	D(uni)	L000	P
available	120.201	120.227	primary	walker-walk	D(uni)	L010	U
available	91.8444	91.8521	primary	walker-walk	D(uni)	L010	P
available	120.638	120.588	primary	walker-walk	D(uni)	L025	U
available	91.8459	91.8939	primary	walker-walk	D(uni)	L025	P
available	123.433	123.435	primary	walker-walk	D(uni)	L050	U
available	99.376	99.406	primary	walker-walk	D(uni)	L050	P
available	125.039	125.031	primary	walker-walk	D(uni)	L075	U
available	103.767	103.867	primary	walker-walk	D(uni)	L075	P
available	126.318	126.318	primary	walker-walk	D(uni)	L100	U
available	97.8988	97.8988	primary	walker-walk	D(mix)	L000	P
available	124.089	124.083	primary	walker-walk	D(mix)	L010	U
available	100.977	100.981	primary	walker-walk	D(mix)	L010	P
available	124.07	124.052	primary	walker-walk	D(mix)	L025	U
available	100.762	100.798	primary	walker-walk	D(mix)	L025	P
available	124.477	124.472	primary	walker-walk	D(mix)	L050	U
available	102.964	102.998	primary	walker-walk	D(mix)	L050	P
available	124.852	124.842	primary	walker-walk	D(mix)	L075	U
available	103.978	104.059	primary	walker-walk	D(mix)	L075	P
available	125.594875	125.594875	primary	walker-walk	D(mix)	L100	U
available	98.2225	98.2225	primary	walker-walk	D(all)	L000	P
available	124.775	124.773	primary	walker-walk	D(all)	L010	U
available	101.248	101.253	primary	walker-walk	D(all)	L010	P
available	124.734	124.715	primary	walker-walk	D(all)	L025	U
available	101.274	101.312	primary	walker-walk	D(all)	L025	P
available	125.184	125.185	primary	walker-walk	D(all)	L050	U
available	104.517	104.533	primary	walker-walk	D(all)	L050	P
available	125.475	125.465	primary	walker-walk	D(all)	L075	U
available	105.926	106.049	primary	walker-walk	D(all)	L075	P
available	126.081125	126.081125	primary	walker-walk	D(all)	L100	U
available	119.275	119.27475	primary	cheetah-run	D(pol)	L000	P
available	126.287	126.272	primary	cheetah-run	D(pol)	L010	U
available	120.709	120.71	primary	cheetah-run	D(pol)	L010	P
available	126.638	126.631	primary	cheetah-run	D(pol)	L025	U
available	120.929	120.936	primary	cheetah-run	D(pol)	L025	P
available	127.418	127.423	primary	cheetah-run	D(pol)	L050	U
available	122.358	122.347	primary	cheetah-run	D(pol)	L050	P
available	127.598	127.598	primary	cheetah-run	D(pol)	L075	U
available	122.484	122.488	primary	cheetah-run	D(pol)	L075	P
available	127.72125	127.72125	primary	cheetah-run	D(pol)	L100	U
available	90.0016	90.001625	primary	cheetah-run	D(uni)	L000	P
available	120.558	120.631	primary	cheetah-run	D(uni)	L010	U
available	101.946	101.913	primary	cheetah-run	D(uni)	L010	P
available	123.479	123.391	primary	cheetah-run	D(uni)	L025	U
available	110.05	110.077	primary	cheetah-run	D(uni)	L025	P
available	127.265	127.285	primary	cheetah-run	D(uni)	L050	U
available	122.587	122.558	primary	cheetah-run	D(uni)	L050	P
available	127.947	127.947	primary	cheetah-run	D(uni)	L075	U
available	125.116	125.102	primary	cheetah-run	D(uni)	L075	P
available	127.975	127.975	primary	cheetah-run	D(uni)	L100	U
available	118.26575	118.26575	primary	cheetah-run	D(mix)	L000	P
available	127.342	127.317	primary	cheetah-run	D(mix)	L010	U
available	121.846	121.845	primary	cheetah-run	D(mix)	L010	P
available	127.544	127.545	primary	cheetah-run	D(mix)	L025	U
available	123.274	123.277	primary	cheetah-run	D(mix)	L025	P
available	127.925	127.926	primary	cheetah-run	D(mix)	L050	U
available	125.401	125.392	primary	cheetah-run	D(mix)	L050	P
available	127.978	127.978	primary	cheetah-run	D(mix)	L075	U
available	126.144	126.15	primary	cheetah-run	D(mix)	L075	P
available	127.988	127.9885	primary	cheetah-run	D(mix)	L100	U
available	120.617	120.617	primary	cheetah-run	D(all)	L000	P
available	127.411	127.379	primary	cheetah-run	D(all)	L010	U
available	122.597	122.596	primary	cheetah-run	D(all)	L010	P
available	127.669	127.663	primary	cheetah-run	D(all)	L025	U
available	123.641	123.643	primary	cheetah-run	D(all)	L025	P
available	127.937	127.937	primary	cheetah-run	D(all)	L050	U
available	125.645	125.636	primary	cheetah-run	D(all)	L050	P
available	127.984	127.984	primary	cheetah-run	D(all)	L075	U
available	126.386	126.386	primary	cheetah-run	D(all)	L075	P
available	127.992	127.992	primary	cheetah-run	D(all)	L100	U
available	100.658	100.658	specific	acrobot-swingup	D(pol)	L000	P
ineligible	NA	NA	specific	acrobot-swingup	D(pol)	L010	U
available	88.9801	88.9731	specific	acrobot-swingup	D(pol)	L010	P
available	99.6427	99.7255	specific	acrobot-swingup	D(pol)	L025	U
available	83.134	83.119	specific	acrobot-swingup	D(pol)	L025	P
available	98.8202	98.8985	specific	acrobot-swingup	D(pol)	L050	U
available	80.9272	80.9398	specific	acrobot-swingup	D(pol)	L050	P
available	100.534	100.516	specific	acrobot-swingup	D(pol)	L075	U
available	83.0261	83.0223	specific	acrobot-swingup	D(pol)	L075	P
available	101.463	101.463125	specific	acrobot-swingup	D(pol)	L100	U
available	86.0353	86.0353	specific	acrobot-swingup	D(uni)	L000	P
ineligible	NA	NA	specific	acrobot-swingup	D(uni)	L010	U
available	83.6415	83.6285	specific	acrobot-swingup	D(uni)	L010	P
available	105.841	106.042	specific	acrobot-swingup	D(uni)	L025	U
available	87.7504	87.6749	specific	acrobot-swingup	D(uni)	L025	P
available	110.079	110.212	specific	acrobot-swingup	D(uni)	L050	U
available	92.3848	92.2879	specific	acrobot-swingup	D(uni)	L050	P
available	115.246	115.224	specific	acrobot-swingup	D(uni)	L075	U
available	99.7765	99.8415	specific	acrobot-swingup	D(uni)	L075	P
available	119.598625	119.598625	specific	acrobot-swingup	D(uni)	L100	U
available	99.8332	99.8332	specific	acrobot-swingup	D(mix)	L000	P
ineligible	NA	NA	specific	acrobot-swingup	D(mix)	L010	U
available	91.3287	91.323	specific	acrobot-swingup	D(mix)	L010	P
available	107.648	107.8	specific	acrobot-swingup	D(mix)	L025	U
available	88.5937	88.5393	specific	acrobot-swingup	D(mix)	L025	P
available	109.2	109.279	specific	acrobot-swingup	D(mix)	L050	U
available	90.7234	90.6918	specific	acrobot-swingup	D(mix)	L050	P
available	112.614	112.58	specific	acrobot-swingup	D(mix)	L075	U
available	95.8392	95.9423	specific	acrobot-swingup	D(mix)	L075	P
available	116.393625	116.393625	specific	acrobot-swingup	D(mix)	L100	U
available	99.9835	99.9835	specific	acrobot-swingup	D(all)	L000	P
ineligible	NA	NA	specific	acrobot-swingup	D(all)	L010	U
available	92.1278	92.1152	specific	acrobot-swingup	D(all)	L010	P
available	109.566	109.684	specific	acrobot-swingup	D(all)	L025	U
available	90.3453	90.2775	specific	acrobot-swingup	D(all)	L025	P
available	110.784	110.833	specific	acrobot-swingup	D(all)	L050	U
available	90.9254	90.8976	specific	acrobot-swingup	D(all)	L050	P
available	113.964	113.94	specific	acrobot-swingup	D(all)	L075	U
available	96.886	96.9388	specific	acrobot-swingup	D(all)	L075	P
available	117.828875	117.828875	specific	acrobot-swingup	D(all)	L100	U
available	123.448625	123.448625	specific	pendulum-swingup	D(pol)	L000	P
ineligible	NA	NA	specific	pendulum-swingup	D(pol)	L010	U
available	119.179	119.182	specific	pendulum-swingup	D(pol)	L010	P
available	126.02	126.019	specific	pendulum-swingup	D(pol)	L025	U
available	110.936	110.937	specific	pendulum-swingup	D(pol)	L025	P
available	126.547	126.551	specific	pendulum-swingup	D(pol)	L050	U
available	111.531	111.53	specific	pendulum-swingup	D(pol)	L050	P
available	127.078	127.079	specific	pendulum-swingup	D(pol)	L075	U
available	112.416	112.438	specific	pendulum-swingup	D(pol)	L075	P
available	127.194375	127.194375	specific	pendulum-swingup	D(pol)	L100	U
available	118.459	118.459	specific	pendulum-swingup	D(uni)	L000	P
ineligible	NA	NA	specific	pendulum-swingup	D(uni)	L010	U
available	114.313	114.317	specific	pendulum-swingup	D(uni)	L010	P
available	124.962	124.966	specific	pendulum-swingup	D(uni)	L025	U
available	108.225	108.228	specific	pendulum-swingup	D(uni)	L025	P
available	126.206	126.212	specific	pendulum-swingup	D(uni)	L050	U
available	111.82	111.807	specific	pendulum-swingup	D(uni)	L050	P
available	127.097	127.1	specific	pendulum-swingup	D(uni)	L075	U
available	112.67	112.693	specific	pendulum-swingup	D(uni)	L075	P
available	127.422	127.422	specific	pendulum-swingup	D(uni)	L100	U
available	123.832	123.832125	specific	pendulum-swingup	D(mix)	L000	P
ineligible	NA	NA	specific	pendulum-swingup	D(mix)	L010	U
available	120.009	120.012	specific	pendulum-swingup	D(mix)	L010	P
available	126.824	126.826	specific	pendulum-swingup	D(mix)	L025	U
available	113.095	113.096	specific	pendulum-swingup	D(mix)	L025	P
available	127.226	127.229	specific	pendulum-swingup	D(mix)	L050	U
available	113.776	113.779	specific	pendulum-swingup	D(mix)	L050	P
available	127.27	127.269	specific	pendulum-swingup	D(mix)	L075	U
available	113.063	113.104	specific	pendulum-swingup	D(mix)	L075	P
available	127.331	127.331	specific	pendulum-swingup	D(mix)	L100	U
available	123.364	123.364	specific	pendulum-swingup	D(all)	L000	P
ineligible	NA	NA	specific	pendulum-swingup	D(all)	L010	U
available	119.528	119.531	specific	pendulum-swingup	D(all)	L010	P
available	126.707	126.704	specific	pendulum-swingup	D(all)	L025	U
available	112.701	112.702	specific	pendulum-swingup	D(all)	L025	P
available	127.225	127.228	specific	pendulum-swingup	D(all)	L050	U
available	113.767	113.771	specific	pendulum-swingup	D(all)	L050	P
available	127.542	127.543	specific	pendulum-swingup	D(all)	L075	U
available	113.08	113.117	specific	pendulum-swingup	D(all)	L075	P
available	127.644	127.644	specific	pendulum-swingup	D(all)	L100	U
available	127.648	127.648	specific	cartpole-balance	D(pol)	L000	P
ineligible	NA	NA	specific	cartpole-balance	D(pol)	L010	U
available	127.479	127.48	specific	cartpole-balance	D(pol)	L010	P
available	127.23	127.23	specific	cartpole-balance	D(pol)	L025	U
available	126.535	126.534	specific	cartpole-balance	D(pol)	L025	P
available	96.079	95.7886	specific	cartpole-balance	D(pol)	L050	U
available	90.2207	90.4869	specific	cartpole-balance	D(pol)	L050	P
available	80.853	80.8442	specific	cartpole-balance	D(pol)	L075	U
available	73.583	73.7	specific	cartpole-balance	D(pol)	L075	P
available	77.4745	77.4745	specific	cartpole-balance	D(pol)	L100	U
available	125.9495	125.9495	specific	cartpole-balance	D(uni)	L000	P
ineligible	NA	NA	specific	cartpole-balance	D(uni)	L010	U
available	125.921	125.921	specific	cartpole-balance	D(uni)	L010	P
available	127.064	127.064	specific	cartpole-balance	D(uni)	L025	U
available	125.779	125.779	specific	cartpole-balance	D(uni)	L025	P
available	117.85	117.759	specific	cartpole-balance	D(uni)	L050	U
available	108.211	108.397	specific	cartpole-balance	D(uni)	L050	P
available	118.554	118.544	specific	cartpole-balance	D(uni)	L075	U
available	107.644	107.711	specific	cartpole-balance	D(uni)	L075	P
available	120.928	120.928	specific	cartpole-balance	D(uni)	L100	U
available	127.214625	127.214625	specific	cartpole-balance	D(mix)	L000	P
ineligible	NA	NA	specific	cartpole-balance	D(mix)	L010	U
available	127.168	127.169	specific	cartpole-balance	D(mix)	L010	P
available	127.623	127.622	specific	cartpole-balance	D(mix)	L025	U
available	127.089	127.089	specific	cartpole-balance	D(mix)	L025	P
available	118.978	118.899	specific	cartpole-balance	D(mix)	L050	U
available	107.38	107.587	specific	cartpole-balance	D(mix)	L050	P
available	117.603	117.598	specific	cartpole-balance	D(mix)	L075	U
available	102.383	102.403	specific	cartpole-balance	D(mix)	L075	P
available	120.137	120.137375	specific	cartpole-balance	D(mix)	L100	U
available	126.764	126.764	specific	cartpole-balance	D(all)	L000	P
ineligible	NA	NA	specific	cartpole-balance	D(all)	L010	U
available	126.698	126.698	specific	cartpole-balance	D(all)	L010	P
available	127.262	127.262	specific	cartpole-balance	D(all)	L025	U
available	126.402	126.402	specific	cartpole-balance	D(all)	L025	P
available	119.854	119.77	specific	cartpole-balance	D(all)	L050	U
available	109.264	109.478	specific	cartpole-balance	D(all)	L050	P
available	118.684	118.675	specific	cartpole-balance	D(all)	L075	U
available	106.4	106.432	specific	cartpole-balance	D(all)	L075	P
available	120.7585	120.7585	specific	cartpole-balance	D(all)	L100	U
available	125.478	125.478	specific	cartpole-swingup	D(pol)	L000	P
ineligible	NA	NA	specific	cartpole-swingup	D(pol)	L010	U
available	119.324	119.334	specific	cartpole-swingup	D(pol)	L010	P
available	123.109	123.117	specific	cartpole-swingup	D(pol)	L025	U
available	112.24	112.239	specific	cartpole-swingup	D(pol)	L025	P
available	121.575	121.535	specific	cartpole-swingup	D(pol)	L050	U
available	110.927	111.035	specific	cartpole-swingup	D(pol)	L050	P
available	120.694	120.69	specific	cartpole-swingup	D(pol)	L075	U
available	105.49	105.503	specific	cartpole-swingup	D(pol)	L075	P
available	118.054	118.054	specific	cartpole-swingup	D(pol)	L100	U
available	121.615	121.615	specific	cartpole-swingup	D(uni)	L000	P
ineligible	NA	NA	specific	cartpole-swingup	D(uni)	L010	U
available	117.359	117.368	specific	cartpole-swingup	D(uni)	L010	P
available	122.674	122.691	specific	cartpole-swingup	D(uni)	L025	U
available	111.429	111.414	specific	cartpole-swingup	D(uni)	L025	P
available	121.954	121.93	specific	cartpole-swingup	D(uni)	L050	U
available	111.394	111.471	specific	cartpole-swingup	D(uni)	L050	P
available	122.533	122.529	specific	cartpole-swingup	D(uni)	L075	U
available	109.042	109.03	specific	cartpole-swingup	D(uni)	L075	P
available	121.535	121.535	specific	cartpole-swingup	D(uni)	L100	U
available	124.841	124.841	specific	cartpole-swingup	D(mix)	L000	P
ineligible	NA	NA	specific	cartpole-swingup	D(mix)	L010	U
available	121.757	121.761	specific	cartpole-swingup	D(mix)	L010	P
available	124.721	124.74	specific	cartpole-swingup	D(mix)	L025	U
available	114.5	114.491	specific	cartpole-swingup	D(mix)	L025	P
available	123.448	123.419	specific	cartpole-swingup	D(mix)	L050	U
available	114.924	115.012	specific	cartpole-swingup	D(mix)	L050	P
available	123.421	123.417	specific	cartpole-swingup	D(mix)	L075	U
available	110.338	110.335	specific	cartpole-swingup	D(mix)	L075	P
available	120.54825	120.54825	specific	cartpole-swingup	D(mix)	L100	U
available	125.334	125.334	specific	cartpole-swingup	D(all)	L000	P
ineligible	NA	NA	specific	cartpole-swingup	D(all)	L010	U
available	121.754	121.763	specific	cartpole-swingup	D(all)	L010	P
available	124.697	124.711	specific	cartpole-swingup	D(all)	L025	U
available	116.193	116.189	specific	cartpole-swingup	D(all)	L025	P
available	122.926	122.891	specific	cartpole-swingup	D(all)	L050	U
available	114.725	114.825	specific	cartpole-swingup	D(all)	L050	P
available	122.912	122.913	specific	cartpole-swingup	D(all)	L075	U
available	110.852	110.829	specific	cartpole-swingup	D(all)	L075	P
available	121.125	121.12475	specific	cartpole-swingup	D(all)	L100	U
available	99.4603	99.4603	specific	walker-walk	D(pol)	L000	P
ineligible	NA	NA	specific	walker-walk	D(pol)	L010	U
available	99.9598	99.9633	specific	walker-walk	D(pol)	L010	P
available	119.93	119.865	specific	walker-walk	D(pol)	L025	U
available	98.308	98.3532	specific	walker-walk	D(pol)	L025	P
available	122.375	122.375	specific	walker-walk	D(pol)	L050	U
available	100.384	100.421	specific	walker-walk	D(pol)	L050	P
available	122.484	122.468	specific	walker-walk	D(pol)	L075	U
available	99.1437	99.3298	specific	walker-walk	D(pol)	L075	P
available	121.5985	121.5985	specific	walker-walk	D(pol)	L100	U
available	87.4303	87.4303	specific	walker-walk	D(uni)	L000	P
ineligible	NA	NA	specific	walker-walk	D(uni)	L010	U
available	91.9274	91.9356	specific	walker-walk	D(uni)	L010	P
available	120.627	120.578	specific	walker-walk	D(uni)	L025	U
available	91.9872	92.0354	specific	walker-walk	D(uni)	L025	P
available	123.391	123.394	specific	walker-walk	D(uni)	L050	U
available	99.4032	99.4333	specific	walker-walk	D(uni)	L050	P
available	124.991	124.984	specific	walker-walk	D(uni)	L075	U
available	103.948	104.046	specific	walker-walk	D(uni)	L075	P
available	126.269375	126.269375	specific	walker-walk	D(uni)	L100	U
available	97.9139	97.9139	specific	walker-walk	D(mix)	L000	P
ineligible	NA	NA	specific	walker-walk	D(mix)	L010	U
available	100.925	100.928	specific	walker-walk	D(mix)	L010	P
available	124.006	123.988	specific	walker-walk	D(mix)	L025	U
available	100.868	100.903	specific	walker-walk	D(mix)	L025	P
available	124.505	124.5	specific	walker-walk	D(mix)	L050	U
available	103.016	103.049	specific	walker-walk	D(mix)	L050	P
available	124.852	124.842	specific	walker-walk	D(mix)	L075	U
available	104.16	104.239	specific	walker-walk	D(mix)	L075	P
available	125.527375	125.527375	specific	walker-walk	D(mix)	L100	U
available	98.253	98.253	specific	walker-walk	D(all)	L000	P
ineligible	NA	NA	specific	walker-walk	D(all)	L010	U
available	101.319	101.324	specific	walker-walk	D(all)	L010	P
available	124.697	124.677	specific	walker-walk	D(all)	L025	U
available	101.413	101.451	specific	walker-walk	D(all)	L025	P
available	125.205	125.206	specific	walker-walk	D(all)	L050	U
available	104.527	104.543	specific	walker-walk	D(all)	L050	P
available	125.466	125.457	specific	walker-walk	D(all)	L075	U
available	106.033	106.151	specific	walker-walk	D(all)	L075	P
available	126.027	126.027	specific	walker-walk	D(all)	L100	U
available	119.342	119.342	specific	cheetah-run	D(pol)	L000	P
ineligible	NA	NA	specific	cheetah-run	D(pol)	L010	U
available	120.737	120.739	specific	cheetah-run	D(pol)	L010	P
available	126.691	126.684	specific	cheetah-run	D(pol)	L025	U
available	120.957	120.965	specific	cheetah-run	D(pol)	L025	P
available	127.465	127.469	specific	cheetah-run	D(pol)	L050	U
available	122.48	122.467	specific	cheetah-run	D(pol)	L050	P
available	127.675	127.674	specific	cheetah-run	D(pol)	L075	U
available	122.62	122.62	specific	cheetah-run	D(pol)	L075	P
available	127.734	127.734	specific	cheetah-run	D(pol)	L100	U
available	89.985875	89.985875	specific	cheetah-run	D(uni)	L000	P
ineligible	NA	NA	specific	cheetah-run	D(uni)	L010	U
available	102.082	102.049	specific	cheetah-run	D(uni)	L010	P
available	123.566	123.486	specific	cheetah-run	D(uni)	L025	U
available	110.534	110.561	specific	cheetah-run	D(uni)	L025	P
available	126.873	126.91	specific	cheetah-run	D(uni)	L050	U
available	124.436	124.391	specific	cheetah-run	D(uni)	L050	P
available	127.988	127.988	specific	cheetah-run	D(uni)	L075	U
available	126.864	126.857	specific	cheetah-run	D(uni)	L075	P
available	127.997	127.997	specific	cheetah-run	D(uni)	L100	U
available	118.469	118.469	specific	cheetah-run	D(mix)	L000	P
ineligible	NA	NA	specific	cheetah-run	D(mix)	L010	U
available	121.842	121.841	specific	cheetah-run	D(mix)	L010	P
available	127.574	127.576	specific	cheetah-run	D(mix)	L025	U
available	123.243	123.247	specific	cheetah-run	D(mix)	L025	P
available	127.912	127.913	specific	cheetah-run	D(mix)	L050	U
available	125.483	125.472	specific	cheetah-run	D(mix)	L050	P
available	127.981	127.981	specific	cheetah-run	D(mix)	L075	U
available	126.254	126.255	specific	cheetah-run	D(mix)	L075	P
available	127.990875	127.990875	specific	cheetah-run	D(mix)	L100	U
available	120.64275	120.64275	specific	cheetah-run	D(all)	L000	P
ineligible	NA	NA	specific	cheetah-run	D(all)	L010	U
available	122.593	122.592	specific	cheetah-run	D(all)	L010	P
available	127.69	127.684	specific	cheetah-run	D(all)	L025	U
available	123.618	123.62	specific	cheetah-run	D(all)	L025	P
available	127.924	127.926	specific	cheetah-run	D(all)	L050	U
available	125.766	125.756	specific	cheetah-run	D(all)	L050	P
available	127.983	127.983	specific	cheetah-run	D(all)	L075	U
available	126.592	126.585	specific	cheetah-run	D(all)	L075	P
available	127.995	127.995	specific	cheetah-run	D(all)	L100	U


==> anc/n-019.tsv <==
task	arm	selected_step	updates	selection_rows	optimization_rows	P	U	parameters
acrobot-swingup	D(pol)	30000	30000	3000	29000	29000	0	135174
acrobot-swingup	D(uni)	24000	30000	3000	29000	0	29000	135174
acrobot-swingup	D(mix)	16000	30000	3000	29000	16893	12107	135174
acrobot-swingup	D(all)	30000	30000	3000	174000	98580	75420	135174
pendulum-swingup	D(pol)	4000	30000	3000	29000	29000	0	133635
pendulum-swingup	D(uni)	30000	30000	3000	29000	0	29000	133635
pendulum-swingup	D(mix)	25000	30000	3000	29000	16750	12250	133635
pendulum-swingup	D(all)	14000	30000	3000	174000	98358	75642	133635
cartpole-balance	D(pol)	5000	30000	3000	29000	29000	0	134661
cartpole-balance	D(uni)	26000	30000	3000	29000	0	29000	134661
cartpole-balance	D(mix)	24000	30000	3000	29000	16841	12159	134661
cartpole-balance	D(all)	26000	30000	3000	174000	98696	75304	134661
cartpole-swingup	D(pol)	9000	30000	3000	29000	29000	0	134661
cartpole-swingup	D(uni)	27000	30000	3000	29000	0	29000	134661
cartpole-swingup	D(mix)	29000	30000	3000	29000	16836	12164	134661
cartpole-swingup	D(all)	28000	30000	3000	174000	98684	75316	134661
walker-walk	D(pol)	30000	30000	3000	29000	29000	0	145688
walker-walk	D(uni)	28000	30000	3000	29000	0	29000	145688
walker-walk	D(mix)	28000	30000	3000	29000	16942	12058	145688
walker-walk	D(all)	30000	30000	3000	174000	98708	75292	145688
cheetah-run	D(pol)	28000	30000	3000	29000	29000	0	142097
cheetah-run	D(uni)	23000	30000	3000	29000	0	29000	142097
cheetah-run	D(mix)	28000	30000	3000	29000	16797	12203	142097
cheetah-run	D(all)	30000	30000	3000	174000	98602	75398	142097


==> anc/n-020.tsv <==
task	arm	selected_step	presentations_per_row	manifest
acrobot-swingup	D(pol)	30000	264.828	[local record omitted](pol)/[saved record]
acrobot-swingup	D(uni)	24000	264.828	[local record omitted](uni)/[saved record]
acrobot-swingup	D(mix)	16000	264.828	[local record omitted](mix)/[saved record]
acrobot-swingup	D(all)	30000	44.1379	[local record omitted](all)/[saved record]
pendulum-swingup	D(pol)	4000	264.828	[local record omitted](pol)/[saved record]
pendulum-swingup	D(uni)	30000	264.828	[local record omitted](uni)/[saved record]
pendulum-swingup	D(mix)	25000	264.828	[local record omitted](mix)/[saved record]
pendulum-swingup	D(all)	14000	44.1379	[local record omitted](all)/[saved record]
cartpole-balance	D(pol)	5000	264.828	[local record omitted](pol)/[saved record]
cartpole-balance	D(uni)	26000	264.828	[local record omitted](uni)/[saved record]
cartpole-balance	D(mix)	24000	264.828	[local record omitted](mix)/[saved record]
cartpole-balance	D(all)	26000	44.1379	[local record omitted](all)/[saved record]
cartpole-swingup	D(pol)	9000	264.828	[local record omitted](pol)/[saved record]
cartpole-swingup	D(uni)	27000	264.828	[local record omitted](uni)/[saved record]
cartpole-swingup	D(mix)	29000	264.828	[local record omitted](mix)/[saved record]
cartpole-swingup	D(all)	28000	44.1379	[local record omitted](all)/[saved record]
walker-walk	D(pol)	30000	264.828	[local record omitted](pol)/[saved record]
walker-walk	D(uni)	28000	264.828	[local record omitted](uni)/[saved record]
walker-walk	D(mix)	28000	264.828	[local record omitted](mix)/[saved record]
walker-walk	D(all)	30000	44.1379	[local record omitted](all)/[saved record]
cheetah-run	D(pol)	28000	264.828	[local record omitted](pol)/[saved record]
cheetah-run	D(uni)	23000	264.828	[local record omitted](uni)/[saved record]
cheetah-run	D(mix)	28000	264.828	[local record omitted](mix)/[saved record]
cheetah-run	D(all)	30000	44.1379	[local record omitted](all)/[saved record]


==> anc/n-021.tsv <==
task	arm_1	arm_2
acrobot-swingup	D(pol)	D(uni)
acrobot-swingup	D(pol)	D(mix)
acrobot-swingup	D(pol)	D(all)
acrobot-swingup	D(uni)	D(mix)
acrobot-swingup	D(uni)	D(all)
acrobot-swingup	D(mix)	D(all)
pendulum-swingup	D(pol)	D(uni)
pendulum-swingup	D(pol)	D(mix)
pendulum-swingup	D(pol)	D(all)
pendulum-swingup	D(uni)	D(mix)
pendulum-swingup	D(uni)	D(all)
pendulum-swingup	D(mix)	D(all)
cartpole-balance	D(pol)	D(uni)
cartpole-balance	D(pol)	D(mix)
cartpole-balance	D(pol)	D(all)
cartpole-balance	D(uni)	D(mix)
cartpole-balance	D(uni)	D(all)
cartpole-balance	D(mix)	D(all)
cartpole-swingup	D(pol)	D(uni)
cartpole-swingup	D(pol)	D(mix)
cartpole-swingup	D(pol)	D(all)
cartpole-swingup	D(uni)	D(mix)
cartpole-swingup	D(uni)	D(all)
cartpole-swingup	D(mix)	D(all)
walker-walk	D(pol)	D(uni)
walker-walk	D(pol)	D(mix)
walker-walk	D(pol)	D(all)
walker-walk	D(uni)	D(mix)
walker-walk	D(uni)	D(all)
walker-walk	D(mix)	D(all)
cheetah-run	D(pol)	D(uni)
cheetah-run	D(pol)	D(mix)
cheetah-run	D(pol)	D(all)
cheetah-run	D(uni)	D(mix)
cheetah-run	D(uni)	D(all)
cheetah-run	D(mix)	D(all)


==> anc/n-022.tsv <==
task	arm	field	coordinate	value
acrobot-swingup	D(pol)	input_mean	0	-0.00867089
acrobot-swingup	D(pol)	input_mean	1	0.0261268
acrobot-swingup	D(pol)	input_mean	2	0.254941
acrobot-swingup	D(pol)	input_mean	3	0.51973
acrobot-swingup	D(pol)	input_mean	4	0.0364045
acrobot-swingup	D(pol)	input_mean	5	-0.292477
acrobot-swingup	D(pol)	input_mean	6	-0.0487368
acrobot-swingup	D(pol)	input_scale	0	0.565121
acrobot-swingup	D(pol)	input_scale	1	0.527763
acrobot-swingup	D(pol)	input_scale	2	0.784553
acrobot-swingup	D(pol)	input_scale	3	0.671317
acrobot-swingup	D(pol)	input_scale	4	2.76471
acrobot-swingup	D(pol)	input_scale	5	5.32818
acrobot-swingup	D(pol)	input_scale	6	0.688964
acrobot-swingup	D(pol)	target_mean	0	0.000249366
acrobot-swingup	D(pol)	target_mean	1	6.[identifier omitted]-05
acrobot-swingup	D(pol)	target_mean	2	0.00198985
acrobot-swingup	D(pol)	target_mean	3	0.00179976
acrobot-swingup	D(pol)	target_mean	4	6.[identifier omitted]-05
acrobot-swingup	D(pol)	target_mean	5	-0.000187452
acrobot-swingup	D(pol)	target_scale	0	0.0401853
acrobot-swingup	D(pol)	target_scale	1	0.0701236
acrobot-swingup	D(pol)	target_scale	2	0.0378312
acrobot-swingup	D(pol)	target_scale	3	0.0654127
acrobot-swingup	D(pol)	target_scale	4	0.383856
acrobot-swingup	D(pol)	target_scale	5	0.856168
acrobot-swingup	D(uni)	input_mean	0	-0.000898583
acrobot-swingup	D(uni)	input_mean	1	0.000502862
acrobot-swingup	D(uni)	input_mean	2	-0.747136
acrobot-swingup	D(uni)	input_mean	3	-0.493947
acrobot-swingup	D(uni)	input_mean	4	0.0241393
acrobot-swingup	D(uni)	input_mean	5	-0.0470337
acrobot-swingup	D(uni)	input_mean	6	0.00253438
acrobot-swingup	D(uni)	input_scale	0	0.543877
acrobot-swingup	D(uni)	input_scale	1	0.662734
acrobot-swingup	D(uni)	input_scale	2	0.382087
acrobot-swingup	D(uni)	input_scale	3	0.56285
acrobot-swingup	D(uni)	input_scale	4	2.23547
acrobot-swingup	D(uni)	input_scale	5	4.73537
acrobot-swingup	D(uni)	input_scale	6	0.575415
acrobot-swingup	D(uni)	target_mean	0	4.[identifier omitted]-06
acrobot-swingup	D(uni)	target_mean	1	3.[identifier omitted]-05
acrobot-swingup	D(uni)	target_mean	2	-0.0016735
acrobot-swingup	D(uni)	target_mean	3	-0.00119834
acrobot-swingup	D(uni)	target_mean	4	-0.000339117
acrobot-swingup	D(uni)	target_mean	5	0.000492285
acrobot-swingup	D(uni)	target_scale	0	0.0364569
acrobot-swingup	D(uni)	target_scale	1	0.0605933
acrobot-swingup	D(uni)	target_scale	2	0.0257741
acrobot-swingup	D(uni)	target_scale	3	0.0521329
acrobot-swingup	D(uni)	target_scale	4	0.261204
acrobot-swingup	D(uni)	target_scale	5	0.659115
acrobot-swingup	D(mix)	input_mean	0	-0.00583563
acrobot-swingup	D(mix)	input_mean	1	0.00858974
acrobot-swingup	D(mix)	input_mean	2	-0.360151
acrobot-swingup	D(mix)	input_mean	3	-0.0329549
acrobot-swingup	D(mix)	input_mean	4	0.0562829
acrobot-swingup	D(mix)	input_mean	5	-0.333226
acrobot-swingup	D(mix)	input_mean	6	-0.00318716
acrobot-swingup	D(mix)	input_scale	0	0.623087
acrobot-swingup	D(mix)	input_scale	1	0.659577
acrobot-swingup	D(mix)	input_scale	2	0.694278
acrobot-swingup	D(mix)	input_scale	3	0.750866
acrobot-swingup	D(mix)	input_scale	4	2.88341
acrobot-swingup	D(mix)	input_scale	5	5.90429
acrobot-swingup	D(mix)	input_scale	6	0.682343
acrobot-swingup	D(mix)	target_mean	0	0.000159216
acrobot-swingup	D(mix)	target_mean	1	0.000178673
acrobot-swingup	D(mix)	target_mean	2	-0.000374369
acrobot-swingup	D(mix)	target_mean	3	0.000314867
acrobot-swingup	D(mix)	target_mean	4	-0.000806101
acrobot-swingup	D(mix)	target_mean	5	0.00160386
acrobot-swingup	D(mix)	target_scale	0	0.043903
acrobot-swingup	D(mix)	target_scale	1	0.0747928
acrobot-swingup	D(mix)	target_scale	2	0.03734
acrobot-swingup	D(mix)	target_scale	3	0.0682823
acrobot-swingup	D(mix)	target_scale	4	0.375791
acrobot-swingup	D(mix)	target_scale	5	0.877584
acrobot-swingup	D(all)	input_mean	0	-0.00269744
acrobot-swingup	D(all)	input_mean	1	0.0156191
acrobot-swingup	D(all)	input_mean	2	-0.353237
acrobot-swingup	D(all)	input_mean	3	-0.0260267
acrobot-swingup	D(all)	input_mean	4	0.047753
acrobot-swingup	D(all)	input_mean	5	-0.193519
acrobot-swingup	D(all)	input_mean	6	-0.00938826
acrobot-swingup	D(all)	input_scale	0	0.625467
acrobot-swingup	D(all)	input_scale	1	0.659658
acrobot-swingup	D(all)	input_scale	2	0.695688
acrobot-swingup	D(all)	input_scale	3	0.750926
acrobot-swingup	D(all)	input_scale	4	2.88763
acrobot-swingup	D(all)	input_scale	5	5.90614
acrobot-swingup	D(all)	input_scale	6	0.676135
acrobot-swingup	D(all)	target_mean	0	-2.[identifier omitted]-06
acrobot-swingup	D(all)	target_mean	1	-5.[identifier omitted]-05
acrobot-swingup	D(all)	target_mean	2	-0.000402812
acrobot-swingup	D(all)	target_mean	3	0.000100775
acrobot-swingup	D(all)	target_mean	4	8.[identifier omitted]-05
acrobot-swingup	D(all)	target_mean	5	0.000622371
acrobot-swingup	D(all)	target_scale	0	0.0438977
acrobot-swingup	D(all)	target_scale	1	0.0743959
acrobot-swingup	D(all)	target_scale	2	0.0374683
acrobot-swingup	D(all)	target_scale	3	0.0685905
acrobot-swingup	D(all)	target_scale	4	0.372579
acrobot-swingup	D(all)	target_scale	5	0.874675
pendulum-swingup	D(pol)	input_mean	0	0.656992
pendulum-swingup	D(pol)	input_mean	1	0.0366756
pendulum-swingup	D(pol)	input_mean	2	0.0439778
pendulum-swingup	D(pol)	input_mean	3	-0.175573
pendulum-swingup	D(pol)	input_scale	0	0.635496
pendulum-swingup	D(pol)	input_scale	1	0.40394
pendulum-swingup	D(pol)	input_scale	2	2.38184
pendulum-swingup	D(pol)	input_scale	3	0.585997
pendulum-swingup	D(pol)	target_mean	0	0.00246932
pendulum-swingup	D(pol)	target_mean	1	0.000288195
pendulum-swingup	D(pol)	target_mean	2	4.[identifier omitted]-05
pendulum-swingup	D(pol)	target_scale	0	0.0655944
pendulum-swingup	D(pol)	target_scale	1	0.0686474
pendulum-swingup	D(pol)	target_scale	2	0.325928
pendulum-swingup	D(uni)	input_mean	0	-0.931291
pendulum-swingup	D(uni)	input_mean	1	0.000998983
pendulum-swingup	D(uni)	input_mean	2	-0.000837187
pendulum-swingup	D(uni)	input_mean	3	-0.00375003
pendulum-swingup	D(uni)	input_scale	0	0.196034
pendulum-swingup	D(uni)	input_scale	1	0.307078
pendulum-swingup	D(uni)	input_scale	2	1.49242
pendulum-swingup	D(uni)	input_scale	3	0.577192
pendulum-swingup	D(uni)	target_mean	0	-0.00156932
pendulum-swingup	D(uni)	target_mean	1	-4.[identifier omitted]-06
pendulum-swingup	D(uni)	target_mean	2	0.000193795
pendulum-swingup	D(uni)	target_scale	0	0.0297802
pendulum-swingup	D(uni)	target_scale	1	0.0515577
pendulum-swingup	D(uni)	target_scale	2	0.2549
pendulum-swingup	D(mix)	input_mean	0	-0.212947
pendulum-swingup	D(mix)	input_mean	1	0.00939242
pendulum-swingup	D(mix)	input_mean	2	-0.00138643
pendulum-swingup	D(mix)	input_mean	3	-0.0505186
pendulum-swingup	D(mix)	input_scale	0	0.789754
pendulum-swingup	D(mix)	input_scale	1	0.575195
pendulum-swingup	D(mix)	input_scale	2	3.1988
pendulum-swingup	D(mix)	input_scale	3	0.684146
pendulum-swingup	D(mix)	target_mean	0	0.000157544
pendulum-swingup	D(mix)	target_mean	1	-4.[identifier omitted]-05
pendulum-swingup	D(mix)	target_mean	2	-0.000689256
pendulum-swingup	D(mix)	target_scale	0	0.083002
pendulum-swingup	D(mix)	target_scale	1	0.0969784
pendulum-swingup	D(mix)	target_scale	2	0.465536
pendulum-swingup	D(all)	input_mean	0	-0.215661
pendulum-swingup	D(all)	input_mean	1	0.0100357
pendulum-swingup	D(all)	input_mean	2	0.0192765
pendulum-swingup	D(all)	input_mean	3	-0.0483447
pendulum-swingup	D(all)	input_scale	0	0.789989
pendulum-swingup	D(all)	input_scale	1	0.573883
pendulum-swingup	D(all)	input_scale	2	3.17327
pendulum-swingup	D(all)	input_scale	3	0.679545
pendulum-swingup	D(all)	target_mean	0	5.[identifier omitted]-05
pendulum-swingup	D(all)	target_mean	1	-3.[identifier omitted]-05
pendulum-swingup	D(all)	target_mean	2	-0.00017112
pendulum-swingup	D(all)	target_scale	0	0.0819989
pendulum-swingup	D(all)	target_scale	1	0.0964838
pendulum-swingup	D(all)	target_scale	2	0.464027
cartpole-balance	D(pol)	input_mean	0	0.00652692
cartpole-balance	D(pol)	input_mean	1	0.999994
cartpole-balance	D(pol)	input_mean	2	-2.[identifier omitted]-05
cartpole-balance	D(pol)	input_mean	3	0.000258904
cartpole-balance	D(pol)	input_mean	4	1.[identifier omitted]-05
cartpole-balance	D(pol)	input_mean	5	-0.000129828
cartpole-balance	D(pol)	input_scale	0	0.0251533
cartpole-balance	D(pol)	input_scale	1	7.[identifier omitted]-05
cartpole-balance	D(pol)	input_scale	2	0.00964108
cartpole-balance	D(pol)	input_scale	3	0.0895876
cartpole-balance	D(pol)	input_scale	4	0.112673
cartpole-balance	D(pol)	input_scale	5	0.352681
cartpole-balance	D(pol)	target_mean	0	4.[identifier omitted]-06
cartpole-balance	D(pol)	target_mean	1	2.[identifier omitted]-07
cartpole-balance	D(pol)	target_mean	2	6.[identifier omitted]-07
cartpole-balance	D(pol)	target_mean	3	-2.[identifier omitted]-05
cartpole-balance	D(pol)	target_mean	4	3.[identifier omitted]-05
cartpole-balance	D(pol)	target_scale	0	0.00165598
cartpole-balance	D(pol)	target_scale	1	1.[identifier omitted]-05
cartpole-balance	D(pol)	target_scale	2	0.0020245
cartpole-balance	D(pol)	target_scale	3	0.0686214
cartpole-balance	D(pol)	target_scale	4	0.0989919
cartpole-balance	D(uni)	input_mean	0	0.0449063
cartpole-balance	D(uni)	input_mean	1	0.210563
cartpole-balance	D(uni)	input_mean	2	-0.0039587
cartpole-balance	D(uni)	input_mean	3	0.00154515
cartpole-balance	D(uni)	input_mean	4	-0.599976
cartpole-balance	D(uni)	input_mean	5	-0.00223089
cartpole-balance	D(uni)	input_scale	0	1.10419
cartpole-balance	D(uni)	input_scale	1	0.69685
cartpole-balance	D(uni)	input_scale	2	0.685599
cartpole-balance	D(uni)	input_scale	3	0.816239
cartpole-balance	D(uni)	input_scale	4	5.20454
cartpole-balance	D(uni)	input_scale	5	0.577574
cartpole-balance	D(uni)	target_mean	0	2.[identifier omitted]-05
cartpole-balance	D(uni)	target_mean	1	-0.00193402
cartpole-balance	D(uni)	target_mean	2	-0.000164135
cartpole-balance	D(uni)	target_mean	3	-0.000188872
cartpole-balance	D(uni)	target_mean	4	-0.00210069
cartpole-balance	D(uni)	target_scale	0	0.0162963
cartpole-balance	D(uni)	target_scale	1	0.0747018
cartpole-balance	D(uni)	target_scale	2	0.0733857
cartpole-balance	D(uni)	target_scale	3	0.120661
cartpole-balance	D(uni)	target_scale	4	0.238845
cartpole-balance	D(mix)	input_mean	0	0.0799394
cartpole-balance	D(mix)	input_mean	1	0.711282
cartpole-balance	D(mix)	input_mean	2	-0.000772571
cartpole-balance	D(mix)	input_mean	3	0.0137864
cartpole-balance	D(mix)	input_mean	4	0.0647057
cartpole-balance	D(mix)	input_mean	5	0.0211451
cartpole-balance	D(mix)	input_scale	0	0.786997
cartpole-balance	D(mix)	input_scale	1	0.561966
cartpole-balance	D(mix)	input_scale	2	0.422273
cartpole-balance	D(mix)	input_scale	3	0.636793
cartpole-balance	D(mix)	input_scale	4	3.35655
cartpole-balance	D(mix)	input_scale	5	0.507923
cartpole-balance	D(mix)	target_mean	0	0.000277945
cartpole-balance	D(mix)	target_mean	1	-0.000801239
cartpole-balance	D(mix)	target_mean	2	0.000103541
cartpole-balance	D(mix)	target_mean	3	0.000203596
cartpole-balance	D(mix)	target_mean	4	-0.000418097
cartpole-balance	D(mix)	target_scale	0	0.012708
cartpole-balance	D(mix)	target_scale	1	0.0477763
cartpole-balance	D(mix)	target_scale	2	0.0471342
cartpole-balance	D(mix)	target_scale	3	0.106478
cartpole-balance	D(mix)	target_scale	4	0.177852
cartpole-balance	D(all)	input_mean	0	0.0934016
cartpole-balance	D(all)	input_mean	1	0.670591
cartpole-balance	D(all)	input_mean	2	0.000112134
cartpole-balance	D(all)	input_mean	3	0.0185773
cartpole-balance	D(all)	input_mean	4	0.00106841
cartpole-balance	D(all)	input_mean	5	0.0269202
cartpole-balance	D(all)	input_scale	0	0.828346
cartpole-balance	D(all)	input_scale	1	0.593434
cartpole-balance	D(all)	input_scale	2	0.445262
cartpole-balance	D(all)	input_scale	3	0.661927
cartpole-balance	D(all)	input_scale	4	3.58322
cartpole-balance	D(all)	input_scale	5	0.512506
cartpole-balance	D(all)	target_mean	0	0.000371699
cartpole-balance	D(all)	target_mean	1	-0.000796302
cartpole-balance	D(all)	target_mean	2	-2.[identifier omitted]-05
cartpole-balance	D(all)	target_mean	3	-6.[identifier omitted]-05
cartpole-balance	D(all)	target_mean	4	0.000267839
cartpole-balance	D(all)	target_scale	0	0.0132096
cartpole-balance	D(all)	target_scale	1	0.0509168
cartpole-balance	D(all)	target_scale	2	0.0503694
cartpole-balance	D(all)	target_scale	3	0.107971
cartpole-balance	D(all)	target_scale	4	0.183304
cartpole-swingup	D(pol)	input_mean	0	0.0536253
cartpole-swingup	D(pol)	input_mean	1	0.782711
cartpole-swingup	D(pol)	input_mean	2	0.0302885
cartpole-swingup	D(pol)	input_mean	3	0.000191463
cartpole-swingup	D(pol)	input_mean	4	-0.303519
cartpole-swingup	D(pol)	input_mean	5	4.[identifier omitted]-05
cartpole-swingup	D(pol)	input_scale	0	0.228535
cartpole-swingup	D(pol)	input_scale	1	0.568597
cartpole-swingup	D(pol)	input_scale	2	0.251437
cartpole-swingup	D(pol)	input_scale	3	0.647715
cartpole-swingup	D(pol)	input_scale	4	1.28486
cartpole-swingup	D(pol)	input_scale	5	0.44942
cartpole-swingup	D(pol)	target_mean	0	3.[identifier omitted]-06
cartpole-swingup	D(pol)	target_mean	1	0.00399977
cartpole-swingup	D(pol)	target_mean	2	1.[identifier omitted]-06
cartpole-swingup	D(pol)	target_mean	3	-1.[identifier omitted]-05
cartpole-swingup	D(pol)	target_mean	4	2.[identifier omitted]-05
cartpole-swingup	D(pol)	target_scale	0	0.012926
cartpole-swingup	D(pol)	target_scale	1	0.0168944
cartpole-swingup	D(pol)	target_scale	2	0.019848
cartpole-swingup	D(pol)	target_scale	3	0.0861308
cartpole-swingup	D(pol)	target_scale	4	0.130576
cartpole-swingup	D(uni)	input_mean	0	-0.00412226
cartpole-swingup	D(uni)	input_mean	1	-0.839501
cartpole-swingup	D(uni)	input_mean	2	5.[identifier omitted]-05
cartpole-swingup	D(uni)	input_mean	3	-0.0199382
cartpole-swingup	D(uni)	input_mean	4	0.00191229
cartpole-swingup	D(uni)	input_mean	5	-0.00374717
cartpole-swingup	D(uni)	input_scale	0	1.14436
cartpole-swingup	D(uni)	input_scale	1	0.251636
cartpole-swingup	D(uni)	input_scale	2	0.48159
cartpole-swingup	D(uni)	input_scale	3	0.832342
cartpole-swingup	D(uni)	input_scale	4	2.05488
cartpole-swingup	D(uni)	input_scale	5	0.579145
cartpole-swingup	D(uni)	target_mean	0	-0.000399239
cartpole-swingup	D(uni)	target_mean	1	0.00061509
cartpole-swingup	D(uni)	target_mean	2	1.[identifier omitted]-05
cartpole-swingup	D(uni)	target_mean	3	-6.[identifier omitted]-05
cartpole-swingup	D(uni)	target_mean	4	4.[identifier omitted]-05
cartpole-swingup	D(uni)	target_scale	0	0.0166215
cartpole-swingup	D(uni)	target_scale	1	0.0209676
cartpole-swingup	D(uni)	target_scale	2	0.0353238
cartpole-swingup	D(uni)	target_scale	3	0.120278
cartpole-swingup	D(uni)	target_scale	4	0.210032
cartpole-swingup	D(mix)	input_mean	0	0.102936
cartpole-swingup	D(mix)	input_mean	1	0.138535
cartpole-swingup	D(mix)	input_mean	2	0.0126303
cartpole-swingup	D(mix)	input_mean	3	-0.00602692
cartpole-swingup	D(mix)	input_mean	4	0.0168709
cartpole-swingup	D(mix)	input_mean	5	0.00256923
cartpole-swingup	D(mix)	input_scale	0	0.746715
cartpole-swingup	D(mix)	input_scale	1	0.845627
cartpole-swingup	D(mix)	input_scale	2	0.51534
cartpole-swingup	D(mix)	input_scale	3	0.941279
cartpole-swingup	D(mix)	input_scale	4	2.63169
cartpole-swingup	D(mix)	input_scale	5	0.579763
cartpole-swingup	D(mix)	target_mean	0	-0.000121553
cartpole-swingup	D(mix)	target_mean	1	0.0029759
cartpole-swingup	D(mix)	target_mean	2	0.000113203
cartpole-swingup	D(mix)	target_mean	3	-0.000100287
cartpole-swingup	D(mix)	target_mean	4	-4.[identifier omitted]-05
cartpole-swingup	D(mix)	target_scale	0	0.0187957
cartpole-swingup	D(mix)	target_scale	1	0.0351608
cartpole-swingup	D(mix)	target_scale	2	0.0390263
cartpole-swingup	D(mix)	target_scale	3	0.116749
cartpole-swingup	D(mix)	target_scale	4	0.196644
cartpole-swingup	D(all)	input_mean	0	0.123898
cartpole-swingup	D(all)	input_mean	1	0.121536
cartpole-swingup	D(all)	input_mean	2	0.0170969
cartpole-swingup	D(all)	input_mean	3	-0.00328665
cartpole-swingup	D(all)	input_mean	4	0.0509602
cartpole-swingup	D(all)	input_mean	5	0.00166406
cartpole-swingup	D(all)	input_scale	0	0.786465
cartpole-swingup	D(all)	input_scale	1	0.842984
cartpole-swingup	D(all)	input_scale	2	0.523784
cartpole-swingup	D(all)	input_scale	3	0.959524
cartpole-swingup	D(all)	input_scale	4	2.6341
cartpole-swingup	D(all)	input_scale	5	0.584228
cartpole-swingup	D(all)	target_mean	0	-6.[identifier omitted]-05
cartpole-swingup	D(all)	target_mean	1	0.00292516
cartpole-swingup	D(all)	target_mean	2	5.[identifier omitted]-06
cartpole-swingup	D(all)	target_mean	3	-0.000194829
cartpole-swingup	D(all)	target_mean	4	0.000203687
cartpole-swingup	D(all)	target_scale	0	0.0191646
cartpole-swingup	D(all)	target_scale	1	0.0352632
cartpole-swingup	D(all)	target_scale	2	0.0390112
cartpole-swingup	D(all)	target_scale	3	0.117382
cartpole-swingup	D(all)	target_scale	4	0.196494
walker-walk	D(pol)	input_mean	0	0.525819
walker-walk	D(pol)	input_mean	1	0.328875
walker-walk	D(pol)	input_mean	2	0.499206
walker-walk	D(pol)	input_mean	3	0.193614
walker-walk	D(pol)	input_mean	4	-0.106735
walker-walk	D(pol)	input_mean	5	0.447047
walker-walk	D(pol)	input_mean	6	-0.294122
walker-walk	D(pol)	input_mean	7	0.34199
walker-walk	D(pol)	input_mean	8	0.42305
walker-walk	D(pol)	input_mean	9	0.0151467
walker-walk	D(pol)	input_mean	10	0.0948806
walker-walk	D(pol)	input_mean	11	0.11246
walker-walk	D(pol)	input_mean	12	0.199798
walker-walk	D(pol)	input_mean	13	0.0712993
walker-walk	D(pol)	input_mean	14	0.730308
walker-walk	D(pol)	input_mean	15	-0.0268606
walker-walk	D(pol)	input_mean	16	1.10245
walker-walk	D(pol)	input_mean	17	0.0346771
walker-walk	D(pol)	input_mean	18	-0.0178386
walker-walk	D(pol)	input_mean	19	0.0447783
walker-walk	D(pol)	input_mean	20	0.0281551
walker-walk	D(pol)	input_mean	21	0.00574538
walker-walk	D(pol)	input_mean	22	0.0677137
walker-walk	D(pol)	input_mean	23	0.0182743
walker-walk	D(pol)	input_mean	24	-0.217086
walker-walk	D(pol)	input_mean	25	0.203859
walker-walk	D(pol)	input_mean	26	-0.165086
walker-walk	D(pol)	input_mean	27	-0.230713
walker-walk	D(pol)	input_mean	28	0.367031
walker-walk	D(pol)	input_mean	29	-0.0960085
walker-walk	D(pol)	input_scale	0	0.53783
walker-walk	D(pol)	input_scale	1	0.571043
walker-walk	D(pol)	input_scale	2	0.546402
walker-walk	D(pol)	input_scale	3	0.644016
walker-walk	D(pol)	input_scale	4	0.57919
walker-walk	D(pol)	input_scale	5	0.673264
walker-walk	D(pol)	input_scale	6	0.666647
walker-walk	D(pol)	input_scale	7	0.593388
walker-walk	D(pol)	input_scale	8	0.507652
walker-walk	D(pol)	input_scale	9	0.750389
walker-walk	D(pol)	input_scale	10	0.616956
walker-walk	D(pol)	input_scale	11	0.77312
walker-walk	D(pol)	input_scale	12	0.749214
walker-walk	D(pol)	input_scale	13	0.627434
walker-walk	D(pol)	input_scale	14	0.305153
walker-walk	D(pol)	input_scale	15	1.3199
walker-walk	D(pol)	input_scale	16	1.28344
walker-walk	D(pol)	input_scale	17	6.53693
walker-walk	D(pol)	input_scale	18	11.9483
walker-walk	D(pol)	input_scale	19	9.51208
walker-walk	D(pol)	input_scale	20	11.3257
walker-walk	D(pol)	input_scale	21	11.3714
walker-walk	D(pol)	input_scale	22	8.99268
walker-walk	D(pol)	input_scale	23	11.4443
walker-walk	D(pol)	input_scale	24	0.810836
walker-walk	D(pol)	input_scale	25	0.793195
walker-walk	D(pol)	input_scale	26	0.809154
walker-walk	D(pol)	input_scale	27	0.761438
walker-walk	D(pol)	input_scale	28	0.734352
walker-walk	D(pol)	input_scale	29	0.711669
walker-walk	D(pol)	target_mean	0	0.000903854
walker-walk	D(pol)	target_mean	1	0.000609177
walker-walk	D(pol)	target_mean	2	0.000841673
walker-walk	D(pol)	target_mean	3	0.000523784
walker-walk	D(pol)	target_mean	4	-0.000273053
walker-walk	D(pol)	target_mean	5	0.00119765
walker-walk	D(pol)	target_mean	6	-0.000762029
walker-walk	D(pol)	target_mean	7	0.000692476
walker-walk	D(pol)	target_mean	8	0.000597464
walker-walk	D(pol)	target_mean	9	0.000160236
walker-walk	D(pol)	target_mean	10	0.000166214
walker-walk	D(pol)	target_mean	11	-3.[identifier omitted]-05
walker-walk	D(pol)	target_mean	12	0.000567723
walker-walk	D(pol)	target_mean	13	-1.[identifier omitted]-05
walker-walk	D(pol)	target_mean	14	-0.00108396
walker-walk	D(pol)	target_mean	15	-0.000588066
walker-walk	D(pol)	target_mean	16	0.00205104
walker-walk	D(pol)	target_mean	17	0.00103087
walker-walk	D(pol)	target_mean	18	0.00289506
walker-walk	D(pol)	target_mean	19	-0.00320213
walker-walk	D(pol)	target_mean	20	7.[identifier omitted]-05
walker-walk	D(pol)	target_mean	21	0.000958971
walker-walk	D(pol)	target_mean	22	-0.00181608
walker-walk	D(pol)	target_mean	23	-0.00324207
walker-walk	D(pol)	target_scale	0	0.244579
walker-walk	D(pol)	target_scale	1	0.139616
walker-walk	D(pol)	target_scale	2	0.214354
walker-walk	D(pol)	target_scale	3	0.228924
walker-walk	D(pol)	target_scale	4	0.237224
walker-walk	D(pol)	target_scale	5	0.224556
walker-walk	D(pol)	target_scale	6	0.377012
walker-walk	D(pol)	target_scale	7	0.341955
walker-walk	D(pol)	target_scale	8	0.19536
walker-walk	D(pol)	target_scale	9	0.195857
walker-walk	D(pol)	target_scale	10	0.210856
walker-walk	D(pol)	target_scale	11	0.178032
walker-walk	D(pol)	target_scale	12	0.378973
walker-walk	D(pol)	target_scale	13	0.337263
walker-walk	D(pol)	target_scale	14	0.0630443
walker-walk	D(pol)	target_scale	15	1.02945
walker-walk	D(pol)	target_scale	16	0.904616
walker-walk	D(pol)	target_scale	17	7.73372
walker-walk	D(pol)	target_scale	18	14.8664
walker-walk	D(pol)	target_scale	19	10.7846
walker-walk	D(pol)	target_scale	20	16.139
walker-walk	D(pol)	target_scale	21	14.4485
walker-walk	D(pol)	target_scale	22	10.8502
walker-walk	D(pol)	target_scale	23	16.2894
walker-walk	D(uni)	input_mean	0	-0.0943113
walker-walk	D(uni)	input_mean	1	0.244736
walker-walk	D(uni)	input_mean	2	0.00703765
walker-walk	D(uni)	input_mean	3	0.285515
walker-walk	D(uni)	input_mean	4	-0.0939818
walker-walk	D(uni)	input_mean	5	0.131381
walker-walk	D(uni)	input_mean	6	-0.0361712
walker-walk	D(uni)	input_mean	7	0.115902
walker-walk	D(uni)	input_mean	8	0.0100454
walker-walk	D(uni)	input_mean	9	0.287005
walker-walk	D(uni)	input_mean	10	-0.0989184
walker-walk	D(uni)	input_mean	11	0.116377
walker-walk	D(uni)	input_mean	12	-0.0439137
walker-walk	D(uni)	input_mean	13	0.102331
walker-walk	D(uni)	input_mean	14	0.243597
walker-walk	D(uni)	input_mean	15	-0.0326921
walker-walk	D(uni)	input_mean	16	0.0511935
walker-walk	D(uni)	input_mean	17	-0.0122422
walker-walk	D(uni)	input_mean	18	-0.00466853
walker-walk	D(uni)	input_mean	19	-0.00098057
walker-walk	D(uni)	input_mean	20	-0.0170315
walker-walk	D(uni)	input_mean	21	-0.0276016
walker-walk	D(uni)	input_mean	22	0.0554673
walker-walk	D(uni)	input_mean	23	-0.0187506
walker-walk	D(uni)	input_mean	24	0.00366155
walker-walk	D(uni)	input_mean	25	0.000220655
walker-walk	D(uni)	input_mean	26	0.000585149
walker-walk	D(uni)	input_mean	27	0.00434235
walker-walk	D(uni)	input_mean	28	0.00340512
walker-walk	D(uni)	input_mean	29	0.00140776
walker-walk	D(uni)	input_scale	0	0.373649
walker-walk	D(uni)	input_scale	1	0.889716
walker-walk	D(uni)	input_scale	2	0.617414
walker-walk	D(uni)	input_scale	3	0.73296
walker-walk	D(uni)	input_scale	4	0.637896
walker-walk	D(uni)	input_scale	5	0.752991
walker-walk	D(uni)	input_scale	6	0.712693
walker-walk	D(uni)	input_scale	7	0.690887
walker-walk	D(uni)	input_scale	8	0.61471
walker-walk	D(uni)	input_scale	9	0.734612
walker-walk	D(uni)	input_scale	10	0.640731
walker-walk	D(uni)	input_scale	11	0.752417
walker-walk	D(uni)	input_scale	12	0.713654
walker-walk	D(uni)	input_scale	13	0.691589
walker-walk	D(uni)	input_scale	14	0.180084
walker-walk	D(uni)	input_scale	15	0.861353
walker-walk	D(uni)	input_scale	16	0.697186
walker-walk	D(uni)	input_scale	17	4.50241
walker-walk	D(uni)	input_scale	18	8.82852
walker-walk	D(uni)	input_scale	19	7.40946
walker-walk	D(uni)	input_scale	20	12.5031
walker-walk	D(uni)	input_scale	21	8.85141
walker-walk	D(uni)	input_scale	22	7.49536
walker-walk	D(uni)	input_scale	23	12.5176
walker-walk	D(uni)	input_scale	24	0.578571
walker-walk	D(uni)	input_scale	25	0.57701
walker-walk	D(uni)	input_scale	26	0.576907
walker-walk	D(uni)	input_scale	27	0.577354
walker-walk	D(uni)	input_scale	28	0.576614
walker-walk	D(uni)	input_scale	29	0.578518
walker-walk	D(uni)	target_mean	0	-0.00050449
walker-walk	D(uni)	target_mean	1	-7.[identifier omitted]-05
walker-walk	D(uni)	target_mean	2	-0.000283518
walker-walk	D(uni)	target_mean	3	0.00029292
walker-walk	D(uni)	target_mean	4	-0.000174775
walker-walk	D(uni)	target_mean	5	4.[identifier omitted]-05
walker-walk	D(uni)	target_mean	6	0.000103015
walker-walk	D(uni)	target_mean	7	-0.000250508
walker-walk	D(uni)	target_mean	8	-0.000473415
walker-walk	D(uni)	target_mean	9	0.000194816
walker-walk	D(uni)	target_mean	10	-8.[identifier omitted]-05
walker-walk	D(uni)	target_mean	11	0.000103946
walker-walk	D(uni)	target_mean	12	-0.000111064
walker-walk	D(uni)	target_mean	13	-1.[identifier omitted]-05
walker-walk	D(uni)	target_mean	14	-0.00213433
walker-walk	D(uni)	target_mean	15	-0.000254585
walker-walk	D(uni)	target_mean	16	0.000195427
walker-walk	D(uni)	target_mean	17	0.000470188
walker-walk	D(uni)	target_mean	18	-0.000217894
walker-walk	D(uni)	target_mean	19	0.00101352
walker-walk	D(uni)	target_mean	20	0.00944257
walker-walk	D(uni)	target_mean	21	0.000900332
walker-walk	D(uni)	target_mean	22	-0.00104958
walker-walk	D(uni)	target_mean	23	0.000687896
walker-walk	D(uni)	target_scale	0	0.176327
walker-walk	D(uni)	target_scale	1	0.0648392
walker-walk	D(uni)	target_scale	2	0.186274
walker-walk	D(uni)	target_scale	3	0.131396
walker-walk	D(uni)	target_scale	4	0.157564
walker-walk	D(uni)	target_scale	5	0.140857
walker-walk	D(uni)	target_scale	6	0.368632
walker-walk	D(uni)	target_scale	7	0.347757
walker-walk	D(uni)	target_scale	8	0.186201
walker-walk	D(uni)	target_scale	9	0.13071
walker-walk	D(uni)	target_scale	10	0.157086
walker-walk	D(uni)	target_scale	11	0.139973
walker-walk	D(uni)	target_scale	12	0.365129
walker-walk	D(uni)	target_scale	13	0.347341
walker-walk	D(uni)	target_scale	14	0.0402509
walker-walk	D(uni)	target_scale	15	0.753655
walker-walk	D(uni)	target_scale	16	0.703179
walker-walk	D(uni)	target_scale	17	5.63077
walker-walk	D(uni)	target_scale	18	11.2824
walker-walk	D(uni)	target_scale	19	8.96634
walker-walk	D(uni)	target_scale	20	17.4516
walker-walk	D(uni)	target_scale	21	11.3619
walker-walk	D(uni)	target_scale	22	9.0982
walker-walk	D(uni)	target_scale	23	17.5492
walker-walk	D(mix)	input_mean	0	0.278438
walker-walk	D(mix)	input_mean	1	0.32475
walker-walk	D(mix)	input_mean	2	0.342746
walker-walk	D(mix)	input_mean	3	0.22
walker-walk	D(mix)	input_mean	4	-0.152584
walker-walk	D(mix)	input_mean	5	0.337146
walker-walk	D(mix)	input_mean	6	-0.216312
walker-walk	D(mix)	input_mean	7	0.267331
walker-walk	D(mix)	input_mean	8	0.286916
walker-walk	D(mix)	input_mean	9	0.106644
walker-walk	D(mix)	input_mean	10	-0.0346177
walker-walk	D(mix)	input_mean	11	0.136682
walker-walk	D(mix)	input_mean	12	0.0471503
walker-walk	D(mix)	input_mean	13	0.0896272
walker-walk	D(mix)	input_mean	14	0.529958
walker-walk	D(mix)	input_mean	15	-0.0306612
walker-walk	D(mix)	input_mean	16	0.637271
walker-walk	D(mix)	input_mean	17	-0.00146378
walker-walk	D(mix)	input_mean	18	-0.0224642
walker-walk	D(mix)	input_mean	19	0.0488672
walker-walk	D(mix)	input_mean	20	-0.0273384
walker-walk	D(mix)	input_mean	21	-0.0165423
walker-walk	D(mix)	input_mean	22	0.0604224
walker-walk	D(mix)	input_mean	23	-0.0117143
walker-walk	D(mix)	input_mean	24	-0.104939
walker-walk	D(mix)	input_mean	25	0.10755
walker-walk	D(mix)	input_mean	26	-0.0504614
walker-walk	D(mix)	input_mean	27	-0.0920244
walker-walk	D(mix)	input_mean	28	0.148637
walker-walk	D(mix)	input_mean	29	-0.0467666
walker-walk	D(mix)	input_scale	0	0.573217
walker-walk	D(mix)	input_scale	1	0.698879
walker-walk	D(mix)	input_scale	2	0.600282
walker-walk	D(mix)	input_scale	3	0.688322
walker-walk	D(mix)	input_scale	4	0.583307
walker-walk	D(mix)	input_scale	5	0.723053
walker-walk	D(mix)	input_scale	6	0.680825
walker-walk	D(mix)	input_scale	7	0.646698
walker-walk	D(mix)	input_scale	8	0.583139
walker-walk	D(mix)	input_scale	9	0.752501
walker-walk	D(mix)	input_scale	10	0.635878
walker-walk	D(mix)	input_scale	11	0.7588
walker-walk	D(mix)	input_scale	12	0.733631
walker-walk	D(mix)	input_scale	13	0.671959
walker-walk	D(mix)	input_scale	14	0.307826
walker-walk	D(mix)	input_scale	15	1.22681
walker-walk	D(mix)	input_scale	16	1.20987
walker-walk	D(mix)	input_scale	17	6.46597
walker-walk	D(mix)	input_scale	18	11.7385
walker-walk	D(mix)	input_scale	19	9.02386
walker-walk	D(mix)	input_scale	20	12.6417
walker-walk	D(mix)	input_scale	21	11.5325
walker-walk	D(mix)	input_scale	22	8.88395
walker-walk	D(mix)	input_scale	23	12.4716
walker-walk	D(mix)	input_scale	24	0.740319
walker-walk	D(mix)	input_scale	25	0.728028
walker-walk	D(mix)	input_scale	26	0.73609
walker-walk	D(mix)	input_scale	27	0.722376
walker-walk	D(mix)	input_scale	28	0.717513
walker-walk	D(mix)	input_scale	29	0.673672
walker-walk	D(mix)	target_mean	0	0.000305203
walker-walk	D(mix)	target_mean	1	0.000355421
walker-walk	D(mix)	target_mean	2	0.000234145
walker-walk	D(mix)	target_mean	3	0.000612241
walker-walk	D(mix)	target_mean	4	-0.000526917
walker-walk	D(mix)	target_mean	5	0.000851039
walker-walk	D(mix)	target_mean	6	-0.000753305
walker-walk	D(mix)	target_mean	7	0.000570023
walker-walk	D(mix)	target_mean	8	6.[identifier omitted]-05
walker-walk	D(mix)	target_mean	9	0.000121393
walker-walk	D(mix)	target_mean	10	0.000188653
walker-walk	D(mix)	target_mean	11	-0.000124137
walker-walk	D(mix)	target_mean	12	8.[identifier omitted]-05
walker-walk	D(mix)	target_mean	13	-0.00040191
walker-walk	D(mix)	target_mean	14	-0.00149137
walker-walk	D(mix)	target_mean	15	-0.000107995
walker-walk	D(mix)	target_mean	16	0.00131503
walker-walk	D(mix)	target_mean	17	-0.00101161
walker-walk	D(mix)	target_mean	18	-0.00228656
walker-walk	D(mix)	target_mean	19	0.0015688
walker-walk	D(mix)	target_mean	20	-0.000614579
walker-walk	D(mix)	target_mean	21	-0.00222478
walker-walk	D(mix)	target_mean	22	0.00324114
walker-walk	D(mix)	target_mean	23	-0.00138806
walker-walk	D(mix)	target_scale	0	0.242209
walker-walk	D(mix)	target_scale	1	0.129721
walker-walk	D(mix)	target_scale	2	0.211603
walker-walk	D(mix)	target_scale	3	0.201303
walker-walk	D(mix)	target_scale	4	0.209638
walker-walk	D(mix)	target_scale	5	0.189045
walker-walk	D(mix)	target_scale	6	0.39127
walker-walk	D(mix)	target_scale	7	0.349109
walker-walk	D(mix)	target_scale	8	0.203726
walker-walk	D(mix)	target_scale	9	0.185615
walker-walk	D(mix)	target_scale	10	0.194382
walker-walk	D(mix)	target_scale	11	0.171634
walker-walk	D(mix)	target_scale	12	0.385122
walker-walk	D(mix)	target_scale	13	0.357989
walker-walk	D(mix)	target_scale	14	0.0580979
walker-walk	D(mix)	target_scale	15	1.00042
walker-walk	D(mix)	target_scale	16	0.939721
walker-walk	D(mix)	target_scale	17	7.76399
walker-walk	D(mix)	target_scale	18	14.8871
walker-walk	D(mix)	target_scale	19	10.5568
walker-walk	D(mix)	target_scale	20	18.1749
walker-walk	D(mix)	target_scale	21	14.8461
walker-walk	D(mix)	target_scale	22	10.8155
walker-walk	D(mix)	target_scale	23	17.8051
walker-walk	D(all)	input_mean	0	0.316945
walker-walk	D(all)	input_mean	1	0.228166
walker-walk	D(all)	input_mean	2	0.297201
walker-walk	D(all)	input_mean	3	0.162418
walker-walk	D(all)	input_mean	4	-0.0903912
walker-walk	D(all)	input_mean	5	0.29153
walker-walk	D(all)	input_mean	6	-0.187501
walker-walk	D(all)	input_mean	7	0.225928
walker-walk	D(all)	input_mean	8	0.233912
walker-walk	D(all)	input_mean	9	-0.0152412
walker-walk	D(all)	input_mean	10	0.0424755
walker-walk	D(all)	input_mean	11	0.0331576
walker-walk	D(all)	input_mean	12	0.119193
walker-walk	D(all)	input_mean	13	0.0196317
walker-walk	D(all)	input_mean	14	0.532954
walker-walk	D(all)	input_mean	15	-0.0300154
walker-walk	D(all)	input_mean	16	0.554207
walker-walk	D(all)	input_mean	17	0.0163787
walker-walk	D(all)	input_mean	18	-0.0235923
walker-walk	D(all)	input_mean	19	0.0326969
walker-walk	D(all)	input_mean	20	-0.0165644
walker-walk	D(all)	input_mean	21	-0.0202556
walker-walk	D(all)	input_mean	22	0.0614384
walker-walk	D(all)	input_mean	23	-0.0071677
walker-walk	D(all)	input_mean	24	-0.113164
walker-walk	D(all)	input_mean	25	0.141964
walker-walk	D(all)	input_mean	26	-0.0608745
walker-walk	D(all)	input_mean	27	-0.105439
walker-walk	D(all)	input_mean	28	0.174427
walker-walk	D(all)	input_mean	29	-0.0469608
walker-walk	D(all)	input_scale	0	0.568672
walker-walk	D(all)	input_scale	1	0.723932
walker-walk	D(all)	input_scale	2	0.62992
walker-walk	D(all)	input_scale	3	0.698928
walker-walk	D(all)	input_scale	4	0.591724
walker-walk	D(all)	input_scale	5	0.746099
walker-walk	D(all)	input_scale	6	0.694439
walker-walk	D(all)	input_scale	7	0.656918
walker-walk	D(all)	input_scale	8	0.602836
walker-walk	D(all)	input_scale	9	0.762653
walker-walk	D(all)	input_scale	10	0.633994
walker-walk	D(all)	input_scale	11	0.771461
walker-walk	D(all)	input_scale	12	0.73666
walker-walk	D(all)	input_scale	13	0.665356
walker-walk	D(all)	input_scale	14	0.315617
walker-walk	D(all)	input_scale	15	1.19414
walker-walk	D(all)	input_scale	16	1.16898
walker-walk	D(all)	input_scale	17	6.15772
walker-walk	D(all)	input_scale	18	11.1707
walker-walk	D(all)	input_scale	19	8.68553
walker-walk	D(all)	input_scale	20	12.4182
walker-walk	D(all)	input_scale	21	11.021
walker-walk	D(all)	input_scale	22	8.59054
walker-walk	D(all)	input_scale	23	12.2983
walker-walk	D(all)	input_scale	24	0.736953
walker-walk	D(all)	input_scale	25	0.720447
walker-walk	D(all)	input_scale	26	0.732363
walker-walk	D(all)	input_scale	27	0.717868
walker-walk	D(all)	input_scale	28	0.710432
walker-walk	D(all)	input_scale	29	0.668408
walker-walk	D(all)	target_mean	0	0.000492208
walker-walk	D(all)	target_mean	1	0.000620912
walker-walk	D(all)	target_mean	2	0.000616734
walker-walk	D(all)	target_mean	3	0.000600692
walker-walk	D(all)	target_mean	4	-0.000366369
walker-walk	D(all)	target_mean	5	0.000796835
walker-walk	D(all)	target_mean	6	-0.000596356
walker-walk	D(all)	target_mean	7	0.00053068
walker-walk	D(all)	target_mean	8	0.000417374
walker-walk	D(all)	target_mean	9	0.000169212
walker-walk	D(all)	target_mean	10	-7.[identifier omitted]-05
walker-walk	D(all)	target_mean	11	8.[identifier omitted]-05
walker-walk	D(all)	target_mean	12	7.[identifier omitted]-05
walker-walk	D(all)	target_mean	13	5.[identifier omitted]-05
walker-walk	D(all)	target_mean	14	-0.00149939
walker-walk	D(all)	target_mean	15	-0.000278954
walker-walk	D(all)	target_mean	16	0.00126732
walker-walk	D(all)	target_mean	17	0.000556752
walker-walk	D(all)	target_mean	18	0.000583496
walker-walk	D(all)	target_mean	19	3.[identifier omitted]-05
walker-walk	D(all)	target_mean	20	0.00316232
walker-walk	D(all)	target_mean	21	0.000927332
walker-walk	D(all)	target_mean	22	-0.000806017
walker-walk	D(all)	target_mean	23	0.000889886
walker-walk	D(all)	target_scale	0	0.229658
walker-walk	D(all)	target_scale	1	0.125566
walker-walk	D(all)	target_scale	2	0.203606
walker-walk	D(all)	target_scale	3	0.191447
walker-walk	D(all)	target_scale	4	0.201263
walker-walk	D(all)	target_scale	5	0.181877
walker-walk	D(all)	target_scale	6	0.380294
walker-walk	D(all)	target_scale	7	0.343572
walker-walk	D(all)	target_scale	8	0.197576
walker-walk	D(all)	target_scale	9	0.178723
walker-walk	D(all)	target_scale	10	0.187327
walker-walk	D(all)	target_scale	11	0.166125
walker-walk	D(all)	target_scale	12	0.376134
walker-walk	D(all)	target_scale	13	0.350898
walker-walk	D(all)	target_scale	14	0.056622
walker-walk	D(all)	target_scale	15	0.962024
walker-walk	D(all)	target_scale	16	0.905174
walker-walk	D(all)	target_scale	17	7.39556
walker-walk	D(all)	target_scale	18	14.2317
walker-walk	D(all)	target_scale	19	10.2296
walker-walk	D(all)	target_scale	20	17.8021
walker-walk	D(all)	target_scale	21	14.1846
walker-walk	D(all)	target_scale	22	10.4334
walker-walk	D(all)	target_scale	23	17.5415
cheetah-run	D(pol)	input_mean	0	-0.0470003
cheetah-run	D(pol)	input_mean	1	1.04133
cheetah-run	D(pol)	input_mean	2	-0.0318435
cheetah-run	D(pol)	input_mean	3	-0.0891993
cheetah-run	D(pol)	input_mean	4	-0.0302629
cheetah-run	D(pol)	input_mean	5	-0.22921
cheetah-run	D(pol)	input_mean	6	0.0267296
cheetah-run	D(pol)	input_mean	7	-0.095913
cheetah-run	D(pol)	input_mean	8	3.49657
cheetah-run	D(pol)	input_mean	9	0.00479933
cheetah-run	D(pol)	input_mean	10	0.189962
cheetah-run	D(pol)	input_mean	11	0.00675112
cheetah-run	D(pol)	input_mean	12	-0.0177281
cheetah-run	D(pol)	input_mean	13	0.00727464
cheetah-run	D(pol)	input_mean	14	-0.0618064
cheetah-run	D(pol)	input_mean	15	0.0492865
cheetah-run	D(pol)	input_mean	16	0.00264177
cheetah-run	D(pol)	input_mean	17	0.00619587
cheetah-run	D(pol)	input_mean	18	-0.0461251
cheetah-run	D(pol)	input_mean	19	-0.0111705
cheetah-run	D(pol)	input_mean	20	-0.0683337
cheetah-run	D(pol)	input_mean	21	0.0251624
cheetah-run	D(pol)	input_mean	22	-0.182168
cheetah-run	D(pol)	input_scale	0	0.124881
cheetah-run	D(pol)	input_scale	1	2.12518
cheetah-run	D(pol)	input_scale	2	0.381977
cheetah-run	D(pol)	input_scale	3	0.437409
cheetah-run	D(pol)	input_scale	4	0.412794
cheetah-run	D(pol)	input_scale	5	0.281102
cheetah-run	D(pol)	input_scale	6	0.358983
cheetah-run	D(pol)	input_scale	7	0.288156
cheetah-run	D(pol)	input_scale	8	2.82918
cheetah-run	D(pol)	input_scale	9	0.912029
cheetah-run	D(pol)	input_scale	10	2.21668
cheetah-run	D(pol)	input_scale	11	7.73577
cheetah-run	D(pol)	input_scale	12	9.17638
cheetah-run	D(pol)	input_scale	13	8.91089
cheetah-run	D(pol)	input_scale	14	6.22201
cheetah-run	D(pol)	input_scale	15	6.47874
cheetah-run	D(pol)	input_scale	16	5.03887
cheetah-run	D(pol)	input_scale	17	0.870338
cheetah-run	D(pol)	input_scale	18	0.863977
cheetah-run	D(pol)	input_scale	19	0.869325
cheetah-run	D(pol)	input_scale	20	0.8594
cheetah-run	D(pol)	input_scale	21	0.84808
cheetah-run	D(pol)	input_scale	22	0.825809
cheetah-run	D(pol)	target_mean	0	0.000120866
cheetah-run	D(pol)	target_mean	1	0.00388125
cheetah-run	D(pol)	target_mean	2	-6.[identifier omitted]-05
cheetah-run	D(pol)	target_mean	3	-0.000188963
cheetah-run	D(pol)	target_mean	4	0.000294114
cheetah-run	D(pol)	target_mean	5	-0.000412866
cheetah-run	D(pol)	target_mean	6	0.000341118
cheetah-run	D(pol)	target_mean	7	-0.000116409
cheetah-run	D(pol)	target_mean	8	0.0060335
cheetah-run	D(pol)	target_mean	9	-0.000170036
cheetah-run	D(pol)	target_mean	10	-6.[identifier omitted]-05
cheetah-run	D(pol)	target_mean	11	0.000923378
cheetah-run	D(pol)	target_mean	12	-3.[identifier omitted]-05
cheetah-run	D(pol)	target_mean	13	-0.000767003
cheetah-run	D(pol)	target_mean	14	0.000198001
cheetah-run	D(pol)	target_mean	15	6.[identifier omitted]-05
cheetah-run	D(pol)	target_mean	16	0.000524808
cheetah-run	D(pol)	target_scale	0	0.0179423
cheetah-run	D(pol)	target_scale	1	0.0437976
cheetah-run	D(pol)	target_scale	2	0.151501
cheetah-run	D(pol)	target_scale	3	0.178814
cheetah-run	D(pol)	target_scale	4	0.171754
cheetah-run	D(pol)	target_scale	5	0.121187
cheetah-run	D(pol)	target_scale	6	0.124106
cheetah-run	D(pol)	target_scale	7	0.0958508
cheetah-run	D(pol)	target_scale	8	0.463967
cheetah-run	D(pol)	target_scale	9	0.53689
cheetah-run	D(pol)	target_scale	10	1.108
cheetah-run	D(pol)	target_scale	11	4.98255
cheetah-run	D(pol)	target_scale	12	6.66918
cheetah-run	D(pol)	target_scale	13	7.28122
cheetah-run	D(pol)	target_scale	14	5.08375
cheetah-run	D(pol)	target_scale	15	5.53678
cheetah-run	D(pol)	target_scale	16	4.18549
cheetah-run	D(uni)	input_mean	0	-0.110587
cheetah-run	D(uni)	input_mean	1	0.0539367
cheetah-run	D(uni)	input_mean	2	0.000377333
cheetah-run	D(uni)	input_mean	3	0.0344734
cheetah-run	D(uni)	input_mean	4	-0.0399848
cheetah-run	D(uni)	input_mean	5	-0.0796909
cheetah-run	D(uni)	input_mean	6	-0.105241
cheetah-run	D(uni)	input_mean	7	-0.0874114
cheetah-run	D(uni)	input_mean	8	-0.180539
cheetah-run	D(uni)	input_mean	9	-0.000358003
cheetah-run	D(uni)	input_mean	10	-0.00109359
cheetah-run	D(uni)	input_mean	11	0.00423613
cheetah-run	D(uni)	input_mean	12	0.00608185
cheetah-run	D(uni)	input_mean	13	0.0014128
cheetah-run	D(uni)	input_mean	14	-0.0108496
cheetah-run	D(uni)	input_mean	15	-0.00953981
cheetah-run	D(uni)	input_mean	16	-0.0128304
cheetah-run	D(uni)	input_mean	17	0.00177396
cheetah-run	D(uni)	input_mean	18	-0.00575752
cheetah-run	D(uni)	input_mean	19	-0.000316113
cheetah-run	D(uni)	input_mean	20	0.00148482
cheetah-run	D(uni)	input_mean	21	-0.0044974
cheetah-run	D(uni)	input_mean	22	0.00492289
cheetah-run	D(uni)	input_scale	0	0.0345411
cheetah-run	D(uni)	input_scale	1	0.0649885
cheetah-run	D(uni)	input_scale	2	0.158435
cheetah-run	D(uni)	input_scale	3	0.173878
cheetah-run	D(uni)	input_scale	4	0.181081
cheetah-run	D(uni)	input_scale	5	0.097705
cheetah-run	D(uni)	input_scale	6	0.164338
cheetah-run	D(uni)	input_scale	7	0.193539
cheetah-run	D(uni)	input_scale	8	0.507155
cheetah-run	D(uni)	input_scale	9	0.460163
cheetah-run	D(uni)	input_scale	10	1.1348
cheetah-run	D(uni)	input_scale	11	3.84988
cheetah-run	D(uni)	input_scale	12	5.04818
cheetah-run	D(uni)	input_scale	13	5.06087
cheetah-run	D(uni)	input_scale	14	2.71878
cheetah-run	D(uni)	input_scale	15	3.91951
cheetah-run	D(uni)	input_scale	16	4.18368
cheetah-run	D(uni)	input_scale	17	0.576122
cheetah-run	D(uni)	input_scale	18	0.574727
cheetah-run	D(uni)	input_scale	19	0.57919
cheetah-run	D(uni)	input_scale	20	0.58145
cheetah-run	D(uni)	input_scale	21	0.576998
cheetah-run	D(uni)	input_scale	22	0.575645
cheetah-run	D(uni)	target_mean	0	-2.[identifier omitted]-05
cheetah-run	D(uni)	target_mean	1	7.[identifier omitted]-06
cheetah-run	D(uni)	target_mean	2	0.000130102
cheetah-run	D(uni)	target_mean	3	0.000160452
cheetah-run	D(uni)	target_mean	4	4.[identifier omitted]-05
cheetah-run	D(uni)	target_mean	5	-0.000174525
cheetah-run	D(uni)	target_mean	6	-4.[identifier omitted]-05
cheetah-run	D(uni)	target_mean	7	-0.000166854
cheetah-run	D(uni)	target_mean	8	-0.000401791
cheetah-run	D(uni)	target_mean	9	0.000167327
cheetah-run	D(uni)	target_mean	10	-2.[identifier omitted]-06
cheetah-run	D(uni)	target_mean	11	0.00122622
cheetah-run	D(uni)	target_mean	12	1.[identifier omitted]-05
cheetah-run	D(uni)	target_mean	13	-0.00215417
cheetah-run	D(uni)	target_mean	14	-0.000586443
cheetah-run	D(uni)	target_mean	15	0.000705497
cheetah-run	D(uni)	target_mean	16	-0.00141601
cheetah-run	D(uni)	target_scale	0	0.00885011
cheetah-run	D(uni)	target_scale	1	0.0218086
cheetah-run	D(uni)	target_scale	2	0.0714846
cheetah-run	D(uni)	target_scale	3	0.0925073
cheetah-run	D(uni)	target_scale	4	0.0928767
cheetah-run	D(uni)	target_scale	5	0.0494328
cheetah-run	D(uni)	target_scale	6	0.0718591
cheetah-run	D(uni)	target_scale	7	0.0793421
cheetah-run	D(uni)	target_scale	8	0.371736
cheetah-run	D(uni)	target_scale	9	0.340872
cheetah-run	D(uni)	target_scale	10	0.83827
cheetah-run	D(uni)	target_scale	11	3.84887
cheetah-run	D(uni)	target_scale	12	5.50449
cheetah-run	D(uni)	target_scale	13	5.4176
cheetah-run	D(uni)	target_scale	14	3.02843
cheetah-run	D(uni)	target_scale	15	4.2005
cheetah-run	D(uni)	target_scale	16	3.53585
cheetah-run	D(mix)	input_mean	0	-0.0789335
cheetah-run	D(mix)	input_mean	1	0.243372
cheetah-run	D(mix)	input_mean	2	-0.0343899
cheetah-run	D(mix)	input_mean	3	-0.0261147
cheetah-run	D(mix)	input_mean	4	-0.114001
cheetah-run	D(mix)	input_mean	5	-0.170015
cheetah-run	D(mix)	input_mean	6	-0.0818931
cheetah-run	D(mix)	input_mean	7	-0.0790142
cheetah-run	D(mix)	input_mean	8	1.72456
cheetah-run	D(mix)	input_mean	9	0.00263453
cheetah-run	D(mix)	input_mean	10	0.0404922
cheetah-run	D(mix)	input_mean	11	-0.004769
cheetah-run	D(mix)	input_mean	12	-0.00608725
cheetah-run	D(mix)	input_mean	13	-0.0135764
cheetah-run	D(mix)	input_mean	14	-0.0290829
cheetah-run	D(mix)	input_mean	15	-0.00768253
cheetah-run	D(mix)	input_mean	16	-0.0048269
cheetah-run	D(mix)	input_mean	17	-0.0308989
cheetah-run	D(mix)	input_mean	18	-0.0234935
cheetah-run	D(mix)	input_mean	19	-0.152899
cheetah-run	D(mix)	input_mean	20	-0.0834432
cheetah-run	D(mix)	input_mean	21	-0.060603
cheetah-run	D(mix)	input_mean	22	-0.0500004
cheetah-run	D(mix)	input_scale	0	0.0958532
cheetah-run	D(mix)	input_scale	1	0.746287
cheetah-run	D(mix)	input_scale	2	0.284196
cheetah-run	D(mix)	input_scale	3	0.319902
cheetah-run	D(mix)	input_scale	4	0.305904
cheetah-run	D(mix)	input_scale	5	0.217028
cheetah-run	D(mix)	input_scale	6	0.251159
cheetah-run	D(mix)	input_scale	7	0.223708
cheetah-run	D(mix)	input_scale	8	2.30432
cheetah-run	D(mix)	input_scale	9	0.733149
cheetah-run	D(mix)	input_scale	10	1.70911
cheetah-run	D(mix)	input_scale	11	6.05191
cheetah-run	D(mix)	input_scale	12	7.35416
cheetah-run	D(mix)	input_scale	13	7.32076
cheetah-run	D(mix)	input_scale	14	5.05359
cheetah-run	D(mix)	input_scale	15	5.57723
cheetah-run	D(mix)	input_scale	16	4.52134
cheetah-run	D(mix)	input_scale	17	0.772484
cheetah-run	D(mix)	input_scale	18	0.755567
cheetah-run	D(mix)	input_scale	19	0.747651
cheetah-run	D(mix)	input_scale	20	0.749996
cheetah-run	D(mix)	input_scale	21	0.749319
cheetah-run	D(mix)	input_scale	22	0.742083
cheetah-run	D(mix)	target_mean	0	7.[identifier omitted]-05
cheetah-run	D(mix)	target_mean	1	0.000854074
cheetah-run	D(mix)	target_mean	2	-0.000142483
cheetah-run	D(mix)	target_mean	3	-6.[identifier omitted]-06
cheetah-run	D(mix)	target_mean	4	-2.[identifier omitted]-05
cheetah-run	D(mix)	target_mean	5	-0.000280553
cheetah-run	D(mix)	target_mean	6	-0.000120642
cheetah-run	D(mix)	target_mean	7	-1.[identifier omitted]-05
cheetah-run	D(mix)	target_mean	8	0.00301711
cheetah-run	D(mix)	target_mean	9	0.00011862
cheetah-run	D(mix)	target_mean	10	-0.000707841
cheetah-run	D(mix)	target_mean	11	-0.00205821
cheetah-run	D(mix)	target_mean	12	0.0024451
cheetah-run	D(mix)	target_mean	13	-0.000339757
cheetah-run	D(mix)	target_mean	14	-0.000414315
cheetah-run	D(mix)	target_mean	15	0.00195217
cheetah-run	D(mix)	target_mean	16	-0.000625844
cheetah-run	D(mix)	target_scale	0	0.014347
cheetah-run	D(mix)	target_scale	1	0.0334769
cheetah-run	D(mix)	target_scale	2	0.117038
cheetah-run	D(mix)	target_scale	3	0.14065
cheetah-run	D(mix)	target_scale	4	0.138801
cheetah-run	D(mix)	target_scale	5	0.0967124
cheetah-run	D(mix)	target_scale	6	0.105134
cheetah-run	D(mix)	target_scale	7	0.0851326
cheetah-run	D(mix)	target_scale	8	0.444889
cheetah-run	D(mix)	target_scale	9	0.454275
cheetah-run	D(mix)	target_scale	10	1.01829
cheetah-run	D(mix)	target_scale	11	4.49129
cheetah-run	D(mix)	target_scale	12	6.31854
cheetah-run	D(mix)	target_scale	13	6.67838
cheetah-run	D(mix)	target_scale	14	4.4981
cheetah-run	D(mix)	target_scale	15	5.30168
cheetah-run	D(mix)	target_scale	16	4.03331
cheetah-run	D(all)	input_mean	0	-0.082431
cheetah-run	D(all)	input_mean	1	0.369512
cheetah-run	D(all)	input_mean	2	-0.0328505
cheetah-run	D(all)	input_mean	3	-0.0302319
cheetah-run	D(all)	input_mean	4	-0.10276
cheetah-run	D(all)	input_mean	5	-0.161281
cheetah-run	D(all)	input_mean	6	-0.0711147
cheetah-run	D(all)	input_mean	7	-0.0811615
cheetah-run	D(all)	input_mean	8	1.55606
cheetah-run	D(all)	input_mean	9	0.00171984
cheetah-run	D(all)	input_mean	10	0.0655233
cheetah-run	D(all)	input_mean	11	1.[identifier omitted]-05
cheetah-run	D(all)	input_mean	12	-0.00817481
cheetah-run	D(all)	input_mean	13	-0.0100028
cheetah-run	D(all)	input_mean	14	-0.0358131
cheetah-run	D(all)	input_mean	15	0.00622949
cheetah-run	D(all)	input_mean	16	-0.00558754
cheetah-run	D(all)	input_mean	17	-0.0311931
cheetah-run	D(all)	input_mean	18	-0.0419576
cheetah-run	D(all)	input_mean	19	-0.131493
cheetah-run	D(all)	input_mean	20	-0.0612511
cheetah-run	D(all)	input_mean	21	-0.0357175
cheetah-run	D(all)	input_mean	22	-0.0544147
cheetah-run	D(all)	input_scale	0	0.0968449
cheetah-run	D(all)	input_scale	1	1.15892
cheetah-run	D(all)	input_scale	2	0.278122
cheetah-run	D(all)	input_scale	3	0.314016
cheetah-run	D(all)	input_scale	4	0.307116
cheetah-run	D(all)	input_scale	5	0.209099
cheetah-run	D(all)	input_scale	6	0.25805
cheetah-run	D(all)	input_scale	7	0.223663
cheetah-run	D(all)	input_scale	8	2.22826
cheetah-run	D(all)	input_scale	9	0.712131
cheetah-run	D(all)	input_scale	10	1.70315
cheetah-run	D(all)	input_scale	11	5.83975
cheetah-run	D(all)	input_scale	12	7.12308
cheetah-run	D(all)	input_scale	13	7.12347
cheetah-run	D(all)	input_scale	14	4.87575
cheetah-run	D(all)	input_scale	15	5.41865
cheetah-run	D(all)	input_scale	16	4.49716
cheetah-run	D(all)	input_scale	17	0.765472
cheetah-run	D(all)	input_scale	18	0.751287
cheetah-run	D(all)	input_scale	19	0.74878
cheetah-run	D(all)	input_scale	20	0.748801
cheetah-run	D(all)	input_scale	21	0.747953
cheetah-run	D(all)	input_scale	22	0.739738
cheetah-run	D(all)	target_mean	0	4.[identifier omitted]-05
cheetah-run	D(all)	target_mean	1	0.0013505
cheetah-run	D(all)	target_mean	2	-3.[identifier omitted]-05
cheetah-run	D(all)	target_mean	3	-5.[identifier omitted]-05
cheetah-run	D(all)	target_mean	4	3.[identifier omitted]-05
cheetah-run	D(all)	target_mean	5	-0.000325671
cheetah-run	D(all)	target_mean	6	8.[identifier omitted]-06
cheetah-run	D(all)	target_mean	7	-9.[identifier omitted]-05
cheetah-run	D(all)	target_mean	8	0.00278397
cheetah-run	D(all)	target_mean	9	5.[identifier omitted]-05
cheetah-run	D(all)	target_mean	10	8.[identifier omitted]-05
cheetah-run	D(all)	target_mean	11	-0.00030154
cheetah-run	D(all)	target_mean	12	-0.000208519
cheetah-run	D(all)	target_mean	13	-6.[identifier omitted]-05
cheetah-run	D(all)	target_mean	14	1.[identifier omitted]-05
cheetah-run	D(all)	target_mean	15	0.000134965
cheetah-run	D(all)	target_mean	16	-0.0005761
cheetah-run	D(all)	target_scale	0	0.0139334
cheetah-run	D(all)	target_scale	1	0.0333648
cheetah-run	D(all)	target_scale	2	0.112763
cheetah-run	D(all)	target_scale	3	0.135822
cheetah-run	D(all)	target_scale	4	0.134882
cheetah-run	D(all)	target_scale	5	0.0932616
cheetah-run	D(all)	target_scale	6	0.101954
cheetah-run	D(all)	target_scale	7	0.084659
cheetah-run	D(all)	target_scale	8	0.43755
cheetah-run	D(all)	target_scale	9	0.4423
cheetah-run	D(all)	target_scale	10	1.00491
cheetah-run	D(all)	target_scale	11	4.39463
cheetah-run	D(all)	target_scale	12	6.2322
cheetah-run	D(all)	target_scale	13	6.53014
cheetah-run	D(all)	target_scale	14	4.37198
cheetah-run	D(all)	target_scale	15	5.1784
cheetah-run	D(all)	target_scale	16	4.00594


==> anc/n-023.tsv <==
task	arm	level	coordinate	MSE	mean_MSE	transitions	selected_step
acrobot-swingup	D(pol)	L000	0	7.[identifier omitted]-07	0.000567023	2500	30000
acrobot-swingup	D(pol)	L000	1	3.[identifier omitted]-06	0.000567023	2500	30000
acrobot-swingup	D(pol)	L000	2	5.[identifier omitted]-07	0.000567023	2500	30000
acrobot-swingup	D(pol)	L000	3	2.[identifier omitted]-06	0.000567023	2500	30000
acrobot-swingup	D(pol)	L000	4	0.000801408	0.000567023	2500	30000
acrobot-swingup	D(pol)	L000	5	0.00259327	0.000567023	2500	30000
acrobot-swingup	D(pol)	L010	0	2.[identifier omitted]-06	0.00244855	2500	30000
acrobot-swingup	D(pol)	L010	1	1.[identifier omitted]-05	0.00244855	2500	30000
acrobot-swingup	D(pol)	L010	2	1.[identifier omitted]-06	0.00244855	2500	30000
acrobot-swingup	D(pol)	L010	3	8.[identifier omitted]-06	0.00244855	2500	30000
acrobot-swingup	D(pol)	L010	4	0.00436344	0.00244855	2500	30000
acrobot-swingup	D(pol)	L010	5	0.0103006	0.00244855	2500	30000
acrobot-swingup	D(pol)	L025	0	1.[identifier omitted]-06	0.00101911	2500	30000
acrobot-swingup	D(pol)	L025	1	1.[identifier omitted]-05	0.00101911	2500	30000
acrobot-swingup	D(pol)	L025	2	9.[identifier omitted]-07	0.00101911	2500	30000
acrobot-swingup	D(pol)	L025	3	5.[identifier omitted]-06	0.00101911	2500	30000
acrobot-swingup	D(pol)	L025	4	0.00194932	0.00101911	2500	30000
acrobot-swingup	D(pol)	L025	5	0.00414619	0.00101911	2500	30000
acrobot-swingup	D(pol)	L050	0	1.[identifier omitted]-06	0.000920758	2500	30000
acrobot-swingup	D(pol)	L050	1	8.[identifier omitted]-06	0.000920758	2500	30000
acrobot-swingup	D(pol)	L050	2	7.[identifier omitted]-07	0.000920758	2500	30000
acrobot-swingup	D(pol)	L050	3	2.[identifier omitted]-06	0.000920758	2500	30000
acrobot-swingup	D(pol)	L050	4	0.000910665	0.000920758	2500	30000
acrobot-swingup	D(pol)	L050	5	0.00460092	0.000920758	2500	30000
acrobot-swingup	D(pol)	L075	0	1.[identifier omitted]-06	0.00208791	2500	30000
acrobot-swingup	D(pol)	L075	1	1.[identifier omitted]-05	0.00208791	2500	30000
acrobot-swingup	D(pol)	L075	2	1.[identifier omitted]-06	0.00208791	2500	30000
acrobot-swingup	D(pol)	L075	3	6.[identifier omitted]-06	0.00208791	2500	30000
acrobot-swingup	D(pol)	L075	4	0.0027229	0.00208791	2500	30000
acrobot-swingup	D(pol)	L075	5	0.00978108	0.00208791	2500	30000
acrobot-swingup	D(pol)	L100	0	1.[identifier omitted]-06	0.00213977	2500	30000
acrobot-swingup	D(pol)	L100	1	6.[identifier omitted]-06	0.00213977	2500	30000
acrobot-swingup	D(pol)	L100	2	9.[identifier omitted]-07	0.00213977	2500	30000
acrobot-swingup	D(pol)	L100	3	3.[identifier omitted]-06	0.00213977	2500	30000
acrobot-swingup	D(pol)	L100	4	0.00139986	0.00213977	2500	30000
acrobot-swingup	D(pol)	L100	5	0.0114261	0.00213977	2500	30000
acrobot-swingup	D(uni)	L000	0	2.[identifier omitted]-06	0.00183985	2500	24000
acrobot-swingup	D(uni)	L000	1	9.[identifier omitted]-06	0.00183985	2500	24000
acrobot-swingup	D(uni)	L000	2	1.[identifier omitted]-06	0.00183985	2500	24000
acrobot-swingup	D(uni)	L000	3	8.[identifier omitted]-06	0.00183985	2500	24000
acrobot-swingup	D(uni)	L000	4	0.00329925	0.00183985	2500	24000
acrobot-swingup	D(uni)	L000	5	0.00771828	0.00183985	2500	24000
acrobot-swingup	D(uni)	L010	0	4.[identifier omitted]-06	0.00194342	2500	24000
acrobot-swingup	D(uni)	L010	1	1.[identifier omitted]-05	0.00194342	2500	24000
acrobot-swingup	D(uni)	L010	2	2.[identifier omitted]-06	0.00194342	2500	24000
acrobot-swingup	D(uni)	L010	3	1.[identifier omitted]-05	0.00194342	2500	24000
acrobot-swingup	D(uni)	L010	4	0.00265946	0.00194342	2500	24000
acrobot-swingup	D(uni)	L010	5	0.0089667	0.00194342	2500	24000
acrobot-swingup	D(uni)	L025	0	2.[identifier omitted]-06	0.000807037	2500	24000
acrobot-swingup	D(uni)	L025	1	6.[identifier omitted]-06	0.000807037	2500	24000
acrobot-swingup	D(uni)	L025	2	1.[identifier omitted]-06	0.000807037	2500	24000
acrobot-swingup	D(uni)	L025	3	7.[identifier omitted]-06	0.000807037	2500	24000
acrobot-swingup	D(uni)	L025	4	0.00127246	0.000807037	2500	24000
acrobot-swingup	D(uni)	L025	5	0.00355277	0.000807037	2500	24000
acrobot-swingup	D(uni)	L050	0	6.[identifier omitted]-07	0.000172986	2500	24000
acrobot-swingup	D(uni)	L050	1	2.[identifier omitted]-06	0.000172986	2500	24000
acrobot-swingup	D(uni)	L050	2	3.[identifier omitted]-07	0.000172986	2500	24000
acrobot-swingup	D(uni)	L050	3	1.[identifier omitted]-06	0.000172986	2500	24000
acrobot-swingup	D(uni)	L050	4	0.000222766	0.000172986	2500	24000
acrobot-swingup	D(uni)	L050	5	0.000810105	0.000172986	2500	24000
acrobot-swingup	D(uni)	L075	0	1.[identifier omitted]-06	0.000394821	2500	24000
acrobot-swingup	D(uni)	L075	1	2.[identifier omitted]-06	0.000394821	2500	24000
acrobot-swingup	D(uni)	L075	2	7.[identifier omitted]-07	0.000394821	2500	24000
acrobot-swingup	D(uni)	L075	3	2.[identifier omitted]-06	0.000394821	2500	24000
acrobot-swingup	D(uni)	L075	4	0.000558129	0.000394821	2500	24000
acrobot-swingup	D(uni)	L075	5	0.00180376	0.000394821	2500	24000
acrobot-swingup	D(uni)	L100	0	3.[identifier omitted]-07	9.[identifier omitted]-05	2500	24000
acrobot-swingup	D(uni)	L100	1	8.[identifier omitted]-07	9.[identifier omitted]-05	2500	24000
acrobot-swingup	D(uni)	L100	2	2.[identifier omitted]-07	9.[identifier omitted]-05	2500	24000
acrobot-swingup	D(uni)	L100	3	9.[identifier omitted]-07	9.[identifier omitted]-05	2500	24000
acrobot-swingup	D(uni)	L100	4	9.[identifier omitted]-05	9.[identifier omitted]-05	2500	24000
acrobot-swingup	D(uni)	L100	5	0.000494359	9.[identifier omitted]-05	2500	24000
acrobot-swingup	D(mix)	L000	0	6.[identifier omitted]-07	0.00032902	2500	16000
acrobot-swingup	D(mix)	L000	1	3.[identifier omitted]-06	0.00032902	2500	16000
acrobot-swingup	D(mix)	L000	2	4.[identifier omitted]-07	0.00032902	2500	16000
acrobot-swingup	D(mix)	L000	3	1.[identifier omitted]-06	0.00032902	2500	16000
acrobot-swingup	D(mix)	L000	4	0.000376141	0.00032902	2500	16000
acrobot-swingup	D(mix)	L000	5	0.00159201	0.00032902	2500	16000
acrobot-swingup	D(mix)	L010	0	1.[identifier omitted]-06	0.0012329	2500	16000
acrobot-swingup	D(mix)	L010	1	6.[identifier omitted]-06	0.0012329	2500	16000
acrobot-swingup	D(mix)	L010	2	9.[identifier omitted]-07	0.0012329	2500	16000
acrobot-swingup	D(mix)	L010	3	4.[identifier omitted]-06	0.0012329	2500	16000
acrobot-swingup	D(mix)	L010	4	0.00197821	0.0012329	2500	16000
acrobot-swingup	D(mix)	L010	5	0.00540576	0.0012329	2500	16000
acrobot-swingup	D(mix)	L025	0	1.[identifier omitted]-06	0.0004641	2500	16000
acrobot-swingup	D(mix)	L025	1	3.[identifier omitted]-06	0.0004641	2500	16000
acrobot-swingup	D(mix)	L025	2	7.[identifier omitted]-07	0.0004641	2500	16000
acrobot-swingup	D(mix)	L025	3	2.[identifier omitted]-06	0.0004641	2500	16000
acrobot-swingup	D(mix)	L025	4	0.00070184	0.0004641	2500	16000
acrobot-swingup	D(mix)	L025	5	0.00207487	0.0004641	2500	16000
acrobot-swingup	D(mix)	L050	0	5.[identifier omitted]-07	0.000242152	2500	16000
acrobot-swingup	D(mix)	L050	1	2.[identifier omitted]-06	0.000242152	2500	16000
acrobot-swingup	D(mix)	L050	2	4.[identifier omitted]-07	0.000242152	2500	16000
acrobot-swingup	D(mix)	L050	3	1.[identifier omitted]-06	0.000242152	2500	16000
acrobot-swingup	D(mix)	L050	4	0.000307001	0.000242152	2500	16000
acrobot-swingup	D(mix)	L050	5	0.00114069	0.000242152	2500	16000
acrobot-swingup	D(mix)	L075	0	7.[identifier omitted]-07	0.00073366	2500	16000
acrobot-swingup	D(mix)	L075	1	4.[identifier omitted]-06	0.00073366	2500	16000
acrobot-swingup	D(mix)	L075	2	7.[identifier omitted]-07	0.00073366	2500	16000
acrobot-swingup	D(mix)	L075	3	2.[identifier omitted]-06	0.00073366	2500	16000
acrobot-swingup	D(mix)	L075	4	0.00100743	0.00073366	2500	16000
acrobot-swingup	D(mix)	L075	5	0.00338561	0.00073366	2500	16000
acrobot-swingup	D(mix)	L100	0	3.[identifier omitted]-07	0.000231428	2500	16000
acrobot-swingup	D(mix)	L100	1	1.[identifier omitted]-06	0.000231428	2500	16000
acrobot-swingup	D(mix)	L100	2	3.[identifier omitted]-07	0.000231428	2500	16000
acrobot-swingup	D(mix)	L100	3	9.[identifier omitted]-07	0.000231428	2500	16000
acrobot-swingup	D(mix)	L100	4	0.000167086	0.000231428	2500	16000
acrobot-swingup	D(mix)	L100	5	0.00121785	0.000231428	2500	16000
acrobot-swingup	D(all)	L000	0	4.[identifier omitted]-07	0.000309833	2500	30000
acrobot-swingup	D(all)	L000	1	1.[identifier omitted]-06	0.000309833	2500	30000
acrobot-swingup	D(all)	L000	2	6.[identifier omitted]-07	0.000309833	2500	30000
acrobot-swingup	D(all)	L000	3	1.[identifier omitted]-06	0.000309833	2500	30000
acrobot-swingup	D(all)	L000	4	0.000232194	0.000309833	2500	30000
acrobot-swingup	D(all)	L000	5	0.00162296	0.000309833	2500	30000
acrobot-swingup	D(all)	L010	0	1.[identifier omitted]-06	0.000564338	2500	30000
acrobot-swingup	D(all)	L010	1	3.[identifier omitted]-06	0.000564338	2500	30000
acrobot-swingup	D(all)	L010	2	1.[identifier omitted]-06	0.000564338	2500	30000
acrobot-swingup	D(all)	L010	3	3.[identifier omitted]-06	0.000564338	2500	30000
acrobot-swingup	D(all)	L010	4	0.000677517	0.000564338	2500	30000
acrobot-swingup	D(all)	L010	5	0.00269873	0.000564338	2500	30000
acrobot-swingup	D(all)	L025	0	7.[identifier omitted]-07	0.000316058	2500	30000
acrobot-swingup	D(all)	L025	1	2.[identifier omitted]-06	0.000316058	2500	30000
acrobot-swingup	D(all)	L025	2	8.[identifier omitted]-07	0.000316058	2500	30000
acrobot-swingup	D(all)	L025	3	2.[identifier omitted]-06	0.000316058	2500	30000
acrobot-swingup	D(all)	L025	4	0.000269334	0.000316058	2500	30000
acrobot-swingup	D(all)	L025	5	0.00162084	0.000316058	2500	30000
acrobot-swingup	D(all)	L050	0	4.[identifier omitted]-07	0.000163562	2500	30000
acrobot-swingup	D(all)	L050	1	1.[identifier omitted]-06	0.000163562	2500	30000
acrobot-swingup	D(all)	L050	2	4.[identifier omitted]-07	0.000163562	2500	30000
acrobot-swingup	D(all)	L050	3	1.[identifier omitted]-06	0.000163562	2500	30000
acrobot-swingup	D(all)	L050	4	0.00018086	0.000163562	2500	30000
acrobot-swingup	D(all)	L050	5	0.000797193	0.000163562	2500	30000
acrobot-swingup	D(all)	L075	0	7.[identifier omitted]-07	0.000363985	2500	30000
acrobot-swingup	D(all)	L075	1	2.[identifier omitted]-06	0.000363985	2500	30000
acrobot-swingup	D(all)	L075	2	6.[identifier omitted]-07	0.000363985	2500	30000
acrobot-swingup	D(all)	L075	3	1.[identifier omitted]-06	0.000363985	2500	30000
acrobot-swingup	D(all)	L075	4	0.000413256	0.000363985	2500	30000
acrobot-swingup	D(all)	L075	5	0.0017648	0.000363985	2500	30000
acrobot-swingup	D(all)	L100	0	3.[identifier omitted]-07	0.000156311	2500	30000
acrobot-swingup	D(all)	L100	1	1.[identifier omitted]-06	0.000156311	2500	30000
acrobot-swingup	D(all)	L100	2	3.[identifier omitted]-07	0.000156311	2500	30000
acrobot-swingup	D(all)	L100	3	8.[identifier omitted]-07	0.000156311	2500	30000
acrobot-swingup	D(all)	L100	4	0.000134705	0.000156311	2500	30000
acrobot-swingup	D(all)	L100	5	0.000800516	0.000156311	2500	30000
pendulum-swingup	D(pol)	L000	0	2.[identifier omitted]-07	1.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L000	1	8.[identifier omitted]-07	1.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L000	2	2.[identifier omitted]-06	1.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L010	0	5.[identifier omitted]-07	2.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L010	1	1.[identifier omitted]-06	2.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L010	2	5.[identifier omitted]-06	2.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L025	0	1.[identifier omitted]-06	4.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L025	1	2.[identifier omitted]-06	4.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L025	2	9.[identifier omitted]-06	4.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L050	0	7.[identifier omitted]-07	3.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L050	1	2.[identifier omitted]-06	3.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L050	2	6.[identifier omitted]-06	3.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L075	0	6.[identifier omitted]-07	1.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L075	1	2.[identifier omitted]-06	1.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L075	2	1.[identifier omitted]-06	1.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L100	0	6.[identifier omitted]-07	1.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L100	1	1.[identifier omitted]-06	1.[identifier omitted]-06	2500	4000
pendulum-swingup	D(pol)	L100	2	1.[identifier omitted]-06	1.[identifier omitted]-06	2500	4000
pendulum-swingup	D(uni)	L000	0	2.[identifier omitted]-06	1.[identifier omitted]-05	2500	30000
pendulum-swingup	D(uni)	L000	1	6.[identifier omitted]-06	1.[identifier omitted]-05	2500	30000
pendulum-swingup	D(uni)	L000	2	2.[identifier omitted]-05	1.[identifier omitted]-05	2500	30000
pendulum-swingup	D(uni)	L010	0	3.[identifier omitted]-06	1.[identifier omitted]-05	2500	30000
pendulum-swingup	D(uni)	L010	1	1.[identifier omitted]-05	1.[identifier omitted]-05	2500	30000
pendulum-swingup	D(uni)	L010	2	4.[identifier omitted]-05	1.[identifier omitted]-05	2500	30000
pendulum-swingup	D(uni)	L025	0	1.[identifier omitted]-06	1.[identifier omitted]-05	2500	30000
pendulum-swingup	D(uni)	L025	1	4.[identifier omitted]-06	1.[identifier omitted]-05	2500	30000
pendulum-swingup	D(uni)	L025	2	2.[identifier omitted]-05	1.[identifier omitted]-05	2500	30000
pendulum-swingup	D(uni)	L050	0	4.[identifier omitted]-07	3.[identifier omitted]-06	2500	30000
pendulum-swingup	D(uni)	L050	1	1.[identifier omitted]-06	3.[identifier omitted]-06	2500	30000
pendulum-swingup	D(uni)	L050	2	9.[identifier omitted]-06	3.[identifier omitted]-06	2500	30000
pendulum-swingup	D(uni)	L075	0	1.[identifier omitted]-07	9.[identifier omitted]-07	2500	30000
pendulum-swingup	D(uni)	L075	1	3.[identifier omitted]-07	9.[identifier omitted]-07	2500	30000
pendulum-swingup	D(uni)	L075	2	2.[identifier omitted]-06	9.[identifier omitted]-07	2500	30000
pendulum-swingup	D(uni)	L100	0	9.[identifier omitted]-08	4.[identifier omitted]-07	2500	30000
pendulum-swingup	D(uni)	L100	1	1.[identifier omitted]-07	4.[identifier omitted]-07	2500	30000
pendulum-swingup	D(uni)	L100	2	1.[identifier omitted]-06	4.[identifier omitted]-07	2500	30000
pendulum-swingup	D(mix)	L000	0	2.[identifier omitted]-07	5.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L000	1	3.[identifier omitted]-07	5.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L000	2	1.[identifier omitted]-06	5.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L010	0	3.[identifier omitted]-07	1.[identifier omitted]-06	2500	25000
pendulum-swingup	D(mix)	L010	1	6.[identifier omitted]-07	1.[identifier omitted]-06	2500	25000
pendulum-swingup	D(mix)	L010	2	2.[identifier omitted]-06	1.[identifier omitted]-06	2500	25000
pendulum-swingup	D(mix)	L025	0	6.[identifier omitted]-07	1.[identifier omitted]-06	2500	25000
pendulum-swingup	D(mix)	L025	1	8.[identifier omitted]-07	1.[identifier omitted]-06	2500	25000
pendulum-swingup	D(mix)	L025	2	2.[identifier omitted]-06	1.[identifier omitted]-06	2500	25000
pendulum-swingup	D(mix)	L050	0	4.[identifier omitted]-07	7.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L050	1	5.[identifier omitted]-07	7.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L050	2	1.[identifier omitted]-06	7.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L075	0	1.[identifier omitted]-07	4.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L075	1	2.[identifier omitted]-07	4.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L075	2	9.[identifier omitted]-07	4.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L100	0	8.[identifier omitted]-08	4.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L100	1	2.[identifier omitted]-07	4.[identifier omitted]-07	2500	25000
pendulum-swingup	D(mix)	L100	2	1.[identifier omitted]-06	4.[identifier omitted]-07	2500	25000
pendulum-swingup	D(all)	L000	0	2.[identifier omitted]-07	7.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L000	1	4.[identifier omitted]-07	7.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L000	2	1.[identifier omitted]-06	7.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L010	0	3.[identifier omitted]-07	1.[identifier omitted]-06	2500	14000
pendulum-swingup	D(all)	L010	1	6.[identifier omitted]-07	1.[identifier omitted]-06	2500	14000
pendulum-swingup	D(all)	L010	2	2.[identifier omitted]-06	1.[identifier omitted]-06	2500	14000
pendulum-swingup	D(all)	L025	0	4.[identifier omitted]-07	1.[identifier omitted]-06	2500	14000
pendulum-swingup	D(all)	L025	1	8.[identifier omitted]-07	1.[identifier omitted]-06	2500	14000
pendulum-swingup	D(all)	L025	2	2.[identifier omitted]-06	1.[identifier omitted]-06	2500	14000
pendulum-swingup	D(all)	L050	0	3.[identifier omitted]-07	6.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L050	1	2.[identifier omitted]-07	6.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L050	2	1.[identifier omitted]-06	6.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L075	0	1.[identifier omitted]-07	3.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L075	1	2.[identifier omitted]-07	3.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L075	2	6.[identifier omitted]-07	3.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L100	0	8.[identifier omitted]-08	2.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L100	1	1.[identifier omitted]-07	2.[identifier omitted]-07	2500	14000
pendulum-swingup	D(all)	L100	2	4.[identifier omitted]-07	2.[identifier omitted]-07	2500	14000
cartpole-balance	D(pol)	L000	0	1.[identifier omitted]-10	1.[identifier omitted]-07	2500	5000
cartpole-balance	D(pol)	L000	1	1.[identifier omitted]-13	1.[identifier omitted]-07	2500	5000
cartpole-balance	D(pol)	L000	2	1.[identifier omitted]-10	1.[identifier omitted]-07	2500	5000
cartpole-balance	D(pol)	L000	3	1.[identifier omitted]-07	1.[identifier omitted]-07	2500	5000
cartpole-balance	D(pol)	L000	4	3.[identifier omitted]-07	1.[identifier omitted]-07	2500	5000
cartpole-balance	D(pol)	L010	0	2.[identifier omitted]-10	1.[identifier omitted]-07	2500	5000
cartpole-balance	D(pol)	L010	1	3.[identifier omitted]-12	1.[identifier omitted]-07	2500	5000
cartpole-balance	D(pol)	L010	2	4.[identifier omitted]-10	1.[identifier omitted]-07	2500	5000
cartpole-balance	D(pol)	L010	3	2.[identifier omitted]-07	1.[identifier omitted]-07	2500	5000
cartpole-balance	D(pol)	L010	4	6.[identifier omitted]-07	1.[identifier omitted]-07	2500	5000
cartpole-balance	D(pol)	L025	0	1.[identifier omitted]-07	6.[identifier omitted]-06	2500	5000
cartpole-balance	D(pol)	L025	1	1.[identifier omitted]-09	6.[identifier omitted]-06	2500	5000
cartpole-balance	D(pol)	L025	2	3.[identifier omitted]-08	6.[identifier omitted]-06	2500	5000
cartpole-balance	D(pol)	L025	3	8.[identifier omitted]-06	6.[identifier omitted]-06	2500	5000
cartpole-balance	D(pol)	L025	4	2.[identifier omitted]-05	6.[identifier omitted]-06	2500	5000
cartpole-balance	D(pol)	L050	0	0.901332	0.311372	2500	5000
cartpole-balance	D(pol)	L050	1	0.0027777	0.311372	2500	5000
cartpole-balance	D(pol)	L050	2	0.0106783	0.311372	2500	5000
cartpole-balance	D(pol)	L050	3	0.0555861	0.311372	2500	5000
cartpole-balance	D(pol)	L050	4	0.586488	0.311372	2500	5000
cartpole-balance	D(pol)	L075	0	2.09195	0.69011	2500	5000
cartpole-balance	D(pol)	L075	1	0.00592599	0.69011	2500	5000
cartpole-balance	D(pol)	L075	2	0.0183549	0.69011	2500	5000
cartpole-balance	D(pol)	L075	3	0.103831	0.69011	2500	5000
cartpole-balance	D(pol)	L075	4	1.23049	0.69011	2500	5000
cartpole-balance	D(pol)	L100	0	2.73985	1.03426	2500	5000
cartpole-balance	D(pol)	L100	1	0.0067064	1.03426	2500	5000
cartpole-balance	D(pol)	L100	2	0.0507982	1.03426	2500	5000
cartpole-balance	D(pol)	L100	3	0.18581	1.03426	2500	5000
cartpole-balance	D(pol)	L100	4	2.18813	1.03426	2500	5000
cartpole-balance	D(uni)	L000	0	4.[identifier omitted]-08	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L000	1	1.[identifier omitted]-08	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L000	2	4.[identifier omitted]-07	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L000	3	2.[identifier omitted]-06	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L000	4	2.[identifier omitted]-05	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L010	0	4.[identifier omitted]-08	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L010	1	2.[identifier omitted]-08	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L010	2	4.[identifier omitted]-07	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L010	3	2.[identifier omitted]-06	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L010	4	2.[identifier omitted]-05	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L025	0	4.[identifier omitted]-08	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L025	1	3.[identifier omitted]-08	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L025	2	4.[identifier omitted]-07	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L025	3	2.[identifier omitted]-06	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L025	4	2.[identifier omitted]-05	6.[identifier omitted]-06	2500	26000
cartpole-balance	D(uni)	L050	0	3.[identifier omitted]-07	0.000792801	2500	26000
cartpole-balance	D(uni)	L050	1	1.[identifier omitted]-06	0.000792801	2500	26000
cartpole-balance	D(uni)	L050	2	1.[identifier omitted]-06	0.000792801	2500	26000
cartpole-balance	D(uni)	L050	3	0.00145315	0.000792801	2500	26000
cartpole-balance	D(uni)	L050	4	0.00250679	0.000792801	2500	26000
cartpole-balance	D(uni)	L075	0	4.[identifier omitted]-07	0.000939757	2500	26000
cartpole-balance	D(uni)	L075	1	5.[identifier omitted]-06	0.000939757	2500	26000
cartpole-balance	D(uni)	L075	2	3.[identifier omitted]-06	0.000939757	2500	26000
cartpole-balance	D(uni)	L075	3	0.00160699	0.000939757	2500	26000
cartpole-balance	D(uni)	L075	4	0.00308265	0.000939757	2500	26000
cartpole-balance	D(uni)	L100	0	1.[identifier omitted]-07	0.000273077	2500	26000
cartpole-balance	D(uni)	L100	1	2.[identifier omitted]-06	0.000273077	2500	26000
cartpole-balance	D(uni)	L100	2	1.[identifier omitted]-06	0.000273077	2500	26000
cartpole-balance	D(uni)	L100	3	0.000672264	0.000273077	2500	26000
cartpole-balance	D(uni)	L100	4	0.000689003	0.000273077	2500	26000
cartpole-balance	D(mix)	L000	0	5.[identifier omitted]-09	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L000	1	4.[identifier omitted]-07	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L000	2	8.[identifier omitted]-08	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L000	3	5.[identifier omitted]-06	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L000	4	1.[identifier omitted]-05	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L010	0	7.[identifier omitted]-09	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L010	1	4.[identifier omitted]-07	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L010	2	7.[identifier omitted]-08	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L010	3	6.[identifier omitted]-06	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L010	4	1.[identifier omitted]-05	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L025	0	1.[identifier omitted]-08	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L025	1	5.[identifier omitted]-07	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L025	2	9.[identifier omitted]-08	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L025	3	6.[identifier omitted]-06	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L025	4	1.[identifier omitted]-05	3.[identifier omitted]-06	2500	24000
cartpole-balance	D(mix)	L050	0	3.[identifier omitted]-07	0.000653141	2500	24000
cartpole-balance	D(mix)	L050	1	2.[identifier omitted]-06	0.000653141	2500	24000
cartpole-balance	D(mix)	L050	2	1.[identifier omitted]-06	0.000653141	2500	24000
cartpole-balance	D(mix)	L050	3	0.00119973	0.000653141	2500	24000
cartpole-balance	D(mix)	L050	4	0.00206167	0.000653141	2500	24000
cartpole-balance	D(mix)	L075	0	3.[identifier omitted]-07	0.000698877	2500	24000
cartpole-balance	D(mix)	L075	1	5.[identifier omitted]-06	0.000698877	2500	24000
cartpole-balance	D(mix)	L075	2	3.[identifier omitted]-06	0.000698877	2500	24000
cartpole-balance	D(mix)	L075	3	0.00150242	0.000698877	2500	24000
cartpole-balance	D(mix)	L075	4	0.00198206	0.000698877	2500	24000
cartpole-balance	D(mix)	L100	0	3.[identifier omitted]-07	0.000476856	2500	24000
cartpole-balance	D(mix)	L100	1	8.[identifier omitted]-06	0.000476856	2500	24000
cartpole-balance	D(mix)	L100	2	5.[identifier omitted]-06	0.000476856	2500	24000
cartpole-balance	D(mix)	L100	3	0.00124958	0.000476856	2500	24000
cartpole-balance	D(mix)	L100	4	0.0011197	0.000476856	2500	24000
cartpole-balance	D(all)	L000	0	1.[identifier omitted]-09	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L000	1	8.[identifier omitted]-08	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L000	2	2.[identifier omitted]-07	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L000	3	3.[identifier omitted]-06	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L000	4	3.[identifier omitted]-06	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L010	0	1.[identifier omitted]-09	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L010	1	9.[identifier omitted]-08	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L010	2	2.[identifier omitted]-07	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L010	3	3.[identifier omitted]-06	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L010	4	3.[identifier omitted]-06	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L025	0	1.[identifier omitted]-09	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L025	1	9.[identifier omitted]-08	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L025	2	3.[identifier omitted]-07	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L025	3	4.[identifier omitted]-06	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L025	4	3.[identifier omitted]-06	1.[identifier omitted]-06	2500	26000
cartpole-balance	D(all)	L050	0	1.[identifier omitted]-07	0.000329563	2500	26000
cartpole-balance	D(all)	L050	1	8.[identifier omitted]-07	0.000329563	2500	26000
cartpole-balance	D(all)	L050	2	1.[identifier omitted]-06	0.000329563	2500	26000
cartpole-balance	D(all)	L050	3	0.000741592	0.000329563	2500	26000
cartpole-balance	D(all)	L050	4	0.000903733	0.000329563	2500	26000
cartpole-balance	D(all)	L075	0	3.[identifier omitted]-07	0.000660656	2500	26000
cartpole-balance	D(all)	L075	1	1.[identifier omitted]-06	0.000660656	2500	26000
cartpole-balance	D(all)	L075	2	2.[identifier omitted]-06	0.000660656	2500	26000
cartpole-balance	D(all)	L075	3	0.00138097	0.000660656	2500	26000
cartpole-balance	D(all)	L075	4	0.00191752	0.000660656	2500	26000
cartpole-balance	D(all)	L100	0	1.[identifier omitted]-07	0.000354708	2500	26000
cartpole-balance	D(all)	L100	1	3.[identifier omitted]-06	0.000354708	2500	26000
cartpole-balance	D(all)	L100	2	2.[identifier omitted]-06	0.000354708	2500	26000
cartpole-balance	D(all)	L100	3	0.000749334	0.000354708	2500	26000
cartpole-balance	D(all)	L100	4	0.00101769	0.000354708	2500	26000
cartpole-swingup	D(pol)	L000	0	1.[identifier omitted]-08	4.[identifier omitted]-07	2500	9000
cartpole-swingup	D(pol)	L000	1	2.[identifier omitted]-08	4.[identifier omitted]-07	2500	9000
cartpole-swingup	D(pol)	L000	2	5.[identifier omitted]-08	4.[identifier omitted]-07	2500	9000
cartpole-swingup	D(pol)	L000	3	3.[identifier omitted]-07	4.[identifier omitted]-07	2500	9000
cartpole-swingup	D(pol)	L000	4	1.[identifier omitted]-06	4.[identifier omitted]-07	2500	9000
cartpole-swingup	D(pol)	L010	0	1.[identifier omitted]-06	0.000258298	2500	9000
cartpole-swingup	D(pol)	L010	1	2.[identifier omitted]-05	0.000258298	2500	9000
cartpole-swingup	D(pol)	L010	2	3.[identifier omitted]-05	0.000258298	2500	9000
cartpole-swingup	D(pol)	L010	3	0.000504372	0.000258298	2500	9000
cartpole-swingup	D(pol)	L010	4	0.000726312	0.000258298	2500	9000
cartpole-swingup	D(pol)	L025	0	1.[identifier omitted]-06	0.000211613	2500	9000
cartpole-swingup	D(pol)	L025	1	2.[identifier omitted]-05	0.000211613	2500	9000
cartpole-swingup	D(pol)	L025	2	3.[identifier omitted]-05	0.000211613	2500	9000
cartpole-swingup	D(pol)	L025	3	0.00054669	0.000211613	2500	9000
cartpole-swingup	D(pol)	L025	4	0.000447695	0.000211613	2500	9000
cartpole-swingup	D(pol)	L050	0	3.[identifier omitted]-06	0.000548462	2500	9000
cartpole-swingup	D(pol)	L050	1	9.[identifier omitted]-05	0.000548462	2500	9000
cartpole-swingup	D(pol)	L050	2	0.000128107	0.000548462	2500	9000
cartpole-swingup	D(pol)	L050	3	0.000987612	0.000548462	2500	9000
cartpole-swingup	D(pol)	L050	4	0.00153001	0.000548462	2500	9000
cartpole-swingup	D(pol)	L075	0	5.[identifier omitted]-06	0.00126498	2500	9000
cartpole-swingup	D(pol)	L075	1	0.000164419	0.00126498	2500	9000
cartpole-swingup	D(pol)	L075	2	0.000215194	0.00126498	2500	9000
cartpole-swingup	D(pol)	L075	3	0.00231174	0.00126498	2500	9000
cartpole-swingup	D(pol)	L075	4	0.00362776	0.00126498	2500	9000
cartpole-swingup	D(pol)	L100	0	7.[identifier omitted]-06	0.00248217	2500	9000
cartpole-swingup	D(pol)	L100	1	0.000122252	0.00248217	2500	9000
cartpole-swingup	D(pol)	L100	2	0.000280776	0.00248217	2500	9000
cartpole-swingup	D(pol)	L100	3	0.00458602	0.00248217	2500	9000
cartpole-swingup	D(pol)	L100	4	0.00741463	0.00248217	2500	9000
cartpole-swingup	D(uni)	L000	0	5.[identifier omitted]-08	3.[identifier omitted]-05	2500	27000
cartpole-swingup	D(uni)	L000	1	4.[identifier omitted]-06	3.[identifier omitted]-05	2500	27000
cartpole-swingup	D(uni)	L000	2	2.[identifier omitted]-07	3.[identifier omitted]-05	2500	27000
cartpole-swingup	D(uni)	L000	3	6.[identifier omitted]-05	3.[identifier omitted]-05	2500	27000
cartpole-swingup	D(uni)	L000	4	0.000123043	3.[identifier omitted]-05	2500	27000
cartpole-swingup	D(uni)	L010	0	3.[identifier omitted]-07	0.000239257	2500	27000
cartpole-swingup	D(uni)	L010	1	6.[identifier omitted]-06	0.000239257	2500	27000
cartpole-swingup	D(uni)	L010	2	6.[identifier omitted]-06	0.000239257	2500	27000
cartpole-swingup	D(uni)	L010	3	0.000358346	0.000239257	2500	27000
cartpole-swingup	D(uni)	L010	4	0.000825121	0.000239257	2500	27000
cartpole-swingup	D(uni)	L025	0	2.[identifier omitted]-07	0.000183029	2500	27000
cartpole-swingup	D(uni)	L025	1	5.[identifier omitted]-06	0.000183029	2500	27000
cartpole-swingup	D(uni)	L025	2	3.[identifier omitted]-06	0.000183029	2500	27000
cartpole-swingup	D(uni)	L025	3	0.000255747	0.000183029	2500	27000
cartpole-swingup	D(uni)	L025	4	0.00064998	0.000183029	2500	27000
cartpole-swingup	D(uni)	L050	0	3.[identifier omitted]-07	0.000341651	2500	27000
cartpole-swingup	D(uni)	L050	1	4.[identifier omitted]-06	0.000341651	2500	27000
cartpole-swingup	D(uni)	L050	2	3.[identifier omitted]-06	0.000341651	2500	27000
cartpole-swingup	D(uni)	L050	3	0.000470242	0.000341651	2500	27000
cartpole-swingup	D(uni)	L050	4	0.00122954	0.000341651	2500	27000
cartpole-swingup	D(uni)	L075	0	2.[identifier omitted]-07	0.00030004	2500	27000
cartpole-swingup	D(uni)	L075	1	1.[identifier omitted]-06	0.00030004	2500	27000
cartpole-swingup	D(uni)	L075	2	1.[identifier omitted]-06	0.00030004	2500	27000
cartpole-swingup	D(uni)	L075	3	0.000588664	0.00030004	2500	27000
cartpole-swingup	D(uni)	L075	4	0.000907573	0.00030004	2500	27000
cartpole-swingup	D(uni)	L100	0	2.[identifier omitted]-07	0.000697399	2500	27000
cartpole-swingup	D(uni)	L100	1	5.[identifier omitted]-07	0.000697399	2500	27000
cartpole-swingup	D(uni)	L100	2	7.[identifier omitted]-07	0.000697399	2500	27000
cartpole-swingup	D(uni)	L100	3	0.00129398	0.000697399	2500	27000
cartpole-swingup	D(uni)	L100	4	0.00219142	0.000697399	2500	27000
cartpole-swingup	D(mix)	L000	0	9.[identifier omitted]-09	7.[identifier omitted]-06	2500	29000
cartpole-swingup	D(mix)	L000	1	8.[identifier omitted]-08	7.[identifier omitted]-06	2500	29000
cartpole-swingup	D(mix)	L000	2	2.[identifier omitted]-07	7.[identifier omitted]-06	2500	29000
cartpole-swingup	D(mix)	L000	3	1.[identifier omitted]-05	7.[identifier omitted]-06	2500	29000
cartpole-swingup	D(mix)	L000	4	2.[identifier omitted]-05	7.[identifier omitted]-06	2500	29000
cartpole-swingup	D(mix)	L010	0	8.[identifier omitted]-08	0.000172072	2500	29000
cartpole-swingup	D(mix)	L010	1	6.[identifier omitted]-07	0.000172072	2500	29000
cartpole-swingup	D(mix)	L010	2	6.[identifier omitted]-07	0.000172072	2500	29000
cartpole-swingup	D(mix)	L010	3	0.000271164	0.000172072	2500	29000
cartpole-swingup	D(mix)	L010	4	0.000587818	0.000172072	2500	29000
cartpole-swingup	D(mix)	L025	0	8.[identifier omitted]-08	8.[identifier omitted]-05	2500	29000
cartpole-swingup	D(mix)	L025	1	5.[identifier omitted]-07	8.[identifier omitted]-05	2500	29000
cartpole-swingup	D(mix)	L025	2	5.[identifier omitted]-07	8.[identifier omitted]-05	2500	29000
cartpole-swingup	D(mix)	L025	3	0.000224177	8.[identifier omitted]-05	2500	29000
cartpole-swingup	D(mix)	L025	4	0.000211058	8.[identifier omitted]-05	2500	29000
cartpole-swingup	D(mix)	L050	0	1.[identifier omitted]-07	0.000261751	2500	29000
cartpole-swingup	D(mix)	L050	1	9.[identifier omitted]-07	0.000261751	2500	29000
cartpole-swingup	D(mix)	L050	2	9.[identifier omitted]-07	0.000261751	2500	29000
cartpole-swingup	D(mix)	L050	3	0.000369957	0.000261751	2500	29000
cartpole-swingup	D(mix)	L050	4	0.000936772	0.000261751	2500	29000
cartpole-swingup	D(mix)	L075	0	1.[identifier omitted]-07	0.000296001	2500	29000
cartpole-swingup	D(mix)	L075	1	9.[identifier omitted]-07	0.000296001	2500	29000
cartpole-swingup	D(mix)	L075	2	1.[identifier omitted]-06	0.000296001	2500	29000
cartpole-swingup	D(mix)	L075	3	0.000564469	0.000296001	2500	29000
cartpole-swingup	D(mix)	L075	4	0.0009134	0.000296001	2500	29000
cartpole-swingup	D(mix)	L100	0	2.[identifier omitted]-07	0.000729166	2500	29000
cartpole-swingup	D(mix)	L100	1	1.[identifier omitted]-06	0.000729166	2500	29000
cartpole-swingup	D(mix)	L100	2	1.[identifier omitted]-06	0.000729166	2500	29000
cartpole-swingup	D(mix)	L100	3	0.00143053	0.000729166	2500	29000
cartpole-swingup	D(mix)	L100	4	0.00221266	0.000729166	2500	29000
cartpole-swingup	D(all)	L000	0	1.[identifier omitted]-08	1.[identifier omitted]-06	2500	28000
cartpole-swingup	D(all)	L000	1	1.[identifier omitted]-07	1.[identifier omitted]-06	2500	28000
cartpole-swingup	D(all)	L000	2	1.[identifier omitted]-07	1.[identifier omitted]-06	2500	28000
cartpole-swingup	D(all)	L000	3	1.[identifier omitted]-06	1.[identifier omitted]-06	2500	28000
cartpole-swingup	D(all)	L000	4	7.[identifier omitted]-06	1.[identifier omitted]-06	2500	28000
cartpole-swingup	D(all)	L010	0	1.[identifier omitted]-07	0.000126955	2500	28000
cartpole-swingup	D(all)	L010	1	4.[identifier omitted]-07	0.000126955	2500	28000
cartpole-swingup	D(all)	L010	2	5.[identifier omitted]-07	0.000126955	2500	28000
cartpole-swingup	D(all)	L010	3	0.00027881	0.000126955	2500	28000
cartpole-swingup	D(all)	L010	4	0.000354856	0.000126955	2500	28000
cartpole-swingup	D(all)	L025	0	8.[identifier omitted]-08	6.[identifier omitted]-05	2500	28000
cartpole-swingup	D(all)	L025	1	3.[identifier omitted]-07	6.[identifier omitted]-05	2500	28000
cartpole-swingup	D(all)	L025	2	5.[identifier omitted]-07	6.[identifier omitted]-05	2500	28000
cartpole-swingup	D(all)	L025	3	0.000207776	6.[identifier omitted]-05	2500	28000
cartpole-swingup	D(all)	L025	4	0.000133707	6.[identifier omitted]-05	2500	28000
cartpole-swingup	D(all)	L050	0	1.[identifier omitted]-07	0.000197389	2500	28000
cartpole-swingup	D(all)	L050	1	7.[identifier omitted]-07	0.000197389	2500	28000
cartpole-swingup	D(all)	L050	2	1.[identifier omitted]-06	0.000197389	2500	28000
cartpole-swingup	D(all)	L050	3	0.0003988	0.000197389	2500	28000
cartpole-swingup	D(all)	L050	4	0.000586089	0.000197389	2500	28000
cartpole-swingup	D(all)	L075	0	1.[identifier omitted]-07	0.000363063	2500	28000
cartpole-swingup	D(all)	L075	1	9.[identifier omitted]-07	0.000363063	2500	28000
cartpole-swingup	D(all)	L075	2	1.[identifier omitted]-06	0.000363063	2500	28000
cartpole-swingup	D(all)	L075	3	0.000676379	0.000363063	2500	28000
cartpole-swingup	D(all)	L075	4	0.00113662	0.000363063	2500	28000
cartpole-swingup	D(all)	L100	0	2.[identifier omitted]-07	0.000619805	2500	28000
cartpole-swingup	D(all)	L100	1	8.[identifier omitted]-07	0.000619805	2500	28000
cartpole-swingup	D(all)	L100	2	1.[identifier omitted]-06	0.000619805	2500	28000
cartpole-swingup	D(all)	L100	3	0.00126322	0.000619805	2500	28000
cartpole-swingup	D(all)	L100	4	0.00183356	0.000619805	2500	28000
walker-walk	D(pol)	L000	0	0.00118014	3.09025	2500	30000
walker-walk	D(pol)	L000	1	0.000764048	3.09025	2500	30000
walker-walk	D(pol)	L000	2	0.00155244	3.09025	2500	30000
walker-walk	D(pol)	L000	3	0.00154718	3.09025	2500	30000
walker-walk	D(pol)	L000	4	0.00220674	3.09025	2500	30000
walker-walk	D(pol)	L000	5	0.00178302	3.09025	2500	30000
walker-walk	D(pol)	L000	6	0.00684751	3.09025	2500	30000
walker-walk	D(pol)	L000	7	0.00597803	3.09025	2500	30000
walker-walk	D(pol)	L000	8	0.00142643	3.09025	2500	30000
walker-walk	D(pol)	L000	9	0.00155331	3.09025	2500	30000
walker-walk	D(pol)	L000	10	0.00181022	3.09025	2500	30000
walker-walk	D(pol)	L000	11	0.00158068	3.09025	2500	30000
walker-walk	D(pol)	L000	12	0.00887766	3.09025	2500	30000
walker-walk	D(pol)	L000	13	0.00644362	3.09025	2500	30000
walker-walk	D(pol)	L000	14	9.[identifier omitted]-05	3.09025	2500	30000
walker-walk	D(pol)	L000	15	0.090006	3.09025	2500	30000
walker-walk	D(pol)	L000	16	0.0675395	3.09025	2500	30000
walker-walk	D(pol)	L000	17	2.20486	3.09025	2500	30000
walker-walk	D(pol)	L000	18	7.88187	3.09025	2500	30000
walker-walk	D(pol)	L000	19	8.10964	3.09025	2500	30000
walker-walk	D(pol)	L000	20	19.1764	3.09025	2500	30000
walker-walk	D(pol)	L000	21	7.61177	3.09025	2500	30000
walker-walk	D(pol)	L000	22	8.12178	3.09025	2500	30000
walker-walk	D(pol)	L000	23	20.8585	3.09025	2500	30000
walker-walk	D(pol)	L010	0	0.00169995	4.51743	2500	30000
walker-walk	D(pol)	L010	1	0.00130547	4.51743	2500	30000
walker-walk	D(pol)	L010	2	0.00228963	4.51743	2500	30000
walker-walk	D(pol)	L010	3	0.00233125	4.51743	2500	30000
walker-walk	D(pol)	L010	4	0.00269649	4.51743	2500	30000
walker-walk	D(pol)	L010	5	0.00260327	4.51743	2500	30000
walker-walk	D(pol)	L010	6	0.0103713	4.51743	2500	30000
walker-walk	D(pol)	L010	7	0.0102401	4.51743	2500	30000
walker-walk	D(pol)	L010	8	0.00236598	4.51743	2500	30000
walker-walk	D(pol)	L010	9	0.00238128	4.51743	2500	30000
walker-walk	D(pol)	L010	10	0.00277354	4.51743	2500	30000
walker-walk	D(pol)	L010	11	0.00270815	4.51743	2500	30000
walker-walk	D(pol)	L010	12	0.0141311	4.51743	2500	30000
walker-walk	D(pol)	L010	13	0.0111261	4.51743	2500	30000
walker-walk	D(pol)	L010	14	0.000135315	4.51743	2500	30000
walker-walk	D(pol)	L010	15	0.138202	4.51743	2500	30000
walker-walk	D(pol)	L010	16	0.113091	4.51743	2500	30000
walker-walk	D(pol)	L010	17	3.57176	4.51743	2500	30000
walker-walk	D(pol)	L010	18	11.8999	4.51743	2500	30000
walker-walk	D(pol)	L010	19	12.3654	4.51743	2500	30000
walker-walk	D(pol)	L010	20	25.8343	4.51743	2500	30000
walker-walk	D(pol)	L010	21	13.1671	4.51743	2500	30000
walker-walk	D(pol)	L010	22	13.1761	4.51743	2500	30000
walker-walk	D(pol)	L010	23	28.0834	4.51743	2500	30000
walker-walk	D(pol)	L025	0	0.00112899	3.69456	2500	30000
walker-walk	D(pol)	L025	1	0.00115759	3.69456	2500	30000
walker-walk	D(pol)	L025	2	0.00183023	3.69456	2500	30000
walker-walk	D(pol)	L025	3	0.00235592	3.69456	2500	30000
walker-walk	D(pol)	L025	4	0.00236412	3.69456	2500	30000
walker-walk	D(pol)	L025	5	0.0014352	3.69456	2500	30000
walker-walk	D(pol)	L025	6	0.0107921	3.69456	2500	30000
walker-walk	D(pol)	L025	7	0.00771868	3.69456	2500	30000
walker-walk	D(pol)	L025	8	0.00219114	3.69456	2500	30000
walker-walk	D(pol)	L025	9	0.00149736	3.69456	2500	30000
walker-walk	D(pol)	L025	10	0.00219451	3.69456	2500	30000
walker-walk	D(pol)	L025	11	0.00174593	3.69456	2500	30000
walker-walk	D(pol)	L025	12	0.00993925	3.69456	2500	30000
walker-walk	D(pol)	L025	13	0.00910424	3.69456	2500	30000
walker-walk	D(pol)	L025	14	0.000120361	3.69456	2500	30000
walker-walk	D(pol)	L025	15	0.129463	3.69456	2500	30000
walker-walk	D(pol)	L025	16	0.0922572	3.69456	2500	30000
walker-walk	D(pol)	L025	17	2.68091	3.69456	2500	30000
walker-walk	D(pol)	L025	18	9.78221	3.69456	2500	30000
walker-walk	D(pol)	L025	19	7.8274	3.69456	2500	30000
walker-walk	D(pol)	L025	20	24.5985	3.69456	2500	30000
walker-walk	D(pol)	L025	21	8.99651	3.69456	2500	30000
walker-walk	D(pol)	L025	22	11.0288	3.69456	2500	30000
walker-walk	D(pol)	L025	23	23.4778	3.69456	2500	30000
walker-walk	D(pol)	L050	0	0.00227142	5.5179	2500	30000
walker-walk	D(pol)	L050	1	0.00139633	5.5179	2500	30000
walker-walk	D(pol)	L050	2	0.00298946	5.5179	2500	30000
walker-walk	D(pol)	L050	3	0.00251356	5.5179	2500	30000
walker-walk	D(pol)	L050	4	0.00333981	5.5179	2500	30000
walker-walk	D(pol)	L050	5	0.00262144	5.5179	2500	30000
walker-walk	D(pol)	L050	6	0.0143344	5.5179	2500	30000
walker-walk	D(pol)	L050	7	0.0122553	5.5179	2500	30000
walker-walk	D(pol)	L050	8	0.0029126	5.5179	2500	30000
walker-walk	D(pol)	L050	9	0.00296347	5.5179	2500	30000
walker-walk	D(pol)	L050	10	0.00334075	5.5179	2500	30000
walker-walk	D(pol)	L050	11	0.00306226	5.5179	2500	30000
walker-walk	D(pol)	L050	12	0.0137304	5.5179	2500	30000
walker-walk	D(pol)	L050	13	0.0119574	5.5179	2500	30000
walker-walk	D(pol)	L050	14	0.000159203	5.5179	2500	30000
walker-walk	D(pol)	L050	15	0.16736	5.5179	2500	30000
walker-walk	D(pol)	L050	16	0.137099	5.5179	2500	30000
walker-walk	D(pol)	L050	17	4.51028	5.5179	2500	30000
walker-walk	D(pol)	L050	18	15.778	5.5179	2500	30000
walker-walk	D(pol)	L050	19	15.0035	5.5179	2500	30000
walker-walk	D(pol)	L050	20	34.1875	5.5179	2500	30000
walker-walk	D(pol)	L050	21	16.5044	5.5179	2500	30000
walker-walk	D(pol)	L050	22	11.7344	5.5179	2500	30000
walker-walk	D(pol)	L050	23	34.3273	5.5179	2500	30000
walker-walk	D(pol)	L075	0	0.00274545	5.72082	2500	30000
walker-walk	D(pol)	L075	1	0.001423	5.72082	2500	30000
walker-walk	D(pol)	L075	2	0.00325755	5.72082	2500	30000
walker-walk	D(pol)	L075	3	0.00298816	5.72082	2500	30000
walker-walk	D(pol)	L075	4	0.00387712	5.72082	2500	30000
walker-walk	D(pol)	L075	5	0.0032636	5.72082	2500	30000
walker-walk	D(pol)	L075	6	0.0152252	5.72082	2500	30000
walker-walk	D(pol)	L075	7	0.0137013	5.72082	2500	30000
walker-walk	D(pol)	L075	8	0.00355718	5.72082	2500	30000
walker-walk	D(pol)	L075	9	0.00329303	5.72082	2500	30000
walker-walk	D(pol)	L075	10	0.00370398	5.72082	2500	30000
walker-walk	D(pol)	L075	11	0.00312233	5.72082	2500	30000
walker-walk	D(pol)	L075	12	0.0146663	5.72082	2500	30000
walker-walk	D(pol)	L075	13	0.0113394	5.72082	2500	30000
walker-walk	D(pol)	L075	14	0.000196223	5.72082	2500	30000
walker-walk	D(pol)	L075	15	0.183482	5.72082	2500	30000
walker-walk	D(pol)	L075	16	0.156318	5.72082	2500	30000
walker-walk	D(pol)	L075	17	5.15845	5.72082	2500	30000
walker-walk	D(pol)	L075	18	17.5962	5.72082	2500	30000
walker-walk	D(pol)	L075	19	13.3353	5.72082	2500	30000
walker-walk	D(pol)	L075	20	35.2776	5.72082	2500	30000
walker-walk	D(pol)	L075	21	19.253	5.72082	2500	30000
walker-walk	D(pol)	L075	22	13.9086	5.72082	2500	30000
walker-walk	D(pol)	L075	23	32.3444	5.72082	2500	30000
walker-walk	D(pol)	L100	0	0.0033895	6.65999	2500	30000
walker-walk	D(pol)	L100	1	0.00160784	6.65999	2500	30000
walker-walk	D(pol)	L100	2	0.00370347	6.65999	2500	30000
walker-walk	D(pol)	L100	3	0.00364395	6.65999	2500	30000
walker-walk	D(pol)	L100	4	0.00385904	6.65999	2500	30000
walker-walk	D(pol)	L100	5	0.00353846	6.65999	2500	30000
walker-walk	D(pol)	L100	6	0.0146294	6.65999	2500	30000
walker-walk	D(pol)	L100	7	0.0168187	6.65999	2500	30000
walker-walk	D(pol)	L100	8	0.00454437	6.65999	2500	30000
walker-walk	D(pol)	L100	9	0.00453424	6.65999	2500	30000
walker-walk	D(pol)	L100	10	0.00353617	6.65999	2500	30000
walker-walk	D(pol)	L100	11	0.00417175	6.65999	2500	30000
walker-walk	D(pol)	L100	12	0.0136624	6.65999	2500	30000
walker-walk	D(pol)	L100	13	0.0130339	6.65999	2500	30000
walker-walk	D(pol)	L100	14	0.000211485	6.65999	2500	30000
walker-walk	D(pol)	L100	15	0.210758	6.65999	2500	30000
walker-walk	D(pol)	L100	16	0.178609	6.65999	2500	30000
walker-walk	D(pol)	L100	17	5.92351	6.65999	2500	30000
walker-walk	D(pol)	L100	18	21.659	6.65999	2500	30000
walker-walk	D(pol)	L100	19	14.3268	6.65999	2500	30000
walker-walk	D(pol)	L100	20	41.4628	6.65999	2500	30000
walker-walk	D(pol)	L100	21	24.4066	6.65999	2500	30000
walker-walk	D(pol)	L100	22	13.6348	6.65999	2500	30000
walker-walk	D(pol)	L100	23	37.942	6.65999	2500	30000
walker-walk	D(uni)	L000	0	0.00243274	6.66778	2500	28000
walker-walk	D(uni)	L000	1	0.00459402	6.66778	2500	28000
walker-walk	D(uni)	L000	2	0.00489083	6.66778	2500	28000
walker-walk	D(uni)	L000	3	0.0052058	6.66778	2500	28000
walker-walk	D(uni)	L000	4	0.00785136	6.66778	2500	28000
walker-walk	D(uni)	L000	5	0.00674841	6.66778	2500	28000
walker-walk	D(uni)	L000	6	0.0194048	6.66778	2500	28000
walker-walk	D(uni)	L000	7	0.0193263	6.66778	2500	28000
walker-walk	D(uni)	L000	8	0.00818789	6.66778	2500	28000
walker-walk	D(uni)	L000	9	0.0038822	6.66778	2500	28000
walker-walk	D(uni)	L000	10	0.00851914	6.66778	2500	28000
walker-walk	D(uni)	L000	11	0.00448511	6.66778	2500	28000
walker-walk	D(uni)	L000	12	0.0150163	6.66778	2500	28000
walker-walk	D(uni)	L000	13	0.0179987	6.66778	2500	28000
walker-walk	D(uni)	L000	14	0.000238453	6.66778	2500	28000
walker-walk	D(uni)	L000	15	0.210346	6.66778	2500	28000
walker-walk	D(uni)	L000	16	0.166816	6.66778	2500	28000
walker-walk	D(uni)	L000	17	4.64991	6.66778	2500	28000
walker-walk	D(uni)	L000	18	20.7955	6.66778	2500	28000
walker-walk	D(uni)	L000	19	24.3413	6.66778	2500	28000
walker-walk	D(uni)	L000	20	36.8082	6.66778	2500	28000
walker-walk	D(uni)	L000	21	19.0043	6.66778	2500	28000
walker-walk	D(uni)	L000	22	19.0118	6.66778	2500	28000
walker-walk	D(uni)	L000	23	34.9098	6.66778	2500	28000
walker-walk	D(uni)	L010	0	0.00269972	7.39378	2500	28000
walker-walk	D(uni)	L010	1	0.00380907	7.39378	2500	28000
walker-walk	D(uni)	L010	2	0.00498455	7.39378	2500	28000
walker-walk	D(uni)	L010	3	0.00441116	7.39378	2500	28000
walker-walk	D(uni)	L010	4	0.00683291	7.39378	2500	28000
walker-walk	D(uni)	L010	5	0.00646621	7.39378	2500	28000
walker-walk	D(uni)	L010	6	0.0207609	7.39378	2500	28000
walker-walk	D(uni)	L010	7	0.0200552	7.39378	2500	28000
walker-walk	D(uni)	L010	8	0.00642086	7.39378	2500	28000
walker-walk	D(uni)	L010	9	0.00444452	7.39378	2500	28000
walker-walk	D(uni)	L010	10	0.00771346	7.39378	2500	28000
walker-walk	D(uni)	L010	11	0.00529686	7.39378	2500	28000
walker-walk	D(uni)	L010	12	0.018545	7.39378	2500	28000
walker-walk	D(uni)	L010	13	0.0192862	7.39378	2500	28000
walker-walk	D(uni)	L010	14	0.000213135	7.39378	2500	28000
walker-walk	D(uni)	L010	15	0.203165	7.39378	2500	28000
walker-walk	D(uni)	L010	16	0.19753	7.39378	2500	28000
walker-walk	D(uni)	L010	17	5.79972	7.39378	2500	28000
walker-walk	D(uni)	L010	18	21.0996	7.39378	2500	28000
walker-walk	D(uni)	L010	19	22.9404	7.39378	2500	28000
walker-walk	D(uni)	L010	20	39.4439	7.39378	2500	28000
walker-walk	D(uni)	L010	21	23.9748	7.39378	2500	28000
walker-walk	D(uni)	L010	22	23.7537	7.39378	2500	28000
walker-walk	D(uni)	L010	23	39.9058	7.39378	2500	28000
walker-walk	D(uni)	L025	0	0.00182917	5.83441	2500	28000
walker-walk	D(uni)	L025	1	0.0047436	5.83441	2500	28000
walker-walk	D(uni)	L025	2	0.00357288	5.83441	2500	28000
walker-walk	D(uni)	L025	3	0.0042959	5.83441	2500	28000
walker-walk	D(uni)	L025	4	0.00491018	5.83441	2500	28000
walker-walk	D(uni)	L025	5	0.00306187	5.83441	2500	28000
walker-walk	D(uni)	L025	6	0.0172849	5.83441	2500	28000
walker-walk	D(uni)	L025	7	0.0135183	5.83441	2500	28000
walker-walk	D(uni)	L025	8	0.00869425	5.83441	2500	28000
walker-walk	D(uni)	L025	9	0.00294483	5.83441	2500	28000
walker-walk	D(uni)	L025	10	0.00936827	5.83441	2500	28000
walker-walk	D(uni)	L025	11	0.00365015	5.83441	2500	28000
walker-walk	D(uni)	L025	12	0.0135243	5.83441	2500	28000
walker-walk	D(uni)	L025	13	0.0149147	5.83441	2500	28000
walker-walk	D(uni)	L025	14	0.000180502	5.83441	2500	28000
walker-walk	D(uni)	L025	15	0.183903	5.83441	2500	28000
walker-walk	D(uni)	L025	16	0.129061	5.83441	2500	28000
walker-walk	D(uni)	L025	17	3.58144	5.83441	2500	28000
walker-walk	D(uni)	L025	18	16.8354	5.83441	2500	28000
walker-walk	D(uni)	L025	19	19.188	5.83441	2500	28000
walker-walk	D(uni)	L025	20	31.0597	5.83441	2500	28000
walker-walk	D(uni)	L025	21	16.9191	5.83441	2500	28000
walker-walk	D(uni)	L025	22	20.0995	5.83441	2500	28000
walker-walk	D(uni)	L025	23	31.9232	5.83441	2500	28000
walker-walk	D(uni)	L050	0	0.00199833	5.52768	2500	28000
walker-walk	D(uni)	L050	1	0.00205205	5.52768	2500	28000
walker-walk	D(uni)	L050	2	0.00367923	5.52768	2500	28000
walker-walk	D(uni)	L050	3	0.00243053	5.52768	2500	28000
walker-walk	D(uni)	L050	4	0.00428613	5.52768	2500	28000
walker-walk	D(uni)	L050	5	0.00347363	5.52768	2500	28000
walker-walk	D(uni)	L050	6	0.0152143	5.52768	2500	28000
walker-walk	D(uni)	L050	7	0.0131152	5.52768	2500	28000
walker-walk	D(uni)	L050	8	0.0032679	5.52768	2500	28000
walker-walk	D(uni)	L050	9	0.00287006	5.52768	2500	28000
walker-walk	D(uni)	L050	10	0.00377885	5.52768	2500	28000
walker-walk	D(uni)	L050	11	0.00275603	5.52768	2500	28000
walker-walk	D(uni)	L050	12	0.0145394	5.52768	2500	28000
walker-walk	D(uni)	L050	13	0.0126116	5.52768	2500	28000
walker-walk	D(uni)	L050	14	0.000146863	5.52768	2500	28000
walker-walk	D(uni)	L050	15	0.157472	5.52768	2500	28000
walker-walk	D(uni)	L050	16	0.125322	5.52768	2500	28000
walker-walk	D(uni)	L050	17	3.8642	5.52768	2500	28000
walker-walk	D(uni)	L050	18	14.7723	5.52768	2500	28000
walker-walk	D(uni)	L050	19	13.9462	5.52768	2500	28000
walker-walk	D(uni)	L050	20	35.5649	5.52768	2500	28000
walker-walk	D(uni)	L050	21	15.5212	5.52768	2500	28000
walker-walk	D(uni)	L050	22	12.3222	5.52768	2500	28000
walker-walk	D(uni)	L050	23	36.3044	5.52768	2500	28000
walker-walk	D(uni)	L075	0	0.00154219	4.22396	2500	28000
walker-walk	D(uni)	L075	1	0.00114542	4.22396	2500	28000
walker-walk	D(uni)	L075	2	0.00239005	4.22396	2500	28000
walker-walk	D(uni)	L075	3	0.00198512	4.22396	2500	28000
walker-walk	D(uni)	L075	4	0.00276561	4.22396	2500	28000
walker-walk	D(uni)	L075	5	0.00223423	4.22396	2500	28000
walker-walk	D(uni)	L075	6	0.0114792	4.22396	2500	28000
walker-walk	D(uni)	L075	7	0.0104618	4.22396	2500	28000
walker-walk	D(uni)	L075	8	0.00227387	4.22396	2500	28000
walker-walk	D(uni)	L075	9	0.00202023	4.22396	2500	28000
walker-walk	D(uni)	L075	10	0.00236082	4.22396	2500	28000
walker-walk	D(uni)	L075	11	0.00193773	4.22396	2500	28000
walker-walk	D(uni)	L075	12	0.0107036	4.22396	2500	28000
walker-walk	D(uni)	L075	13	0.00942203	4.22396	2500	28000
walker-walk	D(uni)	L075	14	0.000106196	4.22396	2500	28000
walker-walk	D(uni)	L075	15	0.106175	4.22396	2500	28000
walker-walk	D(uni)	L075	16	0.0950395	4.22396	2500	28000
walker-walk	D(uni)	L075	17	2.97908	4.22396	2500	28000
walker-walk	D(uni)	L075	18	11.0974	4.22396	2500	28000
walker-walk	D(uni)	L075	19	8.79016	4.22396	2500	28000
walker-walk	D(uni)	L075	20	29.2345	4.22396	2500	28000
walker-walk	D(uni)	L075	21	11.1154	4.22396	2500	28000
walker-walk	D(uni)	L075	22	9.46499	4.22396	2500	28000
walker-walk	D(uni)	L075	23	28.4296	4.22396	2500	28000
walker-walk	D(uni)	L100	0	0.000814308	3.16154	2500	28000
walker-walk	D(uni)	L100	1	0.000254175	3.16154	2500	28000
walker-walk	D(uni)	L100	2	0.001293	3.16154	2500	28000
walker-walk	D(uni)	L100	3	0.000924532	3.16154	2500	28000
walker-walk	D(uni)	L100	4	0.00126819	3.16154	2500	28000
walker-walk	D(uni)	L100	5	0.0013116	3.16154	2500	28000
walker-walk	D(uni)	L100	6	0.00765718	3.16154	2500	28000
walker-walk	D(uni)	L100	7	0.00778937	3.16154	2500	28000
walker-walk	D(uni)	L100	8	0.00127559	3.16154	2500	28000
walker-walk	D(uni)	L100	9	0.000888145	3.16154	2500	28000
walker-walk	D(uni)	L100	10	0.00125571	3.16154	2500	28000
walker-walk	D(uni)	L100	11	0.00132042	3.16154	2500	28000
walker-walk	D(uni)	L100	12	0.00714643	3.16154	2500	28000
walker-walk	D(uni)	L100	13	0.00788248	3.16154	2500	28000
walker-walk	D(uni)	L100	14	5.[identifier omitted]-05	3.16154	2500	28000
walker-walk	D(uni)	L100	15	0.0524126	3.16154	2500	28000
walker-walk	D(uni)	L100	16	0.0475485	3.16154	2500	28000
walker-walk	D(uni)	L100	17	1.51178	3.16154	2500	28000
walker-walk	D(uni)	L100	18	6.25622	3.16154	2500	28000
walker-walk	D(uni)	L100	19	5.70177	3.16154	2500	28000
walker-walk	D(uni)	L100	20	26.7899	3.16154	2500	28000
walker-walk	D(uni)	L100	21	5.95777	3.16154	2500	28000
walker-walk	D(uni)	L100	22	5.43572	3.16154	2500	28000
walker-walk	D(uni)	L100	23	24.0828	3.16154	2500	28000
walker-walk	D(mix)	L000	0	0.00128646	3.2627	2500	28000
walker-walk	D(mix)	L000	1	0.000786317	3.2627	2500	28000
walker-walk	D(mix)	L000	2	0.00164699	3.2627	2500	28000
walker-walk	D(mix)	L000	3	0.00150676	3.2627	2500	28000
walker-walk	D(mix)	L000	4	0.00244108	3.2627	2500	28000
walker-walk	D(mix)	L000	5	0.00198045	3.2627	2500	28000
walker-walk	D(mix)	L000	6	0.00717512	3.2627	2500	28000
walker-walk	D(mix)	L000	7	0.00716093	3.2627	2500	28000
walker-walk	D(mix)	L000	8	0.00150226	3.2627	2500	28000
walker-walk	D(mix)	L000	9	0.00143105	3.2627	2500	28000
walker-walk	D(mix)	L000	10	0.00174077	3.2627	2500	28000
walker-walk	D(mix)	L000	11	0.00163951	3.2627	2500	28000
walker-walk	D(mix)	L000	12	0.00871635	3.2627	2500	28000
walker-walk	D(mix)	L000	13	0.00746991	3.2627	2500	28000
walker-walk	D(mix)	L000	14	9.[identifier omitted]-05	3.2627	2500	28000
walker-walk	D(mix)	L000	15	0.0904463	3.2627	2500	28000
walker-walk	D(mix)	L000	16	0.0806749	3.2627	2500	28000
walker-walk	D(mix)	L000	17	2.39313	3.2627	2500	28000
walker-walk	D(mix)	L000	18	8.25413	3.2627	2500	28000
walker-walk	D(mix)	L000	19	9.24216	3.2627	2500	28000
walker-walk	D(mix)	L000	20	20.6715	3.2627	2500	28000
walker-walk	D(mix)	L000	21	7.68922	3.2627	2500	28000
walker-walk	D(mix)	L000	22	8.38407	3.2627	2500	28000
walker-walk	D(mix)	L000	23	21.4529	3.2627	2500	28000
walker-walk	D(mix)	L010	0	0.00157004	4.47491	2500	28000
walker-walk	D(mix)	L010	1	0.0011149	4.47491	2500	28000
walker-walk	D(mix)	L010	2	0.0019359	4.47491	2500	28000
walker-walk	D(mix)	L010	3	0.00194379	4.47491	2500	28000
walker-walk	D(mix)	L010	4	0.00250546	4.47491	2500	28000
walker-walk	D(mix)	L010	5	0.00259347	4.47491	2500	28000
walker-walk	D(mix)	L010	6	0.00983166	4.47491	2500	28000
walker-walk	D(mix)	L010	7	0.0100484	4.47491	2500	28000
walker-walk	D(mix)	L010	8	0.00203731	4.47491	2500	28000
walker-walk	D(mix)	L010	9	0.00190116	4.47491	2500	28000
walker-walk	D(mix)	L010	10	0.00242428	4.47491	2500	28000
walker-walk	D(mix)	L010	11	0.00245621	4.47491	2500	28000
walker-walk	D(mix)	L010	12	0.0125653	4.47491	2500	28000
walker-walk	D(mix)	L010	13	0.0118681	4.47491	2500	28000
walker-walk	D(mix)	L010	14	0.000115694	4.47491	2500	28000
walker-walk	D(mix)	L010	15	0.121606	4.47491	2500	28000
walker-walk	D(mix)	L010	16	0.110858	4.47491	2500	28000
walker-walk	D(mix)	L010	17	3.22698	4.47491	2500	28000
walker-walk	D(mix)	L010	18	11.1427	4.47491	2500	28000
walker-walk	D(mix)	L010	19	11.9776	4.47491	2500	28000
walker-walk	D(mix)	L010	20	27.8649	4.47491	2500	28000
walker-walk	D(mix)	L010	21	11.9998	4.47491	2500	28000
walker-walk	D(mix)	L010	22	12.7536	4.47491	2500	28000
walker-walk	D(mix)	L010	23	28.1349	4.47491	2500	28000
walker-walk	D(mix)	L025	0	0.000863452	3.05535	2500	28000
walker-walk	D(mix)	L025	1	0.000822285	3.05535	2500	28000
walker-walk	D(mix)	L025	2	0.0011581	3.05535	2500	28000
walker-walk	D(mix)	L025	3	0.00140465	3.05535	2500	28000
walker-walk	D(mix)	L025	4	0.00149445	3.05535	2500	28000
walker-walk	D(mix)	L025	5	0.00134672	3.05535	2500	28000
walker-walk	D(mix)	L025	6	0.00881364	3.05535	2500	28000
walker-walk	D(mix)	L025	7	0.00639592	3.05535	2500	28000
walker-walk	D(mix)	L025	8	0.00139656	3.05535	2500	28000
walker-walk	D(mix)	L025	9	0.00116829	3.05535	2500	28000
walker-walk	D(mix)	L025	10	0.00153748	3.05535	2500	28000
walker-walk	D(mix)	L025	11	0.00151603	3.05535	2500	28000
walker-walk	D(mix)	L025	12	0.00732477	3.05535	2500	28000
walker-walk	D(mix)	L025	13	0.00663677	3.05535	2500	28000
walker-walk	D(mix)	L025	14	8.[identifier omitted]-05	3.05535	2500	28000
walker-walk	D(mix)	L025	15	0.0878174	3.05535	2500	28000
walker-walk	D(mix)	L025	16	0.0652902	3.05535	2500	28000
walker-walk	D(mix)	L025	17	2.13317	3.05535	2500	28000
walker-walk	D(mix)	L025	18	7.50379	3.05535	2500	28000
walker-walk	D(mix)	L025	19	6.69604	3.05535	2500	28000
walker-walk	D(mix)	L025	20	21.4398	3.05535	2500	28000
walker-walk	D(mix)	L025	21	6.83313	3.05535	2500	28000
walker-walk	D(mix)	L025	22	8.77123	3.05535	2500	28000
walker-walk	D(mix)	L025	23	19.7561	3.05535	2500	28000
walker-walk	D(mix)	L050	0	0.00156262	4.56442	2500	28000
walker-walk	D(mix)	L050	1	0.00100862	4.56442	2500	28000
walker-walk	D(mix)	L050	2	0.00218156	4.56442	2500	28000
walker-walk	D(mix)	L050	3	0.0017161	4.56442	2500	28000
walker-walk	D(mix)	L050	4	0.00250942	4.56442	2500	28000
walker-walk	D(mix)	L050	5	0.00194236	4.56442	2500	28000
walker-walk	D(mix)	L050	6	0.0113045	4.56442	2500	28000
walker-walk	D(mix)	L050	7	0.00997681	4.56442	2500	28000
walker-walk	D(mix)	L050	8	0.00214756	4.56442	2500	28000
walker-walk	D(mix)	L050	9	0.00187894	4.56442	2500	28000
walker-walk	D(mix)	L050	10	0.00234442	4.56442	2500	28000
walker-walk	D(mix)	L050	11	0.00203482	4.56442	2500	28000
walker-walk	D(mix)	L050	12	0.011591	4.56442	2500	28000
walker-walk	D(mix)	L050	13	0.00990011	4.56442	2500	28000
walker-walk	D(mix)	L050	14	0.000101759	4.56442	2500	28000
walker-walk	D(mix)	L050	15	0.111252	4.56442	2500	28000
walker-walk	D(mix)	L050	16	0.112433	4.56442	2500	28000
walker-walk	D(mix)	L050	17	3.26587	4.56442	2500	28000
walker-walk	D(mix)	L050	18	11.7437	4.56442	2500	28000
walker-walk	D(mix)	L050	19	12.0449	4.56442	2500	28000
walker-walk	D(mix)	L050	20	30.0911	4.56442	2500	28000
walker-walk	D(mix)	L050	21	12.0189	4.56442	2500	28000
walker-walk	D(mix)	L050	22	9.65508	4.56442	2500	28000
walker-walk	D(mix)	L050	23	30.4405	4.56442	2500	28000
walker-walk	D(mix)	L075	0	0.00164564	4.16595	2500	28000
walker-walk	D(mix)	L075	1	0.000774885	4.16595	2500	28000
walker-walk	D(mix)	L075	2	0.00202875	4.16595	2500	28000
walker-walk	D(mix)	L075	3	0.0016726	4.16595	2500	28000
walker-walk	D(mix)	L075	4	0.00230777	4.16595	2500	28000
walker-walk	D(mix)	L075	5	0.00204903	4.16595	2500	28000
walker-walk	D(mix)	L075	6	0.0108921	4.16595	2500	28000
walker-walk	D(mix)	L075	7	0.00971116	4.16595	2500	28000
walker-walk	D(mix)	L075	8	0.00178289	4.16595	2500	28000
walker-walk	D(mix)	L075	9	0.00175514	4.16595	2500	28000
walker-walk	D(mix)	L075	10	0.00207907	4.16595	2500	28000
walker-walk	D(mix)	L075	11	0.00173353	4.16595	2500	28000
walker-walk	D(mix)	L075	12	0.0105816	4.16595	2500	28000
walker-walk	D(mix)	L075	13	0.00900518	4.16595	2500	28000
walker-walk	D(mix)	L075	14	0.000101151	4.16595	2500	28000
walker-walk	D(mix)	L075	15	0.100123	4.16595	2500	28000
walker-walk	D(mix)	L075	16	0.0997767	4.16595	2500	28000
walker-walk	D(mix)	L075	17	2.97866	4.16595	2500	28000
walker-walk	D(mix)	L075	18	10.5459	4.16595	2500	28000
walker-walk	D(mix)	L075	19	9.07082	4.16595	2500	28000
walker-walk	D(mix)	L075	20	29.899	4.16595	2500	28000
walker-walk	D(mix)	L075	21	10.6024	4.16595	2500	28000
walker-walk	D(mix)	L075	22	9.29473	4.16595	2500	28000
walker-walk	D(mix)	L075	23	27.3332	4.16595	2500	28000
walker-walk	D(mix)	L100	0	0.00132057	3.99485	2500	28000
walker-walk	D(mix)	L100	1	0.000433874	3.99485	2500	28000
walker-walk	D(mix)	L100	2	0.00187246	3.99485	2500	28000
walker-walk	D(mix)	L100	3	0.00146476	3.99485	2500	28000
walker-walk	D(mix)	L100	4	0.0018931	3.99485	2500	28000
walker-walk	D(mix)	L100	5	0.00197632	3.99485	2500	28000
walker-walk	D(mix)	L100	6	0.00899514	3.99485	2500	28000
walker-walk	D(mix)	L100	7	0.00955615	3.99485	2500	28000
walker-walk	D(mix)	L100	8	0.00169542	3.99485	2500	28000
walker-walk	D(mix)	L100	9	0.00157533	3.99485	2500	28000
walker-walk	D(mix)	L100	10	0.00177567	3.99485	2500	28000
walker-walk	D(mix)	L100	11	0.00177159	3.99485	2500	28000
walker-walk	D(mix)	L100	12	0.0087045	3.99485	2500	28000
walker-walk	D(mix)	L100	13	0.00959012	3.99485	2500	28000
walker-walk	D(mix)	L100	14	8.[identifier omitted]-05	3.99485	2500	28000
walker-walk	D(mix)	L100	15	0.0836501	3.99485	2500	28000
walker-walk	D(mix)	L100	16	0.0810791	3.99485	2500	28000
walker-walk	D(mix)	L100	17	2.39611	3.99485	2500	28000
walker-walk	D(mix)	L100	18	9.0875	3.99485	2500	28000
walker-walk	D(mix)	L100	19	7.5645	3.99485	2500	28000
walker-walk	D(mix)	L100	20	33.6012	3.99485	2500	28000
walker-walk	D(mix)	L100	21	9.18427	3.99485	2500	28000
walker-walk	D(mix)	L100	22	8.11813	3.99485	2500	28000
walker-walk	D(mix)	L100	23	25.7071	3.99485	2500	28000
walker-walk	D(all)	L000	0	0.000881011	3.02374	2500	30000
walker-walk	D(all)	L000	1	0.000799644	3.02374	2500	30000
walker-walk	D(all)	L000	2	0.00138997	3.02374	2500	30000
walker-walk	D(all)	L000	3	0.00135664	3.02374	2500	30000
walker-walk	D(all)	L000	4	0.00204688	3.02374	2500	30000
walker-walk	D(all)	L000	5	0.00172205	3.02374	2500	30000
walker-walk	D(all)	L000	6	0.00667978	3.02374	2500	30000
walker-walk	D(all)	L000	7	0.00587123	3.02374	2500	30000
walker-walk	D(all)	L000	8	0.00121887	3.02374	2500	30000
walker-walk	D(all)	L000	9	0.00135271	3.02374	2500	30000
walker-walk	D(all)	L000	10	0.00163549	3.02374	2500	30000
walker-walk	D(all)	L000	11	0.00142905	3.02374	2500	30000
walker-walk	D(all)	L000	12	0.00834151	3.02374	2500	30000
walker-walk	D(all)	L000	13	0.00665836	3.02374	2500	30000
walker-walk	D(all)	L000	14	8.[identifier omitted]-05	3.02374	2500	30000
walker-walk	D(all)	L000	15	0.083318	3.02374	2500	30000
walker-walk	D(all)	L000	16	0.0686442	3.02374	2500	30000
walker-walk	D(all)	L000	17	2.27756	3.02374	2500	30000
walker-walk	D(all)	L000	18	7.69842	3.02374	2500	30000
walker-walk	D(all)	L000	19	8.62937	3.02374	2500	30000
walker-walk	D(all)	L000	20	18.4684	3.02374	2500	30000
walker-walk	D(all)	L000	21	7.46064	3.02374	2500	30000
walker-walk	D(all)	L000	22	8.04957	3.02374	2500	30000
walker-walk	D(all)	L000	23	19.7923	3.02374	2500	30000
walker-walk	D(all)	L010	0	0.00122805	3.97472	2500	30000
walker-walk	D(all)	L010	1	0.00101917	3.97472	2500	30000
walker-walk	D(all)	L010	2	0.00160487	3.97472	2500	30000
walker-walk	D(all)	L010	3	0.00169185	3.97472	2500	30000
walker-walk	D(all)	L010	4	0.00209164	3.97472	2500	30000
walker-walk	D(all)	L010	5	0.00213863	3.97472	2500	30000
walker-walk	D(all)	L010	6	0.00851356	3.97472	2500	30000
walker-walk	D(all)	L010	7	0.00843671	3.97472	2500	30000
walker-walk	D(all)	L010	8	0.00180862	3.97472	2500	30000
walker-walk	D(all)	L010	9	0.00170767	3.97472	2500	30000
walker-walk	D(all)	L010	10	0.00229335	3.97472	2500	30000
walker-walk	D(all)	L010	11	0.00215625	3.97472	2500	30000
walker-walk	D(all)	L010	12	0.0114669	3.97472	2500	30000
walker-walk	D(all)	L010	13	0.00968705	3.97472	2500	30000
walker-walk	D(all)	L010	14	9.[identifier omitted]-05	3.97472	2500	30000
walker-walk	D(all)	L010	15	0.102827	3.97472	2500	30000
walker-walk	D(all)	L010	16	0.0957257	3.97472	2500	30000
walker-walk	D(all)	L010	17	3.08474	3.97472	2500	30000
walker-walk	D(all)	L010	18	10.2024	3.97472	2500	30000
walker-walk	D(all)	L010	19	10.0501	3.97472	2500	30000
walker-walk	D(all)	L010	20	22.3548	3.97472	2500	30000
walker-walk	D(all)	L010	21	11.4227	3.97472	2500	30000
walker-walk	D(all)	L010	22	11.7756	3.97472	2500	30000
walker-walk	D(all)	L010	23	26.2484	3.97472	2500	30000
walker-walk	D(all)	L025	0	0.00063681	2.74531	2500	30000
walker-walk	D(all)	L025	1	0.000817054	2.74531	2500	30000
walker-walk	D(all)	L025	2	0.000976367	2.74531	2500	30000
walker-walk	D(all)	L025	3	0.00115306	2.74531	2500	30000
walker-walk	D(all)	L025	4	0.00135447	2.74531	2500	30000
walker-walk	D(all)	L025	5	0.00115337	2.74531	2500	30000
walker-walk	D(all)	L025	6	0.00722652	2.74531	2500	30000
walker-walk	D(all)	L025	7	0.00580869	2.74531	2500	30000
walker-walk	D(all)	L025	8	0.00126021	2.74531	2500	30000
walker-walk	D(all)	L025	9	0.000990207	2.74531	2500	30000
walker-walk	D(all)	L025	10	0.00143571	2.74531	2500	30000
walker-walk	D(all)	L025	11	0.00123826	2.74531	2500	30000
walker-walk	D(all)	L025	12	0.00695808	2.74531	2500	30000
walker-walk	D(all)	L025	13	0.0057858	2.74531	2500	30000
walker-walk	D(all)	L025	14	6.[identifier omitted]-05	2.74531	2500	30000
walker-walk	D(all)	L025	15	0.0776246	2.74531	2500	30000
walker-walk	D(all)	L025	16	0.0560785	2.74531	2500	30000
walker-walk	D(all)	L025	17	1.97489	2.74531	2500	30000
walker-walk	D(all)	L025	18	6.91422	2.74531	2500	30000
walker-walk	D(all)	L025	19	6.12652	2.74531	2500	30000
walker-walk	D(all)	L025	20	17.9348	2.74531	2500	30000
walker-walk	D(all)	L025	21	6.06023	2.74531	2500	30000
walker-walk	D(all)	L025	22	7.7979	2.74531	2500	30000
walker-walk	D(all)	L025	23	18.9084	2.74531	2500	30000
walker-walk	D(all)	L050	0	0.00117444	3.95846	2500	30000
walker-walk	D(all)	L050	1	0.000838452	3.95846	2500	30000
walker-walk	D(all)	L050	2	0.0018116	3.95846	2500	30000
walker-walk	D(all)	L050	3	0.00158751	3.95846	2500	30000
walker-walk	D(all)	L050	4	0.0021075	3.95846	2500	30000
walker-walk	D(all)	L050	5	0.00159361	3.95846	2500	30000
walker-walk	D(all)	L050	6	0.00973868	3.95846	2500	30000
walker-walk	D(all)	L050	7	0.00776334	3.95846	2500	30000
walker-walk	D(all)	L050	8	0.00168669	3.95846	2500	30000
walker-walk	D(all)	L050	9	0.00160031	3.95846	2500	30000
walker-walk	D(all)	L050	10	0.00217173	3.95846	2500	30000
walker-walk	D(all)	L050	11	0.00166522	3.95846	2500	30000
walker-walk	D(all)	L050	12	0.0105609	3.95846	2500	30000
walker-walk	D(all)	L050	13	0.00836905	3.95846	2500	30000
walker-walk	D(all)	L050	14	8.[identifier omitted]-05	3.95846	2500	30000
walker-walk	D(all)	L050	15	0.0931397	3.95846	2500	30000
walker-walk	D(all)	L050	16	0.0851141	3.95846	2500	30000
walker-walk	D(all)	L050	17	2.83201	3.95846	2500	30000
walker-walk	D(all)	L050	18	9.84013	3.95846	2500	30000
walker-walk	D(all)	L050	19	9.94565	3.95846	2500	30000
walker-walk	D(all)	L050	20	25.6219	3.95846	2500	30000
walker-walk	D(all)	L050	21	10.7812	3.95846	2500	30000
walker-walk	D(all)	L050	22	8.35354	3.95846	2500	30000
walker-walk	D(all)	L050	23	27.3978	3.95846	2500	30000
walker-walk	D(all)	L075	0	0.00120328	3.62239	2500	30000
walker-walk	D(all)	L075	1	0.000562992	3.62239	2500	30000
walker-walk	D(all)	L075	2	0.00162253	3.62239	2500	30000
walker-walk	D(all)	L075	3	0.00167053	3.62239	2500	30000
walker-walk	D(all)	L075	4	0.00195483	3.62239	2500	30000
walker-walk	D(all)	L075	5	0.00166153	3.62239	2500	30000
walker-walk	D(all)	L075	6	0.00933739	3.62239	2500	30000
walker-walk	D(all)	L075	7	0.00840528	3.62239	2500	30000
walker-walk	D(all)	L075	8	0.0015353	3.62239	2500	30000
walker-walk	D(all)	L075	9	0.00151144	3.62239	2500	30000
walker-walk	D(all)	L075	10	0.00191043	3.62239	2500	30000
walker-walk	D(all)	L075	11	0.00154797	3.62239	2500	30000
walker-walk	D(all)	L075	12	0.00963706	3.62239	2500	30000
walker-walk	D(all)	L075	13	0.00772399	3.62239	2500	30000
walker-walk	D(all)	L075	14	7.[identifier omitted]-05	3.62239	2500	30000
walker-walk	D(all)	L075	15	0.0910667	3.62239	2500	30000
walker-walk	D(all)	L075	16	0.0819764	3.62239	2500	30000
walker-walk	D(all)	L075	17	2.53036	3.62239	2500	30000
walker-walk	D(all)	L075	18	9.46916	3.62239	2500	30000
walker-walk	D(all)	L075	19	7.80694	3.62239	2500	30000
walker-walk	D(all)	L075	20	24.5889	3.62239	2500	30000
walker-walk	D(all)	L075	21	9.72709	3.62239	2500	30000
walker-walk	D(all)	L075	22	8.61491	3.62239	2500	30000
walker-walk	D(all)	L075	23	23.9765	3.62239	2500	30000
walker-walk	D(all)	L100	0	0.00104114	3.27299	2500	30000
walker-walk	D(all)	L100	1	0.000295056	3.27299	2500	30000
walker-walk	D(all)	L100	2	0.00150851	3.27299	2500	30000
walker-walk	D(all)	L100	3	0.00127745	3.27299	2500	30000
walker-walk	D(all)	L100	4	0.00146462	3.27299	2500	30000
walker-walk	D(all)	L100	5	0.00150936	3.27299	2500	30000
walker-walk	D(all)	L100	6	0.0072941	3.27299	2500	30000
walker-walk	D(all)	L100	7	0.00912089	3.27299	2500	30000
walker-walk	D(all)	L100	8	0.00139938	3.27299	2500	30000
walker-walk	D(all)	L100	9	0.00128322	3.27299	2500	30000
walker-walk	D(all)	L100	10	0.00149661	3.27299	2500	30000
walker-walk	D(all)	L100	11	0.00141257	3.27299	2500	30000
walker-walk	D(all)	L100	12	0.00782803	3.27299	2500	30000
walker-walk	D(all)	L100	13	0.00738756	3.27299	2500	30000
walker-walk	D(all)	L100	14	5.[identifier omitted]-05	3.27299	2500	30000
walker-walk	D(all)	L100	15	0.0680178	3.27299	2500	30000
walker-walk	D(all)	L100	16	0.0565235	3.27299	2500	30000
walker-walk	D(all)	L100	17	1.86258	3.27299	2500	30000
walker-walk	D(all)	L100	18	7.54796	3.27299	2500	30000
walker-walk	D(all)	L100	19	6.12248	3.27299	2500	30000
walker-walk	D(all)	L100	20	25.1241	3.27299	2500	30000
walker-walk	D(all)	L100	21	7.16575	3.27299	2500	30000
walker-walk	D(all)	L100	22	7.22372	3.27299	2500	30000
walker-walk	D(all)	L100	23	23.3362	3.27299	2500	30000
cheetah-run	D(pol)	L000	0	1.[identifier omitted]-05	0.574307	2500	28000
cheetah-run	D(pol)	L000	1	3.[identifier omitted]-05	0.574307	2500	28000
cheetah-run	D(pol)	L000	2	0.000366557	0.574307	2500	28000
cheetah-run	D(pol)	L000	3	0.000332783	0.574307	2500	28000
cheetah-run	D(pol)	L000	4	0.000653923	0.574307	2500	28000
cheetah-run	D(pol)	L000	5	0.000216351	0.574307	2500	28000
cheetah-run	D(pol)	L000	6	0.00048009	0.574307	2500	28000
cheetah-run	D(pol)	L000	7	0.000371775	0.574307	2500	28000
cheetah-run	D(pol)	L000	8	0.0226522	0.574307	2500	28000
cheetah-run	D(pol)	L000	9	0.0513516	0.574307	2500	28000
cheetah-run	D(pol)	L000	10	0.142593	0.574307	2500	28000
cheetah-run	D(pol)	L000	11	1.21601	0.574307	2500	28000
cheetah-run	D(pol)	L000	12	1.28897	0.574307	2500	28000
cheetah-run	D(pol)	L000	13	2.84194	0.574307	2500	28000
cheetah-run	D(pol)	L000	14	0.850243	0.574307	2500	28000
cheetah-run	D(pol)	L000	15	1.91007	0.574307	2500	28000
cheetah-run	D(pol)	L000	16	1.43691	0.574307	2500	28000
cheetah-run	D(pol)	L010	0	1.[identifier omitted]-05	0.562333	2500	28000
cheetah-run	D(pol)	L010	1	4.[identifier omitted]-05	0.562333	2500	28000
cheetah-run	D(pol)	L010	2	0.000362063	0.562333	2500	28000
cheetah-run	D(pol)	L010	3	0.000393271	0.562333	2500	28000
cheetah-run	D(pol)	L010	4	0.000667291	0.562333	2500	28000
cheetah-run	D(pol)	L010	5	0.000218745	0.562333	2500	28000
cheetah-run	D(pol)	L010	6	0.000465499	0.562333	2500	28000
cheetah-run	D(pol)	L010	7	0.000294372	0.562333	2500	28000
cheetah-run	D(pol)	L010	8	0.0245078	0.562333	2500	28000
cheetah-run	D(pol)	L010	9	0.0519919	0.562333	2500	28000
cheetah-run	D(pol)	L010	10	0.154737	0.562333	2500	28000
cheetah-run	D(pol)	L010	11	1.04182	0.562333	2500	28000
cheetah-run	D(pol)	L010	12	1.4627	0.562333	2500	28000
cheetah-run	D(pol)	L010	13	2.78267	0.562333	2500	28000
cheetah-run	D(pol)	L010	14	0.693774	0.562333	2500	28000
cheetah-run	D(pol)	L010	15	1.97361	0.562333	2500	28000
cheetah-run	D(pol)	L010	16	1.37139	0.562333	2500	28000
cheetah-run	D(pol)	L025	0	9.[identifier omitted]-06	0.582851	2500	28000
cheetah-run	D(pol)	L025	1	2.[identifier omitted]-05	0.582851	2500	28000
cheetah-run	D(pol)	L025	2	0.000288528	0.582851	2500	28000
cheetah-run	D(pol)	L025	3	0.000343883	0.582851	2500	28000
cheetah-run	D(pol)	L025	4	0.000697122	0.582851	2500	28000
cheetah-run	D(pol)	L025	5	0.000230548	0.582851	2500	28000
cheetah-run	D(pol)	L025	6	0.000482303	0.582851	2500	28000
cheetah-run	D(pol)	L025	7	0.000375807	0.582851	2500	28000
cheetah-run	D(pol)	L025	8	0.0187801	0.582851	2500	28000
cheetah-run	D(pol)	L025	9	0.0366856	0.582851	2500	28000
cheetah-run	D(pol)	L025	10	0.121946	0.582851	2500	28000
cheetah-run	D(pol)	L025	11	0.860278	0.582851	2500	28000
cheetah-run	D(pol)	L025	12	1.33867	0.582851	2500	28000
cheetah-run	D(pol)	L025	13	3.03769	0.582851	2500	28000
cheetah-run	D(pol)	L025	14	0.860276	0.582851	2500	28000
cheetah-run	D(pol)	L025	15	2.13202	0.582851	2500	28000
cheetah-run	D(pol)	L025	16	1.49967	0.582851	2500	28000
cheetah-run	D(pol)	L050	0	7.[identifier omitted]-06	0.474198	2500	28000
cheetah-run	D(pol)	L050	1	2.[identifier omitted]-05	0.474198	2500	28000
cheetah-run	D(pol)	L050	2	0.000234267	0.474198	2500	28000
cheetah-run	D(pol)	L050	3	0.000242548	0.474198	2500	28000
cheetah-run	D(pol)	L050	4	0.000771011	0.474198	2500	28000
cheetah-run	D(pol)	L050	5	0.000179863	0.474198	2500	28000
cheetah-run	D(pol)	L050	6	0.000354111	0.474198	2500	28000
cheetah-run	D(pol)	L050	7	0.000241039	0.474198	2500	28000
cheetah-run	D(pol)	L050	8	0.0134145	0.474198	2500	28000
cheetah-run	D(pol)	L050	9	0.0277484	0.474198	2500	28000
cheetah-run	D(pol)	L050	10	0.115649	0.474198	2500	28000
cheetah-run	D(pol)	L050	11	0.670269	0.474198	2500	28000
cheetah-run	D(pol)	L050	12	0.907148	0.474198	2500	28000
cheetah-run	D(pol)	L050	13	3.22241	0.474198	2500	28000
cheetah-run	D(pol)	L050	14	0.654552	0.474198	2500	28000
cheetah-run	D(pol)	L050	15	1.48399	0.474198	2500	28000
cheetah-run	D(pol)	L050	16	0.96414	0.474198	2500	28000
cheetah-run	D(pol)	L075	0	7.[identifier omitted]-06	0.502406	2500	28000
cheetah-run	D(pol)	L075	1	3.[identifier omitted]-05	0.502406	2500	28000
cheetah-run	D(pol)	L075	2	0.000244157	0.502406	2500	28000
cheetah-run	D(pol)	L075	3	0.000219676	0.502406	2500	28000
cheetah-run	D(pol)	L075	4	0.000860816	0.502406	2500	28000
cheetah-run	D(pol)	L075	5	0.00018151	0.502406	2500	28000
cheetah-run	D(pol)	L075	6	0.000377998	0.502406	2500	28000
cheetah-run	D(pol)	L075	7	0.000262843	0.502406	2500	28000
cheetah-run	D(pol)	L075	8	0.0129997	0.502406	2500	28000
cheetah-run	D(pol)	L075	9	0.0318739	0.502406	2500	28000
cheetah-run	D(pol)	L075	10	0.150855	0.502406	2500	28000
cheetah-run	D(pol)	L075	11	0.65389	0.502406	2500	28000
cheetah-run	D(pol)	L075	12	0.893875	0.502406	2500	28000
cheetah-run	D(pol)	L075	13	3.39593	0.502406	2500	28000
cheetah-run	D(pol)	L075	14	0.722483	0.502406	2500	28000
cheetah-run	D(pol)	L075	15	1.62141	0.502406	2500	28000
cheetah-run	D(pol)	L075	16	1.0554	0.502406	2500	28000
cheetah-run	D(pol)	L100	0	7.[identifier omitted]-06	0.441092	2500	28000
cheetah-run	D(pol)	L100	1	2.[identifier omitted]-05	0.441092	2500	28000
cheetah-run	D(pol)	L100	2	0.000203583	0.441092	2500	28000
cheetah-run	D(pol)	L100	3	0.00027572	0.441092	2500	28000
cheetah-run	D(pol)	L100	4	0.000602007	0.441092	2500	28000
cheetah-run	D(pol)	L100	5	0.000157558	0.441092	2500	28000
cheetah-run	D(pol)	L100	6	0.000337214	0.441092	2500	28000
cheetah-run	D(pol)	L100	7	0.000267368	0.441092	2500	28000
cheetah-run	D(pol)	L100	8	0.0128973	0.441092	2500	28000
cheetah-run	D(pol)	L100	9	0.0307388	0.441092	2500	28000
cheetah-run	D(pol)	L100	10	0.134666	0.441092	2500	28000
cheetah-run	D(pol)	L100	11	0.572589	0.441092	2500	28000
cheetah-run	D(pol)	L100	12	1.13803	0.441092	2500	28000
cheetah-run	D(pol)	L100	13	2.51682	0.441092	2500	28000
cheetah-run	D(pol)	L100	14	0.643447	0.441092	2500	28000
cheetah-run	D(pol)	L100	15	1.47113	0.441092	2500	28000
cheetah-run	D(pol)	L100	16	0.976366	0.441092	2500	28000
cheetah-run	D(uni)	L000	0	0.00689195	11.3234	2500	23000
cheetah-run	D(uni)	L000	1	0.0168809	11.3234	2500	23000
cheetah-run	D(uni)	L000	2	0.00838886	11.3234	2500	23000
cheetah-run	D(uni)	L000	3	0.00453545	11.3234	2500	23000
cheetah-run	D(uni)	L000	4	0.0172564	11.3234	2500	23000
cheetah-run	D(uni)	L000	5	0.0107563	11.3234	2500	23000
cheetah-run	D(uni)	L000	6	0.235042	11.3234	2500	23000
cheetah-run	D(uni)	L000	7	0.128741	11.3234	2500	23000
cheetah-run	D(uni)	L000	8	6.02044	11.3234	2500	23000
cheetah-run	D(uni)	L000	9	15.8743	11.3234	2500	23000
cheetah-run	D(uni)	L000	10	28.6207	11.3234	2500	23000
cheetah-run	D(uni)	L000	11	9.1208	11.3234	2500	23000
cheetah-run	D(uni)	L000	12	14.3278	11.3234	2500	23000
cheetah-run	D(uni)	L000	13	20.2871	11.3234	2500	23000
cheetah-run	D(uni)	L000	14	42.6099	11.3234	2500	23000
cheetah-run	D(uni)	L000	15	29.0818	11.3234	2500	23000
cheetah-run	D(uni)	L000	16	26.1264	11.3234	2500	23000
cheetah-run	D(uni)	L010	0	0.0169519	19.7892	2500	23000
cheetah-run	D(uni)	L010	1	0.0398209	19.7892	2500	23000
cheetah-run	D(uni)	L010	2	0.015468	19.7892	2500	23000
cheetah-run	D(uni)	L010	3	0.00374738	19.7892	2500	23000
cheetah-run	D(uni)	L010	4	0.024021	19.7892	2500	23000
cheetah-run	D(uni)	L010	5	0.0209003	19.7892	2500	23000
cheetah-run	D(uni)	L010	6	0.568093	19.7892	2500	23000
cheetah-run	D(uni)	L010	7	0.31906	19.7892	2500	23000
cheetah-run	D(uni)	L010	8	14.4445	19.7892	2500	23000
cheetah-run	D(uni)	L010	9	39.3524	19.7892	2500	23000
cheetah-run	D(uni)	L010	10	70.3423	19.7892	2500	23000
cheetah-run	D(uni)	L010	11	11.6591	19.7892	2500	23000
cheetah-run	D(uni)	L010	12	12.8928	19.7892	2500	23000
cheetah-run	D(uni)	L010	13	22.1893	19.7892	2500	23000
cheetah-run	D(uni)	L010	14	102.979	19.7892	2500	23000
cheetah-run	D(uni)	L010	15	29.4021	19.7892	2500	23000
cheetah-run	D(uni)	L010	16	32.1466	19.7892	2500	23000
cheetah-run	D(uni)	L025	0	0.00037806	1.76467	2500	23000
cheetah-run	D(uni)	L025	1	0.00123945	1.76467	2500	23000
cheetah-run	D(uni)	L025	2	0.000708938	1.76467	2500	23000
cheetah-run	D(uni)	L025	3	0.00101437	1.76467	2500	23000
cheetah-run	D(uni)	L025	4	0.00338631	1.76467	2500	23000
cheetah-run	D(uni)	L025	5	0.00120662	1.76467	2500	23000
cheetah-run	D(uni)	L025	6	0.0158449	1.76467	2500	23000
cheetah-run	D(uni)	L025	7	0.00791046	1.76467	2500	23000
cheetah-run	D(uni)	L025	8	0.351177	1.76467	2500	23000
cheetah-run	D(uni)	L025	9	0.901567	1.76467	2500	23000
cheetah-run	D(uni)	L025	10	2.01437	1.76467	2500	23000
cheetah-run	D(uni)	L025	11	1.82389	1.76467	2500	23000
cheetah-run	D(uni)	L025	12	3.13839	1.76467	2500	23000
cheetah-run	D(uni)	L025	13	6.52359	1.76467	2500	23000
cheetah-run	D(uni)	L025	14	3.54988	1.76467	2500	23000
cheetah-run	D(uni)	L025	15	5.99285	1.76467	2500	23000
cheetah-run	D(uni)	L025	16	5.67204	1.76467	2500	23000
cheetah-run	D(uni)	L050	0	2.[identifier omitted]-06	0.213947	2500	23000
cheetah-run	D(uni)	L050	1	1.[identifier omitted]-05	0.213947	2500	23000
cheetah-run	D(uni)	L050	2	7.[identifier omitted]-05	0.213947	2500	23000
cheetah-run	D(uni)	L050	3	0.000120189	0.213947	2500	23000
cheetah-run	D(uni)	L050	4	0.000281642	0.213947	2500	23000
cheetah-run	D(uni)	L050	5	0.000104879	0.213947	2500	23000
cheetah-run	D(uni)	L050	6	0.000114333	0.213947	2500	23000
cheetah-run	D(uni)	L050	7	0.000119892	0.213947	2500	23000
cheetah-run	D(uni)	L050	8	0.00667528	0.213947	2500	23000
cheetah-run	D(uni)	L050	9	0.00940121	0.213947	2500	23000
cheetah-run	D(uni)	L050	10	0.0326081	0.213947	2500	23000
cheetah-run	D(uni)	L050	11	0.292907	0.213947	2500	23000
cheetah-run	D(uni)	L050	12	0.551952	0.213947	2500	23000
cheetah-run	D(uni)	L050	13	1.40367	0.213947	2500	23000
cheetah-run	D(uni)	L050	14	0.360142	0.213947	2500	23000
cheetah-run	D(uni)	L050	15	0.550792	0.213947	2500	23000
cheetah-run	D(uni)	L050	16	0.428122	0.213947	2500	23000
cheetah-run	D(uni)	L075	0	1.[identifier omitted]-06	0.108599	2500	23000
cheetah-run	D(uni)	L075	1	4.[identifier omitted]-06	0.108599	2500	23000
cheetah-run	D(uni)	L075	2	3.[identifier omitted]-05	0.108599	2500	23000
cheetah-run	D(uni)	L075	3	5.[identifier omitted]-05	0.108599	2500	23000
cheetah-run	D(uni)	L075	4	0.000125107	0.108599	2500	23000
cheetah-run	D(uni)	L075	5	5.[identifier omitted]-05	0.108599	2500	23000
cheetah-run	D(uni)	L075	6	5.[identifier omitted]-05	0.108599	2500	23000
cheetah-run	D(uni)	L075	7	5.[identifier omitted]-05	0.108599	2500	23000
cheetah-run	D(uni)	L075	8	0.00293099	0.108599	2500	23000
cheetah-run	D(uni)	L075	9	0.00446092	0.108599	2500	23000
cheetah-run	D(uni)	L075	10	0.0171847	0.108599	2500	23000
cheetah-run	D(uni)	L075	11	0.116333	0.108599	2500	23000
cheetah-run	D(uni)	L075	12	0.254248	0.108599	2500	23000
cheetah-run	D(uni)	L075	13	0.597791	0.108599	2500	23000
cheetah-run	D(uni)	L075	14	0.238057	0.108599	2500	23000
cheetah-run	D(uni)	L075	15	0.352095	0.108599	2500	23000
cheetah-run	D(uni)	L075	16	0.262697	0.108599	2500	23000
cheetah-run	D(uni)	L100	0	5.[identifier omitted]-07	0.0784249	2500	23000
cheetah-run	D(uni)	L100	1	2.[identifier omitted]-06	0.0784249	2500	23000
cheetah-run	D(uni)	L100	2	1.[identifier omitted]-05	0.0784249	2500	23000
cheetah-run	D(uni)	L100	3	3.[identifier omitted]-05	0.0784249	2500	23000
cheetah-run	D(uni)	L100	4	7.[identifier omitted]-05	0.0784249	2500	23000
cheetah-run	D(uni)	L100	5	3.[identifier omitted]-05	0.0784249	2500	23000
cheetah-run	D(uni)	L100	6	3.[identifier omitted]-05	0.0784249	2500	23000
cheetah-run	D(uni)	L100	7	3.[identifier omitted]-05	0.0784249	2500	23000
cheetah-run	D(uni)	L100	8	0.00195512	0.0784249	2500	23000
cheetah-run	D(uni)	L100	9	0.00292506	0.0784249	2500	23000
cheetah-run	D(uni)	L100	10	0.012225	0.0784249	2500	23000
cheetah-run	D(uni)	L100	11	0.0718837	0.0784249	2500	23000
cheetah-run	D(uni)	L100	12	0.210611	0.0784249	2500	23000
cheetah-run	D(uni)	L100	13	0.390557	0.0784249	2500	23000
cheetah-run	D(uni)	L100	14	0.156761	0.0784249	2500	23000
cheetah-run	D(uni)	L100	15	0.274272	0.0784249	2500	23000
cheetah-run	D(uni)	L100	16	0.211799	0.0784249	2500	23000
cheetah-run	D(mix)	L000	0	1.[identifier omitted]-05	0.518563	2500	28000
cheetah-run	D(mix)	L000	1	3.[identifier omitted]-05	0.518563	2500	28000
cheetah-run	D(mix)	L000	2	0.00028233	0.518563	2500	28000
cheetah-run	D(mix)	L000	3	0.000314402	0.518563	2500	28000
cheetah-run	D(mix)	L000	4	0.00046692	0.518563	2500	28000
cheetah-run	D(mix)	L000	5	0.000204972	0.518563	2500	28000
cheetah-run	D(mix)	L000	6	0.000426101	0.518563	2500	28000
cheetah-run	D(mix)	L000	7	0.000329779	0.518563	2500	28000
cheetah-run	D(mix)	L000	8	0.0274994	0.518563	2500	28000
cheetah-run	D(mix)	L000	9	0.0600191	0.518563	2500	28000
cheetah-run	D(mix)	L000	10	0.137344	0.518563	2500	28000
cheetah-run	D(mix)	L000	11	1.15571	0.518563	2500	28000
cheetah-run	D(mix)	L000	12	1.32079	0.518563	2500	28000
cheetah-run	D(mix)	L000	13	2.25306	0.518563	2500	28000
cheetah-run	D(mix)	L000	14	0.794035	0.518563	2500	28000
cheetah-run	D(mix)	L000	15	1.73628	0.518563	2500	28000
cheetah-run	D(mix)	L000	16	1.32877	0.518563	2500	28000
cheetah-run	D(mix)	L010	0	1.[identifier omitted]-05	0.48248	2500	28000
cheetah-run	D(mix)	L010	1	3.[identifier omitted]-05	0.48248	2500	28000
cheetah-run	D(mix)	L010	2	0.000273563	0.48248	2500	28000
cheetah-run	D(mix)	L010	3	0.000386565	0.48248	2500	28000
cheetah-run	D(mix)	L010	4	0.000481323	0.48248	2500	28000
cheetah-run	D(mix)	L010	5	0.000180248	0.48248	2500	28000
cheetah-run	D(mix)	L010	6	0.000393439	0.48248	2500	28000
cheetah-run	D(mix)	L010	7	0.000207149	0.48248	2500	28000
cheetah-run	D(mix)	L010	8	0.0268862	0.48248	2500	28000
cheetah-run	D(mix)	L010	9	0.0440999	0.48248	2500	28000
cheetah-run	D(mix)	L010	10	0.14834	0.48248	2500	28000
cheetah-run	D(mix)	L010	11	0.857329	0.48248	2500	28000
cheetah-run	D(mix)	L010	12	1.27581	0.48248	2500	28000
cheetah-run	D(mix)	L010	13	2.10349	0.48248	2500	28000
cheetah-run	D(mix)	L010	14	0.863288	0.48248	2500	28000
cheetah-run	D(mix)	L010	15	1.80951	0.48248	2500	28000
cheetah-run	D(mix)	L010	16	1.07144	0.48248	2500	28000
cheetah-run	D(mix)	L025	0	5.[identifier omitted]-06	0.374629	2500	28000
cheetah-run	D(mix)	L025	1	1.[identifier omitted]-05	0.374629	2500	28000
cheetah-run	D(mix)	L025	2	0.000150047	0.374629	2500	28000
cheetah-run	D(mix)	L025	3	0.000195314	0.374629	2500	28000
cheetah-run	D(mix)	L025	4	0.000373428	0.374629	2500	28000
cheetah-run	D(mix)	L025	5	0.000151642	0.374629	2500	28000
cheetah-run	D(mix)	L025	6	0.000252046	0.374629	2500	28000
cheetah-run	D(mix)	L025	7	0.000212674	0.374629	2500	28000
cheetah-run	D(mix)	L025	8	0.0126139	0.374629	2500	28000
cheetah-run	D(mix)	L025	9	0.0234316	0.374629	2500	28000
cheetah-run	D(mix)	L025	10	0.0512201	0.374629	2500	28000
cheetah-run	D(mix)	L025	11	0.558814	0.374629	2500	28000
cheetah-run	D(mix)	L025	12	0.860369	0.374629	2500	28000
cheetah-run	D(mix)	L025	13	1.99391	0.374629	2500	28000
cheetah-run	D(mix)	L025	14	0.667553	0.374629	2500	28000
cheetah-run	D(mix)	L025	15	1.31337	0.374629	2500	28000
cheetah-run	D(mix)	L025	16	0.886055	0.374629	2500	28000
cheetah-run	D(mix)	L050	0	2.[identifier omitted]-06	0.210242	2500	28000
cheetah-run	D(mix)	L050	1	8.[identifier omitted]-06	0.210242	2500	28000
cheetah-run	D(mix)	L050	2	8.[identifier omitted]-05	0.210242	2500	28000
cheetah-run	D(mix)	L050	3	0.000118209	0.210242	2500	28000
cheetah-run	D(mix)	L050	4	0.000291201	0.210242	2500	28000
cheetah-run	D(mix)	L050	5	8.[identifier omitted]-05	0.210242	2500	28000
cheetah-run	D(mix)	L050	6	0.000110041	0.210242	2500	28000
cheetah-run	D(mix)	L050	7	8.[identifier omitted]-05	0.210242	2500	28000
cheetah-run	D(mix)	L050	8	0.00520161	0.210242	2500	28000
cheetah-run	D(mix)	L050	9	0.0100514	0.210242	2500	28000
cheetah-run	D(mix)	L050	10	0.031063	0.210242	2500	28000
cheetah-run	D(mix)	L050	11	0.30845	0.210242	2500	28000
cheetah-run	D(mix)	L050	12	0.489314	0.210242	2500	28000
cheetah-run	D(mix)	L050	13	1.47525	0.210242	2500	28000
cheetah-run	D(mix)	L050	14	0.346945	0.210242	2500	28000
cheetah-run	D(mix)	L050	15	0.542897	0.210242	2500	28000
cheetah-run	D(mix)	L050	16	0.364163	0.210242	2500	28000
cheetah-run	D(mix)	L075	0	1.[identifier omitted]-06	0.152133	2500	28000
cheetah-run	D(mix)	L075	1	6.[identifier omitted]-06	0.152133	2500	28000
cheetah-run	D(mix)	L075	2	5.[identifier omitted]-05	0.152133	2500	28000
cheetah-run	D(mix)	L075	3	8.[identifier omitted]-05	0.152133	2500	28000
cheetah-run	D(mix)	L075	4	0.000209004	0.152133	2500	28000
cheetah-run	D(mix)	L075	5	7.[identifier omitted]-05	0.152133	2500	28000
cheetah-run	D(mix)	L075	6	7.[identifier omitted]-05	0.152133	2500	28000
cheetah-run	D(mix)	L075	7	6.[identifier omitted]-05	0.152133	2500	28000
cheetah-run	D(mix)	L075	8	0.00386604	0.152133	2500	28000
cheetah-run	D(mix)	L075	9	0.00705578	0.152133	2500	28000
cheetah-run	D(mix)	L075	10	0.0261501	0.152133	2500	28000
cheetah-run	D(mix)	L075	11	0.185717	0.152133	2500	28000
cheetah-run	D(mix)	L075	12	0.3291	0.152133	2500	28000
cheetah-run	D(mix)	L075	13	0.909861	0.152133	2500	28000
cheetah-run	D(mix)	L075	14	0.332318	0.152133	2500	28000
cheetah-run	D(mix)	L075	15	0.487658	0.152133	2500	28000
cheetah-run	D(mix)	L075	16	0.303972	0.152133	2500	28000
cheetah-run	D(mix)	L100	0	1.[identifier omitted]-06	0.130179	2500	28000
cheetah-run	D(mix)	L100	1	5.[identifier omitted]-06	0.130179	2500	28000
cheetah-run	D(mix)	L100	2	4.[identifier omitted]-05	0.130179	2500	28000
cheetah-run	D(mix)	L100	3	6.[identifier omitted]-05	0.130179	2500	28000
cheetah-run	D(mix)	L100	4	0.00016059	0.130179	2500	28000
cheetah-run	D(mix)	L100	5	5.[identifier omitted]-05	0.130179	2500	28000
cheetah-run	D(mix)	L100	6	6.[identifier omitted]-05	0.130179	2500	28000
cheetah-run	D(mix)	L100	7	5.[identifier omitted]-05	0.130179	2500	28000
cheetah-run	D(mix)	L100	8	0.00359293	0.130179	2500	28000
cheetah-run	D(mix)	L100	9	0.00615878	0.130179	2500	28000
cheetah-run	D(mix)	L100	10	0.0234064	0.130179	2500	28000
cheetah-run	D(mix)	L100	11	0.15081	0.130179	2500	28000
cheetah-run	D(mix)	L100	12	0.317421	0.130179	2500	28000
cheetah-run	D(mix)	L100	13	0.713777	0.130179	2500	28000
cheetah-run	D(mix)	L100	14	0.297491	0.130179	2500	28000
cheetah-run	D(mix)	L100	15	0.41574	0.130179	2500	28000
cheetah-run	D(mix)	L100	16	0.284187	0.130179	2500	28000
cheetah-run	D(all)	L000	0	1.[identifier omitted]-05	0.484892	2500	30000
cheetah-run	D(all)	L000	1	3.[identifier omitted]-05	0.484892	2500	30000
cheetah-run	D(all)	L000	2	0.000252942	0.484892	2500	30000
cheetah-run	D(all)	L000	3	0.000287427	0.484892	2500	30000
cheetah-run	D(all)	L000	4	0.000468575	0.484892	2500	30000
cheetah-run	D(all)	L000	5	0.000206122	0.484892	2500	30000
cheetah-run	D(all)	L000	6	0.000402704	0.484892	2500	30000
cheetah-run	D(all)	L000	7	0.000343997	0.484892	2500	30000
cheetah-run	D(all)	L000	8	0.023545	0.484892	2500	30000
cheetah-run	D(all)	L000	9	0.0523806	0.484892	2500	30000
cheetah-run	D(all)	L000	10	0.127314	0.484892	2500	30000
cheetah-run	D(all)	L000	11	1.04547	0.484892	2500	30000
cheetah-run	D(all)	L000	12	1.23609	0.484892	2500	30000
cheetah-run	D(all)	L000	13	2.17261	0.484892	2500	30000
cheetah-run	D(all)	L000	14	0.801161	0.484892	2500	30000
cheetah-run	D(all)	L000	15	1.47161	0.484892	2500	30000
cheetah-run	D(all)	L000	16	1.31097	0.484892	2500	30000
cheetah-run	D(all)	L010	0	1.[identifier omitted]-05	0.405415	2500	30000
cheetah-run	D(all)	L010	1	3.[identifier omitted]-05	0.405415	2500	30000
cheetah-run	D(all)	L010	2	0.000213443	0.405415	2500	30000
cheetah-run	D(all)	L010	3	0.000284714	0.405415	2500	30000
cheetah-run	D(all)	L010	4	0.000430094	0.405415	2500	30000
cheetah-run	D(all)	L010	5	0.000158964	0.405415	2500	30000
cheetah-run	D(all)	L010	6	0.000288532	0.405415	2500	30000
cheetah-run	D(all)	L010	7	0.000219332	0.405415	2500	30000
cheetah-run	D(all)	L010	8	0.0217372	0.405415	2500	30000
cheetah-run	D(all)	L010	9	0.0406523	0.405415	2500	30000
cheetah-run	D(all)	L010	10	0.119017	0.405415	2500	30000
cheetah-run	D(all)	L010	11	0.787771	0.405415	2500	30000
cheetah-run	D(all)	L010	12	1.1961	0.405415	2500	30000
cheetah-run	D(all)	L010	13	1.83949	0.405415	2500	30000
cheetah-run	D(all)	L010	14	0.547994	0.405415	2500	30000
cheetah-run	D(all)	L010	15	1.24661	0.405415	2500	30000
cheetah-run	D(all)	L010	16	1.09103	0.405415	2500	30000
cheetah-run	D(all)	L025	0	5.[identifier omitted]-06	0.362513	2500	30000
cheetah-run	D(all)	L025	1	1.[identifier omitted]-05	0.362513	2500	30000
cheetah-run	D(all)	L025	2	0.000132325	0.362513	2500	30000
cheetah-run	D(all)	L025	3	0.000187531	0.362513	2500	30000
cheetah-run	D(all)	L025	4	0.000344418	0.362513	2500	30000
cheetah-run	D(all)	L025	5	0.000141784	0.362513	2500	30000
cheetah-run	D(all)	L025	6	0.000245608	0.362513	2500	30000
cheetah-run	D(all)	L025	7	0.000238952	0.362513	2500	30000
cheetah-run	D(all)	L025	8	0.0125313	0.362513	2500	30000
cheetah-run	D(all)	L025	9	0.0226825	0.362513	2500	30000
cheetah-run	D(all)	L025	10	0.0539263	0.362513	2500	30000
cheetah-run	D(all)	L025	11	0.539919	0.362513	2500	30000
cheetah-run	D(all)	L025	12	0.85872	0.362513	2500	30000
cheetah-run	D(all)	L025	13	1.84579	0.362513	2500	30000
cheetah-run	D(all)	L025	14	0.611008	0.362513	2500	30000
cheetah-run	D(all)	L025	15	1.21745	0.362513	2500	30000
cheetah-run	D(all)	L025	16	0.999383	0.362513	2500	30000
cheetah-run	D(all)	L050	0	2.[identifier omitted]-06	0.214135	2500	30000
cheetah-run	D(all)	L050	1	8.[identifier omitted]-06	0.214135	2500	30000
cheetah-run	D(all)	L050	2	7.[identifier omitted]-05	0.214135	2500	30000
cheetah-run	D(all)	L050	3	0.000109898	0.214135	2500	30000
cheetah-run	D(all)	L050	4	0.000283539	0.214135	2500	30000
cheetah-run	D(all)	L050	5	9.[identifier omitted]-05	0.214135	2500	30000
cheetah-run	D(all)	L050	6	0.00010631	0.214135	2500	30000
cheetah-run	D(all)	L050	7	9.[identifier omitted]-05	0.214135	2500	30000
cheetah-run	D(all)	L050	8	0.00577168	0.214135	2500	30000
cheetah-run	D(all)	L050	9	0.00999312	0.214135	2500	30000
cheetah-run	D(all)	L050	10	0.031747	0.214135	2500	30000
cheetah-run	D(all)	L050	11	0.290587	0.214135	2500	30000
cheetah-run	D(all)	L050	12	0.487802	0.214135	2500	30000
cheetah-run	D(all)	L050	13	1.40901	0.214135	2500	30000
cheetah-run	D(all)	L050	14	0.346436	0.214135	2500	30000
cheetah-run	D(all)	L050	15	0.606913	0.214135	2500	30000
cheetah-run	D(all)	L050	16	0.451253	0.214135	2500	30000
cheetah-run	D(all)	L075	0	1.[identifier omitted]-06	0.152785	2500	30000
cheetah-run	D(all)	L075	1	6.[identifier omitted]-06	0.152785	2500	30000
cheetah-run	D(all)	L075	2	5.[identifier omitted]-05	0.152785	2500	30000
cheetah-run	D(all)	L075	3	7.[identifier omitted]-05	0.152785	2500	30000
cheetah-run	D(all)	L075	4	0.000191724	0.152785	2500	30000
cheetah-run	D(all)	L075	5	7.[identifier omitted]-05	0.152785	2500	30000
cheetah-run	D(all)	L075	6	7.[identifier omitted]-05	0.152785	2500	30000
cheetah-run	D(all)	L075	7	6.[identifier omitted]-05	0.152785	2500	30000
cheetah-run	D(all)	L075	8	0.00404676	0.152785	2500	30000
cheetah-run	D(all)	L075	9	0.00700006	0.152785	2500	30000
cheetah-run	D(all)	L075	10	0.0261812	0.152785	2500	30000
cheetah-run	D(all)	L075	11	0.171579	0.152785	2500	30000
cheetah-run	D(all)	L075	12	0.322097	0.152785	2500	30000
cheetah-run	D(all)	L075	13	0.854408	0.152785	2500	30000
cheetah-run	D(all)	L075	14	0.343218	0.152785	2500	30000
cheetah-run	D(all)	L075	15	0.511352	0.152785	2500	30000
cheetah-run	D(all)	L075	16	0.356913	0.152785	2500	30000
cheetah-run	D(all)	L100	0	1.[identifier omitted]-06	0.131836	2500	30000
cheetah-run	D(all)	L100	1	4.[identifier omitted]-06	0.131836	2500	30000
cheetah-run	D(all)	L100	2	3.[identifier omitted]-05	0.131836	2500	30000
cheetah-run	D(all)	L100	3	5.[identifier omitted]-05	0.131836	2500	30000
cheetah-run	D(all)	L100	4	0.000140784	0.131836	2500	30000
cheetah-run	D(all)	L100	5	5.[identifier omitted]-05	0.131836	2500	30000
cheetah-run	D(all)	L100	6	6.[identifier omitted]-05	0.131836	2500	30000
cheetah-run	D(all)	L100	7	6.[identifier omitted]-05	0.131836	2500	30000
cheetah-run	D(all)	L100	8	0.00372287	0.131836	2500	30000
cheetah-run	D(all)	L100	9	0.00610304	0.131836	2500	30000
cheetah-run	D(all)	L100	10	0.0236942	0.131836	2500	30000
cheetah-run	D(all)	L100	11	0.132297	0.131836	2500	30000
cheetah-run	D(all)	L100	12	0.327293	0.131836	2500	30000
cheetah-run	D(all)	L100	13	0.685686	0.131836	2500	30000
cheetah-run	D(all)	L100	14	0.287757	0.131836	2500	30000
cheetah-run	D(all)	L100	15	0.446911	0.131836	2500	30000
cheetah-run	D(all)	L100	16	0.32731	0.131836	2500	30000


==> anc/n-024.tsv <==
task	arm	mode	level	stratum	status	origins	P_selected	U_selected
acrobot-swingup	D(pol)	primary	all	all	available	24000	13639	10361
acrobot-swingup	D(pol)	specific	L000	P	available	4000	4000	0
acrobot-swingup	D(pol)	specific	L010	U	ineligible	NA	NA	NA
acrobot-swingup	D(pol)	specific	L010	P	available	3579	3579	0
acrobot-swingup	D(pol)	specific	L025	U	available	964	0	964
acrobot-swingup	D(pol)	specific	L025	P	available	3036	3036	0
acrobot-swingup	D(pol)	specific	L050	U	available	2005	0	2005
acrobot-swingup	D(pol)	specific	L050	P	available	1995	1995	0
acrobot-swingup	D(pol)	specific	L075	U	available	2971	0	2971
acrobot-swingup	D(pol)	specific	L075	P	available	1029	1029	0
acrobot-swingup	D(pol)	specific	L100	U	available	4000	0	4000
acrobot-swingup	D(uni)	primary	all	all	available	24000	13639	10361
acrobot-swingup	D(uni)	specific	L000	P	available	4000	4000	0
acrobot-swingup	D(uni)	specific	L010	U	ineligible	NA	NA	NA
acrobot-swingup	D(uni)	specific	L010	P	available	3579	3579	0
acrobot-swingup	D(uni)	specific	L025	U	available	964	0	964
acrobot-swingup	D(uni)	specific	L025	P	available	3036	3036	0
acrobot-swingup	D(uni)	specific	L050	U	available	2005	0	2005
acrobot-swingup	D(uni)	specific	L050	P	available	1995	1995	0
acrobot-swingup	D(uni)	specific	L075	U	available	2971	0	2971
acrobot-swingup	D(uni)	specific	L075	P	available	1029	1029	0
acrobot-swingup	D(uni)	specific	L100	U	available	4000	0	4000
acrobot-swingup	D(mix)	primary	all	all	available	24000	13639	10361
acrobot-swingup	D(mix)	specific	L000	P	available	4000	4000	0
acrobot-swingup	D(mix)	specific	L010	U	ineligible	NA	NA	NA
acrobot-swingup	D(mix)	specific	L010	P	available	3579	3579	0
acrobot-swingup	D(mix)	specific	L025	U	available	964	0	964
acrobot-swingup	D(mix)	specific	L025	P	available	3036	3036	0
acrobot-swingup	D(mix)	specific	L050	U	available	2005	0	2005
acrobot-swingup	D(mix)	specific	L050	P	available	1995	1995	0
acrobot-swingup	D(mix)	specific	L075	U	available	2971	0	2971
acrobot-swingup	D(mix)	specific	L075	P	available	1029	1029	0
acrobot-swingup	D(mix)	specific	L100	U	available	4000	0	4000
acrobot-swingup	D(all)	primary	all	all	available	24000	13639	10361
acrobot-swingup	D(all)	specific	L000	P	available	4000	4000	0
acrobot-swingup	D(all)	specific	L010	U	ineligible	NA	NA	NA
acrobot-swingup	D(all)	specific	L010	P	available	3579	3579	0
acrobot-swingup	D(all)	specific	L025	U	available	964	0	964
acrobot-swingup	D(all)	specific	L025	P	available	3036	3036	0
acrobot-swingup	D(all)	specific	L050	U	available	2005	0	2005
acrobot-swingup	D(all)	specific	L050	P	available	1995	1995	0
acrobot-swingup	D(all)	specific	L075	U	available	2971	0	2971
acrobot-swingup	D(all)	specific	L075	P	available	1029	1029	0
acrobot-swingup	D(all)	specific	L100	U	available	4000	0	4000
pendulum-swingup	D(pol)	primary	all	all	available	24000	13527	10473
pendulum-swingup	D(pol)	specific	L000	P	available	4000	4000	0
pendulum-swingup	D(pol)	specific	L010	U	ineligible	NA	NA	NA
pendulum-swingup	D(pol)	specific	L010	P	available	3581	3581	0
pendulum-swingup	D(pol)	specific	L025	U	available	1081	0	1081
pendulum-swingup	D(pol)	specific	L025	P	available	2919	2919	0
pendulum-swingup	D(pol)	specific	L050	U	available	2014	0	2014
pendulum-swingup	D(pol)	specific	L050	P	available	1986	1986	0
pendulum-swingup	D(pol)	specific	L075	U	available	2959	0	2959
pendulum-swingup	D(pol)	specific	L075	P	available	1041	1041	0
pendulum-swingup	D(pol)	specific	L100	U	available	4000	0	4000
pendulum-swingup	D(uni)	primary	all	all	available	24000	13527	10473
pendulum-swingup	D(uni)	specific	L000	P	available	4000	4000	0
pendulum-swingup	D(uni)	specific	L010	U	ineligible	NA	NA	NA
pendulum-swingup	D(uni)	specific	L010	P	available	3581	3581	0
pendulum-swingup	D(uni)	specific	L025	U	available	1081	0	1081
pendulum-swingup	D(uni)	specific	L025	P	available	2919	2919	0
pendulum-swingup	D(uni)	specific	L050	U	available	2014	0	2014
pendulum-swingup	D(uni)	specific	L050	P	available	1986	1986	0
pendulum-swingup	D(uni)	specific	L075	U	available	2959	0	2959
pendulum-swingup	D(uni)	specific	L075	P	available	1041	1041	0
pendulum-swingup	D(uni)	specific	L100	U	available	4000	0	4000
pendulum-swingup	D(mix)	primary	all	all	available	24000	13527	10473
pendulum-swingup	D(mix)	specific	L000	P	available	4000	4000	0
pendulum-swingup	D(mix)	specific	L010	U	ineligible	NA	NA	NA
pendulum-swingup	D(mix)	specific	L010	P	available	3581	3581	0
pendulum-swingup	D(mix)	specific	L025	U	available	1081	0	1081
pendulum-swingup	D(mix)	specific	L025	P	available	2919	2919	0
pendulum-swingup	D(mix)	specific	L050	U	available	2014	0	2014
pendulum-swingup	D(mix)	specific	L050	P	available	1986	1986	0
pendulum-swingup	D(mix)	specific	L075	U	available	2959	0	2959
pendulum-swingup	D(mix)	specific	L075	P	available	1041	1041	0
pendulum-swingup	D(mix)	specific	L100	U	available	4000	0	4000
pendulum-swingup	D(all)	primary	all	all	available	24000	13527	10473
pendulum-swingup	D(all)	specific	L000	P	available	4000	4000	0
pendulum-swingup	D(all)	specific	L010	U	ineligible	NA	NA	NA
pendulum-swingup	D(all)	specific	L010	P	available	3581	3581	0
pendulum-swingup	D(all)	specific	L025	U	available	1081	0	1081
pendulum-swingup	D(all)	specific	L025	P	available	2919	2919	0
pendulum-swingup	D(all)	specific	L050	U	available	2014	0	2014
pendulum-swingup	D(all)	specific	L050	P	available	1986	1986	0
pendulum-swingup	D(all)	specific	L075	U	available	2959	0	2959
pendulum-swingup	D(all)	specific	L075	P	available	1041	1041	0
pendulum-swingup	D(all)	specific	L100	U	available	4000	0	4000
cartpole-balance	D(pol)	primary	all	all	available	24000	13542	10458
cartpole-balance	D(pol)	specific	L000	P	available	4000	4000	0
cartpole-balance	D(pol)	specific	L010	U	ineligible	NA	NA	NA
cartpole-balance	D(pol)	specific	L010	P	available	3571	3571	0
cartpole-balance	D(pol)	specific	L025	U	available	966	0	966
cartpole-balance	D(pol)	specific	L025	P	available	3034	3034	0
cartpole-balance	D(pol)	specific	L050	U	available	1986	0	1986
cartpole-balance	D(pol)	specific	L050	P	available	2014	2014	0
cartpole-balance	D(pol)	specific	L075	U	available	3077	0	3077
cartpole-balance	D(pol)	specific	L075	P	available	923	923	0
cartpole-balance	D(pol)	specific	L100	U	available	4000	0	4000
cartpole-balance	D(uni)	primary	all	all	available	24000	13542	10458
cartpole-balance	D(uni)	specific	L000	P	available	4000	4000	0
cartpole-balance	D(uni)	specific	L010	U	ineligible	NA	NA	NA
cartpole-balance	D(uni)	specific	L010	P	available	3571	3571	0
cartpole-balance	D(uni)	specific	L025	U	available	966	0	966
cartpole-balance	D(uni)	specific	L025	P	available	3034	3034	0
cartpole-balance	D(uni)	specific	L050	U	available	1986	0	1986
cartpole-balance	D(uni)	specific	L050	P	available	2014	2014	0
cartpole-balance	D(uni)	specific	L075	U	available	3077	0	3077
cartpole-balance	D(uni)	specific	L075	P	available	923	923	0
cartpole-balance	D(uni)	specific	L100	U	available	4000	0	4000
cartpole-balance	D(mix)	primary	all	all	available	24000	13542	10458
cartpole-balance	D(mix)	specific	L000	P	available	4000	4000	0
cartpole-balance	D(mix)	specific	L010	U	ineligible	NA	NA	NA
cartpole-balance	D(mix)	specific	L010	P	available	3571	3571	0
cartpole-balance	D(mix)	specific	L025	U	available	966	0	966
cartpole-balance	D(mix)	specific	L025	P	available	3034	3034	0
cartpole-balance	D(mix)	specific	L050	U	available	1986	0	1986
cartpole-balance	D(mix)	specific	L050	P	available	2014	2014	0
cartpole-balance	D(mix)	specific	L075	U	available	3077	0	3077
cartpole-balance	D(mix)	specific	L075	P	available	923	923	0
cartpole-balance	D(mix)	specific	L100	U	available	4000	0	4000
cartpole-balance	D(all)	primary	all	all	available	24000	13542	10458
cartpole-balance	D(all)	specific	L000	P	available	4000	4000	0
cartpole-balance	D(all)	specific	L010	U	ineligible	NA	NA	NA
cartpole-balance	D(all)	specific	L010	P	available	3571	3571	0
cartpole-balance	D(all)	specific	L025	U	available	966	0	966
cartpole-balance	D(all)	specific	L025	P	available	3034	3034	0
cartpole-balance	D(all)	specific	L050	U	available	1986	0	1986
cartpole-balance	D(all)	specific	L050	P	available	2014	2014	0
cartpole-balance	D(all)	specific	L075	U	available	3077	0	3077
cartpole-balance	D(all)	specific	L075	P	available	923	923	0
cartpole-balance	D(all)	specific	L100	U	available	4000	0	4000
cartpole-swingup	D(pol)	primary	all	all	available	24000	13608	10392
cartpole-swingup	D(pol)	specific	L000	P	available	4000	4000	0
cartpole-swingup	D(pol)	specific	L010	U	ineligible	NA	NA	NA
cartpole-swingup	D(pol)	specific	L010	P	available	3569	3569	0
cartpole-swingup	D(pol)	specific	L025	U	available	994	0	994
cartpole-swingup	D(pol)	specific	L025	P	available	3006	3006	0
cartpole-swingup	D(pol)	specific	L050	U	available	1974	0	1974
cartpole-swingup	D(pol)	specific	L050	P	available	2026	2026	0
cartpole-swingup	D(pol)	specific	L075	U	available	2993	0	2993
cartpole-swingup	D(pol)	specific	L075	P	available	1007	1007	0
cartpole-swingup	D(pol)	specific	L100	U	available	4000	0	4000
cartpole-swingup	D(uni)	primary	all	all	available	24000	13608	10392
cartpole-swingup	D(uni)	specific	L000	P	available	4000	4000	0
cartpole-swingup	D(uni)	specific	L010	U	ineligible	NA	NA	NA
cartpole-swingup	D(uni)	specific	L010	P	available	3569	3569	0
cartpole-swingup	D(uni)	specific	L025	U	available	994	0	994
cartpole-swingup	D(uni)	specific	L025	P	available	3006	3006	0
cartpole-swingup	D(uni)	specific	L050	U	available	1974	0	1974
cartpole-swingup	D(uni)	specific	L050	P	available	2026	2026	0
cartpole-swingup	D(uni)	specific	L075	U	available	2993	0	2993
cartpole-swingup	D(uni)	specific	L075	P	available	1007	1007	0
cartpole-swingup	D(uni)	specific	L100	U	available	4000	0	4000
cartpole-swingup	D(mix)	primary	all	all	available	24000	13608	10392
cartpole-swingup	D(mix)	specific	L000	P	available	4000	4000	0
cartpole-swingup	D(mix)	specific	L010	U	ineligible	NA	NA	NA
cartpole-swingup	D(mix)	specific	L010	P	available	3569	3569	0
cartpole-swingup	D(mix)	specific	L025	U	available	994	0	994
cartpole-swingup	D(mix)	specific	L025	P	available	3006	3006	0
cartpole-swingup	D(mix)	specific	L050	U	available	1974	0	1974
cartpole-swingup	D(mix)	specific	L050	P	available	2026	2026	0
cartpole-swingup	D(mix)	specific	L075	U	available	2993	0	2993
cartpole-swingup	D(mix)	specific	L075	P	available	1007	1007	0
cartpole-swingup	D(mix)	specific	L100	U	available	4000	0	4000
cartpole-swingup	D(all)	primary	all	all	available	24000	13608	10392
cartpole-swingup	D(all)	specific	L000	P	available	4000	4000	0
cartpole-swingup	D(all)	specific	L010	U	ineligible	NA	NA	NA
cartpole-swingup	D(all)	specific	L010	P	available	3569	3569	0
cartpole-swingup	D(all)	specific	L025	U	available	994	0	994
cartpole-swingup	D(all)	specific	L025	P	available	3006	3006	0
cartpole-swingup	D(all)	specific	L050	U	available	1974	0	1974
cartpole-swingup	D(all)	specific	L050	P	available	2026	2026	0
cartpole-swingup	D(all)	specific	L075	U	available	2993	0	2993
cartpole-swingup	D(all)	specific	L075	P	available	1007	1007	0
cartpole-swingup	D(all)	specific	L100	U	available	4000	0	4000
walker-walk	D(pol)	primary	all	all	available	24000	13607	10393
walker-walk	D(pol)	specific	L000	P	available	4000	4000	0
walker-walk	D(pol)	specific	L010	U	ineligible	NA	NA	NA
walker-walk	D(pol)	specific	L010	P	available	3611	3611	0
walker-walk	D(pol)	specific	L025	U	available	1026	0	1026
walker-walk	D(pol)	specific	L025	P	available	2974	2974	0
walker-walk	D(pol)	specific	L050	U	available	1986	0	1986
walker-walk	D(pol)	specific	L050	P	available	2014	2014	0
walker-walk	D(pol)	specific	L075	U	available	2992	0	2992
walker-walk	D(pol)	specific	L075	P	available	1008	1008	0
walker-walk	D(pol)	specific	L100	U	available	4000	0	4000
walker-walk	D(uni)	primary	all	all	available	24000	13607	10393
walker-walk	D(uni)	specific	L000	P	available	4000	4000	0
walker-walk	D(uni)	specific	L010	U	ineligible	NA	NA	NA
walker-walk	D(uni)	specific	L010	P	available	3611	3611	0
walker-walk	D(uni)	specific	L025	U	available	1026	0	1026
walker-walk	D(uni)	specific	L025	P	available	2974	2974	0
walker-walk	D(uni)	specific	L050	U	available	1986	0	1986
walker-walk	D(uni)	specific	L050	P	available	2014	2014	0
walker-walk	D(uni)	specific	L075	U	available	2992	0	2992
walker-walk	D(uni)	specific	L075	P	available	1008	1008	0
walker-walk	D(uni)	specific	L100	U	available	4000	0	4000
walker-walk	D(mix)	primary	all	all	available	24000	13607	10393
walker-walk	D(mix)	specific	L000	P	available	4000	4000	0
walker-walk	D(mix)	specific	L010	U	ineligible	NA	NA	NA
walker-walk	D(mix)	specific	L010	P	available	3611	3611	0
walker-walk	D(mix)	specific	L025	U	available	1026	0	1026
walker-walk	D(mix)	specific	L025	P	available	2974	2974	0
walker-walk	D(mix)	specific	L050	U	available	1986	0	1986
walker-walk	D(mix)	specific	L050	P	available	2014	2014	0
walker-walk	D(mix)	specific	L075	U	available	2992	0	2992
walker-walk	D(mix)	specific	L075	P	available	1008	1008	0
walker-walk	D(mix)	specific	L100	U	available	4000	0	4000
walker-walk	D(all)	primary	all	all	available	24000	13607	10393
walker-walk	D(all)	specific	L000	P	available	4000	4000	0
walker-walk	D(all)	specific	L010	U	ineligible	NA	NA	NA
walker-walk	D(all)	specific	L010	P	available	3611	3611	0
walker-walk	D(all)	specific	L025	U	available	1026	0	1026
walker-walk	D(all)	specific	L025	P	available	2974	2974	0
walker-walk	D(all)	specific	L050	U	available	1986	0	1986
walker-walk	D(all)	specific	L050	P	available	2014	2014	0
walker-walk	D(all)	specific	L075	U	available	2992	0	2992
walker-walk	D(all)	specific	L075	P	available	1008	1008	0
walker-walk	D(all)	specific	L100	U	available	4000	0	4000
cheetah-run	D(pol)	primary	all	all	available	24000	13603	10397
cheetah-run	D(pol)	specific	L000	P	available	4000	4000	0
cheetah-run	D(pol)	specific	L010	U	ineligible	NA	NA	NA
cheetah-run	D(pol)	specific	L010	P	available	3602	3602	0
cheetah-run	D(pol)	specific	L025	U	available	1004	0	1004
cheetah-run	D(pol)	specific	L025	P	available	2996	2996	0
cheetah-run	D(pol)	specific	L050	U	available	1966	0	1966
cheetah-run	D(pol)	specific	L050	P	available	2034	2034	0
cheetah-run	D(pol)	specific	L075	U	available	3029	0	3029
cheetah-run	D(pol)	specific	L075	P	available	971	971	0
cheetah-run	D(pol)	specific	L100	U	available	4000	0	4000
cheetah-run	D(uni)	primary	all	all	available	24000	13603	10397
cheetah-run	D(uni)	specific	L000	P	available	4000	4000	0
cheetah-run	D(uni)	specific	L010	U	ineligible	NA	NA	NA
cheetah-run	D(uni)	specific	L010	P	available	3602	3602	0
cheetah-run	D(uni)	specific	L025	U	available	1004	0	1004
cheetah-run	D(uni)	specific	L025	P	available	2996	2996	0
cheetah-run	D(uni)	specific	L050	U	available	1966	0	1966
cheetah-run	D(uni)	specific	L050	P	available	2034	2034	0
cheetah-run	D(uni)	specific	L075	U	available	3029	0	3029
cheetah-run	D(uni)	specific	L075	P	available	971	971	0
cheetah-run	D(uni)	specific	L100	U	available	4000	0	4000
cheetah-run	D(mix)	primary	all	all	available	24000	13603	10397
cheetah-run	D(mix)	specific	L000	P	available	4000	4000	0
cheetah-run	D(mix)	specific	L010	U	ineligible	NA	NA	NA
cheetah-run	D(mix)	specific	L010	P	available	3602	3602	0
cheetah-run	D(mix)	specific	L025	U	available	1004	0	1004
cheetah-run	D(mix)	specific	L025	P	available	2996	2996	0
cheetah-run	D(mix)	specific	L050	U	available	1966	0	1966
cheetah-run	D(mix)	specific	L050	P	available	2034	2034	0
cheetah-run	D(mix)	specific	L075	U	available	3029	0	3029
cheetah-run	D(mix)	specific	L075	P	available	971	971	0
cheetah-run	D(mix)	specific	L100	U	available	4000	0	4000
cheetah-run	D(all)	primary	all	all	available	24000	13603	10397
cheetah-run	D(all)	specific	L000	P	available	4000	4000	0
cheetah-run	D(all)	specific	L010	U	ineligible	NA	NA	NA
cheetah-run	D(all)	specific	L010	P	available	3602	3602	0
cheetah-run	D(all)	specific	L025	U	available	1004	0	1004
cheetah-run	D(all)	specific	L025	P	available	2996	2996	0
cheetah-run	D(all)	specific	L050	U	available	1966	0	1966
cheetah-run	D(all)	specific	L050	P	available	2034	2034	0
cheetah-run	D(all)	specific	L075	U	available	3029	0	3029
cheetah-run	D(all)	specific	L075	P	available	971	971	0
cheetah-run	D(all)	specific	L100	U	available	4000	0	4000


==> anc/n-025.tsv <==
cell	validation_origins	reason
acrobot-swingup|L010|U	421	fewer_than_500_validation_origins
pendulum-swingup|L010|U	419	fewer_than_500_validation_origins
cartpole-balance|L010|U	429	fewer_than_500_validation_origins
cartpole-swingup|L010|U	431	fewer_than_500_validation_origins
walker-walk|L010|U	389	fewer_than_500_validation_origins
cheetah-run|L010|U	398	fewer_than_500_validation_origins


==> anc/n-026.tsv <==
mode	scorer	stratum	statistic	status	n	completed	rejections	tail
primary	ST	U	T	available	960	960	0	1.0
primary	ST	U	TS_C	available	960	960	0	1.0
primary	ST	U	SW	available	960	960	1	1.0
primary	ST	U	R1/2	available	960	960	2	1.0
primary	ST	U	PRseq	available	960	960	47	0.579588
primary	ST	P	T	available	960	960	0	1.0
primary	ST	P	TS_C	available	960	960	0	1.0
primary	ST	P	SW	available	960	960	1	1.0
primary	ST	P	R1/2	available	960	960	0	1.0
primary	ST	P	PRseq	available	960	960	45	0.692123
primary	mt30-317M	U	T	available	960	960	0	1.0
primary	mt30-317M	U	TS_C	available	960	960	0	1.0
primary	mt30-317M	U	SW	available	960	960	0	1.0
primary	mt30-317M	U	R1/2	available	960	960	1	1.0
primary	mt30-317M	U	PRseq	available	960	960	40	0.89863
primary	mt30-317M	P	T	available	960	960	1	1.0
primary	mt30-317M	P	TS_C	available	960	960	0	1.0
primary	mt30-317M	P	SW	available	960	960	0	1.0
primary	mt30-317M	P	R1/2	available	960	960	0	1.0
primary	mt30-317M	P	PRseq	available	960	960	61	0.0356471
primary	CC(pool)	U	T	available	960	960	0	1.0
primary	CC(pool)	U	TS_C	available	960	960	0	1.0
primary	CC(pool)	U	SW	available	960	960	0	1.0
primary	CC(pool)	U	R1/2	available	960	960	1	1.0
primary	CC(pool)	U	PRseq	available	960	960	35	0.981094
primary	CC(pool)	P	T	available	960	960	0	1.0
primary	CC(pool)	P	TS_C	available	960	960	0	1.0
primary	CC(pool)	P	SW	available	960	960	0	1.0
primary	CC(pool)	P	R1/2	available	960	960	0	1.0
primary	CC(pool)	P	PRseq	available	960	960	51	0.348529
primary	D(pol)	U	T	available	960	960	1	1.0
primary	D(pol)	U	TS_C	available	960	960	0	1.0
primary	D(pol)	U	SW	available	960	960	1	1.0
primary	D(pol)	U	R1/2	available	960	960	1	1.0
primary	D(pol)	U	PRseq	available	960	960	41	0.868016
primary	D(pol)	P	T	available	960	960	1	1.0
primary	D(pol)	P	TS_C	available	960	960	0	1.0
primary	D(pol)	P	SW	available	960	960	0	1.0
primary	D(pol)	P	R1/2	available	960	960	0	1.0
primary	D(pol)	P	PRseq	available	960	960	47	0.579588
primary	D(uni)	U	T	available	960	960	0	1.0
primary	D(uni)	U	TS_C	available	960	960	0	1.0
primary	D(uni)	U	SW	available	960	960	0	1.0
primary	D(uni)	U	R1/2	available	960	960	1	1.0
primary	D(uni)	U	PRseq	available	960	960	41	0.868016
primary	D(uni)	P	T	available	960	960	0	1.0
primary	D(uni)	P	TS_C	available	960	960	0	1.0
primary	D(uni)	P	SW	available	960	960	1	1.0
primary	D(uni)	P	R1/2	available	960	960	0	1.0
primary	D(uni)	P	PRseq	available	960	960	45	0.692123
primary	D(mix)	U	T	available	960	960	0	1.0
primary	D(mix)	U	TS_C	available	960	960	0	1.0
primary	D(mix)	U	SW	available	960	960	0	1.0
primary	D(mix)	U	R1/2	available	960	960	1	1.0
primary	D(mix)	U	PRseq	available	960	960	42	0.831861
primary	D(mix)	P	T	available	960	960	0	1.0
primary	D(mix)	P	TS_C	available	960	960	0	1.0
primary	D(mix)	P	SW	available	960	960	0	1.0
primary	D(mix)	P	R1/2	available	960	960	0	1.0
primary	D(mix)	P	PRseq	available	960	960	47	0.579588
primary	D(all)	U	T	available	960	960	0	1.0
primary	D(all)	U	TS_C	available	960	960	0	1.0
primary	D(all)	U	SW	available	960	960	0	1.0
primary	D(all)	U	R1/2	available	960	960	2	1.0
primary	D(all)	U	PRseq	available	960	960	44	0.74344
primary	D(all)	P	T	available	960	960	0	1.0
primary	D(all)	P	TS_C	available	960	960	0	1.0
primary	D(all)	P	SW	available	960	960	0	1.0
primary	D(all)	P	R1/2	available	960	960	0	1.0
primary	D(all)	P	PRseq	available	960	960	47	0.579588
specific	D(pol)	U	T	available	768	768	0	1.0
specific	D(pol)	U	TS_C	available	768	768	0	1.0
specific	D(pol)	U	SW	available	768	768	0	1.0
specific	D(pol)	U	R1/2	available	768	768	0	1.0
specific	D(pol)	U	PRseq	available	768	768	30	0.934147
specific	D(pol)	P	T	available	960	960	0	1.0
specific	D(pol)	P	TS_C	available	960	960	0	1.0
specific	D(pol)	P	SW	available	960	960	1	1.0
specific	D(pol)	P	R1/2	available	960	960	0	1.0
specific	D(pol)	P	PRseq	available	960	960	47	0.579588
specific	D(uni)	U	T	available	768	768	0	1.0
specific	D(uni)	U	TS_C	available	768	768	0	1.0
specific	D(uni)	U	SW	available	768	768	0	1.0
specific	D(uni)	U	R1/2	available	768	768	0	1.0
specific	D(uni)	U	PRseq	available	768	768	35	0.736019
specific	D(uni)	P	T	available	960	960	0	1.0
specific	D(uni)	P	TS_C	available	960	960	0	1.0
specific	D(uni)	P	SW	available	960	960	1	1.0
specific	D(uni)	P	R1/2	available	960	960	0	1.0
specific	D(uni)	P	PRseq	available	960	960	48	0.520677
specific	D(mix)	U	T	available	768	768	0	1.0
specific	D(mix)	U	TS_C	available	768	768	0	1.0
specific	D(mix)	U	SW	available	768	768	0	1.0
specific	D(mix)	U	R1/2	available	768	768	0	1.0
specific	D(mix)	U	PRseq	available	768	768	31	0.908019
specific	D(mix)	P	T	available	960	960	0	1.0
specific	D(mix)	P	TS_C	available	960	960	0	1.0
specific	D(mix)	P	SW	available	960	960	0	1.0
specific	D(mix)	P	R1/2	available	960	960	0	1.0
specific	D(mix)	P	PRseq	available	960	960	48	0.520677
specific	D(all)	U	T	available	768	768	0	1.0
specific	D(all)	U	TS_C	available	768	768	0	1.0
specific	D(all)	U	SW	available	768	768	0	1.0
specific	D(all)	U	R1/2	available	768	768	0	1.0
specific	D(all)	U	PRseq	available	768	768	35	0.736019
specific	D(all)	P	T	available	960	960	0	1.0
specific	D(all)	P	TS_C	available	960	960	0	1.0
specific	D(all)	P	SW	available	960	960	0	1.0
specific	D(all)	P	R1/2	available	960	960	0	1.0
specific	D(all)	P	PRseq	available	960	960	49	0.461701


==> anc/n-027.tsv <==
mode	scorer	stratum	trigger
primary	ST	U	False
primary	ST	U	False
primary	ST	U	False
primary	ST	U	False
primary	ST	U	False
primary	ST	P	False
primary	ST	P	False
primary	ST	P	False
primary	ST	P	False
primary	ST	P	False
primary	mt30-317M	U	False
primary	mt30-317M	U	False
primary	mt30-317M	U	False
primary	mt30-317M	U	False
primary	mt30-317M	U	False
primary	mt30-317M	P	False
primary	mt30-317M	P	False
primary	mt30-317M	P	False
primary	mt30-317M	P	False
primary	mt30-317M	P	False
primary	CC(pool)	U	False
primary	CC(pool)	U	False
primary	CC(pool)	U	False
primary	CC(pool)	U	False
primary	CC(pool)	U	False
primary	CC(pool)	P	False
primary	CC(pool)	P	False
primary	CC(pool)	P	False
primary	CC(pool)	P	False
primary	CC(pool)	P	False
primary	D(pol)	U	False
primary	D(pol)	U	False
primary	D(pol)	U	False
primary	D(pol)	U	False
primary	D(pol)	U	False
primary	D(pol)	P	False
primary	D(pol)	P	False
primary	D(pol)	P	False
primary	D(pol)	P	False
primary	D(pol)	P	False
primary	D(uni)	U	False
primary	D(uni)	U	False
primary	D(uni)	U	False
primary	D(uni)	U	False
primary	D(uni)	U	False
primary	D(uni)	P	False
primary	D(uni)	P	False
primary	D(uni)	P	False
primary	D(uni)	P	False
primary	D(uni)	P	False
primary	D(mix)	U	False
primary	D(mix)	U	False
primary	D(mix)	U	False
primary	D(mix)	U	False
primary	D(mix)	U	False
primary	D(mix)	P	False
primary	D(mix)	P	False
primary	D(mix)	P	False
primary	D(mix)	P	False
primary	D(mix)	P	False
primary	D(all)	U	False
primary	D(all)	U	False
primary	D(all)	U	False
primary	D(all)	U	False
primary	D(all)	U	False
primary	D(all)	P	False
primary	D(all)	P	False
primary	D(all)	P	False
primary	D(all)	P	False
primary	D(all)	P	False
specific	D(pol)	U	False
specific	D(pol)	U	False
specific	D(pol)	U	False
specific	D(pol)	U	False
specific	D(pol)	U	False
specific	D(pol)	P	False
specific	D(pol)	P	False
specific	D(pol)	P	False
specific	D(pol)	P	False
specific	D(pol)	P	False
specific	D(uni)	U	False
specific	D(uni)	U	False
specific	D(uni)	U	False
specific	D(uni)	U	False
specific	D(uni)	U	False
specific	D(uni)	P	False
specific	D(uni)	P	False
specific	D(uni)	P	False
specific	D(uni)	P	False
specific	D(uni)	P	False
specific	D(mix)	U	False
specific	D(mix)	U	False
specific	D(mix)	U	False
specific	D(mix)	U	False
specific	D(mix)	U	False
specific	D(mix)	P	False
specific	D(mix)	P	False
specific	D(mix)	P	False
specific	D(mix)	P	False
specific	D(mix)	P	False
specific	D(all)	U	False
specific	D(all)	U	False
specific	D(all)	U	False
specific	D(all)	U	False
specific	D(all)	U	False
specific	D(all)	P	False
specific	D(all)	P	False
specific	D(all)	P	False
specific	D(all)	P	False
specific	D(all)	P	False


==> anc/n-028.tsv <==
forecast	probability	outcome	qualifying_tasks	required_tasks	panels	triggers
1	0.85	held	acrobot-swingup, pendulum-swingup, cartpole-balance, cartpole-swingup	3	NA	NA
2	0.8	held	acrobot-swingup, pendulum-swingup, cartpole-balance, cartpole-swingup	4	NA	NA
3	0.75	held	acrobot-swingup, pendulum-swingup, cartpole-balance, cartpole-swingup	3	NA	NA
4	0.6	failed	acrobot-swingup, cartpole-balance	3	NA	NA
5	0.5	failed	pendulum-swingup, cartpole-swingup	3	NA	NA
6	0.65	held	acrobot-swingup, pendulum-swingup, cartpole-balance, cartpole-swingup	4	NA	NA
7	0.65	failed	acrobot-swingup, pendulum-swingup	3	NA	NA
8	0.88	held		NA	56	0


==> anc/n-029.tsv <==
forecast	task	first_input	first_value	second_input	second_value	qualifies	qualifying_nonpositive
1	acrobot-swingup	ST L000	1.28225	ST L050	0.182218	True	False
1	pendulum-swingup	ST L000	2.22519	ST L050	0.558601	True	False
1	cartpole-balance	ST L000	2.93519	ST L050	0.165013	True	False
1	cartpole-swingup	ST L000	2.44588	ST L050	0.213866	True	False
2	acrobot-swingup	CC(pool) L000	2.32704	CC(pool) L050	1.65867	True	False
2	pendulum-swingup	CC(pool) L000	3.97024	CC(pool) L050	2.84293	True	False
2	cartpole-balance	CC(pool) L000	4.69581	CC(pool) L050	3.42629	True	False
2	cartpole-swingup	CC(pool) L000	4.40731	CC(pool) L050	3.59146	True	False
3	acrobot-swingup	mt30-317M L000	0.6932	mt30-317M L050	0.076024	True	False
3	pendulum-swingup	mt30-317M L000	2.21277	mt30-317M L050	0.53872	True	False
3	cartpole-balance	mt30-317M L000	2.29576	mt30-317M L050	0.584587	True	False
3	cartpole-swingup	mt30-317M L000	2.09863	mt30-317M L050	0.600437	True	False
4	acrobot-swingup	D(pol) L000	0.547504	D(pol) L050	0.0690684	True	False
4	pendulum-swingup	D(pol) L000	2.91532	D(pol) L050	1.81605	False	False
4	cartpole-balance	D(pol) L000	0.16438	D(pol) L050	-0.017349	True	True
4	cartpole-swingup	D(pol) L000	1.50918	D(pol) L050	0.906069	False	False
5	acrobot-swingup	D(mix) L000	0.805074	D(mix) L050	0.298088	False	False
5	pendulum-swingup	D(mix) L000	3.28867	D(mix) L050	2.26283	True	False
5	cartpole-balance	D(mix) L000	2.25113	D(mix) L050	1.09181	False	False
5	cartpole-swingup	D(mix) L000	2.01864	D(mix) L050	1.31193	True	False
6	acrobot-swingup	D(pol) L050	0.0690684	D(mix) L050	0.298088	True	False
6	pendulum-swingup	D(pol) L050	1.81605	D(mix) L050	2.26283	True	False
6	cartpole-balance	D(pol) L050	-0.017349	D(mix) L050	1.09181	True	True
6	cartpole-swingup	D(pol) L050	0.906069	D(mix) L050	1.31193	True	False
7	acrobot-swingup	D(uni) L000	-0.215653	D(pol) L000	0.547504	True	True
7	pendulum-swingup	D(uni) L000	2.09255	D(pol) L000	2.91532	True	False
7	cartpole-balance	D(uni) L000	2.18318	D(pol) L000	0.16438	False	False
7	cartpole-swingup	D(uni) L000	1.70131	D(pol) L000	1.50918	False	False


==> anc/n-030.tsv <==
task	level	units	coordinates	non_bit_identical_coordinates	maximum_absolute_difference	absolute_tolerance
acrobot-swingup	L000	72	36000	0	0.0	1e-05
acrobot-swingup	L010	72	36000	0	0.0	1e-05
acrobot-swingup	L025	72	36000	0	0.0	1e-05
acrobot-swingup	L050	72	36000	0	0.0	1e-05
acrobot-swingup	L075	72	36000	0	0.0	1e-05
acrobot-swingup	L100	72	36000	0	0.0	1e-05
pendulum-swingup	L000	72	36000	0	0.0	1e-05
pendulum-swingup	L010	72	36000	0	0.0	1e-05
pendulum-swingup	L025	72	36000	0	0.0	1e-05
pendulum-swingup	L050	72	36000	0	0.0	1e-05
pendulum-swingup	L075	72	36000	0	0.0	1e-05
pendulum-swingup	L100	72	36000	0	0.0	1e-05
cartpole-balance	L000	72	36000	0	0.0	1e-05
cartpole-balance	L010	72	36000	0	0.0	1e-05
cartpole-balance	L025	72	36000	0	0.0	1e-05
cartpole-balance	L050	72	36000	0	0.0	1e-05
cartpole-balance	L075	72	36000	0	0.0	1e-05
cartpole-balance	L100	72	36000	0	0.0	1e-05
cartpole-swingup	L000	72	36000	0	0.0	1e-05
cartpole-swingup	L010	72	36000	0	0.0	1e-05
cartpole-swingup	L025	72	36000	0	0.0	1e-05
cartpole-swingup	L050	72	36000	0	0.0	1e-05
cartpole-swingup	L075	72	36000	0	0.0	1e-05
cartpole-swingup	L100	72	36000	0	0.0	1e-05
walker-walk	L000	72	216000	0	0.0	1e-05
walker-walk	L010	72	216000	0	0.0	1e-05
walker-walk	L025	72	216000	0	0.0	1e-05
walker-walk	L050	72	216000	0	0.0	1e-05
walker-walk	L075	72	216000	0	0.0	1e-05
walker-walk	L100	72	216000	0	0.0	1e-05
cheetah-run	L000	72	216000	0	0.0	1e-05
cheetah-run	L010	72	216000	0	0.0	1e-05
cheetah-run	L025	72	216000	0	0.0	1e-05
cheetah-run	L050	72	216000	0	0.0	1e-05
cheetah-run	L075	72	216000	0	0.0	1e-05
cheetah-run	L100	72	216000	0	0.0	1e-05


==> anc/n-031.tsv <==
mode	task	level	stratum	arm	unit_G_difference
primary	acrobot-swingup	L000	P	D(mix)	0.176414
primary	acrobot-swingup	L000	P	D(mix)	0.529535
primary	acrobot-swingup	L000	P	D(mix)	0.138009
primary	acrobot-swingup	L000	P	D(mix)	0.143106
primary	acrobot-swingup	L000	P	D(mix)	0.436874
primary	acrobot-swingup	L000	P	D(mix)	0.175944
primary	acrobot-swingup	L000	P	D(mix)	-0.00175153
primary	acrobot-swingup	L000	P	D(mix)	0.103709
primary	acrobot-swingup	L000	P	D(mix)	0.288983
primary	acrobot-swingup	L000	P	D(mix)	0.46118
primary	acrobot-swingup	L000	P	D(mix)	0.288983
primary	acrobot-swingup	L000	P	D(mix)	0.255375
primary	acrobot-swingup	L000	P	D(mix)	0.0680378
primary	acrobot-swingup	L000	P	D(mix)	0.435861
primary	acrobot-swingup	L000	P	D(mix)	0.253398
primary	acrobot-swingup	L000	P	D(mix)	0.249547
primary	acrobot-swingup	L000	P	D(mix)	0.344596
primary	acrobot-swingup	L000	P	D(mix)	0.264806
primary	acrobot-swingup	L000	P	D(mix)	0.423969
primary	acrobot-swingup	L000	P	D(mix)	0.388052
primary	acrobot-swingup	L000	P	D(mix)	-0.0396854
primary	acrobot-swingup	L000	P	D(mix)	0.364822
primary	acrobot-swingup	L000	P	D(mix)	0.19836
primary	acrobot-swingup	L000	P	D(mix)	0.300148
primary	acrobot-swingup	L000	P	D(mix)	0.300112
primary	acrobot-swingup	L000	P	D(mix)	0.0990192
primary	acrobot-swingup	L000	P	D(mix)	0.372146
primary	acrobot-swingup	L000	P	D(mix)	0.0636842
primary	acrobot-swingup	L000	P	D(mix)	0.433266
primary	acrobot-swingup	L000	P	D(mix)	0.249928
primary	acrobot-swingup	L000	P	D(mix)	0.282813
primary	acrobot-swingup	L000	P	D(mix)	0.192988
primary	acrobot-swingup	L000	P	D(uni)	0.053677
primary	acrobot-swingup	L000	P	D(uni)	-1.72178
primary	acrobot-swingup	L000	P	D(uni)	-0.0502567
primary	acrobot-swingup	L000	P	D(uni)	0.0269488
primary	acrobot-swingup	L000	P	D(uni)	-1.44183
primary	acrobot-swingup	L000	P	D(uni)	-0.493316
primary	acrobot-swingup	L000	P	D(uni)	-1.37805
primary	acrobot-swingup	L000	P	D(uni)	-0.232924
primary	acrobot-swingup	L000	P	D(uni)	-1.36732
primary	acrobot-swingup	L000	P	D(uni)	-1.42802
primary	acrobot-swingup	L000	P	D(uni)	-0.109788
primary	acrobot-swingup	L000	P	D(uni)	-0.652657
primary	acrobot-swingup	L000	P	D(uni)	-0.0988104
primary	acrobot-swingup	L000	P	D(uni)	-1.09706
primary	acrobot-swingup	L000	P	D(uni)	-0.449537
primary	acrobot-swingup	L000	P	D(uni)	-1.35733
primary	acrobot-swingup	L000	P	D(uni)	-1.16437
primary	acrobot-swingup	L000	P	D(uni)	-0.53575
primary	acrobot-swingup	L000	P	D(uni)	-1.40186
primary	acrobot-swingup	L000	P	D(uni)	-1.41493
primary	acrobot-swingup	L000	P	D(uni)	-0.305843
primary	acrobot-swingup	L000	P	D(uni)	-1.19375
primary	acrobot-swingup	L000	P	D(uni)	-0.468092
primary	acrobot-swingup	L000	P	D(uni)	-0.509928
primary	acrobot-swingup	L000	P	D(uni)	-0.513027
primary	acrobot-swingup	L000	P	D(uni)	-0.0751436
primary	acrobot-swingup	L000	P	D(uni)	-1.53564
primary	acrobot-swingup	L000	P	D(uni)	-0.252584
primary	acrobot-swingup	L000	P	D(uni)	-1.35559
primary	acrobot-swingup	L000	P	D(uni)	-0.768045
primary	acrobot-swingup	L000	P	D(uni)	-0.517389
primary	acrobot-swingup	L000	P	D(uni)	-0.611012
primary	acrobot-swingup	L010	U	D(mix)	0.143667
primary	acrobot-swingup	L010	U	D(mix)	0.330337
primary	acrobot-swingup	L010	U	D(mix)	0.460241
primary	acrobot-swingup	L010	U	D(mix)	0.421069
primary	acrobot-swingup	L010	U	D(mix)	0.183495
primary	acrobot-swingup	L010	U	D(mix)	0.286476
primary	acrobot-swingup	L010	U	D(mix)	0.0574602
primary	acrobot-swingup	L010	U	D(mix)	0.599642
primary	acrobot-swingup	L010	U	D(mix)	0.475747
primary	acrobot-swingup	L010	U	D(mix)	-0.162914
primary	acrobot-swingup	L010	U	D(mix)	0.0511751
primary	acrobot-swingup	L010	U	D(mix)	0.282842
primary	acrobot-swingup	L010	U	D(mix)	0.269995
primary	acrobot-swingup	L010	U	D(mix)	0.508494
primary	acrobot-swingup	L010	U	D(mix)	0.430788
primary	acrobot-swingup	L010	U	D(mix)	0.544357
primary	acrobot-swingup	L010	U	D(mix)	0.318803
primary	acrobot-swingup	L010	U	D(mix)	0.292041
primary	acrobot-swingup	L010	U	D(mix)	0.521819
primary	acrobot-swingup	L010	U	D(mix)	0.58215
primary	acrobot-swingup	L010	U	D(mix)	0.390896
primary	acrobot-swingup	L010	U	D(mix)	0.217729
primary	acrobot-swingup	L010	U	D(mix)	0.770305
primary	acrobot-swingup	L010	U	D(mix)	0.247905
primary	acrobot-swingup	L010	U	D(mix)	0.19112
primary	acrobot-swingup	L010	U	D(mix)	0.249908
primary	acrobot-swingup	L010	U	D(mix)	0.447241
primary	acrobot-swingup	L010	U	D(mix)	0.299912
primary	acrobot-swingup	L010	U	D(mix)	0.558251
primary	acrobot-swingup	L010	U	D(mix)	0.0343567
primary	acrobot-swingup	L010	U	D(mix)	0.378664
primary	acrobot-swingup	L010	U	D(mix)	0.539714
primary	acrobot-swingup	L010	U	D(uni)	-0.686524
primary	acrobot-swingup	L010	U	D(uni)	0.428355
primary	acrobot-swingup	L010	U	D(uni)	0.0384118
primary	acrobot-swingup	L010	U	D(uni)	-2.38236
primary	acrobot-swingup	L010	U	D(uni)	0.352877
primary	acrobot-swingup	L010	U	D(uni)	-0.567545
primary	acrobot-swingup	L010	U	D(uni)	-0.123426
primary	acrobot-swingup	L010	U	D(uni)	-0.561357
primary	acrobot-swingup	L010	U	D(uni)	-1.74808
primary	acrobot-swingup	L010	U	D(uni)	-0.857812
primary	acrobot-swingup	L010	U	D(uni)	-0.0784073
primary	acrobot-swingup	L010	U	D(uni)	-0.480923
primary	acrobot-swingup	L010	U	D(uni)	-1.24154
primary	acrobot-swingup	L010	U	D(uni)	0.315701
primary	acrobot-swingup	L010	U	D(uni)	0.10429
primary	acrobot-swingup	L010	U	D(uni)	0.566439
primary	acrobot-swingup	L010	U	D(uni)	0.102206
primary	acrobot-swingup	L010	U	D(uni)	-0.47131
primary	acrobot-swingup	L010	U	D(uni)	-0.0376389
primary	acrobot-swingup	L010	U	D(uni)	0.32802
primary	acrobot-swingup	L010	U	D(uni)	-2.14052
primary	acrobot-swingup	L010	U	D(uni)	-0.470494
primary	acrobot-swingup	L010	U	D(uni)	0.620955
primary	acrobot-swingup	L010	U	D(uni)	-0.474712
primary	acrobot-swingup	L010	U	D(uni)	0.641584
primary	acrobot-swingup	L010	U	D(uni)	0.422882
primary	acrobot-swingup	L010	U	D(uni)	-0.0457627
primary	acrobot-swingup	L010	U	D(uni)	-0.0379491
primary	acrobot-swingup	L010	U	D(uni)	-1.28081
primary	acrobot-swingup	L010	U	D(uni)	-0.40769
primary	acrobot-swingup	L010	U	D(uni)	-0.478867
primary	acrobot-swingup	L010	U	D(uni)	0.528902
primary	acrobot-swingup	L010	P	D(mix)	0.115709
primary	acrobot-swingup	L010	P	D(mix)	0.236515
primary	acrobot-swingup	L010	P	D(mix)	0.369362
primary	acrobot-swingup	L010	P	D(mix)	0.455969
primary	acrobot-swingup	L010	P	D(mix)	0.141002
primary	acrobot-swingup	L010	P	D(mix)	0.236685
primary	acrobot-swingup	L010	P	D(mix)	-0.0837814
primary	acrobot-swingup	L010	P	D(mix)	0.0257793
primary	acrobot-swingup	L010	P	D(mix)	0.300127
primary	acrobot-swingup	L010	P	D(mix)	-0.0568461
primary	acrobot-swingup	L010	P	D(mix)	0.164688
primary	acrobot-swingup	L010	P	D(mix)	0.0861557
primary	acrobot-swingup	L010	P	D(mix)	0.261942
primary	acrobot-swingup	L010	P	D(mix)	0.289404
primary	acrobot-swingup	L010	P	D(mix)	0.0839273
primary	acrobot-swingup	L010	P	D(mix)	0.205211
primary	acrobot-swingup	L010	P	D(mix)	0.156617
primary	acrobot-swingup	L010	P	D(mix)	0.210055
primary	acrobot-swingup	L010	P	D(mix)	0.208587
primary	acrobot-swingup	L010	P	D(mix)	0.149747
primary	acrobot-swingup	L010	P	D(mix)	0.472922
primary	acrobot-swingup	L010	P	D(mix)	0.0352286
primary	acrobot-swingup	L010	P	D(mix)	0.213787
primary	acrobot-swingup	L010	P	D(mix)	0.0737131
primary	acrobot-swingup	L010	P	D(mix)	0.09605
primary	acrobot-swingup	L010	P	D(mix)	0.222609
primary	acrobot-swingup	L010	P	D(mix)	0.188543
primary	acrobot-swingup	L010	P	D(mix)	0.128584
primary	acrobot-swingup	L010	P	D(mix)	0.271975
primary	acrobot-swingup	L010	P	D(mix)	0.0737765
primary	acrobot-swingup	L010	P	D(mix)	0.169349
primary	acrobot-swingup	L010	P	D(mix)	0.237449
primary	acrobot-swingup	L010	P	D(uni)	-0.287027
primary	acrobot-swingup	L010	P	D(uni)	0.367028
primary	acrobot-swingup	L010	P	D(uni)	-0.00205702
primary	acrobot-swingup	L010	P	D(uni)	-1.79275
primary	acrobot-swingup	L010	P	D(uni)	-0.128316
primary	acrobot-swingup	L010	P	D(uni)	-0.347168
primary	acrobot-swingup	L010	P	D(uni)	-0.160076
primary	acrobot-swingup	L010	P	D(uni)	-0.331324
primary	acrobot-swingup	L010	P	D(uni)	-1.37018
primary	acrobot-swingup	L010	P	D(uni)	-0.331513
primary	acrobot-swingup	L010	P	D(uni)	-0.216825
primary	acrobot-swingup	L010	P	D(uni)	-0.452097
primary	acrobot-swingup	L010	P	D(uni)	-1.05324
primary	acrobot-swingup	L010	P	D(uni)	0.115604
primary	acrobot-swingup	L010	P	D(uni)	-0.158107
primary	acrobot-swingup	L010	P	D(uni)	0.308686
primary	acrobot-swingup	L010	P	D(uni)	-0.0590914
primary	acrobot-swingup	L010	P	D(uni)	-0.591426
primary	acrobot-swingup	L010	P	D(uni)	-0.145467
primary	acrobot-swingup	L010	P	D(uni)	-0.107596
primary	acrobot-swingup	L010	P	D(uni)	-1.6308
primary	acrobot-swingup	L010	P	D(uni)	-0.178782
primary	acrobot-swingup	L010	P	D(uni)	0.248984
primary	acrobot-swingup	L010	P	D(uni)	-0.221482
primary	acrobot-swingup	L010	P	D(uni)	0.0748315
primary	acrobot-swingup	L010	P	D(uni)	0.326778
primary	acrobot-swingup	L010	P	D(uni)	-0.0527869
primary	acrobot-swingup	L010	P	D(uni)	-0.258841
primary	acrobot-swingup	L010	P	D(uni)	-0.851719
primary	acrobot-swingup	L010	P	D(uni)	-0.451072
primary	acrobot-swingup	L010	P	D(uni)	-0.346864
primary	acrobot-swingup	L010	P	D(uni)	0.230487
primary	acrobot-swingup	L025	U	D(mix)	0.540682
primary	acrobot-swingup	L025	U	D(mix)	0.56236
primary	acrobot-swingup	L025	U	D(mix)	0.228656
primary	acrobot-swingup	L025	U	D(mix)	0.214106
primary	acrobot-swingup	L025	U	D(mix)	0.295355
primary	acrobot-swingup	L025	U	D(mix)	0.210884
primary	acrobot-swingup	L025	U	D(mix)	0.42468
primary	acrobot-swingup	L025	U	D(mix)	0.12131
primary	acrobot-swingup	L025	U	D(mix)	0.145692
primary	acrobot-swingup	L025	U	D(mix)	0.668712
primary	acrobot-swingup	L025	U	D(mix)	0.283163
primary	acrobot-swingup	L025	U	D(mix)	0.503695
primary	acrobot-swingup	L025	U	D(mix)	0.288622
primary	acrobot-swingup	L025	U	D(mix)	0.803131
primary	acrobot-swingup	L025	U	D(mix)	0.450092
primary	acrobot-swingup	L025	U	D(mix)	0.584436
primary	acrobot-swingup	L025	U	D(mix)	0.273932
primary	acrobot-swingup	L025	U	D(mix)	0.552518
primary	acrobot-swingup	L025	U	D(mix)	0.402587
primary	acrobot-swingup	L025	U	D(mix)	0.340894
primary	acrobot-swingup	L025	U	D(mix)	-0.255069
primary	acrobot-swingup	L025	U	D(mix)	0.248999
primary	acrobot-swingup	L025	U	D(mix)	0.297362
primary	acrobot-swingup	L025	U	D(mix)	0.23263
primary	acrobot-swingup	L025	U	D(mix)	0.0216342
primary	acrobot-swingup	L025	U	D(mix)	0.371981
primary	acrobot-swingup	L025	U	D(mix)	0.300223
primary	acrobot-swingup	L025	U	D(mix)	0.381212
primary	acrobot-swingup	L025	U	D(mix)	0.333771
primary	acrobot-swingup	L025	U	D(mix)	0.511949
primary	acrobot-swingup	L025	U	D(mix)	0.0193093
primary	acrobot-swingup	L025	U	D(mix)	0.0628306
primary	acrobot-swingup	L025	U	D(uni)	0.801864
primary	acrobot-swingup	L025	U	D(uni)	0.512013
primary	acrobot-swingup	L025	U	D(uni)	-0.858679
primary	acrobot-swingup	L025	U	D(uni)	0.493156
primary	acrobot-swingup	L025	U	D(uni)	0.30172
primary	acrobot-swingup	L025	U	D(uni)	0.269674
primary	acrobot-swingup	L025	U	D(uni)	0.196655
primary	acrobot-swingup	L025	U	D(uni)	0.173666
primary	acrobot-swingup	L025	U	D(uni)	0.306771
primary	acrobot-swingup	L025	U	D(uni)	0.585973
primary	acrobot-swingup	L025	U	D(uni)	0.479542
primary	acrobot-swingup	L025	U	D(uni)	0.712668
primary	acrobot-swingup	L025	U	D(uni)	0.459012
primary	acrobot-swingup	L025	U	D(uni)	0.91439
primary	acrobot-swingup	L025	U	D(uni)	0.506289
primary	acrobot-swingup	L025	U	D(uni)	0.686536
primary	acrobot-swingup	L025	U	D(uni)	-0.0395669
primary	acrobot-swingup	L025	U	D(uni)	0.475617
primary	acrobot-swingup	L025	U	D(uni)	-0.362702
primary	acrobot-swingup	L025	U	D(uni)	-0.00594247
primary	acrobot-swingup	L025	U	D(uni)	-0.231575
primary	acrobot-swingup	L025	U	D(uni)	-0.245771
primary	acrobot-swingup	L025	U	D(uni)	-0.409091
primary	acrobot-swingup	L025	U	D(uni)	0.44091
primary	acrobot-swingup	L025	U	D(uni)	-0.0481746
primary	acrobot-swingup	L025	U	D(uni)	-0.199953
primary	acrobot-swingup	L025	U	D(uni)	0.271285
primary	acrobot-swingup	L025	U	D(uni)	0.0905839
primary	acrobot-swingup	L025	U	D(uni)	0.413868
primary	acrobot-swingup	L025	U	D(uni)	0.501663
primary	acrobot-swingup	L025	U	D(uni)	-0.485817
primary	acrobot-swingup	L025	U	D(uni)	0.336229
primary	acrobot-swingup	L025	P	D(mix)	0.348727
primary	acrobot-swingup	L025	P	D(mix)	0.276515
primary	acrobot-swingup	L025	P	D(mix)	0.134809
primary	acrobot-swingup	L025	P	D(mix)	0.181033
primary	acrobot-swingup	L025	P	D(mix)	0.241192
primary	acrobot-swingup	L025	P	D(mix)	0.0234242
primary	acrobot-swingup	L025	P	D(mix)	0.170194
primary	acrobot-swingup	L025	P	D(mix)	0.0486698
primary	acrobot-swingup	L025	P	D(mix)	-0.0904786
primary	acrobot-swingup	L025	P	D(mix)	0.259596
primary	acrobot-swingup	L025	P	D(mix)	0.163135
primary	acrobot-swingup	L025	P	D(mix)	0.224238
primary	acrobot-swingup	L025	P	D(mix)	0.253202
primary	acrobot-swingup	L025	P	D(mix)	0.480434
primary	acrobot-swingup	L025	P	D(mix)	0.29573
primary	acrobot-swingup	L025	P	D(mix)	0.340179
primary	acrobot-swingup	L025	P	D(mix)	0.0253173
primary	acrobot-swingup	L025	P	D(mix)	0.234905
primary	acrobot-swingup	L025	P	D(mix)	0.191023
primary	acrobot-swingup	L025	P	D(mix)	0.0812729
primary	acrobot-swingup	L025	P	D(mix)	-0.294044
primary	acrobot-swingup	L025	P	D(mix)	0.0333386
primary	acrobot-swingup	L025	P	D(mix)	0.0731445
primary	acrobot-swingup	L025	P	D(mix)	0.206476
primary	acrobot-swingup	L025	P	D(mix)	0.114599
primary	acrobot-swingup	L025	P	D(mix)	0.112772
primary	acrobot-swingup	L025	P	D(mix)	0.182309
primary	acrobot-swingup	L025	P	D(mix)	0.199388
primary	acrobot-swingup	L025	P	D(mix)	0.120928
primary	acrobot-swingup	L025	P	D(mix)	0.176222
primary	acrobot-swingup	L025	P	D(mix)	-0.0879913
primary	acrobot-swingup	L025	P	D(mix)	0.165278
primary	acrobot-swingup	L025	P	D(uni)	0.405956
primary	acrobot-swingup	L025	P	D(uni)	0.380864
primary	acrobot-swingup	L025	P	D(uni)	-0.752149
primary	acrobot-swingup	L025	P	D(uni)	0.30709
primary	acrobot-swingup	L025	P	D(uni)	0.255912
primary	acrobot-swingup	L025	P	D(uni)	0.130897
primary	acrobot-swingup	L025	P	D(uni)	0.0219871
primary	acrobot-swingup	L025	P	D(uni)	-0.0349115
primary	acrobot-swingup	L025	P	D(uni)	-0.0385528
primary	acrobot-swingup	L025	P	D(uni)	0.357141
primary	acrobot-swingup	L025	P	D(uni)	0.179284
primary	acrobot-swingup	L025	P	D(uni)	0.291027
primary	acrobot-swingup	L025	P	D(uni)	0.334218
primary	acrobot-swingup	L025	P	D(uni)	0.673111
primary	acrobot-swingup	L025	P	D(uni)	0.534848
primary	acrobot-swingup	L025	P	D(uni)	0.360153
primary	acrobot-swingup	L025	P	D(uni)	-0.0572243
primary	acrobot-swingup	L025	P	D(uni)	0.188073
primary	acrobot-swingup	L025	P	D(uni)	-0.297122
primary	acrobot-swingup	L025	P	D(uni)	-0.0807611
primary	acrobot-swingup	L025	P	D(uni)	-0.130446
primary	acrobot-swingup	L025	P	D(uni)	-0.43122
primary	acrobot-swingup	L025	P	D(uni)	-0.321491
primary	acrobot-swingup	L025	P	D(uni)	0.314007
primary	acrobot-swingup	L025	P	D(uni)	-0.0581279
primary	acrobot-swingup	L025	P	D(uni)	-0.0846601
primary	acrobot-swingup	L025	P	D(uni)	0.269242
primary	acrobot-swingup	L025	P	D(uni)	-0.103184
primary	acrobot-swingup	L025	P	D(uni)	0.193121
primary	acrobot-swingup	L025	P	D(uni)	0.304262
primary	acrobot-swingup	L025	P	D(uni)	-0.23432
primary	acrobot-swingup	L025	P	D(uni)	0.193416
primary	acrobot-swingup	L050	U	D(mix)	0.320263
primary	acrobot-swingup	L050	U	D(mix)	0.337254
primary	acrobot-swingup	L050	U	D(mix)	0.396246
primary	acrobot-swingup	L050	U	D(mix)	0.53043
primary	acrobot-swingup	L050	U	D(mix)	0.195472
primary	acrobot-swingup	L050	U	D(mix)	0.116108
primary	acrobot-swingup	L050	U	D(mix)	0.178734
primary	acrobot-swingup	L050	U	D(mix)	0.779865
primary	acrobot-swingup	L050	U	D(mix)	0.652058
primary	acrobot-swingup	L050	U	D(mix)	0.560549
primary	acrobot-swingup	L050	U	D(mix)	0.0810196
primary	acrobot-swingup	L050	U	D(mix)	0.294523
primary	acrobot-swingup	L050	U	D(mix)	0.164014
primary	acrobot-swingup	L050	U	D(mix)	0.419572
primary	acrobot-swingup	L050	U	D(mix)	0.632071
primary	acrobot-swingup	L050	U	D(mix)	0.670391
primary	acrobot-swingup	L050	U	D(mix)	0.466696
primary	acrobot-swingup	L050	U	D(mix)	0.466543
primary	acrobot-swingup	L050	U	D(mix)	0.438959
primary	acrobot-swingup	L050	U	D(mix)	0.447374
primary	acrobot-swingup	L050	U	D(mix)	0.670925
primary	acrobot-swingup	L050	U	D(mix)	0.46378
primary	acrobot-swingup	L050	U	D(mix)	0.27148
primary	acrobot-swingup	L050	U	D(mix)	0.309967
primary	acrobot-swingup	L050	U	D(mix)	0.454708
primary	acrobot-swingup	L050	U	D(mix)	0.356399
primary	acrobot-swingup	L050	U	D(mix)	0.557871
primary	acrobot-swingup	L050	U	D(mix)	0.604501
primary	acrobot-swingup	L050	U	D(mix)	-0.0373581
primary	acrobot-swingup	L050	U	D(mix)	0.586143
primary	acrobot-swingup	L050	U	D(mix)	0.550311
primary	acrobot-swingup	L050	U	D(mix)	0.195333
primary	acrobot-swingup	L050	U	D(uni)	0.52334
primary	acrobot-swingup	L050	U	D(uni)	0.106911
primary	acrobot-swingup	L050	U	D(uni)	0.32289
primary	acrobot-swingup	L050	U	D(uni)	0.612431
primary	acrobot-swingup	L050	U	D(uni)	0.224591
primary	acrobot-swingup	L050	U	D(uni)	0.0854769
primary	acrobot-swingup	L050	U	D(uni)	-0.324952
primary	acrobot-swingup	L050	U	D(uni)	1.03987
primary	acrobot-swingup	L050	U	D(uni)	1.0903
primary	acrobot-swingup	L050	U	D(uni)	0.598984
primary	acrobot-swingup	L050	U	D(uni)	-0.129224
primary	acrobot-swingup	L050	U	D(uni)	0.394226
primary	acrobot-swingup	L050	U	D(uni)	0.553155
primary	acrobot-swingup	L050	U	D(uni)	0.424066
primary	acrobot-swingup	L050	U	D(uni)	0.705023
primary	acrobot-swingup	L050	U	D(uni)	0.735489
primary	acrobot-swingup	L050	U	D(uni)	0.59944
primary	acrobot-swingup	L050	U	D(uni)	0.378301
primary	acrobot-swingup	L050	U	D(uni)	0.638414
primary	acrobot-swingup	L050	U	D(uni)	0.375512
primary	acrobot-swingup	L050	U	D(uni)	0.625684
primary	acrobot-swingup	L050	U	D(uni)	0.244369
primary	acrobot-swingup	L050	U	D(uni)	0.168893
primary	acrobot-swingup	L050	U	D(uni)	0.880399
primary	acrobot-swingup	L050	U	D(uni)	0.581054
primary	acrobot-swingup	L050	U	D(uni)	0.541348
primary	acrobot-swingup	L050	U	D(uni)	0.537767
primary	acrobot-swingup	L050	U	D(uni)	1.21146
primary	acrobot-swingup	L050	U	D(uni)	0.301137
primary	acrobot-swingup	L050	U	D(uni)	0.624322
primary	acrobot-swingup	L050	U	D(uni)	0.663127
primary	acrobot-swingup	L050	U	D(uni)	0.439048
primary	acrobot-swingup	L050	P	D(mix)	0.165286
primary	acrobot-swingup	L050	P	D(mix)	0.228628
primary	acrobot-swingup	L050	P	D(mix)	0.216731
primary	acrobot-swingup	L050	P	D(mix)	0.261903
primary	acrobot-swingup	L050	P	D(mix)	0.0691794
primary	acrobot-swingup	L050	P	D(mix)	0.11242
primary	acrobot-swingup	L050	P	D(mix)	0.0402637
primary	acrobot-swingup	L050	P	D(mix)	0.485582
primary	acrobot-swingup	L050	P	D(mix)	0.518063
primary	acrobot-swingup	L050	P	D(mix)	0.27291
primary	acrobot-swingup	L050	P	D(mix)	-0.0369729
primary	acrobot-swingup	L050	P	D(mix)	0.0736919
primary	acrobot-swingup	L050	P	D(mix)	-0.0419687
primary	acrobot-swingup	L050	P	D(mix)	0.186229
primary	acrobot-swingup	L050	P	D(mix)	0.372788
primary	acrobot-swingup	L050	P	D(mix)	0.339729
primary	acrobot-swingup	L050	P	D(mix)	0.244997
primary	acrobot-swingup	L050	P	D(mix)	0.217734
primary	acrobot-swingup	L050	P	D(mix)	0.313238
primary	acrobot-swingup	L050	P	D(mix)	0.214379
primary	acrobot-swingup	L050	P	D(mix)	0.376459
primary	acrobot-swingup	L050	P	D(mix)	0.34532
primary	acrobot-swingup	L050	P	D(mix)	0.0351862
primary	acrobot-swingup	L050	P	D(mix)	0.415349
primary	acrobot-swingup	L050	P	D(mix)	0.159559
primary	acrobot-swingup	L050	P	D(mix)	0.0319119
primary	acrobot-swingup	L050	P	D(mix)	0.290153
primary	acrobot-swingup	L050	P	D(mix)	0.661095
primary	acrobot-swingup	L050	P	D(mix)	-0.0301465
primary	acrobot-swingup	L050	P	D(mix)	0.376661
primary	acrobot-swingup	L050	P	D(mix)	0.28228
primary	acrobot-swingup	L050	P	D(mix)	0.12999
primary	acrobot-swingup	L050	P	D(uni)	0.280175
primary	acrobot-swingup	L050	P	D(uni)	-0.0287822
primary	acrobot-swingup	L050	P	D(uni)	0.1854
primary	acrobot-swingup	L050	P	D(uni)	0.350797
primary	acrobot-swingup	L050	P	D(uni)	0.198386
primary	acrobot-swingup	L050	P	D(uni)	-0.0369803
primary	acrobot-swingup	L050	P	D(uni)	-0.358667
primary	acrobot-swingup	L050	P	D(uni)	0.624483
primary	acrobot-swingup	L050	P	D(uni)	0.72153
primary	acrobot-swingup	L050	P	D(uni)	0.321688
primary	acrobot-swingup	L050	P	D(uni)	-0.132056
primary	acrobot-swingup	L050	P	D(uni)	0.269832
primary	acrobot-swingup	L050	P	D(uni)	0.282232
primary	acrobot-swingup	L050	P	D(uni)	0.0463009
primary	acrobot-swingup	L050	P	D(uni)	0.368202
primary	acrobot-swingup	L050	P	D(uni)	0.591473
primary	acrobot-swingup	L050	P	D(uni)	0.369158
primary	acrobot-swingup	L050	P	D(uni)	0.140116
primary	acrobot-swingup	L050	P	D(uni)	0.410809
primary	acrobot-swingup	L050	P	D(uni)	0.194731
primary	acrobot-swingup	L050	P	D(uni)	0.360398
primary	acrobot-swingup	L050	P	D(uni)	0.156352
primary	acrobot-swingup	L050	P	D(uni)	0.0224956
primary	acrobot-swingup	L050	P	D(uni)	0.568918
primary	acrobot-swingup	L050	P	D(uni)	0.279304
primary	acrobot-swingup	L050	P	D(uni)	0.270613
primary	acrobot-swingup	L050	P	D(uni)	0.389648
primary	acrobot-swingup	L050	P	D(uni)	0.802376
primary	acrobot-swingup	L050	P	D(uni)	0.271037
primary	acrobot-swingup	L050	P	D(uni)	0.36064
primary	acrobot-swingup	L050	P	D(uni)	0.424049
primary	acrobot-swingup	L050	P	D(uni)	0.211235
primary	acrobot-swingup	L075	U	D(mix)	0.787428
primary	acrobot-swingup	L075	U	D(mix)	0.586268
primary	acrobot-swingup	L075	U	D(mix)	0.213192
primary	acrobot-swingup	L075	U	D(mix)	0.912683
primary	acrobot-swingup	L075	U	D(mix)	-0.245666
primary	acrobot-swingup	L075	U	D(mix)	1.01278
primary	acrobot-swingup	L075	U	D(mix)	0.130037
primary	acrobot-swingup	L075	U	D(mix)	-0.0482627
primary	acrobot-swingup	L075	U	D(mix)	0.57109
primary	acrobot-swingup	L075	U	D(mix)	-0.09674
primary	acrobot-swingup	L075	U	D(mix)	0.673968
primary	acrobot-swingup	L075	U	D(mix)	0.884189
primary	acrobot-swingup	L075	U	D(mix)	0.532365
primary	acrobot-swingup	L075	U	D(mix)	0.698488
primary	acrobot-swingup	L075	U	D(mix)	0.145378
primary	acrobot-swingup	L075	U	D(mix)	0.632167
primary	acrobot-swingup	L075	U	D(mix)	0.644583
primary	acrobot-swingup	L075	U	D(mix)	0.500595
primary	acrobot-swingup	L075	U	D(mix)	0.764052
primary	acrobot-swingup	L075	U	D(mix)	0.575681
primary	acrobot-swingup	L075	U	D(mix)	0.512241
primary	acrobot-swingup	L075	U	D(mix)	0.671601
primary	acrobot-swingup	L075	U	D(mix)	0.147532
primary	acrobot-swingup	L075	U	D(mix)	1.27031
primary	acrobot-swingup	L075	U	D(mix)	0.482555
primary	acrobot-swingup	L075	U	D(mix)	0.821419
primary	acrobot-swingup	L075	U	D(mix)	1.23903
primary	acrobot-swingup	L075	U	D(mix)	0.633563
primary	acrobot-swingup	L075	U	D(mix)	0.745287
primary	acrobot-swingup	L075	U	D(mix)	0.180462
primary	acrobot-swingup	L075	U	D(mix)	0.578774
primary	acrobot-swingup	L075	U	D(mix)	0.670974
primary	acrobot-swingup	L075	U	D(uni)	0.76618
primary	acrobot-swingup	L075	U	D(uni)	0.85538
primary	acrobot-swingup	L075	U	D(uni)	0.350086
primary	acrobot-swingup	L075	U	D(uni)	0.95567
primary	acrobot-swingup	L075	U	D(uni)	0.364625
primary	acrobot-swingup	L075	U	D(uni)	1.4266
primary	acrobot-swingup	L075	U	D(uni)	0.494084
primary	acrobot-swingup	L075	U	D(uni)	0.417829
primary	acrobot-swingup	L075	U	D(uni)	0.735947
primary	acrobot-swingup	L075	U	D(uni)	0.0937418
primary	acrobot-swingup	L075	U	D(uni)	0.632162
primary	acrobot-swingup	L075	U	D(uni)	1.28079
primary	acrobot-swingup	L075	U	D(uni)	0.642408
primary	acrobot-swingup	L075	U	D(uni)	0.844757
primary	acrobot-swingup	L075	U	D(uni)	0.472945
primary	acrobot-swingup	L075	U	D(uni)	0.629363
primary	acrobot-swingup	L075	U	D(uni)	0.602158
primary	acrobot-swingup	L075	U	D(uni)	0.532777
primary	acrobot-swingup	L075	U	D(uni)	0.954187
primary	acrobot-swingup	L075	U	D(uni)	0.774874
primary	acrobot-swingup	L075	U	D(uni)	0.620273
primary	acrobot-swingup	L075	U	D(uni)	0.795722
primary	acrobot-swingup	L075	U	D(uni)	0.562008
primary	acrobot-swingup	L075	U	D(uni)	1.53229
primary	acrobot-swingup	L075	U	D(uni)	0.611847
primary	acrobot-swingup	L075	U	D(uni)	1.00007
primary	acrobot-swingup	L075	U	D(uni)	1.63831
primary	acrobot-swingup	L075	U	D(uni)	0.553986
primary	acrobot-swingup	L075	U	D(uni)	0.74893
primary	acrobot-swingup	L075	U	D(uni)	0.445187
primary	acrobot-swingup	L075	U	D(uni)	0.573843
primary	acrobot-swingup	L075	U	D(uni)	0.578237
primary	acrobot-swingup	L075	P	D(mix)	0.445107
primary	acrobot-swingup	L075	P	D(mix)	0.342686
primary	acrobot-swingup	L075	P	D(mix)	0.0802524
primary	acrobot-swingup	L075	P	D(mix)	0.73403
primary	acrobot-swingup	L075	P	D(mix)	-0.0790095
primary	acrobot-swingup	L075	P	D(mix)	0.640291
primary	acrobot-swingup	L075	P	D(mix)	-0.138878
primary	acrobot-swingup	L075	P	D(mix)	0.134302
primary	acrobot-swingup	L075	P	D(mix)	0.269354
primary	acrobot-swingup	L075	P	D(mix)	-0.0788927
primary	acrobot-swingup	L075	P	D(mix)	0.330194
primary	acrobot-swingup	L075	P	D(mix)	0.665626
primary	acrobot-swingup	L075	P	D(mix)	0.309361
primary	acrobot-swingup	L075	P	D(mix)	0.414474
primary	acrobot-swingup	L075	P	D(mix)	0.165753
primary	acrobot-swingup	L075	P	D(mix)	0.503544
primary	acrobot-swingup	L075	P	D(mix)	0.317775
primary	acrobot-swingup	L075	P	D(mix)	0.301858
primary	acrobot-swingup	L075	P	D(mix)	0.618407
primary	acrobot-swingup	L075	P	D(mix)	0.215136
primary	acrobot-swingup	L075	P	D(mix)	0.236643
primary	acrobot-swingup	L075	P	D(mix)	0.477248
primary	acrobot-swingup	L075	P	D(mix)	0.120955
primary	acrobot-swingup	L075	P	D(mix)	0.890319
primary	acrobot-swingup	L075	P	D(mix)	0.122393
primary	acrobot-swingup	L075	P	D(mix)	0.515048
primary	acrobot-swingup	L075	P	D(mix)	0.83295
primary	acrobot-swingup	L075	P	D(mix)	0.289245
primary	acrobot-swingup	L075	P	D(mix)	0.506066
primary	acrobot-swingup	L075	P	D(mix)	0.0468895
primary	acrobot-swingup	L075	P	D(mix)	0.268322
primary	acrobot-swingup	L075	P	D(mix)	0.278697
primary	acrobot-swingup	L075	P	D(uni)	0.455727
primary	acrobot-swingup	L075	P	D(uni)	0.510689
primary	acrobot-swingup	L075	P	D(uni)	0.27808
primary	acrobot-swingup	L075	P	D(uni)	0.799987
primary	acrobot-swingup	L075	P	D(uni)	0.26805
primary	acrobot-swingup	L075	P	D(uni)	1.00895
primary	acrobot-swingup	L075	P	D(uni)	0.218501
primary	acrobot-swingup	L075	P	D(uni)	0.257725
primary	acrobot-swingup	L075	P	D(uni)	0.521867
primary	acrobot-swingup	L075	P	D(uni)	0.0468743
primary	acrobot-swingup	L075	P	D(uni)	0.338376
primary	acrobot-swingup	L075	P	D(uni)	0.793644
primary	acrobot-swingup	L075	P	D(uni)	0.381199
primary	acrobot-swingup	L075	P	D(uni)	0.502127
primary	acrobot-swingup	L075	P	D(uni)	0.234558
primary	acrobot-swingup	L075	P	D(uni)	0.589136
primary	acrobot-swingup	L075	P	D(uni)	0.312127
primary	acrobot-swingup	L075	P	D(uni)	0.207495
primary	acrobot-swingup	L075	P	D(uni)	0.541677
primary	acrobot-swingup	L075	P	D(uni)	0.491197
primary	acrobot-swingup	L075	P	D(uni)	0.522241
primary	acrobot-swingup	L075	P	D(uni)	0.652906
primary	acrobot-swingup	L075	P	D(uni)	0.44263
primary	acrobot-swingup	L075	P	D(uni)	1.00905
primary	acrobot-swingup	L075	P	D(uni)	0.370095
primary	acrobot-swingup	L075	P	D(uni)	0.636833
primary	acrobot-swingup	L075	P	D(uni)	1.11508
primary	acrobot-swingup	L075	P	D(uni)	0.338764
primary	acrobot-swingup	L075	P	D(uni)	0.61941
primary	acrobot-swingup	L075	P	D(uni)	0.137476
primary	acrobot-swingup	L075	P	D(uni)	0.358242
primary	acrobot-swingup	L075	P	D(uni)	0.33157
primary	acrobot-swingup	L100	U	D(mix)	0.651862
primary	acrobot-swingup	L100	U	D(mix)	0.440062
primary	acrobot-swingup	L100	U	D(mix)	0.792673
primary	acrobot-swingup	L100	U	D(mix)	0.563904
primary	acrobot-swingup	L100	U	D(mix)	1.18883
primary	acrobot-swingup	L100	U	D(mix)	0.345873
primary	acrobot-swingup	L100	U	D(mix)	0.941189
primary	acrobot-swingup	L100	U	D(mix)	0.849558
primary	acrobot-swingup	L100	U	D(mix)	1.2157
primary	acrobot-swingup	L100	U	D(mix)	0.297868
primary	acrobot-swingup	L100	U	D(mix)	1.20411
primary	acrobot-swingup	L100	U	D(mix)	1.0512
primary	acrobot-swingup	L100	U	D(mix)	1.10791
primary	acrobot-swingup	L100	U	D(mix)	0.846996
primary	acrobot-swingup	L100	U	D(mix)	0.794491
primary	acrobot-swingup	L100	U	D(mix)	1.06664
primary	acrobot-swingup	L100	U	D(mix)	0.425096
primary	acrobot-swingup	L100	U	D(mix)	1.13642
primary	acrobot-swingup	L100	U	D(mix)	1.28271
primary	acrobot-swingup	L100	U	D(mix)	0.678338
primary	acrobot-swingup	L100	U	D(mix)	0.80841
primary	acrobot-swingup	L100	U	D(mix)	0.93133
primary	acrobot-swingup	L100	U	D(mix)	0.872734
primary	acrobot-swingup	L100	U	D(mix)	0.709413
primary	acrobot-swingup	L100	U	D(mix)	0.556772
primary	acrobot-swingup	L100	U	D(mix)	1.14893
primary	acrobot-swingup	L100	U	D(mix)	1.11426
primary	acrobot-swingup	L100	U	D(mix)	0.968542
primary	acrobot-swingup	L100	U	D(mix)	0.813773
primary	acrobot-swingup	L100	U	D(mix)	0.843399
primary	acrobot-swingup	L100	U	D(mix)	1.29829
primary	acrobot-swingup	L100	U	D(mix)	0.749578
primary	acrobot-swingup	L100	U	D(uni)	0.725507
primary	acrobot-swingup	L100	U	D(uni)	0.783452
primary	acrobot-swingup	L100	U	D(uni)	0.759118
primary	acrobot-swingup	L100	U	D(uni)	0.589429
primary	acrobot-swingup	L100	U	D(uni)	1.51673
primary	acrobot-swingup	L100	U	D(uni)	0.410281
primary	acrobot-swingup	L100	U	D(uni)	1.1506
primary	acrobot-swingup	L100	U	D(uni)	1.05859
primary	acrobot-swingup	L100	U	D(uni)	1.65764
primary	acrobot-swingup	L100	U	D(uni)	0.398706
primary	acrobot-swingup	L100	U	D(uni)	1.52846
primary	acrobot-swingup	L100	U	D(uni)	1.33749
primary	acrobot-swingup	L100	U	D(uni)	1.42864
primary	acrobot-swingup	L100	U	D(uni)	0.839796
primary	acrobot-swingup	L100	U	D(uni)	0.781563
primary	acrobot-swingup	L100	U	D(uni)	1.09933
primary	acrobot-swingup	L100	U	D(uni)	0.455806
primary	acrobot-swingup	L100	U	D(uni)	1.48067
primary	acrobot-swingup	L100	U	D(uni)	1.76652
primary	acrobot-swingup	L100	U	D(uni)	0.90553
primary	acrobot-swingup	L100	U	D(uni)	0.857917
primary	acrobot-swingup	L100	U	D(uni)	0.999417
primary	acrobot-swingup	L100	U	D(uni)	1.24399
primary	acrobot-swingup	L100	U	D(uni)	0.90523
primary	acrobot-swingup	L100	U	D(uni)	0.7942
primary	acrobot-swingup	L100	U	D(uni)	1.43694
primary	acrobot-swingup	L100	U	D(uni)	1.52272
primary	acrobot-swingup	L100	U	D(uni)	1.06438
primary	acrobot-swingup	L100	U	D(uni)	0.794638
primary	acrobot-swingup	L100	U	D(uni)	0.862647
primary	acrobot-swingup	L100	U	D(uni)	1.70354
primary	acrobot-swingup	L100	U	D(uni)	0.909559
primary	pendulum-swingup	L000	P	D(mix)	0.333744
primary	pendulum-swingup	L000	P	D(mix)	0.383686
primary	pendulum-swingup	L000	P	D(mix)	0.363504
primary	pendulum-swingup	L000	P	D(mix)	0.403402
primary	pendulum-swingup	L000	P	D(mix)	0.362134
primary	pendulum-swingup	L000	P	D(mix)	0.370796
primary	pendulum-swingup	L000	P	D(mix)	0.354484
primary	pendulum-swingup	L000	P	D(mix)	0.41838
primary	pendulum-swingup	L000	P	D(mix)	0.417218
primary	pendulum-swingup	L000	P	D(mix)	0.376952
primary	pendulum-swingup	L000	P	D(mix)	0.385981
primary	pendulum-swingup	L000	P	D(mix)	0.398801
primary	pendulum-swingup	L000	P	D(mix)	0.353434
primary	pendulum-swingup	L000	P	D(mix)	0.352609
primary	pendulum-swingup	L000	P	D(mix)	0.359331
primary	pendulum-swingup	L000	P	D(mix)	0.368216
primary	pendulum-swingup	L000	P	D(mix)	0.37557
primary	pendulum-swingup	L000	P	D(mix)	0.374037
primary	pendulum-swingup	L000	P	D(mix)	0.320438
primary	pendulum-swingup	L000	P	D(mix)	0.393244
primary	pendulum-swingup	L000	P	D(mix)	0.387907
primary	pendulum-swingup	L000	P	D(mix)	0.320925
primary	pendulum-swingup	L000	P	D(mix)	0.404641
primary	pendulum-swingup	L000	P	D(mix)	0.446785
primary	pendulum-swingup	L000	P	D(mix)	0.430082
primary	pendulum-swingup	L000	P	D(mix)	0.373163
primary	pendulum-swingup	L000	P	D(mix)	0.325243
primary	pendulum-swingup	L000	P	D(mix)	0.340279
primary	pendulum-swingup	L000	P	D(mix)	0.379976
primary	pendulum-swingup	L000	P	D(mix)	0.398596
primary	pendulum-swingup	L000	P	D(mix)	0.387957
primary	pendulum-swingup	L000	P	D(mix)	0.285777
primary	pendulum-swingup	L000	P	D(uni)	-0.935863
primary	pendulum-swingup	L000	P	D(uni)	-0.897032
primary	pendulum-swingup	L000	P	D(uni)	-0.936229
primary	pendulum-swingup	L000	P	D(uni)	-0.883516
primary	pendulum-swingup	L000	P	D(uni)	-0.729914
primary	pendulum-swingup	L000	P	D(uni)	-0.728738
primary	pendulum-swingup	L000	P	D(uni)	-0.900607
primary	pendulum-swingup	L000	P	D(uni)	-0.907829
primary	pendulum-swingup	L000	P	D(uni)	-0.760954
primary	pendulum-swingup	L000	P	D(uni)	-0.976963
primary	pendulum-swingup	L000	P	D(uni)	-0.879104
primary	pendulum-swingup	L000	P	D(uni)	-0.729024
primary	pendulum-swingup	L000	P	D(uni)	-0.694336
primary	pendulum-swingup	L000	P	D(uni)	-0.815062
primary	pendulum-swingup	L000	P	D(uni)	-0.87461
primary	pendulum-swingup	L000	P	D(uni)	-0.691112
primary	pendulum-swingup	L000	P	D(uni)	-0.748568
primary	pendulum-swingup	L000	P	D(uni)	-0.885073
primary	pendulum-swingup	L000	P	D(uni)	-0.935749
primary	pendulum-swingup	L000	P	D(uni)	-0.863172
primary	pendulum-swingup	L000	P	D(uni)	-0.95679
primary	pendulum-swingup	L000	P	D(uni)	-0.936403
primary	pendulum-swingup	L000	P	D(uni)	-0.784902
primary	pendulum-swingup	L000	P	D(uni)	-0.859986
primary	pendulum-swingup	L000	P	D(uni)	-0.653682
primary	pendulum-swingup	L000	P	D(uni)	-0.931603
primary	pendulum-swingup	L000	P	D(uni)	-0.879661
primary	pendulum-swingup	L000	P	D(uni)	-0.713471
primary	pendulum-swingup	L000	P	D(uni)	-0.655263
primary	pendulum-swingup	L000	P	D(uni)	-0.73403
primary	pendulum-swingup	L000	P	D(uni)	-0.751661
primary	pendulum-swingup	L000	P	D(uni)	-0.697668
primary	pendulum-swingup	L010	U	D(mix)	0.255672
primary	pendulum-swingup	L010	U	D(mix)	0.280374
primary	pendulum-swingup	L010	U	D(mix)	0.677553
primary	pendulum-swingup	L010	U	D(mix)	0.291652
primary	pendulum-swingup	L010	U	D(mix)	0.339867
primary	pendulum-swingup	L010	U	D(mix)	0.349247
primary	pendulum-swingup	L010	U	D(mix)	1.01515
primary	pendulum-swingup	L010	U	D(mix)	0.316267
primary	pendulum-swingup	L010	U	D(mix)	-0.0510894
primary	pendulum-swingup	L010	U	D(mix)	0.373932
primary	pendulum-swingup	L010	U	D(mix)	0.370104
primary	pendulum-swingup	L010	U	D(mix)	0.445191
primary	pendulum-swingup	L010	U	D(mix)	0.300573
primary	pendulum-swingup	L010	U	D(mix)	0.212856
primary	pendulum-swingup	L010	U	D(mix)	0.150105
primary	pendulum-swingup	L010	U	D(mix)	0.385375
primary	pendulum-swingup	L010	U	D(mix)	0.164318
primary	pendulum-swingup	L010	U	D(mix)	0.108451
primary	pendulum-swingup	L010	U	D(mix)	0.0957077
primary	pendulum-swingup	L010	U	D(mix)	0.57262
primary	pendulum-swingup	L010	U	D(mix)	0.350549
primary	pendulum-swingup	L010	U	D(mix)	0.219609
primary	pendulum-swingup	L010	U	D(mix)	0.0639974
primary	pendulum-swingup	L010	U	D(mix)	0.218293
primary	pendulum-swingup	L010	U	D(mix)	0.286504
primary	pendulum-swingup	L010	U	D(mix)	0.176237
primary	pendulum-swingup	L010	U	D(mix)	0.128738
primary	pendulum-swingup	L010	U	D(mix)	0.435767
primary	pendulum-swingup	L010	U	D(mix)	0.229704
primary	pendulum-swingup	L010	U	D(mix)	0.563993
primary	pendulum-swingup	L010	U	D(mix)	0.339817
primary	pendulum-swingup	L010	U	D(mix)	0.386968
primary	pendulum-swingup	L010	U	D(uni)	-0.791653
primary	pendulum-swingup	L010	U	D(uni)	-0.644063
primary	pendulum-swingup	L010	U	D(uni)	-0.219102
primary	pendulum-swingup	L010	U	D(uni)	-0.613824
primary	pendulum-swingup	L010	U	D(uni)	-0.81701
primary	pendulum-swingup	L010	U	D(uni)	-0.798416
primary	pendulum-swingup	L010	U	D(uni)	-0.466826
primary	pendulum-swingup	L010	U	D(uni)	-0.944041
primary	pendulum-swingup	L010	U	D(uni)	-0.769638
primary	pendulum-swingup	L010	U	D(uni)	-0.47808
primary	pendulum-swingup	L010	U	D(uni)	-0.715178
primary	pendulum-swingup	L010	U	D(uni)	-0.781172
primary	pendulum-swingup	L010	U	D(uni)	-0.772279
primary	pendulum-swingup	L010	U	D(uni)	-0.992601
primary	pendulum-swingup	L010	U	D(uni)	-0.859975
primary	pendulum-swingup	L010	U	D(uni)	-0.345496
primary	pendulum-swingup	L010	U	D(uni)	-0.842189
primary	pendulum-swingup	L010	U	D(uni)	-0.886172
primary	pendulum-swingup	L010	U	D(uni)	-0.721428
primary	pendulum-swingup	L010	U	D(uni)	-0.354782
primary	pendulum-swingup	L010	U	D(uni)	-0.434623
primary	pendulum-swingup	L010	U	D(uni)	-0.192369
primary	pendulum-swingup	L010	U	D(uni)	-0.394933
primary	pendulum-swingup	L010	U	D(uni)	-0.766651
primary	pendulum-swingup	L010	U	D(uni)	-0.877786
primary	pendulum-swingup	L010	U	D(uni)	-0.939297
primary	pendulum-swingup	L010	U	D(uni)	-0.637466
primary	pendulum-swingup	L010	U	D(uni)	-0.618394
primary	pendulum-swingup	L010	U	D(uni)	-0.913485
primary	pendulum-swingup	L010	U	D(uni)	0.0736829
primary	pendulum-swingup	L010	U	D(uni)	-0.914248
primary	pendulum-swingup	L010	U	D(uni)	-0.743814
primary	pendulum-swingup	L010	P	D(mix)	0.254674
primary	pendulum-swingup	L010	P	D(mix)	0.345266
primary	pendulum-swingup	L010	P	D(mix)	0.374386
primary	pendulum-swingup	L010	P	D(mix)	0.391166
primary	pendulum-swingup	L010	P	D(mix)	0.251848
primary	pendulum-swingup	L010	P	D(mix)	0.306783
primary	pendulum-swingup	L010	P	D(mix)	0.263294
primary	pendulum-swingup	L010	P	D(mix)	0.343215
primary	pendulum-swingup	L010	P	D(mix)	0.296364
primary	pendulum-swingup	L010	P	D(mix)	0.363232
primary	pendulum-swingup	L010	P	D(mix)	0.367996
primary	pendulum-swingup	L010	P	D(mix)	0.389771
primary	pendulum-swingup	L010	P	D(mix)	0.338025
primary	pendulum-swingup	L010	P	D(mix)	0.367568
primary	pendulum-swingup	L010	P	D(mix)	0.241496
primary	pendulum-swingup	L010	P	D(mix)	0.397512
primary	pendulum-swingup	L010	P	D(mix)	0.374626
primary	pendulum-swingup	L010	P	D(mix)	0.403711
primary	pendulum-swingup	L010	P	D(mix)	0.183291
primary	pendulum-swingup	L010	P	D(mix)	0.266174
primary	pendulum-swingup	L010	P	D(mix)	0.294393
primary	pendulum-swingup	L010	P	D(mix)	0.193497
primary	pendulum-swingup	L010	P	D(mix)	0.228618
primary	pendulum-swingup	L010	P	D(mix)	0.356537
primary	pendulum-swingup	L010	P	D(mix)	0.258503
primary	pendulum-swingup	L010	P	D(mix)	0.188174
primary	pendulum-swingup	L010	P	D(mix)	0.372904
primary	pendulum-swingup	L010	P	D(mix)	0.326
primary	pendulum-swingup	L010	P	D(mix)	0.330605
primary	pendulum-swingup	L010	P	D(mix)	0.406422
primary	pendulum-swingup	L010	P	D(mix)	0.284358
primary	pendulum-swingup	L010	P	D(mix)	0.317319
primary	pendulum-swingup	L010	P	D(uni)	-0.872822
primary	pendulum-swingup	L010	P	D(uni)	-0.673391
primary	pendulum-swingup	L010	P	D(uni)	-0.484916
primary	pendulum-swingup	L010	P	D(uni)	-0.541776
primary	pendulum-swingup	L010	P	D(uni)	-0.785154
primary	pendulum-swingup	L010	P	D(uni)	-0.877924
primary	pendulum-swingup	L010	P	D(uni)	-0.865472
primary	pendulum-swingup	L010	P	D(uni)	-0.933105
primary	pendulum-swingup	L010	P	D(uni)	-0.571705
primary	pendulum-swingup	L010	P	D(uni)	-0.444163
primary	pendulum-swingup	L010	P	D(uni)	-0.69612
primary	pendulum-swingup	L010	P	D(uni)	-0.818818
primary	pendulum-swingup	L010	P	D(uni)	-0.868045
primary	pendulum-swingup	L010	P	D(uni)	-0.759039
primary	pendulum-swingup	L010	P	D(uni)	-0.813737
primary	pendulum-swingup	L010	P	D(uni)	-0.480751
primary	pendulum-swingup	L010	P	D(uni)	-0.827356
primary	pendulum-swingup	L010	P	D(uni)	-0.87276
primary	pendulum-swingup	L010	P	D(uni)	-0.61941
primary	pendulum-swingup	L010	P	D(uni)	-0.598161
primary	pendulum-swingup	L010	P	D(uni)	-0.419446
primary	pendulum-swingup	L010	P	D(uni)	-0.562574
primary	pendulum-swingup	L010	P	D(uni)	-0.57971
primary	pendulum-swingup	L010	P	D(uni)	-0.560416
primary	pendulum-swingup	L010	P	D(uni)	-0.864787
primary	pendulum-swingup	L010	P	D(uni)	-0.853199
primary	pendulum-swingup	L010	P	D(uni)	-0.680216
primary	pendulum-swingup	L010	P	D(uni)	-0.684568
primary	pendulum-swingup	L010	P	D(uni)	-0.932337
primary	pendulum-swingup	L010	P	D(uni)	-0.568612
primary	pendulum-swingup	L010	P	D(uni)	-0.915627
primary	pendulum-swingup	L010	P	D(uni)	-0.656492
primary	pendulum-swingup	L025	U	D(mix)	0.472738
primary	pendulum-swingup	L025	U	D(mix)	0.478551
primary	pendulum-swingup	L025	U	D(mix)	0.558086
primary	pendulum-swingup	L025	U	D(mix)	0.770731
primary	pendulum-swingup	L025	U	D(mix)	-0.0878139
primary	pendulum-swingup	L025	U	D(mix)	0.960432
primary	pendulum-swingup	L025	U	D(mix)	0.407098
primary	pendulum-swingup	L025	U	D(mix)	0.518388
primary	pendulum-swingup	L025	U	D(mix)	0.419358
primary	pendulum-swingup	L025	U	D(mix)	0.504316
primary	pendulum-swingup	L025	U	D(mix)	0.488015
primary	pendulum-swingup	L025	U	D(mix)	0.360591
primary	pendulum-swingup	L025	U	D(mix)	0.544875
primary	pendulum-swingup	L025	U	D(mix)	0.413929
primary	pendulum-swingup	L025	U	D(mix)	0.771758
primary	pendulum-swingup	L025	U	D(mix)	0.714907
primary	pendulum-swingup	L025	U	D(mix)	0.423704
primary	pendulum-swingup	L025	U	D(mix)	0.976106
primary	pendulum-swingup	L025	U	D(mix)	0.599532
primary	pendulum-swingup	L025	U	D(mix)	0.426364
primary	pendulum-swingup	L025	U	D(mix)	0.488792
primary	pendulum-swingup	L025	U	D(mix)	0.70798
primary	pendulum-swingup	L025	U	D(mix)	0.628123
primary	pendulum-swingup	L025	U	D(mix)	0.806053
primary	pendulum-swingup	L025	U	D(mix)	0.427877
primary	pendulum-swingup	L025	U	D(mix)	0.605811
primary	pendulum-swingup	L025	U	D(mix)	0.531257
primary	pendulum-swingup	L025	U	D(mix)	0.679791
primary	pendulum-swingup	L025	U	D(mix)	0.673103
primary	pendulum-swingup	L025	U	D(mix)	0.407374
primary	pendulum-swingup	L025	U	D(mix)	0.305741
primary	pendulum-swingup	L025	U	D(mix)	0.370795
primary	pendulum-swingup	L025	U	D(uni)	-0.255969
primary	pendulum-swingup	L025	U	D(uni)	-0.186261
primary	pendulum-swingup	L025	U	D(uni)	-0.0894424
primary	pendulum-swingup	L025	U	D(uni)	0.21396
primary	pendulum-swingup	L025	U	D(uni)	-0.790205
primary	pendulum-swingup	L025	U	D(uni)	-0.0334539
primary	pendulum-swingup	L025	U	D(uni)	-0.169304
primary	pendulum-swingup	L025	U	D(uni)	-0.152793
primary	pendulum-swingup	L025	U	D(uni)	-0.551438
primary	pendulum-swingup	L025	U	D(uni)	-0.130819
primary	pendulum-swingup	L025	U	D(uni)	-0.158737
primary	pendulum-swingup	L025	U	D(uni)	-0.855323
primary	pendulum-swingup	L025	U	D(uni)	-0.339545
primary	pendulum-swingup	L025	U	D(uni)	-0.215026
primary	pendulum-swingup	L025	U	D(uni)	-0.256054
primary	pendulum-swingup	L025	U	D(uni)	-0.514234
primary	pendulum-swingup	L025	U	D(uni)	-0.418744
primary	pendulum-swingup	L025	U	D(uni)	0.401687
primary	pendulum-swingup	L025	U	D(uni)	-0.122496
primary	pendulum-swingup	L025	U	D(uni)	-0.419456
primary	pendulum-swingup	L025	U	D(uni)	-0.507789
primary	pendulum-swingup	L025	U	D(uni)	-0.372703
primary	pendulum-swingup	L025	U	D(uni)	-0.0935009
primary	pendulum-swingup	L025	U	D(uni)	-0.181874
primary	pendulum-swingup	L025	U	D(uni)	-0.0152819
primary	pendulum-swingup	L025	U	D(uni)	-0.237268
primary	pendulum-swingup	L025	U	D(uni)	-0.367134
primary	pendulum-swingup	L025	U	D(uni)	-0.0629195
primary	pendulum-swingup	L025	U	D(uni)	-0.641545
primary	pendulum-swingup	L025	U	D(uni)	-0.164364
primary	pendulum-swingup	L025	U	D(uni)	-0.013765
primary	pendulum-swingup	L025	U	D(uni)	-0.729246
primary	pendulum-swingup	L025	P	D(mix)	0.282549
primary	pendulum-swingup	L025	P	D(mix)	0.445405
primary	pendulum-swingup	L025	P	D(mix)	0.404579
primary	pendulum-swingup	L025	P	D(mix)	0.462413
primary	pendulum-swingup	L025	P	D(mix)	0.0982646
primary	pendulum-swingup	L025	P	D(mix)	0.37447
primary	pendulum-swingup	L025	P	D(mix)	0.490057
primary	pendulum-swingup	L025	P	D(mix)	0.568121
primary	pendulum-swingup	L025	P	D(mix)	0.492212
primary	pendulum-swingup	L025	P	D(mix)	0.423402
primary	pendulum-swingup	L025	P	D(mix)	0.404547
primary	pendulum-swingup	L025	P	D(mix)	0.25914
primary	pendulum-swingup	L025	P	D(mix)	0.417131
primary	pendulum-swingup	L025	P	D(mix)	0.202223
primary	pendulum-swingup	L025	P	D(mix)	0.277338
primary	pendulum-swingup	L025	P	D(mix)	0.231809
primary	pendulum-swingup	L025	P	D(mix)	0.391601
primary	pendulum-swingup	L025	P	D(mix)	0.363203
primary	pendulum-swingup	L025	P	D(mix)	0.293639
primary	pendulum-swingup	L025	P	D(mix)	0.336678
primary	pendulum-swingup	L025	P	D(mix)	0.328188
primary	pendulum-swingup	L025	P	D(mix)	0.287882
primary	pendulum-swingup	L025	P	D(mix)	0.441841
primary	pendulum-swingup	L025	P	D(mix)	0.373611
primary	pendulum-swingup	L025	P	D(mix)	0.529214
primary	pendulum-swingup	L025	P	D(mix)	0.533453
primary	pendulum-swingup	L025	P	D(mix)	0.440282
primary	pendulum-swingup	L025	P	D(mix)	0.397455
primary	pendulum-swingup	L025	P	D(mix)	0.179781
primary	pendulum-swingup	L025	P	D(mix)	0.371564
primary	pendulum-swingup	L025	P	D(mix)	0.389369
primary	pendulum-swingup	L025	P	D(mix)	0.273553
primary	pendulum-swingup	L025	P	D(uni)	-0.399092
primary	pendulum-swingup	L025	P	D(uni)	-0.178068
primary	pendulum-swingup	L025	P	D(uni)	-0.225532
primary	pendulum-swingup	L025	P	D(uni)	-0.354925
primary	pendulum-swingup	L025	P	D(uni)	-0.668508
primary	pendulum-swingup	L025	P	D(uni)	-0.361918
primary	pendulum-swingup	L025	P	D(uni)	-0.118772
primary	pendulum-swingup	L025	P	D(uni)	-0.0432366
primary	pendulum-swingup	L025	P	D(uni)	-0.629102
primary	pendulum-swingup	L025	P	D(uni)	-0.207962
primary	pendulum-swingup	L025	P	D(uni)	-0.294231
primary	pendulum-swingup	L025	P	D(uni)	-0.529335
primary	pendulum-swingup	L025	P	D(uni)	-0.248809
primary	pendulum-swingup	L025	P	D(uni)	-0.661532
primary	pendulum-swingup	L025	P	D(uni)	-0.568801
primary	pendulum-swingup	L025	P	D(uni)	-0.475949
primary	pendulum-swingup	L025	P	D(uni)	-0.336358
primary	pendulum-swingup	L025	P	D(uni)	-0.497679
primary	pendulum-swingup	L025	P	D(uni)	-0.507062
primary	pendulum-swingup	L025	P	D(uni)	-0.564129
primary	pendulum-swingup	L025	P	D(uni)	-0.462505
primary	pendulum-swingup	L025	P	D(uni)	-0.314833
primary	pendulum-swingup	L025	P	D(uni)	-0.335827
primary	pendulum-swingup	L025	P	D(uni)	-0.280677
primary	pendulum-swingup	L025	P	D(uni)	-0.0903078
primary	pendulum-swingup	L025	P	D(uni)	-0.2399
primary	pendulum-swingup	L025	P	D(uni)	-0.257053
primary	pendulum-swingup	L025	P	D(uni)	-0.192445
primary	pendulum-swingup	L025	P	D(uni)	-0.60939
primary	pendulum-swingup	L025	P	D(uni)	-0.173377
primary	pendulum-swingup	L025	P	D(uni)	-0.311772
primary	pendulum-swingup	L025	P	D(uni)	-0.656226
primary	pendulum-swingup	L050	U	D(mix)	0.406769
primary	pendulum-swingup	L050	U	D(mix)	0.65661
primary	pendulum-swingup	L050	U	D(mix)	0.407773
primary	pendulum-swingup	L050	U	D(mix)	0.489694
primary	pendulum-swingup	L050	U	D(mix)	0.478643
primary	pendulum-swingup	L050	U	D(mix)	0.541588
primary	pendulum-swingup	L050	U	D(mix)	0.430483
primary	pendulum-swingup	L050	U	D(mix)	0.514519
primary	pendulum-swingup	L050	U	D(mix)	0.421346
primary	pendulum-swingup	L050	U	D(mix)	0.583321
primary	pendulum-swingup	L050	U	D(mix)	0.496434
primary	pendulum-swingup	L050	U	D(mix)	0.4634
primary	pendulum-swingup	L050	U	D(mix)	0.535181
primary	pendulum-swingup	L050	U	D(mix)	0.466965
primary	pendulum-swingup	L050	U	D(mix)	0.466155
primary	pendulum-swingup	L050	U	D(mix)	0.56546
primary	pendulum-swingup	L050	U	D(mix)	0.520416
primary	pendulum-swingup	L050	U	D(mix)	0.34059
primary	pendulum-swingup	L050	U	D(mix)	0.763588
primary	pendulum-swingup	L050	U	D(mix)	0.53035
primary	pendulum-swingup	L050	U	D(mix)	0.394576
primary	pendulum-swingup	L050	U	D(mix)	0.312743
primary	pendulum-swingup	L050	U	D(mix)	0.449976
primary	pendulum-swingup	L050	U	D(mix)	0.486011
primary	pendulum-swingup	L050	U	D(mix)	0.479291
primary	pendulum-swingup	L050	U	D(mix)	0.421779
primary	pendulum-swingup	L050	U	D(mix)	0.414639
primary	pendulum-swingup	L050	U	D(mix)	0.443441
primary	pendulum-swingup	L050	U	D(mix)	0.578032
primary	pendulum-swingup	L050	U	D(mix)	0.541308
primary	pendulum-swingup	L050	U	D(mix)	0.622737
primary	pendulum-swingup	L050	U	D(mix)	0.591132
primary	pendulum-swingup	L050	U	D(uni)	-0.238182
primary	pendulum-swingup	L050	U	D(uni)	-0.0969657
primary	pendulum-swingup	L050	U	D(uni)	-0.291866
primary	pendulum-swingup	L050	U	D(uni)	-0.300167
primary	pendulum-swingup	L050	U	D(uni)	-0.288014
primary	pendulum-swingup	L050	U	D(uni)	-0.208314
primary	pendulum-swingup	L050	U	D(uni)	-0.322505
primary	pendulum-swingup	L050	U	D(uni)	-0.286599
primary	pendulum-swingup	L050	U	D(uni)	-0.288138
primary	pendulum-swingup	L050	U	D(uni)	-0.217762
primary	pendulum-swingup	L050	U	D(uni)	-0.32278
primary	pendulum-swingup	L050	U	D(uni)	-0.313455
primary	pendulum-swingup	L050	U	D(uni)	-0.243638
primary	pendulum-swingup	L050	U	D(uni)	-0.278717
primary	pendulum-swingup	L050	U	D(uni)	-0.321249
primary	pendulum-swingup	L050	U	D(uni)	-0.239139
primary	pendulum-swingup	L050	U	D(uni)	-0.29273
primary	pendulum-swingup	L050	U	D(uni)	-0.346758
primary	pendulum-swingup	L050	U	D(uni)	-0.110911
primary	pendulum-swingup	L050	U	D(uni)	-0.190399
primary	pendulum-swingup	L050	U	D(uni)	-0.337966
primary	pendulum-swingup	L050	U	D(uni)	-0.400897
primary	pendulum-swingup	L050	U	D(uni)	-0.276175
primary	pendulum-swingup	L050	U	D(uni)	-0.311288
primary	pendulum-swingup	L050	U	D(uni)	-0.236328
primary	pendulum-swingup	L050	U	D(uni)	-0.341288
primary	pendulum-swingup	L050	U	D(uni)	-0.297887
primary	pendulum-swingup	L050	U	D(uni)	-0.28776
primary	pendulum-swingup	L050	U	D(uni)	-0.182719
primary	pendulum-swingup	L050	U	D(uni)	-0.137997
primary	pendulum-swingup	L050	U	D(uni)	-0.123528
primary	pendulum-swingup	L050	U	D(uni)	-0.248505
primary	pendulum-swingup	L050	P	D(mix)	0.545754
primary	pendulum-swingup	L050	P	D(mix)	0.433841
primary	pendulum-swingup	L050	P	D(mix)	0.347849
primary	pendulum-swingup	L050	P	D(mix)	0.444185
primary	pendulum-swingup	L050	P	D(mix)	0.413505
primary	pendulum-swingup	L050	P	D(mix)	0.474855
primary	pendulum-swingup	L050	P	D(mix)	0.425209
primary	pendulum-swingup	L050	P	D(mix)	0.430278
primary	pendulum-swingup	L050	P	D(mix)	0.321208
primary	pendulum-swingup	L050	P	D(mix)	0.437279
primary	pendulum-swingup	L050	P	D(mix)	0.481036
primary	pendulum-swingup	L050	P	D(mix)	0.395126
primary	pendulum-swingup	L050	P	D(mix)	0.497047
primary	pendulum-swingup	L050	P	D(mix)	0.411145
primary	pendulum-swingup	L050	P	D(mix)	0.419085
primary	pendulum-swingup	L050	P	D(mix)	0.472013
primary	pendulum-swingup	L050	P	D(mix)	0.449069
primary	pendulum-swingup	L050	P	D(mix)	0.369627
primary	pendulum-swingup	L050	P	D(mix)	0.367431
primary	pendulum-swingup	L050	P	D(mix)	0.670243
primary	pendulum-swingup	L050	P	D(mix)	0.411365
primary	pendulum-swingup	L050	P	D(mix)	0.440769
primary	pendulum-swingup	L050	P	D(mix)	0.512765
primary	pendulum-swingup	L050	P	D(mix)	0.527681
primary	pendulum-swingup	L050	P	D(mix)	0.39428
primary	pendulum-swingup	L050	P	D(mix)	0.456714
primary	pendulum-swingup	L050	P	D(mix)	0.477059
primary	pendulum-swingup	L050	P	D(mix)	0.481135
primary	pendulum-swingup	L050	P	D(mix)	0.384477
primary	pendulum-swingup	L050	P	D(mix)	0.447574
primary	pendulum-swingup	L050	P	D(mix)	0.461201
primary	pendulum-swingup	L050	P	D(mix)	0.496186
primary	pendulum-swingup	L050	P	D(uni)	-0.0346231
primary	pendulum-swingup	L050	P	D(uni)	-0.17319
primary	pendulum-swingup	L050	P	D(uni)	-0.207561
primary	pendulum-swingup	L050	P	D(uni)	-0.13252
primary	pendulum-swingup	L050	P	D(uni)	-0.228662
primary	pendulum-swingup	L050	P	D(uni)	-0.222859
primary	pendulum-swingup	L050	P	D(uni)	-0.132962
primary	pendulum-swingup	L050	P	D(uni)	-0.0634072
primary	pendulum-swingup	L050	P	D(uni)	-0.158474
primary	pendulum-swingup	L050	P	D(uni)	-0.159429
primary	pendulum-swingup	L050	P	D(uni)	-0.0492258
primary	pendulum-swingup	L050	P	D(uni)	-0.0257862
primary	pendulum-swingup	L050	P	D(uni)	-0.0616164
primary	pendulum-swingup	L050	P	D(uni)	-0.0673441
primary	pendulum-swingup	L050	P	D(uni)	-0.104081
primary	pendulum-swingup	L050	P	D(uni)	-0.108357
primary	pendulum-swingup	L050	P	D(uni)	-0.0463795
primary	pendulum-swingup	L050	P	D(uni)	-0.115397
primary	pendulum-swingup	L050	P	D(uni)	-0.177122
primary	pendulum-swingup	L050	P	D(uni)	0.079228
primary	pendulum-swingup	L050	P	D(uni)	-0.0926153
primary	pendulum-swingup	L050	P	D(uni)	-0.0931917
primary	pendulum-swingup	L050	P	D(uni)	-0.25308
primary	pendulum-swingup	L050	P	D(uni)	0.00298365
primary	pendulum-swingup	L050	P	D(uni)	-0.144876
primary	pendulum-swingup	L050	P	D(uni)	-0.0825092
primary	pendulum-swingup	L050	P	D(uni)	-0.0703517
primary	pendulum-swingup	L050	P	D(uni)	-0.105199
primary	pendulum-swingup	L050	P	D(uni)	-0.214841
primary	pendulum-swingup	L050	P	D(uni)	-0.178605
primary	pendulum-swingup	L050	P	D(uni)	-0.0875239
primary	pendulum-swingup	L050	P	D(uni)	-0.0669425
primary	pendulum-swingup	L075	U	D(mix)	0.231237
primary	pendulum-swingup	L075	U	D(mix)	0.236472
primary	pendulum-swingup	L075	U	D(mix)	0.322765
primary	pendulum-swingup	L075	U	D(mix)	0.21349
primary	pendulum-swingup	L075	U	D(mix)	0.240403
primary	pendulum-swingup	L075	U	D(mix)	0.382022
primary	pendulum-swingup	L075	U	D(mix)	0.314042
primary	pendulum-swingup	L075	U	D(mix)	0.191432
primary	pendulum-swingup	L075	U	D(mix)	0.351401
primary	pendulum-swingup	L075	U	D(mix)	0.349068
primary	pendulum-swingup	L075	U	D(mix)	0.213508
primary	pendulum-swingup	L075	U	D(mix)	0.257193
primary	pendulum-swingup	L075	U	D(mix)	0.277725
primary	pendulum-swingup	L075	U	D(mix)	0.259564
primary	pendulum-swingup	L075	U	D(mix)	0.24079
primary	pendulum-swingup	L075	U	D(mix)	0.314649
primary	pendulum-swingup	L075	U	D(mix)	0.459724
primary	pendulum-swingup	L075	U	D(mix)	0.33217
primary	pendulum-swingup	L075	U	D(mix)	0.211746
primary	pendulum-swingup	L075	U	D(mix)	0.243882
primary	pendulum-swingup	L075	U	D(mix)	0.294193
primary	pendulum-swingup	L075	U	D(mix)	0.229408
primary	pendulum-swingup	L075	U	D(mix)	0.414877
primary	pendulum-swingup	L075	U	D(mix)	0.224157
primary	pendulum-swingup	L075	U	D(mix)	0.254973
primary	pendulum-swingup	L075	U	D(mix)	0.256481
primary	pendulum-swingup	L075	U	D(mix)	0.412472
primary	pendulum-swingup	L075	U	D(mix)	0.230893
primary	pendulum-swingup	L075	U	D(mix)	0.268764
primary	pendulum-swingup	L075	U	D(mix)	0.316612
primary	pendulum-swingup	L075	U	D(mix)	0.318564
primary	pendulum-swingup	L075	U	D(mix)	0.222105
primary	pendulum-swingup	L075	U	D(uni)	-0.279272
primary	pendulum-swingup	L075	U	D(uni)	-0.22832
primary	pendulum-swingup	L075	U	D(uni)	-0.37232
primary	pendulum-swingup	L075	U	D(uni)	-0.367237
primary	pendulum-swingup	L075	U	D(uni)	-0.269177
primary	pendulum-swingup	L075	U	D(uni)	-0.301277
primary	pendulum-swingup	L075	U	D(uni)	-0.304627
primary	pendulum-swingup	L075	U	D(uni)	-0.234733
primary	pendulum-swingup	L075	U	D(uni)	-0.268268
primary	pendulum-swingup	L075	U	D(uni)	-0.275607
primary	pendulum-swingup	L075	U	D(uni)	-0.26741
primary	pendulum-swingup	L075	U	D(uni)	-0.277173
primary	pendulum-swingup	L075	U	D(uni)	-0.292216
primary	pendulum-swingup	L075	U	D(uni)	-0.285762
primary	pendulum-swingup	L075	U	D(uni)	-0.259337
primary	pendulum-swingup	L075	U	D(uni)	-0.323506
primary	pendulum-swingup	L075	U	D(uni)	-0.203354
primary	pendulum-swingup	L075	U	D(uni)	-0.228985
primary	pendulum-swingup	L075	U	D(uni)	-0.240858
primary	pendulum-swingup	L075	U	D(uni)	-0.284223
primary	pendulum-swingup	L075	U	D(uni)	-0.313636
primary	pendulum-swingup	L075	U	D(uni)	-0.296227
primary	pendulum-swingup	L075	U	D(uni)	-0.196436
primary	pendulum-swingup	L075	U	D(uni)	-0.230632
primary	pendulum-swingup	L075	U	D(uni)	-0.328615
primary	pendulum-swingup	L075	U	D(uni)	-0.343853
primary	pendulum-swingup	L075	U	D(uni)	-0.214281
primary	pendulum-swingup	L075	U	D(uni)	-0.262526
primary	pendulum-swingup	L075	U	D(uni)	-0.338196
primary	pendulum-swingup	L075	U	D(uni)	-0.351272
primary	pendulum-swingup	L075	U	D(uni)	-0.338364
primary	pendulum-swingup	L075	U	D(uni)	-0.312362
primary	pendulum-swingup	L075	P	D(mix)	0.257187
primary	pendulum-swingup	L075	P	D(mix)	0.176451
primary	pendulum-swingup	L075	P	D(mix)	0.304533
primary	pendulum-swingup	L075	P	D(mix)	0.442513
primary	pendulum-swingup	L075	P	D(mix)	0.182576
primary	pendulum-swingup	L075	P	D(mix)	0.400849
primary	pendulum-swingup	L075	P	D(mix)	0.335709
primary	pendulum-swingup	L075	P	D(mix)	0.207875
primary	pendulum-swingup	L075	P	D(mix)	0.23995
primary	pendulum-swingup	L075	P	D(mix)	0.335978
primary	pendulum-swingup	L075	P	D(mix)	0.188922
primary	pendulum-swingup	L075	P	D(mix)	0.172786
primary	pendulum-swingup	L075	P	D(mix)	0.177694
primary	pendulum-swingup	L075	P	D(mix)	0.143402
primary	pendulum-swingup	L075	P	D(mix)	0.235336
primary	pendulum-swingup	L075	P	D(mix)	0.374294
primary	pendulum-swingup	L075	P	D(mix)	0.158007
primary	pendulum-swingup	L075	P	D(mix)	0.254854
primary	pendulum-swingup	L075	P	D(mix)	0.228265
primary	pendulum-swingup	L075	P	D(mix)	0.23568
primary	pendulum-swingup	L075	P	D(mix)	0.257258
primary	pendulum-swingup	L075	P	D(mix)	0.216172
primary	pendulum-swingup	L075	P	D(mix)	0.352154
primary	pendulum-swingup	L075	P	D(mix)	0.233635
primary	pendulum-swingup	L075	P	D(mix)	0.247133
primary	pendulum-swingup	L075	P	D(mix)	0.33548
primary	pendulum-swingup	L075	P	D(mix)	0.264873
primary	pendulum-swingup	L075	P	D(mix)	0.223586
primary	pendulum-swingup	L075	P	D(mix)	0.250648
primary	pendulum-swingup	L075	P	D(mix)	0.235856
primary	pendulum-swingup	L075	P	D(mix)	0.284986
primary	pendulum-swingup	L075	P	D(mix)	0.182586
primary	pendulum-swingup	L075	P	D(uni)	-0.207863
primary	pendulum-swingup	L075	P	D(uni)	-0.174832
primary	pendulum-swingup	L075	P	D(uni)	-0.198242
primary	pendulum-swingup	L075	P	D(uni)	-0.176105
primary	pendulum-swingup	L075	P	D(uni)	-0.220433
primary	pendulum-swingup	L075	P	D(uni)	-0.144779
primary	pendulum-swingup	L075	P	D(uni)	-0.186408
primary	pendulum-swingup	L075	P	D(uni)	-0.192078
primary	pendulum-swingup	L075	P	D(uni)	-0.193403
primary	pendulum-swingup	L075	P	D(uni)	-0.186674
primary	pendulum-swingup	L075	P	D(uni)	-0.174783
primary	pendulum-swingup	L075	P	D(uni)	-0.183511
primary	pendulum-swingup	L075	P	D(uni)	-0.187933
primary	pendulum-swingup	L075	P	D(uni)	-0.207943
primary	pendulum-swingup	L075	P	D(uni)	-0.218688
primary	pendulum-swingup	L075	P	D(uni)	-0.207984
primary	pendulum-swingup	L075	P	D(uni)	-0.218275
primary	pendulum-swingup	L075	P	D(uni)	-0.113263
primary	pendulum-swingup	L075	P	D(uni)	-0.229328
primary	pendulum-swingup	L075	P	D(uni)	-0.146322
primary	pendulum-swingup	L075	P	D(uni)	-0.127155
primary	pendulum-swingup	L075	P	D(uni)	-0.197575
primary	pendulum-swingup	L075	P	D(uni)	-0.232402
primary	pendulum-swingup	L075	P	D(uni)	-0.180229
primary	pendulum-swingup	L075	P	D(uni)	-0.132149
primary	pendulum-swingup	L075	P	D(uni)	-0.255478
primary	pendulum-swingup	L075	P	D(uni)	-0.162062
primary	pendulum-swingup	L075	P	D(uni)	-0.208151
primary	pendulum-swingup	L075	P	D(uni)	-0.178767
primary	pendulum-swingup	L075	P	D(uni)	-0.137187
primary	pendulum-swingup	L075	P	D(uni)	-0.149313
primary	pendulum-swingup	L075	P	D(uni)	-0.194615
primary	pendulum-swingup	L100	U	D(mix)	0.226477
primary	pendulum-swingup	L100	U	D(mix)	0.257295
primary	pendulum-swingup	L100	U	D(mix)	0.313376
primary	pendulum-swingup	L100	U	D(mix)	0.337395
primary	pendulum-swingup	L100	U	D(mix)	0.239506
primary	pendulum-swingup	L100	U	D(mix)	0.280414
primary	pendulum-swingup	L100	U	D(mix)	0.256849
primary	pendulum-swingup	L100	U	D(mix)	0.294026
primary	pendulum-swingup	L100	U	D(mix)	0.311889
primary	pendulum-swingup	L100	U	D(mix)	0.232327
primary	pendulum-swingup	L100	U	D(mix)	0.259863
primary	pendulum-swingup	L100	U	D(mix)	0.232889
primary	pendulum-swingup	L100	U	D(mix)	0.227187
primary	pendulum-swingup	L100	U	D(mix)	0.234793
primary	pendulum-swingup	L100	U	D(mix)	0.260924
primary	pendulum-swingup	L100	U	D(mix)	0.304432
primary	pendulum-swingup	L100	U	D(mix)	0.252286
primary	pendulum-swingup	L100	U	D(mix)	0.236741
primary	pendulum-swingup	L100	U	D(mix)	0.246394
primary	pendulum-swingup	L100	U	D(mix)	0.338762
primary	pendulum-swingup	L100	U	D(mix)	0.2378
primary	pendulum-swingup	L100	U	D(mix)	0.261285
primary	pendulum-swingup	L100	U	D(mix)	0.252311
primary	pendulum-swingup	L100	U	D(mix)	0.280736
primary	pendulum-swingup	L100	U	D(mix)	0.249469
primary	pendulum-swingup	L100	U	D(mix)	0.255878
primary	pendulum-swingup	L100	U	D(mix)	0.236103
primary	pendulum-swingup	L100	U	D(mix)	0.242454
primary	pendulum-swingup	L100	U	D(mix)	0.219262
primary	pendulum-swingup	L100	U	D(mix)	0.230585
primary	pendulum-swingup	L100	U	D(mix)	0.257885
primary	pendulum-swingup	L100	U	D(mix)	0.273119
primary	pendulum-swingup	L100	U	D(uni)	-0.291363
primary	pendulum-swingup	L100	U	D(uni)	-0.258466
primary	pendulum-swingup	L100	U	D(uni)	-0.235403
primary	pendulum-swingup	L100	U	D(uni)	-0.230877
primary	pendulum-swingup	L100	U	D(uni)	-0.254366
primary	pendulum-swingup	L100	U	D(uni)	-0.275795
primary	pendulum-swingup	L100	U	D(uni)	-0.279423
primary	pendulum-swingup	L100	U	D(uni)	-0.26694
primary	pendulum-swingup	L100	U	D(uni)	-0.250571
primary	pendulum-swingup	L100	U	D(uni)	-0.263997
primary	pendulum-swingup	L100	U	D(uni)	-0.269822
primary	pendulum-swingup	L100	U	D(uni)	-0.29358
primary	pendulum-swingup	L100	U	D(uni)	-0.275114
primary	pendulum-swingup	L100	U	D(uni)	-0.306284
primary	pendulum-swingup	L100	U	D(uni)	-0.250641
primary	pendulum-swingup	L100	U	D(uni)	-0.217953
primary	pendulum-swingup	L100	U	D(uni)	-0.271922
primary	pendulum-swingup	L100	U	D(uni)	-0.28466
primary	pendulum-swingup	L100	U	D(uni)	-0.306359
primary	pendulum-swingup	L100	U	D(uni)	-0.271886
primary	pendulum-swingup	L100	U	D(uni)	-0.276504
primary	pendulum-swingup	L100	U	D(uni)	-0.265441
primary	pendulum-swingup	L100	U	D(uni)	-0.28339
primary	pendulum-swingup	L100	U	D(uni)	-0.24255
primary	pendulum-swingup	L100	U	D(uni)	-0.277591
primary	pendulum-swingup	L100	U	D(uni)	-0.248484
primary	pendulum-swingup	L100	U	D(uni)	-0.294085
primary	pendulum-swingup	L100	U	D(uni)	-0.274027
primary	pendulum-swingup	L100	U	D(uni)	-0.277309
primary	pendulum-swingup	L100	U	D(uni)	-0.274987
primary	pendulum-swingup	L100	U	D(uni)	-0.257227
primary	pendulum-swingup	L100	U	D(uni)	-0.288538
primary	cartpole-balance	L000	P	D(mix)	2.11947
primary	cartpole-balance	L000	P	D(mix)	2.10341
primary	cartpole-balance	L000	P	D(mix)	2.11654
primary	cartpole-balance	L000	P	D(mix)	2.08839
primary	cartpole-balance	L000	P	D(mix)	2.09267
primary	cartpole-balance	L000	P	D(mix)	2.11723
primary	cartpole-balance	L000	P	D(mix)	2.065
primary	cartpole-balance	L000	P	D(mix)	2.09229
primary	cartpole-balance	L000	P	D(mix)	2.02978
primary	cartpole-balance	L000	P	D(mix)	2.08352
primary	cartpole-balance	L000	P	D(mix)	2.05521
primary	cartpole-balance	L000	P	D(mix)	2.06139
primary	cartpole-balance	L000	P	D(mix)	2.06605
primary	cartpole-balance	L000	P	D(mix)	2.10098
primary	cartpole-balance	L000	P	D(mix)	2.05485
primary	cartpole-balance	L000	P	D(mix)	2.07807
primary	cartpole-balance	L000	P	D(mix)	2.12727
primary	cartpole-balance	L000	P	D(mix)	2.09685
primary	cartpole-balance	L000	P	D(mix)	2.06307
primary	cartpole-balance	L000	P	D(mix)	2.09521
primary	cartpole-balance	L000	P	D(mix)	2.08941
primary	cartpole-balance	L000	P	D(mix)	2.11239
primary	cartpole-balance	L000	P	D(mix)	2.06204
primary	cartpole-balance	L000	P	D(mix)	2.08421
primary	cartpole-balance	L000	P	D(mix)	2.11999
primary	cartpole-balance	L000	P	D(mix)	2.0935
primary	cartpole-balance	L000	P	D(mix)	2.05894
primary	cartpole-balance	L000	P	D(mix)	2.08109
primary	cartpole-balance	L000	P	D(mix)	2.09202
primary	cartpole-balance	L000	P	D(mix)	2.10039
primary	cartpole-balance	L000	P	D(mix)	2.06234
primary	cartpole-balance	L000	P	D(mix)	2.11235
primary	cartpole-balance	L000	P	D(uni)	2.06071
primary	cartpole-balance	L000	P	D(uni)	2.03319
primary	cartpole-balance	L000	P	D(uni)	2.03496
primary	cartpole-balance	L000	P	D(uni)	2.02007
primary	cartpole-balance	L000	P	D(uni)	2.02481
primary	cartpole-balance	L000	P	D(uni)	2.04067
primary	cartpole-balance	L000	P	D(uni)	2.00297
primary	cartpole-balance	L000	P	D(uni)	2.03043
primary	cartpole-balance	L000	P	D(uni)	1.97044
primary	cartpole-balance	L000	P	D(uni)	2.01261
primary	cartpole-balance	L000	P	D(uni)	1.9887
primary	cartpole-balance	L000	P	D(uni)	1.99862
primary	cartpole-balance	L000	P	D(uni)	2.00346
primary	cartpole-balance	L000	P	D(uni)	2.03325
primary	cartpole-balance	L000	P	D(uni)	1.98025
primary	cartpole-balance	L000	P	D(uni)	2.01199
primary	cartpole-balance	L000	P	D(uni)	2.05826
primary	cartpole-balance	L000	P	D(uni)	2.02413
primary	cartpole-balance	L000	P	D(uni)	1.99874
primary	cartpole-balance	L000	P	D(uni)	2.02932
primary	cartpole-balance	L000	P	D(uni)	2.02368
primary	cartpole-balance	L000	P	D(uni)	2.049
primary	cartpole-balance	L000	P	D(uni)	1.99727
primary	cartpole-balance	L000	P	D(uni)	2.01352
primary	cartpole-balance	L000	P	D(uni)	2.04819
primary	cartpole-balance	L000	P	D(uni)	2.01407
primary	cartpole-balance	L000	P	D(uni)	1.99523
primary	cartpole-balance	L000	P	D(uni)	2.01803
primary	cartpole-balance	L000	P	D(uni)	2.02662
primary	cartpole-balance	L000	P	D(uni)	2.03589
primary	cartpole-balance	L000	P	D(uni)	1.99907
primary	cartpole-balance	L000	P	D(uni)	2.02359
primary	cartpole-balance	L010	U	D(mix)	2.26852
primary	cartpole-balance	L010	U	D(mix)	2.29946
primary	cartpole-balance	L010	U	D(mix)	2.32897
primary	cartpole-balance	L010	U	D(mix)	2.16322
primary	cartpole-balance	L010	U	D(mix)	2.29412
primary	cartpole-balance	L010	U	D(mix)	2.22956
primary	cartpole-balance	L010	U	D(mix)	2.26148
primary	cartpole-balance	L010	U	D(mix)	2.24579
primary	cartpole-balance	L010	U	D(mix)	2.24099
primary	cartpole-balance	L010	U	D(mix)	2.32378
primary	cartpole-balance	L010	U	D(mix)	2.23553
primary	cartpole-balance	L010	U	D(mix)	2.27724
primary	cartpole-balance	L010	U	D(mix)	2.25214
primary	cartpole-balance	L010	U	D(mix)	2.1349
primary	cartpole-balance	L010	U	D(mix)	2.27568
primary	cartpole-balance	L010	U	D(mix)	2.30839
primary	cartpole-balance	L010	U	D(mix)	2.29146
primary	cartpole-balance	L010	U	D(mix)	2.20401
primary	cartpole-balance	L010	U	D(mix)	2.35349
primary	cartpole-balance	L010	U	D(mix)	2.28044
primary	cartpole-balance	L010	U	D(mix)	2.20864
primary	cartpole-balance	L010	U	D(mix)	2.16944
primary	cartpole-balance	L010	U	D(mix)	2.23154
primary	cartpole-balance	L010	U	D(mix)	2.27587
primary	cartpole-balance	L010	U	D(mix)	2.24256
primary	cartpole-balance	L010	U	D(mix)	2.23575
primary	cartpole-balance	L010	U	D(mix)	2.21924
primary	cartpole-balance	L010	U	D(mix)	2.22512
primary	cartpole-balance	L010	U	D(mix)	2.16306
primary	cartpole-balance	L010	U	D(mix)	2.27687
primary	cartpole-balance	L010	U	D(mix)	2.22569
primary	cartpole-balance	L010	U	D(mix)	2.31503
primary	cartpole-balance	L010	U	D(uni)	2.19998
primary	cartpole-balance	L010	U	D(uni)	2.26187
primary	cartpole-balance	L010	U	D(uni)	2.29471
primary	cartpole-balance	L010	U	D(uni)	2.10792
primary	cartpole-balance	L010	U	D(uni)	2.23753
primary	cartpole-balance	L010	U	D(uni)	2.23462
primary	cartpole-balance	L010	U	D(uni)	2.27185
primary	cartpole-balance	L010	U	D(uni)	2.22029
primary	cartpole-balance	L010	U	D(uni)	2.21915
primary	cartpole-balance	L010	U	D(uni)	2.27714
primary	cartpole-balance	L010	U	D(uni)	2.16653
primary	cartpole-balance	L010	U	D(uni)	2.25958
primary	cartpole-balance	L010	U	D(uni)	2.20786
primary	cartpole-balance	L010	U	D(uni)	2.12928
primary	cartpole-balance	L010	U	D(uni)	2.24605
primary	cartpole-balance	L010	U	D(uni)	2.27836
primary	cartpole-balance	L010	U	D(uni)	2.23733
primary	cartpole-balance	L010	U	D(uni)	2.17261
primary	cartpole-balance	L010	U	D(uni)	2.34511
primary	cartpole-balance	L010	U	D(uni)	2.24281
primary	cartpole-balance	L010	U	D(uni)	2.17323
primary	cartpole-balance	L010	U	D(uni)	2.16936
primary	cartpole-balance	L010	U	D(uni)	2.20785
primary	cartpole-balance	L010	U	D(uni)	2.22524
primary	cartpole-balance	L010	U	D(uni)	2.1999
primary	cartpole-balance	L010	U	D(uni)	2.21018
primary	cartpole-balance	L010	U	D(uni)	2.18978
primary	cartpole-balance	L010	U	D(uni)	2.1871
primary	cartpole-balance	L010	U	D(uni)	2.14655
primary	cartpole-balance	L010	U	D(uni)	2.26756
primary	cartpole-balance	L010	U	D(uni)	2.19832
primary	cartpole-balance	L010	U	D(uni)	2.29627
primary	cartpole-balance	L010	P	D(mix)	2.06767
primary	cartpole-balance	L010	P	D(mix)	2.06553
primary	cartpole-balance	L010	P	D(mix)	2.08583
primary	cartpole-balance	L010	P	D(mix)	2.08991
primary	cartpole-balance	L010	P	D(mix)	2.04991
primary	cartpole-balance	L010	P	D(mix)	2.04291
primary	cartpole-balance	L010	P	D(mix)	2.04701
primary	cartpole-balance	L010	P	D(mix)	2.08873
primary	cartpole-balance	L010	P	D(mix)	2.06326
primary	cartpole-balance	L010	P	D(mix)	2.08884
primary	cartpole-balance	L010	P	D(mix)	2.06063
primary	cartpole-balance	L010	P	D(mix)	2.09041
primary	cartpole-balance	L010	P	D(mix)	2.0733
primary	cartpole-balance	L010	P	D(mix)	2.08629
primary	cartpole-balance	L010	P	D(mix)	2.10909
primary	cartpole-balance	L010	P	D(mix)	2.12839
primary	cartpole-balance	L010	P	D(mix)	2.07968
primary	cartpole-balance	L010	P	D(mix)	2.07367
primary	cartpole-balance	L010	P	D(mix)	2.09506
primary	cartpole-balance	L010	P	D(mix)	2.0674
primary	cartpole-balance	L010	P	D(mix)	2.07862
primary	cartpole-balance	L010	P	D(mix)	2.087
primary	cartpole-balance	L010	P	D(mix)	2.08463
primary	cartpole-balance	L010	P	D(mix)	2.04741
primary	cartpole-balance	L010	P	D(mix)	2.08766
primary	cartpole-balance	L010	P	D(mix)	2.08631
primary	cartpole-balance	L010	P	D(mix)	2.1016
primary	cartpole-balance	L010	P	D(mix)	2.0632
primary	cartpole-balance	L010	P	D(mix)	2.06512
primary	cartpole-balance	L010	P	D(mix)	2.10797
primary	cartpole-balance	L010	P	D(mix)	2.04994
primary	cartpole-balance	L010	P	D(mix)	2.08715
primary	cartpole-balance	L010	P	D(uni)	2.00682
primary	cartpole-balance	L010	P	D(uni)	2.01468
primary	cartpole-balance	L010	P	D(uni)	2.01944
primary	cartpole-balance	L010	P	D(uni)	2.0182
primary	cartpole-balance	L010	P	D(uni)	1.98513
primary	cartpole-balance	L010	P	D(uni)	1.977
primary	cartpole-balance	L010	P	D(uni)	1.97739
primary	cartpole-balance	L010	P	D(uni)	2.03706
primary	cartpole-balance	L010	P	D(uni)	1.99786
primary	cartpole-balance	L010	P	D(uni)	2.01072
primary	cartpole-balance	L010	P	D(uni)	2.00289
primary	cartpole-balance	L010	P	D(uni)	2.02032
primary	cartpole-balance	L010	P	D(uni)	2.00141
primary	cartpole-balance	L010	P	D(uni)	2.02314
primary	cartpole-balance	L010	P	D(uni)	2.04138
primary	cartpole-balance	L010	P	D(uni)	2.05055
primary	cartpole-balance	L010	P	D(uni)	2.00837
primary	cartpole-balance	L010	P	D(uni)	2.01932
primary	cartpole-balance	L010	P	D(uni)	2.02016
primary	cartpole-balance	L010	P	D(uni)	2.00135
primary	cartpole-balance	L010	P	D(uni)	2.0175
primary	cartpole-balance	L010	P	D(uni)	2.01486
primary	cartpole-balance	L010	P	D(uni)	2.02025
primary	cartpole-balance	L010	P	D(uni)	1.97626
primary	cartpole-balance	L010	P	D(uni)	2.02188
primary	cartpole-balance	L010	P	D(uni)	2.02062
primary	cartpole-balance	L010	P	D(uni)	2.02947
primary	cartpole-balance	L010	P	D(uni)	1.99587
primary	cartpole-balance	L010	P	D(uni)	2.00478
primary	cartpole-balance	L010	P	D(uni)	2.03439
primary	cartpole-balance	L010	P	D(uni)	1.97413
primary	cartpole-balance	L010	P	D(uni)	2.01208
primary	cartpole-balance	L025	U	D(mix)	2.2474
primary	cartpole-balance	L025	U	D(mix)	2.26301
primary	cartpole-balance	L025	U	D(mix)	2.26951
primary	cartpole-balance	L025	U	D(mix)	2.24183
primary	cartpole-balance	L025	U	D(mix)	2.29708
primary	cartpole-balance	L025	U	D(mix)	2.21863
primary	cartpole-balance	L025	U	D(mix)	2.2876
primary	cartpole-balance	L025	U	D(mix)	2.2258
primary	cartpole-balance	L025	U	D(mix)	2.28251
primary	cartpole-balance	L025	U	D(mix)	2.24467
primary	cartpole-balance	L025	U	D(mix)	2.26065
primary	cartpole-balance	L025	U	D(mix)	2.25157
primary	cartpole-balance	L025	U	D(mix)	2.2066
primary	cartpole-balance	L025	U	D(mix)	2.22803
primary	cartpole-balance	L025	U	D(mix)	2.21366
primary	cartpole-balance	L025	U	D(mix)	2.19632
primary	cartpole-balance	L025	U	D(mix)	2.2633
primary	cartpole-balance	L025	U	D(mix)	2.25259
primary	cartpole-balance	L025	U	D(mix)	2.27774
primary	cartpole-balance	L025	U	D(mix)	2.24038
primary	cartpole-balance	L025	U	D(mix)	2.26347
primary	cartpole-balance	L025	U	D(mix)	2.29275
primary	cartpole-balance	L025	U	D(mix)	2.24731
primary	cartpole-balance	L025	U	D(mix)	2.26722
primary	cartpole-balance	L025	U	D(mix)	2.2484
primary	cartpole-balance	L025	U	D(mix)	2.2089
primary	cartpole-balance	L025	U	D(mix)	2.27234
primary	cartpole-balance	L025	U	D(mix)	2.19323
primary	cartpole-balance	L025	U	D(mix)	2.25341
primary	cartpole-balance	L025	U	D(mix)	2.24689
primary	cartpole-balance	L025	U	D(mix)	2.17526
primary	cartpole-balance	L025	U	D(mix)	2.23549
primary	cartpole-balance	L025	U	D(uni)	2.18162
primary	cartpole-balance	L025	U	D(uni)	2.23218
primary	cartpole-balance	L025	U	D(uni)	2.19751
primary	cartpole-balance	L025	U	D(uni)	2.20669
primary	cartpole-balance	L025	U	D(uni)	2.26103
primary	cartpole-balance	L025	U	D(uni)	2.18353
primary	cartpole-balance	L025	U	D(uni)	2.24586
primary	cartpole-balance	L025	U	D(uni)	2.20291
primary	cartpole-balance	L025	U	D(uni)	2.21354
primary	cartpole-balance	L025	U	D(uni)	2.2195
primary	cartpole-balance	L025	U	D(uni)	2.22462
primary	cartpole-balance	L025	U	D(uni)	2.20944
primary	cartpole-balance	L025	U	D(uni)	2.19053
primary	cartpole-balance	L025	U	D(uni)	2.21073
primary	cartpole-balance	L025	U	D(uni)	2.1615
primary	cartpole-balance	L025	U	D(uni)	2.19166
primary	cartpole-balance	L025	U	D(uni)	2.2479
primary	cartpole-balance	L025	U	D(uni)	2.21286
primary	cartpole-balance	L025	U	D(uni)	2.23737
primary	cartpole-balance	L025	U	D(uni)	2.18386
primary	cartpole-balance	L025	U	D(uni)	2.24614
primary	cartpole-balance	L025	U	D(uni)	2.25141
primary	cartpole-balance	L025	U	D(uni)	2.20837
primary	cartpole-balance	L025	U	D(uni)	2.21723
primary	cartpole-balance	L025	U	D(uni)	2.21841
primary	cartpole-balance	L025	U	D(uni)	2.16833
primary	cartpole-balance	L025	U	D(uni)	2.22678
primary	cartpole-balance	L025	U	D(uni)	2.13286
primary	cartpole-balance	L025	U	D(uni)	2.23512
primary	cartpole-balance	L025	U	D(uni)	2.229
primary	cartpole-balance	L025	U	D(uni)	2.14538
primary	cartpole-balance	L025	U	D(uni)	2.21095
primary	cartpole-balance	L025	P	D(mix)	2.01509
primary	cartpole-balance	L025	P	D(mix)	2.02027
primary	cartpole-balance	L025	P	D(mix)	2.068
primary	cartpole-balance	L025	P	D(mix)	2.03453
primary	cartpole-balance	L025	P	D(mix)	2.06547
primary	cartpole-balance	L025	P	D(mix)	2.07118
primary	cartpole-balance	L025	P	D(mix)	2.07148
primary	cartpole-balance	L025	P	D(mix)	2.0771
primary	cartpole-balance	L025	P	D(mix)	2.06241
primary	cartpole-balance	L025	P	D(mix)	2.03173
primary	cartpole-balance	L025	P	D(mix)	2.06843
primary	cartpole-balance	L025	P	D(mix)	2.07883
primary	cartpole-balance	L025	P	D(mix)	2.0467
primary	cartpole-balance	L025	P	D(mix)	2.04421
primary	cartpole-balance	L025	P	D(mix)	2.06367
primary	cartpole-balance	L025	P	D(mix)	2.06218
primary	cartpole-balance	L025	P	D(mix)	2.02502
primary	cartpole-balance	L025	P	D(mix)	2.03951
primary	cartpole-balance	L025	P	D(mix)	2.08585
primary	cartpole-balance	L025	P	D(mix)	2.05469
primary	cartpole-balance	L025	P	D(mix)	2.06512
primary	cartpole-balance	L025	P	D(mix)	2.08162
primary	cartpole-balance	L025	P	D(mix)	2.0068
primary	cartpole-balance	L025	P	D(mix)	2.07376
primary	cartpole-balance	L025	P	D(mix)	2.05643
primary	cartpole-balance	L025	P	D(mix)	2.02434
primary	cartpole-balance	L025	P	D(mix)	2.04443
primary	cartpole-balance	L025	P	D(mix)	2.06504
primary	cartpole-balance	L025	P	D(mix)	2.06387
primary	cartpole-balance	L025	P	D(mix)	2.03696
primary	cartpole-balance	L025	P	D(mix)	2.03507
primary	cartpole-balance	L025	P	D(mix)	2.076
primary	cartpole-balance	L025	P	D(uni)	1.95098
primary	cartpole-balance	L025	P	D(uni)	1.95755
primary	cartpole-balance	L025	P	D(uni)	2.02037
primary	cartpole-balance	L025	P	D(uni)	1.96752
primary	cartpole-balance	L025	P	D(uni)	1.9954
primary	cartpole-balance	L025	P	D(uni)	2.00086
primary	cartpole-balance	L025	P	D(uni)	2.0055
primary	cartpole-balance	L025	P	D(uni)	2.00857
primary	cartpole-balance	L025	P	D(uni)	2.00092
primary	cartpole-balance	L025	P	D(uni)	1.97699
primary	cartpole-balance	L025	P	D(uni)	2.00419
primary	cartpole-balance	L025	P	D(uni)	2.01197
primary	cartpole-balance	L025	P	D(uni)	1.98277
primary	cartpole-balance	L025	P	D(uni)	1.99186
primary	cartpole-balance	L025	P	D(uni)	2.0006
primary	cartpole-balance	L025	P	D(uni)	2.0023
primary	cartpole-balance	L025	P	D(uni)	1.97219
primary	cartpole-balance	L025	P	D(uni)	1.98473
primary	cartpole-balance	L025	P	D(uni)	2.02937
primary	cartpole-balance	L025	P	D(uni)	2.00899
primary	cartpole-balance	L025	P	D(uni)	2.00409
primary	cartpole-balance	L025	P	D(uni)	2.01668
primary	cartpole-balance	L025	P	D(uni)	1.95232
primary	cartpole-balance	L025	P	D(uni)	2.01393
primary	cartpole-balance	L025	P	D(uni)	2.00538
primary	cartpole-balance	L025	P	D(uni)	1.9465
primary	cartpole-balance	L025	P	D(uni)	1.99411
primary	cartpole-balance	L025	P	D(uni)	2.00203
primary	cartpole-balance	L025	P	D(uni)	2.00525
primary	cartpole-balance	L025	P	D(uni)	1.96533
primary	cartpole-balance	L025	P	D(uni)	1.97688
primary	cartpole-balance	L025	P	D(uni)	2.00772
primary	cartpole-balance	L050	U	D(mix)	2.24385
primary	cartpole-balance	L050	U	D(mix)	1.54865
primary	cartpole-balance	L050	U	D(mix)	1.93254
primary	cartpole-balance	L050	U	D(mix)	1.23996
primary	cartpole-balance	L050	U	D(mix)	1.95993
primary	cartpole-balance	L050	U	D(mix)	0.966874
primary	cartpole-balance	L050	U	D(mix)	1.72575
primary	cartpole-balance	L050	U	D(mix)	2.24634
primary	cartpole-balance	L050	U	D(mix)	1.72136
primary	cartpole-balance	L050	U	D(mix)	1.38796
primary	cartpole-balance	L050	U	D(mix)	1.00707
primary	cartpole-balance	L050	U	D(mix)	1.98042
primary	cartpole-balance	L050	U	D(mix)	2.03899
primary	cartpole-balance	L050	U	D(mix)	1.57044
primary	cartpole-balance	L050	U	D(mix)	1.28742
primary	cartpole-balance	L050	U	D(mix)	2.12937
primary	cartpole-balance	L050	U	D(mix)	1.41908
primary	cartpole-balance	L050	U	D(mix)	1.03164
primary	cartpole-balance	L050	U	D(mix)	2.22526
primary	cartpole-balance	L050	U	D(mix)	1.46601
primary	cartpole-balance	L050	U	D(mix)	1.41963
primary	cartpole-balance	L050	U	D(mix)	1.50255
primary	cartpole-balance	L050	U	D(mix)	1.65768
primary	cartpole-balance	L050	U	D(mix)	2.23868
primary	cartpole-balance	L050	U	D(mix)	0.987802
primary	cartpole-balance	L050	U	D(mix)	2.0749
primary	cartpole-balance	L050	U	D(mix)	1.54383
primary	cartpole-balance	L050	U	D(mix)	0.872972
primary	cartpole-balance	L050	U	D(mix)	1.84158
primary	cartpole-balance	L050	U	D(mix)	1.28762
primary	cartpole-balance	L050	U	D(mix)	1.1436
primary	cartpole-balance	L050	U	D(mix)	1.9228
primary	cartpole-balance	L050	U	D(uni)	2.20862
primary	cartpole-balance	L050	U	D(uni)	1.45145
primary	cartpole-balance	L050	U	D(uni)	1.94089
primary	cartpole-balance	L050	U	D(uni)	1.72341
primary	cartpole-balance	L050	U	D(uni)	2.08514
primary	cartpole-balance	L050	U	D(uni)	0.888145
primary	cartpole-balance	L050	U	D(uni)	1.70354
primary	cartpole-balance	L050	U	D(uni)	2.23863
primary	cartpole-balance	L050	U	D(uni)	1.77157
primary	cartpole-balance	L050	U	D(uni)	1.57832
primary	cartpole-balance	L050	U	D(uni)	0.971331
primary	cartpole-balance	L050	U	D(uni)	2.2102
primary	cartpole-balance	L050	U	D(uni)	2.13868
primary	cartpole-balance	L050	U	D(uni)	1.61994
primary	cartpole-balance	L050	U	D(uni)	1.01726
primary	cartpole-balance	L050	U	D(uni)	2.14268
primary	cartpole-balance	L050	U	D(uni)	1.33569
primary	cartpole-balance	L050	U	D(uni)	1.24632
primary	cartpole-balance	L050	U	D(uni)	2.19519
primary	cartpole-balance	L050	U	D(uni)	1.70572
primary	cartpole-balance	L050	U	D(uni)	1.39956
primary	cartpole-balance	L050	U	D(uni)	1.95386
primary	cartpole-balance	L050	U	D(uni)	1.86547
primary	cartpole-balance	L050	U	D(uni)	2.21
primary	cartpole-balance	L050	U	D(uni)	1.08053
primary	cartpole-balance	L050	U	D(uni)	2.13047
primary	cartpole-balance	L050	U	D(uni)	1.8824
primary	cartpole-balance	L050	U	D(uni)	0.812419
primary	cartpole-balance	L050	U	D(uni)	2.11731
primary	cartpole-balance	L050	U	D(uni)	1.08413
primary	cartpole-balance	L050	U	D(uni)	1.34477
primary	cartpole-balance	L050	U	D(uni)	1.98498
primary	cartpole-balance	L050	P	D(mix)	2.01944
primary	cartpole-balance	L050	P	D(mix)	1.15396
primary	cartpole-balance	L050	P	D(mix)	1.47225
primary	cartpole-balance	L050	P	D(mix)	0.73584
primary	cartpole-balance	L050	P	D(mix)	1.73169
primary	cartpole-balance	L050	P	D(mix)	-0.063906
primary	cartpole-balance	L050	P	D(mix)	1.14204
primary	cartpole-balance	L050	P	D(mix)	1.95961
primary	cartpole-balance	L050	P	D(mix)	1.19071
primary	cartpole-balance	L050	P	D(mix)	0.827518
primary	cartpole-balance	L050	P	D(mix)	-0.160129
primary	cartpole-balance	L050	P	D(mix)	1.34629
primary	cartpole-balance	L050	P	D(mix)	1.45168
primary	cartpole-balance	L050	P	D(mix)	0.931826
primary	cartpole-balance	L050	P	D(mix)	0.832371
primary	cartpole-balance	L050	P	D(mix)	1.7861
primary	cartpole-balance	L050	P	D(mix)	0.847035
primary	cartpole-balance	L050	P	D(mix)	0.47037
primary	cartpole-balance	L050	P	D(mix)	1.97576
primary	cartpole-balance	L050	P	D(mix)	0.818813
primary	cartpole-balance	L050	P	D(mix)	0.8062
primary	cartpole-balance	L050	P	D(mix)	1.33587
primary	cartpole-balance	L050	P	D(mix)	1.32865
primary	cartpole-balance	L050	P	D(mix)	1.9947
primary	cartpole-balance	L050	P	D(mix)	0.214961
primary	cartpole-balance	L050	P	D(mix)	1.62747
primary	cartpole-balance	L050	P	D(mix)	1.16529
primary	cartpole-balance	L050	P	D(mix)	0.220828
primary	cartpole-balance	L050	P	D(mix)	1.39859
primary	cartpole-balance	L050	P	D(mix)	0.656034
primary	cartpole-balance	L050	P	D(mix)	0.657587
primary	cartpole-balance	L050	P	D(mix)	1.61755
primary	cartpole-balance	L050	P	D(uni)	1.97479
primary	cartpole-balance	L050	P	D(uni)	0.971232
primary	cartpole-balance	L050	P	D(uni)	1.54353
primary	cartpole-balance	L050	P	D(uni)	1.08575
primary	cartpole-balance	L050	P	D(uni)	1.82698
primary	cartpole-balance	L050	P	D(uni)	-0.127601
primary	cartpole-balance	L050	P	D(uni)	1.24563
primary	cartpole-balance	L050	P	D(uni)	1.92117
primary	cartpole-balance	L050	P	D(uni)	1.18957
primary	cartpole-balance	L050	P	D(uni)	1.11009
primary	cartpole-balance	L050	P	D(uni)	-0.0991922
primary	cartpole-balance	L050	P	D(uni)	1.61633
primary	cartpole-balance	L050	P	D(uni)	1.62486
primary	cartpole-balance	L050	P	D(uni)	1.015
primary	cartpole-balance	L050	P	D(uni)	0.669692
primary	cartpole-balance	L050	P	D(uni)	1.78625
primary	cartpole-balance	L050	P	D(uni)	0.714414
primary	cartpole-balance	L050	P	D(uni)	0.713714
primary	cartpole-balance	L050	P	D(uni)	1.9286
primary	cartpole-balance	L050	P	D(uni)	0.973337
primary	cartpole-balance	L050	P	D(uni)	0.824288
primary	cartpole-balance	L050	P	D(uni)	1.66808
primary	cartpole-balance	L050	P	D(uni)	1.41153
primary	cartpole-balance	L050	P	D(uni)	1.94896
primary	cartpole-balance	L050	P	D(uni)	0.300908
primary	cartpole-balance	L050	P	D(uni)	1.80731
primary	cartpole-balance	L050	P	D(uni)	1.3937
primary	cartpole-balance	L050	P	D(uni)	0.254658
primary	cartpole-balance	L050	P	D(uni)	1.63305
primary	cartpole-balance	L050	P	D(uni)	0.565713
primary	cartpole-balance	L050	P	D(uni)	0.683608
primary	cartpole-balance	L050	P	D(uni)	1.74944
primary	cartpole-balance	L075	U	D(mix)	1.52517
primary	cartpole-balance	L075	U	D(mix)	1.21671
primary	cartpole-balance	L075	U	D(mix)	1.64199
primary	cartpole-balance	L075	U	D(mix)	1.62406
primary	cartpole-balance	L075	U	D(mix)	1.41361
primary	cartpole-balance	L075	U	D(mix)	1.48066
primary	cartpole-balance	L075	U	D(mix)	1.68936
primary	cartpole-balance	L075	U	D(mix)	1.55405
primary	cartpole-balance	L075	U	D(mix)	1.89874
primary	cartpole-balance	L075	U	D(mix)	1.15668
primary	cartpole-balance	L075	U	D(mix)	1.64345
primary	cartpole-balance	L075	U	D(mix)	1.33957
primary	cartpole-balance	L075	U	D(mix)	1.68919
primary	cartpole-balance	L075	U	D(mix)	1.68761
primary	cartpole-balance	L075	U	D(mix)	1.60238
primary	cartpole-balance	L075	U	D(mix)	1.45723
primary	cartpole-balance	L075	U	D(mix)	1.57999
primary	cartpole-balance	L075	U	D(mix)	1.20759
primary	cartpole-balance	L075	U	D(mix)	1.60661
primary	cartpole-balance	L075	U	D(mix)	1.46045
primary	cartpole-balance	L075	U	D(mix)	1.53099
primary	cartpole-balance	L075	U	D(mix)	1.9534
primary	cartpole-balance	L075	U	D(mix)	1.2624
primary	cartpole-balance	L075	U	D(mix)	1.78323
primary	cartpole-balance	L075	U	D(mix)	1.37864
primary	cartpole-balance	L075	U	D(mix)	1.72427
primary	cartpole-balance	L075	U	D(mix)	1.74159
primary	cartpole-balance	L075	U	D(mix)	1.48952
primary	cartpole-balance	L075	U	D(mix)	1.88116
primary	cartpole-balance	L075	U	D(mix)	1.12541
primary	cartpole-balance	L075	U	D(mix)	1.77532
primary	cartpole-balance	L075	U	D(mix)	1.6932
primary	cartpole-balance	L075	U	D(uni)	1.2867
primary	cartpole-balance	L075	U	D(uni)	1.07071
primary	cartpole-balance	L075	U	D(uni)	1.9435
primary	cartpole-balance	L075	U	D(uni)	1.74314
primary	cartpole-balance	L075	U	D(uni)	1.20033
primary	cartpole-balance	L075	U	D(uni)	1.74056
primary	cartpole-balance	L075	U	D(uni)	1.62748
primary	cartpole-balance	L075	U	D(uni)	1.71908
primary	cartpole-balance	L075	U	D(uni)	2.15226
primary	cartpole-balance	L075	U	D(uni)	0.810793
primary	cartpole-balance	L075	U	D(uni)	1.71729
primary	cartpole-balance	L075	U	D(uni)	1.93126
primary	cartpole-balance	L075	U	D(uni)	1.85151
primary	cartpole-balance	L075	U	D(uni)	1.80802
primary	cartpole-balance	L075	U	D(uni)	1.80276
primary	cartpole-balance	L075	U	D(uni)	1.40477
primary	cartpole-balance	L075	U	D(uni)	1.38055
primary	cartpole-balance	L075	U	D(uni)	1.95023
primary	cartpole-balance	L075	U	D(uni)	1.76608
primary	cartpole-balance	L075	U	D(uni)	1.95917
primary	cartpole-balance	L075	U	D(uni)	2.01782
primary	cartpole-balance	L075	U	D(uni)	2.18438
primary	cartpole-balance	L075	U	D(uni)	1.8632
primary	cartpole-balance	L075	U	D(uni)	2.11178
primary	cartpole-balance	L075	U	D(uni)	1.34138
primary	cartpole-balance	L075	U	D(uni)	1.95497
primary	cartpole-balance	L075	U	D(uni)	1.93847
primary	cartpole-balance	L075	U	D(uni)	2.07983
primary	cartpole-balance	L075	U	D(uni)	2.03503
primary	cartpole-balance	L075	U	D(uni)	1.46856
primary	cartpole-balance	L075	U	D(uni)	2.18475
primary	cartpole-balance	L075	U	D(uni)	1.59147
primary	cartpole-balance	L075	P	D(mix)	0.853021
primary	cartpole-balance	L075	P	D(mix)	0.559295
primary	cartpole-balance	L075	P	D(mix)	1.22801
primary	cartpole-balance	L075	P	D(mix)	0.914943
primary	cartpole-balance	L075	P	D(mix)	0.691529
primary	cartpole-balance	L075	P	D(mix)	0.986857
primary	cartpole-balance	L075	P	D(mix)	1.03999
primary	cartpole-balance	L075	P	D(mix)	1.2383
primary	cartpole-balance	L075	P	D(mix)	1.25558
primary	cartpole-balance	L075	P	D(mix)	0.575024
primary	cartpole-balance	L075	P	D(mix)	0.998484
primary	cartpole-balance	L075	P	D(mix)	1.13469
primary	cartpole-balance	L075	P	D(mix)	0.9417
primary	cartpole-balance	L075	P	D(mix)	1.28129
primary	cartpole-balance	L075	P	D(mix)	1.19004
primary	cartpole-balance	L075	P	D(mix)	0.655575
primary	cartpole-balance	L075	P	D(mix)	0.97869
primary	cartpole-balance	L075	P	D(mix)	0.637804
primary	cartpole-balance	L075	P	D(mix)	1.00772
primary	cartpole-balance	L075	P	D(mix)	1.31669
primary	cartpole-balance	L075	P	D(mix)	1.08154
primary	cartpole-balance	L075	P	D(mix)	1.23032
primary	cartpole-balance	L075	P	D(mix)	0.553034
primary	cartpole-balance	L075	P	D(mix)	1.13828
primary	cartpole-balance	L075	P	D(mix)	0.633592
primary	cartpole-balance	L075	P	D(mix)	1.22252
primary	cartpole-balance	L075	P	D(mix)	1.10707
primary	cartpole-balance	L075	P	D(mix)	0.810792
primary	cartpole-balance	L075	P	D(mix)	1.20376
primary	cartpole-balance	L075	P	D(mix)	0.779976
primary	cartpole-balance	L075	P	D(mix)	1.28241
primary	cartpole-balance	L075	P	D(mix)	0.637826
primary	cartpole-balance	L075	P	D(uni)	0.61129
primary	cartpole-balance	L075	P	D(uni)	0.307198
primary	cartpole-balance	L075	P	D(uni)	1.53875
primary	cartpole-balance	L075	P	D(uni)	1.07472
primary	cartpole-balance	L075	P	D(uni)	0.58733
primary	cartpole-balance	L075	P	D(uni)	1.36159
primary	cartpole-balance	L075	P	D(uni)	1.00357
primary	cartpole-balance	L075	P	D(uni)	1.39733
primary	cartpole-balance	L075	P	D(uni)	1.72064
primary	cartpole-balance	L075	P	D(uni)	0.476014
primary	cartpole-balance	L075	P	D(uni)	1.03844
primary	cartpole-balance	L075	P	D(uni)	1.73276
primary	cartpole-balance	L075	P	D(uni)	1.20722
primary	cartpole-balance	L075	P	D(uni)	1.51952
primary	cartpole-balance	L075	P	D(uni)	1.36718
primary	cartpole-balance	L075	P	D(uni)	0.844878
primary	cartpole-balance	L075	P	D(uni)	0.822197
primary	cartpole-balance	L075	P	D(uni)	1.46094
primary	cartpole-balance	L075	P	D(uni)	1.35416
primary	cartpole-balance	L075	P	D(uni)	1.51892
primary	cartpole-balance	L075	P	D(uni)	1.50534
primary	cartpole-balance	L075	P	D(uni)	1.6798
primary	cartpole-balance	L075	P	D(uni)	1.29362
primary	cartpole-balance	L075	P	D(uni)	1.30659
primary	cartpole-balance	L075	P	D(uni)	0.644835
primary	cartpole-balance	L075	P	D(uni)	1.54837
primary	cartpole-balance	L075	P	D(uni)	1.41643
primary	cartpole-balance	L075	P	D(uni)	1.47753
primary	cartpole-balance	L075	P	D(uni)	1.43781
primary	cartpole-balance	L075	P	D(uni)	0.798785
primary	cartpole-balance	L075	P	D(uni)	1.44335
primary	cartpole-balance	L075	P	D(uni)	0.711058
primary	cartpole-balance	L100	U	D(mix)	1.76342
primary	cartpole-balance	L100	U	D(mix)	1.80882
primary	cartpole-balance	L100	U	D(mix)	1.85693
primary	cartpole-balance	L100	U	D(mix)	1.63312
primary	cartpole-balance	L100	U	D(mix)	1.71599
primary	cartpole-balance	L100	U	D(mix)	1.68455
primary	cartpole-balance	L100	U	D(mix)	1.33216
primary	cartpole-balance	L100	U	D(mix)	1.3718
primary	cartpole-balance	L100	U	D(mix)	1.64898
primary	cartpole-balance	L100	U	D(mix)	1.73395
primary	cartpole-balance	L100	U	D(mix)	1.76735
primary	cartpole-balance	L100	U	D(mix)	1.55325
primary	cartpole-balance	L100	U	D(mix)	1.83699
primary	cartpole-balance	L100	U	D(mix)	1.75275
primary	cartpole-balance	L100	U	D(mix)	1.37505
primary	cartpole-balance	L100	U	D(mix)	1.80991
primary	cartpole-balance	L100	U	D(mix)	1.48068
primary	cartpole-balance	L100	U	D(mix)	1.89231
primary	cartpole-balance	L100	U	D(mix)	1.79671
primary	cartpole-balance	L100	U	D(mix)	1.57296
primary	cartpole-balance	L100	U	D(mix)	1.50431
primary	cartpole-balance	L100	U	D(mix)	1.11692
primary	cartpole-balance	L100	U	D(mix)	1.72516
primary	cartpole-balance	L100	U	D(mix)	1.77134
primary	cartpole-balance	L100	U	D(mix)	1.94439
primary	cartpole-balance	L100	U	D(mix)	1.8004
primary	cartpole-balance	L100	U	D(mix)	1.73101
primary	cartpole-balance	L100	U	D(mix)	1.84808
primary	cartpole-balance	L100	U	D(mix)	2.05858
primary	cartpole-balance	L100	U	D(mix)	2.02126
primary	cartpole-balance	L100	U	D(mix)	1.6409
primary	cartpole-balance	L100	U	D(mix)	1.74121
primary	cartpole-balance	L100	U	D(uni)	2.06357
primary	cartpole-balance	L100	U	D(uni)	1.67939
primary	cartpole-balance	L100	U	D(uni)	2.12765
primary	cartpole-balance	L100	U	D(uni)	2.02701
primary	cartpole-balance	L100	U	D(uni)	1.59434
primary	cartpole-balance	L100	U	D(uni)	2.04593
primary	cartpole-balance	L100	U	D(uni)	1.75379
primary	cartpole-balance	L100	U	D(uni)	1.61325
primary	cartpole-balance	L100	U	D(uni)	2.05132
primary	cartpole-balance	L100	U	D(uni)	2.24019
primary	cartpole-balance	L100	U	D(uni)	2.21408
primary	cartpole-balance	L100	U	D(uni)	2.10482
primary	cartpole-balance	L100	U	D(uni)	1.83489
primary	cartpole-balance	L100	U	D(uni)	1.73309
primary	cartpole-balance	L100	U	D(uni)	2.11667
primary	cartpole-balance	L100	U	D(uni)	2.08981
primary	cartpole-balance	L100	U	D(uni)	1.70587
primary	cartpole-balance	L100	U	D(uni)	1.73158
primary	cartpole-balance	L100	U	D(uni)	2.08822
primary	cartpole-balance	L100	U	D(uni)	2.02106
primary	cartpole-balance	L100	U	D(uni)	2.01998
primary	cartpole-balance	L100	U	D(uni)	1.58679
primary	cartpole-balance	L100	U	D(uni)	1.85174
primary	cartpole-balance	L100	U	D(uni)	1.67015
primary	cartpole-balance	L100	U	D(uni)	1.71478
primary	cartpole-balance	L100	U	D(uni)	1.87976
primary	cartpole-balance	L100	U	D(uni)	2.20148
primary	cartpole-balance	L100	U	D(uni)	1.70193
primary	cartpole-balance	L100	U	D(uni)	2.16645
primary	cartpole-balance	L100	U	D(uni)	1.81374
primary	cartpole-balance	L100	U	D(uni)	1.60561
primary	cartpole-balance	L100	U	D(uni)	1.70537
primary	cartpole-swingup	L000	P	D(mix)	0.527495
primary	cartpole-swingup	L000	P	D(mix)	0.521321
primary	cartpole-swingup	L000	P	D(mix)	0.514585
primary	cartpole-swingup	L000	P	D(mix)	0.509881
primary	cartpole-swingup	L000	P	D(mix)	0.507312
primary	cartpole-swingup	L000	P	D(mix)	0.481747
primary	cartpole-swingup	L000	P	D(mix)	0.423433
primary	cartpole-swingup	L000	P	D(mix)	0.515267
primary	cartpole-swingup	L000	P	D(mix)	0.512271
primary	cartpole-swingup	L000	P	D(mix)	0.519774
primary	cartpole-swingup	L000	P	D(mix)	0.499997
primary	cartpole-swingup	L000	P	D(mix)	0.505214
primary	cartpole-swingup	L000	P	D(mix)	0.517215
primary	cartpole-swingup	L000	P	D(mix)	0.513901
primary	cartpole-swingup	L000	P	D(mix)	0.512359
primary	cartpole-swingup	L000	P	D(mix)	0.522819
primary	cartpole-swingup	L000	P	D(mix)	0.513757
primary	cartpole-swingup	L000	P	D(mix)	0.506163
primary	cartpole-swingup	L000	P	D(mix)	0.514058
primary	cartpole-swingup	L000	P	D(mix)	0.511148
primary	cartpole-swingup	L000	P	D(mix)	0.513758
primary	cartpole-swingup	L000	P	D(mix)	0.52753
primary	cartpole-swingup	L000	P	D(mix)	0.524515
primary	cartpole-swingup	L000	P	D(mix)	0.5077
primary	cartpole-swingup	L000	P	D(mix)	0.508697
primary	cartpole-swingup	L000	P	D(mix)	0.476703
primary	cartpole-swingup	L000	P	D(mix)	0.513382
primary	cartpole-swingup	L000	P	D(mix)	0.521212
primary	cartpole-swingup	L000	P	D(mix)	0.517497
primary	cartpole-swingup	L000	P	D(mix)	0.502158
primary	cartpole-swingup	L000	P	D(mix)	0.503938
primary	cartpole-swingup	L000	P	D(mix)	0.535816
primary	cartpole-swingup	L000	P	D(uni)	0.212101
primary	cartpole-swingup	L000	P	D(uni)	0.207909
primary	cartpole-swingup	L000	P	D(uni)	0.205192
primary	cartpole-swingup	L000	P	D(uni)	0.205676
primary	cartpole-swingup	L000	P	D(uni)	0.211663
primary	cartpole-swingup	L000	P	D(uni)	0.181723
primary	cartpole-swingup	L000	P	D(uni)	-0.0497089
primary	cartpole-swingup	L000	P	D(uni)	0.198633
primary	cartpole-swingup	L000	P	D(uni)	0.20675
primary	cartpole-swingup	L000	P	D(uni)	0.200822
primary	cartpole-swingup	L000	P	D(uni)	0.186398
primary	cartpole-swingup	L000	P	D(uni)	0.200238
primary	cartpole-swingup	L000	P	D(uni)	0.195029
primary	cartpole-swingup	L000	P	D(uni)	0.208336
primary	cartpole-swingup	L000	P	D(uni)	0.207837
primary	cartpole-swingup	L000	P	D(uni)	0.206333
primary	cartpole-swingup	L000	P	D(uni)	0.19228
primary	cartpole-swingup	L000	P	D(uni)	0.196897
primary	cartpole-swingup	L000	P	D(uni)	0.199513
primary	cartpole-swingup	L000	P	D(uni)	0.198768
primary	cartpole-swingup	L000	P	D(uni)	0.200819
primary	cartpole-swingup	L000	P	D(uni)	0.205071
primary	cartpole-swingup	L000	P	D(uni)	0.203983
primary	cartpole-swingup	L000	P	D(uni)	0.193668
primary	cartpole-swingup	L000	P	D(uni)	0.207797
primary	cartpole-swingup	L000	P	D(uni)	0.167662
primary	cartpole-swingup	L000	P	D(uni)	0.198182
primary	cartpole-swingup	L000	P	D(uni)	0.211393
primary	cartpole-swingup	L000	P	D(uni)	0.198047
primary	cartpole-swingup	L000	P	D(uni)	0.197796
primary	cartpole-swingup	L000	P	D(uni)	0.186477
primary	cartpole-swingup	L000	P	D(uni)	0.205023
primary	cartpole-swingup	L010	U	D(mix)	0.456091
primary	cartpole-swingup	L010	U	D(mix)	0.589291
primary	cartpole-swingup	L010	U	D(mix)	0.433043
primary	cartpole-swingup	L010	U	D(mix)	0.392487
primary	cartpole-swingup	L010	U	D(mix)	0.539987
primary	cartpole-swingup	L010	U	D(mix)	0.477941
primary	cartpole-swingup	L010	U	D(mix)	0.520022
primary	cartpole-swingup	L010	U	D(mix)	0.150915
primary	cartpole-swingup	L010	U	D(mix)	0.510425
primary	cartpole-swingup	L010	U	D(mix)	0.454271
primary	cartpole-swingup	L010	U	D(mix)	0.628963
primary	cartpole-swingup	L010	U	D(mix)	0.509505
primary	cartpole-swingup	L010	U	D(mix)	0.533922
primary	cartpole-swingup	L010	U	D(mix)	0.471358
primary	cartpole-swingup	L010	U	D(mix)	0.508208
primary	cartpole-swingup	L010	U	D(mix)	0.546105
primary	cartpole-swingup	L010	U	D(mix)	0.648018
primary	cartpole-swingup	L010	U	D(mix)	0.525331
primary	cartpole-swingup	L010	U	D(mix)	0.497899
primary	cartpole-swingup	L010	U	D(mix)	0.445608
primary	cartpole-swingup	L010	U	D(mix)	0.560382
primary	cartpole-swingup	L010	U	D(mix)	0.342962
primary	cartpole-swingup	L010	U	D(mix)	0.490647
primary	cartpole-swingup	L010	U	D(mix)	0.527175
primary	cartpole-swingup	L010	U	D(mix)	0.512479
primary	cartpole-swingup	L010	U	D(mix)	0.520345
primary	cartpole-swingup	L010	U	D(mix)	0.47304
primary	cartpole-swingup	L010	U	D(mix)	0.54393
primary	cartpole-swingup	L010	U	D(mix)	0.543657
primary	cartpole-swingup	L010	U	D(mix)	0.487439
primary	cartpole-swingup	L010	U	D(mix)	0.481822
primary	cartpole-swingup	L010	U	D(mix)	0.477147
primary	cartpole-swingup	L010	U	D(uni)	-0.0343649
primary	cartpole-swingup	L010	U	D(uni)	0.204071
primary	cartpole-swingup	L010	U	D(uni)	-0.0384307
primary	cartpole-swingup	L010	U	D(uni)	-0.178859
primary	cartpole-swingup	L010	U	D(uni)	0.188015
primary	cartpole-swingup	L010	U	D(uni)	0.0196923
primary	cartpole-swingup	L010	U	D(uni)	0.138555
primary	cartpole-swingup	L010	U	D(uni)	-0.292222
primary	cartpole-swingup	L010	U	D(uni)	0.147341
primary	cartpole-swingup	L010	U	D(uni)	-0.144017
primary	cartpole-swingup	L010	U	D(uni)	0.188752
primary	cartpole-swingup	L010	U	D(uni)	0.143608
primary	cartpole-swingup	L010	U	D(uni)	0.0744109
primary	cartpole-swingup	L010	U	D(uni)	0.115903
primary	cartpole-swingup	L010	U	D(uni)	0.092208
primary	cartpole-swingup	L010	U	D(uni)	0.156261
primary	cartpole-swingup	L010	U	D(uni)	0.228183
primary	cartpole-swingup	L010	U	D(uni)	0.215361
primary	cartpole-swingup	L010	U	D(uni)	-0.0398894
primary	cartpole-swingup	L010	U	D(uni)	0.033408
primary	cartpole-swingup	L010	U	D(uni)	0.132691
primary	cartpole-swingup	L010	U	D(uni)	-0.104921
primary	cartpole-swingup	L010	U	D(uni)	0.127785
primary	cartpole-swingup	L010	U	D(uni)	-0.224147
primary	cartpole-swingup	L010	U	D(uni)	0.107556
primary	cartpole-swingup	L010	U	D(uni)	0.183728
primary	cartpole-swingup	L010	U	D(uni)	0.234057
primary	cartpole-swingup	L010	U	D(uni)	0.113842
primary	cartpole-swingup	L010	U	D(uni)	0.170366
primary	cartpole-swingup	L010	U	D(uni)	-0.015537
primary	cartpole-swingup	L010	U	D(uni)	0.0531972
primary	cartpole-swingup	L010	U	D(uni)	0.098623
primary	cartpole-swingup	L010	P	D(mix)	0.505288
primary	cartpole-swingup	L010	P	D(mix)	0.513851
primary	cartpole-swingup	L010	P	D(mix)	0.395177
primary	cartpole-swingup	L010	P	D(mix)	0.42259
primary	cartpole-swingup	L010	P	D(mix)	0.504996
primary	cartpole-swingup	L010	P	D(mix)	0.522882
primary	cartpole-swingup	L010	P	D(mix)	0.524512
primary	cartpole-swingup	L010	P	D(mix)	0.263283
primary	cartpole-swingup	L010	P	D(mix)	0.455485
primary	cartpole-swingup	L010	P	D(mix)	0.391941
primary	cartpole-swingup	L010	P	D(mix)	0.486582
primary	cartpole-swingup	L010	P	D(mix)	0.40301
primary	cartpole-swingup	L010	P	D(mix)	0.519928
primary	cartpole-swingup	L010	P	D(mix)	0.50242
primary	cartpole-swingup	L010	P	D(mix)	0.50282
primary	cartpole-swingup	L010	P	D(mix)	0.510103
primary	cartpole-swingup	L010	P	D(mix)	0.577253
primary	cartpole-swingup	L010	P	D(mix)	0.487951
primary	cartpole-swingup	L010	P	D(mix)	0.413005
primary	cartpole-swingup	L010	P	D(mix)	0.481357
primary	cartpole-swingup	L010	P	D(mix)	0.503713
primary	cartpole-swingup	L010	P	D(mix)	0.473842
primary	cartpole-swingup	L010	P	D(mix)	0.504867
primary	cartpole-swingup	L010	P	D(mix)	0.429789
primary	cartpole-swingup	L010	P	D(mix)	0.51112
primary	cartpole-swingup	L010	P	D(mix)	0.510599
primary	cartpole-swingup	L010	P	D(mix)	0.487897
primary	cartpole-swingup	L010	P	D(mix)	0.447909
primary	cartpole-swingup	L010	P	D(mix)	0.477562
primary	cartpole-swingup	L010	P	D(mix)	0.441582
primary	cartpole-swingup	L010	P	D(mix)	0.519553
primary	cartpole-swingup	L010	P	D(mix)	0.515168
primary	cartpole-swingup	L010	P	D(uni)	0.198363
primary	cartpole-swingup	L010	P	D(uni)	0.189481
primary	cartpole-swingup	L010	P	D(uni)	0.0898695
primary	cartpole-swingup	L010	P	D(uni)	0.0416763
primary	cartpole-swingup	L010	P	D(uni)	0.184769
primary	cartpole-swingup	L010	P	D(uni)	-0.00666103
primary	cartpole-swingup	L010	P	D(uni)	0.203611
primary	cartpole-swingup	L010	P	D(uni)	0.0114923
primary	cartpole-swingup	L010	P	D(uni)	0.158363
primary	cartpole-swingup	L010	P	D(uni)	-0.0607142
primary	cartpole-swingup	L010	P	D(uni)	0.19706
primary	cartpole-swingup	L010	P	D(uni)	0.183011
primary	cartpole-swingup	L010	P	D(uni)	0.196622
primary	cartpole-swingup	L010	P	D(uni)	0.183083
primary	cartpole-swingup	L010	P	D(uni)	0.183088
primary	cartpole-swingup	L010	P	D(uni)	0.206267
primary	cartpole-swingup	L010	P	D(uni)	0.113892
primary	cartpole-swingup	L010	P	D(uni)	0.176212
primary	cartpole-swingup	L010	P	D(uni)	-0.00931603
primary	cartpole-swingup	L010	P	D(uni)	0.192392
primary	cartpole-swingup	L010	P	D(uni)	0.195978
primary	cartpole-swingup	L010	P	D(uni)	0.108906
primary	cartpole-swingup	L010	P	D(uni)	0.18682
primary	cartpole-swingup	L010	P	D(uni)	-0.0746844
primary	cartpole-swingup	L010	P	D(uni)	0.188717
primary	cartpole-swingup	L010	P	D(uni)	0.198273
primary	cartpole-swingup	L010	P	D(uni)	0.188535
primary	cartpole-swingup	L010	P	D(uni)	0.158619
primary	cartpole-swingup	L010	P	D(uni)	0.185363
primary	cartpole-swingup	L010	P	D(uni)	0.17326
primary	cartpole-swingup	L010	P	D(uni)	0.188942
primary	cartpole-swingup	L010	P	D(uni)	0.192939
primary	cartpole-swingup	L025	U	D(mix)	0.482969
primary	cartpole-swingup	L025	U	D(mix)	0.402961
primary	cartpole-swingup	L025	U	D(mix)	0.535522
primary	cartpole-swingup	L025	U	D(mix)	0.396
primary	cartpole-swingup	L025	U	D(mix)	0.450052
primary	cartpole-swingup	L025	U	D(mix)	0.674327
primary	cartpole-swingup	L025	U	D(mix)	0.524735
primary	cartpole-swingup	L025	U	D(mix)	0.435628
primary	cartpole-swingup	L025	U	D(mix)	0.469094
primary	cartpole-swingup	L025	U	D(mix)	0.466365
primary	cartpole-swingup	L025	U	D(mix)	0.535027
primary	cartpole-swingup	L025	U	D(mix)	0.594506
primary	cartpole-swingup	L025	U	D(mix)	0.517092
primary	cartpole-swingup	L025	U	D(mix)	0.368898
primary	cartpole-swingup	L025	U	D(mix)	0.39524
primary	cartpole-swingup	L025	U	D(mix)	0.523691
primary	cartpole-swingup	L025	U	D(mix)	0.510521
primary	cartpole-swingup	L025	U	D(mix)	0.466844
primary	cartpole-swingup	L025	U	D(mix)	0.485081
primary	cartpole-swingup	L025	U	D(mix)	0.54037
primary	cartpole-swingup	L025	U	D(mix)	0.488048
primary	cartpole-swingup	L025	U	D(mix)	0.479109
primary	cartpole-swingup	L025	U	D(mix)	0.499779
primary	cartpole-swingup	L025	U	D(mix)	0.43563
primary	cartpole-swingup	L025	U	D(mix)	0.496696
primary	cartpole-swingup	L025	U	D(mix)	0.502099
primary	cartpole-swingup	L025	U	D(mix)	0.453065
primary	cartpole-swingup	L025	U	D(mix)	0.471684
primary	cartpole-swingup	L025	U	D(mix)	0.480113
primary	cartpole-swingup	L025	U	D(mix)	0.558942
primary	cartpole-swingup	L025	U	D(mix)	0.68435
primary	cartpole-swingup	L025	U	D(mix)	0.272316
primary	cartpole-swingup	L025	U	D(uni)	0.126908
primary	cartpole-swingup	L025	U	D(uni)	-0.0150939
primary	cartpole-swingup	L025	U	D(uni)	0.0399483
primary	cartpole-swingup	L025	U	D(uni)	-0.312203
primary	cartpole-swingup	L025	U	D(uni)	-0.203689
primary	cartpole-swingup	L025	U	D(uni)	0.225084
primary	cartpole-swingup	L025	U	D(uni)	-0.0368759
primary	cartpole-swingup	L025	U	D(uni)	0.0268886
primary	cartpole-swingup	L025	U	D(uni)	0.0454636
primary	cartpole-swingup	L025	U	D(uni)	0.16692
primary	cartpole-swingup	L025	U	D(uni)	0.104986
primary	cartpole-swingup	L025	U	D(uni)	0.203297
primary	cartpole-swingup	L025	U	D(uni)	0.127659
primary	cartpole-swingup	L025	U	D(uni)	-0.0604532
primary	cartpole-swingup	L025	U	D(uni)	-0.00846359
primary	cartpole-swingup	L025	U	D(uni)	0.164882
primary	cartpole-swingup	L025	U	D(uni)	0.0541619
primary	cartpole-swingup	L025	U	D(uni)	0.151101
primary	cartpole-swingup	L025	U	D(uni)	0.0725263
primary	cartpole-swingup	L025	U	D(uni)	0.069586
primary	cartpole-swingup	L025	U	D(uni)	-0.0353904
primary	cartpole-swingup	L025	U	D(uni)	0.147733
primary	cartpole-swingup	L025	U	D(uni)	0.231299
primary	cartpole-swingup	L025	U	D(uni)	-0.00289595
primary	cartpole-swingup	L025	U	D(uni)	0.0954702
primary	cartpole-swingup	L025	U	D(uni)	0.00398448
primary	cartpole-swingup	L025	U	D(uni)	-0.0202613
primary	cartpole-swingup	L025	U	D(uni)	0.223599
primary	cartpole-swingup	L025	U	D(uni)	0.081121
primary	cartpole-swingup	L025	U	D(uni)	0.0375611
primary	cartpole-swingup	L025	U	D(uni)	0.266288
primary	cartpole-swingup	L025	U	D(uni)	0.0185549
primary	cartpole-swingup	L025	P	D(mix)	0.406791
primary	cartpole-swingup	L025	P	D(mix)	0.371877
primary	cartpole-swingup	L025	P	D(mix)	0.460329
primary	cartpole-swingup	L025	P	D(mix)	0.351676
primary	cartpole-swingup	L025	P	D(mix)	0.369141
primary	cartpole-swingup	L025	P	D(mix)	0.513336
primary	cartpole-swingup	L025	P	D(mix)	0.505317
primary	cartpole-swingup	L025	P	D(mix)	0.378807
primary	cartpole-swingup	L025	P	D(mix)	0.426052
primary	cartpole-swingup	L025	P	D(mix)	0.456563
primary	cartpole-swingup	L025	P	D(mix)	0.456544
primary	cartpole-swingup	L025	P	D(mix)	0.33935
primary	cartpole-swingup	L025	P	D(mix)	0.434354
primary	cartpole-swingup	L025	P	D(mix)	0.352171
primary	cartpole-swingup	L025	P	D(mix)	0.299586
primary	cartpole-swingup	L025	P	D(mix)	0.479625
primary	cartpole-swingup	L025	P	D(mix)	0.427853
primary	cartpole-swingup	L025	P	D(mix)	0.455334
primary	cartpole-swingup	L025	P	D(mix)	0.439388
primary	cartpole-swingup	L025	P	D(mix)	0.462701
primary	cartpole-swingup	L025	P	D(mix)	0.330086
primary	cartpole-swingup	L025	P	D(mix)	0.45167
primary	cartpole-swingup	L025	P	D(mix)	0.456671
primary	cartpole-swingup	L025	P	D(mix)	0.36032
primary	cartpole-swingup	L025	P	D(mix)	0.445423
primary	cartpole-swingup	L025	P	D(mix)	0.44827
primary	cartpole-swingup	L025	P	D(mix)	0.384174
primary	cartpole-swingup	L025	P	D(mix)	0.505853
primary	cartpole-swingup	L025	P	D(mix)	0.456838
primary	cartpole-swingup	L025	P	D(mix)	0.467283
primary	cartpole-swingup	L025	P	D(mix)	0.463681
primary	cartpole-swingup	L025	P	D(mix)	0.406173
primary	cartpole-swingup	L025	P	D(uni)	0.15371
primary	cartpole-swingup	L025	P	D(uni)	0.0927849
primary	cartpole-swingup	L025	P	D(uni)	0.124137
primary	cartpole-swingup	L025	P	D(uni)	-0.152068
primary	cartpole-swingup	L025	P	D(uni)	-0.0752104
primary	cartpole-swingup	L025	P	D(uni)	0.207345
primary	cartpole-swingup	L025	P	D(uni)	0.0246574
primary	cartpole-swingup	L025	P	D(uni)	0.00313818
primary	cartpole-swingup	L025	P	D(uni)	0.121261
primary	cartpole-swingup	L025	P	D(uni)	0.181606
primary	cartpole-swingup	L025	P	D(uni)	0.174004
primary	cartpole-swingup	L025	P	D(uni)	0.0891548
primary	cartpole-swingup	L025	P	D(uni)	0.189025
primary	cartpole-swingup	L025	P	D(uni)	0.0377397
primary	cartpole-swingup	L025	P	D(uni)	0.0271033
primary	cartpole-swingup	L025	P	D(uni)	0.197178
primary	cartpole-swingup	L025	P	D(uni)	0.159863
primary	cartpole-swingup	L025	P	D(uni)	0.14027
primary	cartpole-swingup	L025	P	D(uni)	0.152452
primary	cartpole-swingup	L025	P	D(uni)	0.131373
primary	cartpole-swingup	L025	P	D(uni)	-0.0397519
primary	cartpole-swingup	L025	P	D(uni)	0.165062
primary	cartpole-swingup	L025	P	D(uni)	0.167026
primary	cartpole-swingup	L025	P	D(uni)	0.00731744
primary	cartpole-swingup	L025	P	D(uni)	0.161628
primary	cartpole-swingup	L025	P	D(uni)	0.180872
primary	cartpole-swingup	L025	P	D(uni)	0.0207172
primary	cartpole-swingup	L025	P	D(uni)	0.167167
primary	cartpole-swingup	L025	P	D(uni)	0.130719
primary	cartpole-swingup	L025	P	D(uni)	0.121812
primary	cartpole-swingup	L025	P	D(uni)	0.0775221
primary	cartpole-swingup	L025	P	D(uni)	0.149607
primary	cartpole-swingup	L050	U	D(mix)	0.51213
primary	cartpole-swingup	L050	U	D(mix)	0.512242
primary	cartpole-swingup	L050	U	D(mix)	0.503434
primary	cartpole-swingup	L050	U	D(mix)	0.472239
primary	cartpole-swingup	L050	U	D(mix)	0.453692
primary	cartpole-swingup	L050	U	D(mix)	0.313215
primary	cartpole-swingup	L050	U	D(mix)	0.475038
primary	cartpole-swingup	L050	U	D(mix)	0.528102
primary	cartpole-swingup	L050	U	D(mix)	0.516371
primary	cartpole-swingup	L050	U	D(mix)	0.506012
primary	cartpole-swingup	L050	U	D(mix)	0.502495
primary	cartpole-swingup	L050	U	D(mix)	0.435735
primary	cartpole-swingup	L050	U	D(mix)	0.23172
primary	cartpole-swingup	L050	U	D(mix)	0.474402
primary	cartpole-swingup	L050	U	D(mix)	0.476229
primary	cartpole-swingup	L050	U	D(mix)	0.478241
primary	cartpole-swingup	L050	U	D(mix)	0.325351
primary	cartpole-swingup	L050	U	D(mix)	0.324316
primary	cartpole-swingup	L050	U	D(mix)	0.41636
primary	cartpole-swingup	L050	U	D(mix)	0.614721
primary	cartpole-swingup	L050	U	D(mix)	0.490236
primary	cartpole-swingup	L050	U	D(mix)	0.479963
primary	cartpole-swingup	L050	U	D(mix)	0.809907
primary	cartpole-swingup	L050	U	D(mix)	0.46225
primary	cartpole-swingup	L050	U	D(mix)	0.669913
primary	cartpole-swingup	L050	U	D(mix)	0.565584
primary	cartpole-swingup	L050	U	D(mix)	0.586182
primary	cartpole-swingup	L050	U	D(mix)	0.446074
primary	cartpole-swingup	L050	U	D(mix)	0.46432
primary	cartpole-swingup	L050	U	D(mix)	0.410637
primary	cartpole-swingup	L050	U	D(mix)	0.587681
primary	cartpole-swingup	L050	U	D(mix)	0.472443
primary	cartpole-swingup	L050	U	D(uni)	0.224444
primary	cartpole-swingup	L050	U	D(uni)	0.192882
primary	cartpole-swingup	L050	U	D(uni)	0.19961
primary	cartpole-swingup	L050	U	D(uni)	0.376502
primary	cartpole-swingup	L050	U	D(uni)	0.0469832
primary	cartpole-swingup	L050	U	D(uni)	0.055028
primary	cartpole-swingup	L050	U	D(uni)	0.154784
primary	cartpole-swingup	L050	U	D(uni)	0.118786
primary	cartpole-swingup	L050	U	D(uni)	0.0769067
primary	cartpole-swingup	L050	U	D(uni)	0.082117
primary	cartpole-swingup	L050	U	D(uni)	0.1328
primary	cartpole-swingup	L050	U	D(uni)	0.108861
primary	cartpole-swingup	L050	U	D(uni)	-0.0825486
primary	cartpole-swingup	L050	U	D(uni)	0.0988077
primary	cartpole-swingup	L050	U	D(uni)	0.0241167
primary	cartpole-swingup	L050	U	D(uni)	0.0069347
primary	cartpole-swingup	L050	U	D(uni)	-0.046044
primary	cartpole-swingup	L050	U	D(uni)	-0.157989
primary	cartpole-swingup	L050	U	D(uni)	0.0874637
primary	cartpole-swingup	L050	U	D(uni)	0.154446
primary	cartpole-swingup	L050	U	D(uni)	0.0840405
primary	cartpole-swingup	L050	U	D(uni)	0.233287
primary	cartpole-swingup	L050	U	D(uni)	0.686957
primary	cartpole-swingup	L050	U	D(uni)	0.162125
primary	cartpole-swingup	L050	U	D(uni)	0.362403
primary	cartpole-swingup	L050	U	D(uni)	0.253769
primary	cartpole-swingup	L050	U	D(uni)	0.233229
primary	cartpole-swingup	L050	U	D(uni)	0.0977267
primary	cartpole-swingup	L050	U	D(uni)	0.290161
primary	cartpole-swingup	L050	U	D(uni)	0.290699
primary	cartpole-swingup	L050	U	D(uni)	0.464024
primary	cartpole-swingup	L050	U	D(uni)	0.15914
primary	cartpole-swingup	L050	P	D(mix)	0.467226
primary	cartpole-swingup	L050	P	D(mix)	0.421565
primary	cartpole-swingup	L050	P	D(mix)	0.550295
primary	cartpole-swingup	L050	P	D(mix)	0.180318
primary	cartpole-swingup	L050	P	D(mix)	0.385317
primary	cartpole-swingup	L050	P	D(mix)	0.291375
primary	cartpole-swingup	L050	P	D(mix)	0.455779
primary	cartpole-swingup	L050	P	D(mix)	0.497417
primary	cartpole-swingup	L050	P	D(mix)	0.50406
primary	cartpole-swingup	L050	P	D(mix)	0.402038
primary	cartpole-swingup	L050	P	D(mix)	0.42979
primary	cartpole-swingup	L050	P	D(mix)	0.401474
primary	cartpole-swingup	L050	P	D(mix)	0.188791
primary	cartpole-swingup	L050	P	D(mix)	0.435545
primary	cartpole-swingup	L050	P	D(mix)	0.340725
primary	cartpole-swingup	L050	P	D(mix)	0.349931
primary	cartpole-swingup	L050	P	D(mix)	0.362895
primary	cartpole-swingup	L050	P	D(mix)	0.25181
primary	cartpole-swingup	L050	P	D(mix)	0.442202
primary	cartpole-swingup	L050	P	D(mix)	0.419299
primary	cartpole-swingup	L050	P	D(mix)	0.383217
primary	cartpole-swingup	L050	P	D(mix)	0.584265
primary	cartpole-swingup	L050	P	D(mix)	0.600601
primary	cartpole-swingup	L050	P	D(mix)	0.31234
primary	cartpole-swingup	L050	P	D(mix)	0.450642
primary	cartpole-swingup	L050	P	D(mix)	0.425733
primary	cartpole-swingup	L050	P	D(mix)	0.404057
primary	cartpole-swingup	L050	P	D(mix)	0.352373
primary	cartpole-swingup	L050	P	D(mix)	0.439693
primary	cartpole-swingup	L050	P	D(mix)	0.349429
primary	cartpole-swingup	L050	P	D(mix)	0.501851
primary	cartpole-swingup	L050	P	D(mix)	0.405397
primary	cartpole-swingup	L050	P	D(uni)	0.0958383
primary	cartpole-swingup	L050	P	D(uni)	0.136011
primary	cartpole-swingup	L050	P	D(uni)	0.264873
primary	cartpole-swingup	L050	P	D(uni)	0.0732855
primary	cartpole-swingup	L050	P	D(uni)	0.0808684
primary	cartpole-swingup	L050	P	D(uni)	0.0561991
primary	cartpole-swingup	L050	P	D(uni)	0.143924
primary	cartpole-swingup	L050	P	D(uni)	-0.0956826
primary	cartpole-swingup	L050	P	D(uni)	0.149056
primary	cartpole-swingup	L050	P	D(uni)	0.11095
primary	cartpole-swingup	L050	P	D(uni)	0.180073
primary	cartpole-swingup	L050	P	D(uni)	0.0890739
primary	cartpole-swingup	L050	P	D(uni)	-0.0780043
primary	cartpole-swingup	L050	P	D(uni)	0.0050075
primary	cartpole-swingup	L050	P	D(uni)	0.108517
primary	cartpole-swingup	L050	P	D(uni)	0.0353284
primary	cartpole-swingup	L050	P	D(uni)	0.0547328
primary	cartpole-swingup	L050	P	D(uni)	-0.0741142
primary	cartpole-swingup	L050	P	D(uni)	0.168096
primary	cartpole-swingup	L050	P	D(uni)	0.0914859
primary	cartpole-swingup	L050	P	D(uni)	0.130099
primary	cartpole-swingup	L050	P	D(uni)	0.282776
primary	cartpole-swingup	L050	P	D(uni)	0.397445
primary	cartpole-swingup	L050	P	D(uni)	0.160294
primary	cartpole-swingup	L050	P	D(uni)	0.196017
primary	cartpole-swingup	L050	P	D(uni)	0.143761
primary	cartpole-swingup	L050	P	D(uni)	0.235462
primary	cartpole-swingup	L050	P	D(uni)	0.105039
primary	cartpole-swingup	L050	P	D(uni)	0.230199
primary	cartpole-swingup	L050	P	D(uni)	0.152358
primary	cartpole-swingup	L050	P	D(uni)	0.296577
primary	cartpole-swingup	L050	P	D(uni)	0.128149
primary	cartpole-swingup	L075	U	D(mix)	0.523595
primary	cartpole-swingup	L075	U	D(mix)	0.37113
primary	cartpole-swingup	L075	U	D(mix)	0.577602
primary	cartpole-swingup	L075	U	D(mix)	0.174546
primary	cartpole-swingup	L075	U	D(mix)	0.470715
primary	cartpole-swingup	L075	U	D(mix)	0.680518
primary	cartpole-swingup	L075	U	D(mix)	0.592242
primary	cartpole-swingup	L075	U	D(mix)	0.581636
primary	cartpole-swingup	L075	U	D(mix)	0.36082
primary	cartpole-swingup	L075	U	D(mix)	0.691827
primary	cartpole-swingup	L075	U	D(mix)	0.319459
primary	cartpole-swingup	L075	U	D(mix)	0.503908
primary	cartpole-swingup	L075	U	D(mix)	0.546873
primary	cartpole-swingup	L075	U	D(mix)	0.541608
primary	cartpole-swingup	L075	U	D(mix)	0.525786
primary	cartpole-swingup	L075	U	D(mix)	0.56742
primary	cartpole-swingup	L075	U	D(mix)	0.491301
primary	cartpole-swingup	L075	U	D(mix)	0.637229
primary	cartpole-swingup	L075	U	D(mix)	0.557792
primary	cartpole-swingup	L075	U	D(mix)	0.719235
primary	cartpole-swingup	L075	U	D(mix)	0.553661
primary	cartpole-swingup	L075	U	D(mix)	0.468411
primary	cartpole-swingup	L075	U	D(mix)	0.600884
primary	cartpole-swingup	L075	U	D(mix)	0.638306
primary	cartpole-swingup	L075	U	D(mix)	0.682508
primary	cartpole-swingup	L075	U	D(mix)	0.666279
primary	cartpole-swingup	L075	U	D(mix)	0.691586
primary	cartpole-swingup	L075	U	D(mix)	0.450626
primary	cartpole-swingup	L075	U	D(mix)	0.540418
primary	cartpole-swingup	L075	U	D(mix)	0.634889
primary	cartpole-swingup	L075	U	D(mix)	0.731519
primary	cartpole-swingup	L075	U	D(mix)	0.64819
primary	cartpole-swingup	L075	U	D(uni)	0.254278
primary	cartpole-swingup	L075	U	D(uni)	0.018543
primary	cartpole-swingup	L075	U	D(uni)	0.536829
primary	cartpole-swingup	L075	U	D(uni)	-0.132629
primary	cartpole-swingup	L075	U	D(uni)	0.267418
primary	cartpole-swingup	L075	U	D(uni)	0.649219
primary	cartpole-swingup	L075	U	D(uni)	0.0222036
primary	cartpole-swingup	L075	U	D(uni)	0.406507
primary	cartpole-swingup	L075	U	D(uni)	0.34941
primary	cartpole-swingup	L075	U	D(uni)	0.559651
primary	cartpole-swingup	L075	U	D(uni)	0.254141
primary	cartpole-swingup	L075	U	D(uni)	0.198744
primary	cartpole-swingup	L075	U	D(uni)	0.336702
primary	cartpole-swingup	L075	U	D(uni)	0.47595
primary	cartpole-swingup	L075	U	D(uni)	0.0998838
primary	cartpole-swingup	L075	U	D(uni)	0.25926
primary	cartpole-swingup	L075	U	D(uni)	0.118358
primary	cartpole-swingup	L075	U	D(uni)	0.466283
primary	cartpole-swingup	L075	U	D(uni)	0.124739
primary	cartpole-swingup	L075	U	D(uni)	0.459166
primary	cartpole-swingup	L075	U	D(uni)	0.277133
primary	cartpole-swingup	L075	U	D(uni)	0.305539
primary	cartpole-swingup	L075	U	D(uni)	0.000206478
primary	cartpole-swingup	L075	U	D(uni)	0.408819
primary	cartpole-swingup	L075	U	D(uni)	0.353432
primary	cartpole-swingup	L075	U	D(uni)	0.553333
primary	cartpole-swingup	L075	U	D(uni)	0.654197
primary	cartpole-swingup	L075	U	D(uni)	0.591467
primary	cartpole-swingup	L075	U	D(uni)	0.206989
primary	cartpole-swingup	L075	U	D(uni)	0.380272
primary	cartpole-swingup	L075	U	D(uni)	0.336367
primary	cartpole-swingup	L075	U	D(uni)	0.447714
primary	cartpole-swingup	L075	P	D(mix)	0.284236
primary	cartpole-swingup	L075	P	D(mix)	0.215946
primary	cartpole-swingup	L075	P	D(mix)	0.348574
primary	cartpole-swingup	L075	P	D(mix)	0.159791
primary	cartpole-swingup	L075	P	D(mix)	0.376872
primary	cartpole-swingup	L075	P	D(mix)	0.515333
primary	cartpole-swingup	L075	P	D(mix)	0.508204
primary	cartpole-swingup	L075	P	D(mix)	0.516512
primary	cartpole-swingup	L075	P	D(mix)	0.407732
primary	cartpole-swingup	L075	P	D(mix)	0.477667
primary	cartpole-swingup	L075	P	D(mix)	0.363943
primary	cartpole-swingup	L075	P	D(mix)	0.443259
primary	cartpole-swingup	L075	P	D(mix)	0.436452
primary	cartpole-swingup	L075	P	D(mix)	0.421251
primary	cartpole-swingup	L075	P	D(mix)	0.303162
primary	cartpole-swingup	L075	P	D(mix)	0.420212
primary	cartpole-swingup	L075	P	D(mix)	0.227797
primary	cartpole-swingup	L075	P	D(mix)	0.420415
primary	cartpole-swingup	L075	P	D(mix)	0.38278
primary	cartpole-swingup	L075	P	D(mix)	0.532386
primary	cartpole-swingup	L075	P	D(mix)	0.47134
primary	cartpole-swingup	L075	P	D(mix)	0.411099
primary	cartpole-swingup	L075	P	D(mix)	0.499499
primary	cartpole-swingup	L075	P	D(mix)	0.595167
primary	cartpole-swingup	L075	P	D(mix)	0.476815
primary	cartpole-swingup	L075	P	D(mix)	0.387075
primary	cartpole-swingup	L075	P	D(mix)	0.465974
primary	cartpole-swingup	L075	P	D(mix)	0.4146
primary	cartpole-swingup	L075	P	D(mix)	0.2701
primary	cartpole-swingup	L075	P	D(mix)	0.487481
primary	cartpole-swingup	L075	P	D(mix)	0.422519
primary	cartpole-swingup	L075	P	D(mix)	0.449406
primary	cartpole-swingup	L075	P	D(uni)	0.0152885
primary	cartpole-swingup	L075	P	D(uni)	-0.172774
primary	cartpole-swingup	L075	P	D(uni)	0.35643
primary	cartpole-swingup	L075	P	D(uni)	-0.0862719
primary	cartpole-swingup	L075	P	D(uni)	0.143838
primary	cartpole-swingup	L075	P	D(uni)	0.429551
primary	cartpole-swingup	L075	P	D(uni)	0.0854668
primary	cartpole-swingup	L075	P	D(uni)	0.311142
primary	cartpole-swingup	L075	P	D(uni)	0.252754
primary	cartpole-swingup	L075	P	D(uni)	0.270206
primary	cartpole-swingup	L075	P	D(uni)	0.210869
primary	cartpole-swingup	L075	P	D(uni)	0.160169
primary	cartpole-swingup	L075	P	D(uni)	0.1751
primary	cartpole-swingup	L075	P	D(uni)	0.353767
primary	cartpole-swingup	L075	P	D(uni)	-0.0630511
primary	cartpole-swingup	L075	P	D(uni)	0.111353
primary	cartpole-swingup	L075	P	D(uni)	-0.0512047
primary	cartpole-swingup	L075	P	D(uni)	0.277144
primary	cartpole-swingup	L075	P	D(uni)	-0.0309857
primary	cartpole-swingup	L075	P	D(uni)	0.223965
primary	cartpole-swingup	L075	P	D(uni)	0.210457
primary	cartpole-swingup	L075	P	D(uni)	0.211817
primary	cartpole-swingup	L075	P	D(uni)	-0.219626
primary	cartpole-swingup	L075	P	D(uni)	0.320303
primary	cartpole-swingup	L075	P	D(uni)	0.00310321
primary	cartpole-swingup	L075	P	D(uni)	0.328503
primary	cartpole-swingup	L075	P	D(uni)	0.377883
primary	cartpole-swingup	L075	P	D(uni)	0.483322
primary	cartpole-swingup	L075	P	D(uni)	0.0946453
primary	cartpole-swingup	L075	P	D(uni)	0.290862
primary	cartpole-swingup	L075	P	D(uni)	0.122047
primary	cartpole-swingup	L075	P	D(uni)	0.282752
primary	cartpole-swingup	L100	U	D(mix)	0.466635
primary	cartpole-swingup	L100	U	D(mix)	0.466175
primary	cartpole-swingup	L100	U	D(mix)	0.697667
primary	cartpole-swingup	L100	U	D(mix)	0.56344
primary	cartpole-swingup	L100	U	D(mix)	0.494349
primary	cartpole-swingup	L100	U	D(mix)	0.7135
primary	cartpole-swingup	L100	U	D(mix)	0.765998
primary	cartpole-swingup	L100	U	D(mix)	0.507595
primary	cartpole-swingup	L100	U	D(mix)	0.470633
primary	cartpole-swingup	L100	U	D(mix)	0.316597
primary	cartpole-swingup	L100	U	D(mix)	0.735523
primary	cartpole-swingup	L100	U	D(mix)	0.342654
primary	cartpole-swingup	L100	U	D(mix)	0.434583
primary	cartpole-swingup	L100	U	D(mix)	0.80416
primary	cartpole-swingup	L100	U	D(mix)	0.394039
primary	cartpole-swingup	L100	U	D(mix)	0.51624
primary	cartpole-swingup	L100	U	D(mix)	0.728494
primary	cartpole-swingup	L100	U	D(mix)	0.614242
primary	cartpole-swingup	L100	U	D(mix)	0.444273
primary	cartpole-swingup	L100	U	D(mix)	0.425454
primary	cartpole-swingup	L100	U	D(mix)	0.759314
primary	cartpole-swingup	L100	U	D(mix)	0.155419
primary	cartpole-swingup	L100	U	D(mix)	0.727673
primary	cartpole-swingup	L100	U	D(mix)	0.432662
primary	cartpole-swingup	L100	U	D(mix)	0.380701
primary	cartpole-swingup	L100	U	D(mix)	0.269619
primary	cartpole-swingup	L100	U	D(mix)	0.487639
primary	cartpole-swingup	L100	U	D(mix)	0.676137
primary	cartpole-swingup	L100	U	D(mix)	0.496761
primary	cartpole-swingup	L100	U	D(mix)	0.436976
primary	cartpole-swingup	L100	U	D(mix)	0.408498
primary	cartpole-swingup	L100	U	D(mix)	0.646078
primary	cartpole-swingup	L100	U	D(uni)	0.12306
primary	cartpole-swingup	L100	U	D(uni)	0.177173
primary	cartpole-swingup	L100	U	D(uni)	0.663785
primary	cartpole-swingup	L100	U	D(uni)	0.510125
primary	cartpole-swingup	L100	U	D(uni)	0.44152
primary	cartpole-swingup	L100	U	D(uni)	0.57398
primary	cartpole-swingup	L100	U	D(uni)	0.586137
primary	cartpole-swingup	L100	U	D(uni)	0.602744
primary	cartpole-swingup	L100	U	D(uni)	0.54102
primary	cartpole-swingup	L100	U	D(uni)	0.784662
primary	cartpole-swingup	L100	U	D(uni)	0.631382
primary	cartpole-swingup	L100	U	D(uni)	0.098348
primary	cartpole-swingup	L100	U	D(uni)	0.640058
primary	cartpole-swingup	L100	U	D(uni)	0.788123
primary	cartpole-swingup	L100	U	D(uni)	0.555665
primary	cartpole-swingup	L100	U	D(uni)	0.504859
primary	cartpole-swingup	L100	U	D(uni)	0.718125
primary	cartpole-swingup	L100	U	D(uni)	0.441913
primary	cartpole-swingup	L100	U	D(uni)	0.263863
primary	cartpole-swingup	L100	U	D(uni)	0.409411
primary	cartpole-swingup	L100	U	D(uni)	0.724598
primary	cartpole-swingup	L100	U	D(uni)	0.670277
primary	cartpole-swingup	L100	U	D(uni)	0.607699
primary	cartpole-swingup	L100	U	D(uni)	0.538483
primary	cartpole-swingup	L100	U	D(uni)	0.343874
primary	cartpole-swingup	L100	U	D(uni)	0.317443
primary	cartpole-swingup	L100	U	D(uni)	0.792551
primary	cartpole-swingup	L100	U	D(uni)	0.575342
primary	cartpole-swingup	L100	U	D(uni)	0.624808
primary	cartpole-swingup	L100	U	D(uni)	0.307466
primary	cartpole-swingup	L100	U	D(uni)	0.425469
primary	cartpole-swingup	L100	U	D(uni)	0.44567
primary	walker-walk	L000	P	D(mix)	-0.0179082
primary	walker-walk	L000	P	D(mix)	0.0161043
primary	walker-walk	L000	P	D(mix)	-0.00379983
primary	walker-walk	L000	P	D(mix)	-0.0937191
primary	walker-walk	L000	P	D(mix)	-0.0506009
primary	walker-walk	L000	P	D(mix)	-0.0372871
primary	walker-walk	L000	P	D(mix)	0.0571201
primary	walker-walk	L000	P	D(mix)	0.0680061
primary	walker-walk	L000	P	D(mix)	0.0484053
primary	walker-walk	L000	P	D(mix)	0.0837956
primary	walker-walk	L000	P	D(mix)	0.0157505
primary	walker-walk	L000	P	D(mix)	0.0469466
primary	walker-walk	L000	P	D(mix)	0.0623641
primary	walker-walk	L000	P	D(mix)	-0.0584889
primary	walker-walk	L000	P	D(mix)	0.0186014
primary	walker-walk	L000	P	D(mix)	0.074028
primary	walker-walk	L000	P	D(mix)	0.079936
primary	walker-walk	L000	P	D(mix)	0.0467968
primary	walker-walk	L000	P	D(mix)	-0.0197359
primary	walker-walk	L000	P	D(mix)	0.0059129
primary	walker-walk	L000	P	D(mix)	0.0598075
primary	walker-walk	L000	P	D(mix)	0.0684753
primary	walker-walk	L000	P	D(mix)	0.00346893
primary	walker-walk	L000	P	D(mix)	0.0170173
primary	walker-walk	L000	P	D(mix)	-0.0256813
primary	walker-walk	L000	P	D(mix)	0.0531418
primary	walker-walk	L000	P	D(mix)	-0.0717739
primary	walker-walk	L000	P	D(mix)	-0.0924022
primary	walker-walk	L000	P	D(mix)	-0.0228466
primary	walker-walk	L000	P	D(mix)	0.0167531
primary	walker-walk	L000	P	D(mix)	0.11367
primary	walker-walk	L000	P	D(mix)	0.0267399
primary	walker-walk	L000	P	D(uni)	-0.411396
primary	walker-walk	L000	P	D(uni)	-0.471553
primary	walker-walk	L000	P	D(uni)	-0.194977
primary	walker-walk	L000	P	D(uni)	-0.501952
primary	walker-walk	L000	P	D(uni)	-0.399642
primary	walker-walk	L000	P	D(uni)	-0.471041
primary	walker-walk	L000	P	D(uni)	-0.478214
primary	walker-walk	L000	P	D(uni)	-0.400927
primary	walker-walk	L000	P	D(uni)	-0.416714
primary	walker-walk	L000	P	D(uni)	-0.424298
primary	walker-walk	L000	P	D(uni)	-0.476616
primary	walker-walk	L000	P	D(uni)	-0.71605
primary	walker-walk	L000	P	D(uni)	-0.490611
primary	walker-walk	L000	P	D(uni)	-0.489053
primary	walker-walk	L000	P	D(uni)	-0.389753
primary	walker-walk	L000	P	D(uni)	-0.514239
primary	walker-walk	L000	P	D(uni)	-0.369821
primary	walker-walk	L000	P	D(uni)	-0.403945
primary	walker-walk	L000	P	D(uni)	-0.453419
primary	walker-walk	L000	P	D(uni)	-0.64318
primary	walker-walk	L000	P	D(uni)	-0.317941
primary	walker-walk	L000	P	D(uni)	-0.332802
primary	walker-walk	L000	P	D(uni)	-0.639453
primary	walker-walk	L000	P	D(uni)	-0.465648
primary	walker-walk	L000	P	D(uni)	-0.580458
primary	walker-walk	L000	P	D(uni)	-0.464939
primary	walker-walk	L000	P	D(uni)	-0.547334
primary	walker-walk	L000	P	D(uni)	-0.869701
primary	walker-walk	L000	P	D(uni)	-0.40938
primary	walker-walk	L000	P	D(uni)	-0.343299
primary	walker-walk	L000	P	D(uni)	-0.022017
primary	walker-walk	L000	P	D(uni)	-0.299252
primary	walker-walk	L010	U	D(mix)	0.0277647
primary	walker-walk	L010	U	D(mix)	0.11418
primary	walker-walk	L010	U	D(mix)	0.281817
primary	walker-walk	L010	U	D(mix)	0.527048
primary	walker-walk	L010	U	D(mix)	0.0460347
primary	walker-walk	L010	U	D(mix)	0.530642
primary	walker-walk	L010	U	D(mix)	0.690952
primary	walker-walk	L010	U	D(mix)	0.0001639
primary	walker-walk	L010	U	D(mix)	0.365078
primary	walker-walk	L010	U	D(mix)	0.234889
primary	walker-walk	L010	U	D(mix)	0.191222
primary	walker-walk	L010	U	D(mix)	0.255363
primary	walker-walk	L010	U	D(mix)	1.49327
primary	walker-walk	L010	U	D(mix)	0.157696
primary	walker-walk	L010	U	D(mix)	0.841099
primary	walker-walk	L010	U	D(mix)	1.00155
primary	walker-walk	L010	U	D(mix)	0.890644
primary	walker-walk	L010	U	D(mix)	0.198331
primary	walker-walk	L010	U	D(mix)	0.577085
primary	walker-walk	L010	U	D(mix)	0.0355537
primary	walker-walk	L010	U	D(mix)	0.213507
primary	walker-walk	L010	U	D(mix)	0.452386
primary	walker-walk	L010	U	D(mix)	0.457593
primary	walker-walk	L010	U	D(mix)	0.376747
primary	walker-walk	L010	U	D(mix)	0.34423
primary	walker-walk	L010	U	D(mix)	0.191852
primary	walker-walk	L010	U	D(mix)	0.185757
primary	walker-walk	L010	U	D(mix)	0.102573
primary	walker-walk	L010	U	D(mix)	0.703593
primary	walker-walk	L010	U	D(mix)	0.0974845
primary	walker-walk	L010	U	D(mix)	0.0824711
primary	walker-walk	L010	U	D(mix)	0.451063
primary	walker-walk	L010	U	D(uni)	-0.338333
primary	walker-walk	L010	U	D(uni)	-0.748535
primary	walker-walk	L010	U	D(uni)	0.058912
primary	walker-walk	L010	U	D(uni)	-0.252699
primary	walker-walk	L010	U	D(uni)	-0.852028
primary	walker-walk	L010	U	D(uni)	-0.508969
primary	walker-walk	L010	U	D(uni)	-0.152827
primary	walker-walk	L010	U	D(uni)	-0.577808
primary	walker-walk	L010	U	D(uni)	-0.0790371
primary	walker-walk	L010	U	D(uni)	-0.302581
primary	walker-walk	L010	U	D(uni)	-1.06424
primary	walker-walk	L010	U	D(uni)	-0.222379
primary	walker-walk	L010	U	D(uni)	0.343217
primary	walker-walk	L010	U	D(uni)	-0.187777
primary	walker-walk	L010	U	D(uni)	-0.0538718
primary	walker-walk	L010	U	D(uni)	-0.124175
primary	walker-walk	L010	U	D(uni)	-0.0780677
primary	walker-walk	L010	U	D(uni)	-0.00718363
primary	walker-walk	L010	U	D(uni)	-0.27189
primary	walker-walk	L010	U	D(uni)	-0.731344
primary	walker-walk	L010	U	D(uni)	-0.0995943
primary	walker-walk	L010	U	D(uni)	-0.186109
primary	walker-walk	L010	U	D(uni)	-0.213275
primary	walker-walk	L010	U	D(uni)	-0.233273
primary	walker-walk	L010	U	D(uni)	-0.664132
primary	walker-walk	L010	U	D(uni)	-0.729782
primary	walker-walk	L010	U	D(uni)	-0.2346
primary	walker-walk	L010	U	D(uni)	-0.539211
primary	walker-walk	L010	U	D(uni)	-0.303053
primary	walker-walk	L010	U	D(uni)	-0.307461
primary	walker-walk	L010	U	D(uni)	-0.201199
primary	walker-walk	L010	U	D(uni)	0.00495853
primary	walker-walk	L010	P	D(mix)	-0.035192
primary	walker-walk	L010	P	D(mix)	0.0769767
primary	walker-walk	L010	P	D(mix)	0.056416
primary	walker-walk	L010	P	D(mix)	0.0956062
primary	walker-walk	L010	P	D(mix)	0.0111561
primary	walker-walk	L010	P	D(mix)	-0.0624959
primary	walker-walk	L010	P	D(mix)	0.0505501
primary	walker-walk	L010	P	D(mix)	0.0117854
primary	walker-walk	L010	P	D(mix)	0.0611148
primary	walker-walk	L010	P	D(mix)	0.0544175
primary	walker-walk	L010	P	D(mix)	-0.0543809
primary	walker-walk	L010	P	D(mix)	0.00376487
primary	walker-walk	L010	P	D(mix)	0.0671121
primary	walker-walk	L010	P	D(mix)	0.0421585
primary	walker-walk	L010	P	D(mix)	0.00123121
primary	walker-walk	L010	P	D(mix)	0.0253038
primary	walker-walk	L010	P	D(mix)	0.111321
primary	walker-walk	L010	P	D(mix)	0.0857028
primary	walker-walk	L010	P	D(mix)	0.0955183
primary	walker-walk	L010	P	D(mix)	0.0387219
primary	walker-walk	L010	P	D(mix)	0.0505717
primary	walker-walk	L010	P	D(mix)	0.0270263
primary	walker-walk	L010	P	D(mix)	0.055087
primary	walker-walk	L010	P	D(mix)	0.0254353
primary	walker-walk	L010	P	D(mix)	0.0635997
primary	walker-walk	L010	P	D(mix)	0.0215817
primary	walker-walk	L010	P	D(mix)	0.0937256
primary	walker-walk	L010	P	D(mix)	0.0230966
primary	walker-walk	L010	P	D(mix)	0.0683179
primary	walker-walk	L010	P	D(mix)	0.103892
primary	walker-walk	L010	P	D(mix)	0.00178976
primary	walker-walk	L010	P	D(mix)	-0.0311766
primary	walker-walk	L010	P	D(uni)	-0.499161
primary	walker-walk	L010	P	D(uni)	-0.347271
primary	walker-walk	L010	P	D(uni)	-0.242475
primary	walker-walk	L010	P	D(uni)	-0.367411
primary	walker-walk	L010	P	D(uni)	-0.426499
primary	walker-walk	L010	P	D(uni)	-0.505371
primary	walker-walk	L010	P	D(uni)	-0.452544
primary	walker-walk	L010	P	D(uni)	-0.480674
primary	walker-walk	L010	P	D(uni)	-0.263128
primary	walker-walk	L010	P	D(uni)	-0.334644
primary	walker-walk	L010	P	D(uni)	-0.364083
primary	walker-walk	L010	P	D(uni)	-0.424508
primary	walker-walk	L010	P	D(uni)	-0.188532
primary	walker-walk	L010	P	D(uni)	-0.356785
primary	walker-walk	L010	P	D(uni)	-0.292028
primary	walker-walk	L010	P	D(uni)	-0.212304
primary	walker-walk	L010	P	D(uni)	-0.249089
primary	walker-walk	L010	P	D(uni)	-0.424582
primary	walker-walk	L010	P	D(uni)	-0.139892
primary	walker-walk	L010	P	D(uni)	-0.324114
primary	walker-walk	L010	P	D(uni)	-0.297605
primary	walker-walk	L010	P	D(uni)	-0.336086
primary	walker-walk	L010	P	D(uni)	-0.314517
primary	walker-walk	L010	P	D(uni)	-0.331395
primary	walker-walk	L010	P	D(uni)	-0.420634
primary	walker-walk	L010	P	D(uni)	-0.485219
primary	walker-walk	L010	P	D(uni)	-0.256761
primary	walker-walk	L010	P	D(uni)	-0.357955
primary	walker-walk	L010	P	D(uni)	-0.374015
primary	walker-walk	L010	P	D(uni)	-0.273137
primary	walker-walk	L010	P	D(uni)	-0.365414
primary	walker-walk	L010	P	D(uni)	-0.332462
primary	walker-walk	L025	U	D(mix)	0.469533
primary	walker-walk	L025	U	D(mix)	0.407889
primary	walker-walk	L025	U	D(mix)	0.298964
primary	walker-walk	L025	U	D(mix)	0.491484
primary	walker-walk	L025	U	D(mix)	0.610309
primary	walker-walk	L025	U	D(mix)	0.338504
primary	walker-walk	L025	U	D(mix)	0.436758
primary	walker-walk	L025	U	D(mix)	0.586821
primary	walker-walk	L025	U	D(mix)	0.728848
primary	walker-walk	L025	U	D(mix)	0.261367
primary	walker-walk	L025	U	D(mix)	0.440269
primary	walker-walk	L025	U	D(mix)	1.02133
primary	walker-walk	L025	U	D(mix)	0.389008
primary	walker-walk	L025	U	D(mix)	0.812698
primary	walker-walk	L025	U	D(mix)	0.117465
primary	walker-walk	L025	U	D(mix)	0.916685
primary	walker-walk	L025	U	D(mix)	0.429881
primary	walker-walk	L025	U	D(mix)	0.300827
primary	walker-walk	L025	U	D(mix)	0.356739
primary	walker-walk	L025	U	D(mix)	0.358852
primary	walker-walk	L025	U	D(mix)	0.519141
primary	walker-walk	L025	U	D(mix)	0.143369
primary	walker-walk	L025	U	D(mix)	0.996023
primary	walker-walk	L025	U	D(mix)	0.29835
primary	walker-walk	L025	U	D(mix)	1.24075
primary	walker-walk	L025	U	D(mix)	1.22316
primary	walker-walk	L025	U	D(mix)	0.444662
primary	walker-walk	L025	U	D(mix)	0.161897
primary	walker-walk	L025	U	D(mix)	0.213055
primary	walker-walk	L025	U	D(mix)	0.37974
primary	walker-walk	L025	U	D(mix)	0.223561
primary	walker-walk	L025	U	D(mix)	1.02603
primary	walker-walk	L025	U	D(uni)	0.00369752
primary	walker-walk	L025	U	D(uni)	0.044084
primary	walker-walk	L025	U	D(uni)	0.0373302
primary	walker-walk	L025	U	D(uni)	-0.313672
primary	walker-walk	L025	U	D(uni)	-0.160813
primary	walker-walk	L025	U	D(uni)	-0.0950204
primary	walker-walk	L025	U	D(uni)	0.20968
primary	walker-walk	L025	U	D(uni)	0.0594116
primary	walker-walk	L025	U	D(uni)	-0.0793229
primary	walker-walk	L025	U	D(uni)	-0.014948
primary	walker-walk	L025	U	D(uni)	-0.129704
primary	walker-walk	L025	U	D(uni)	-0.112191
primary	walker-walk	L025	U	D(uni)	-0.138427
primary	walker-walk	L025	U	D(uni)	0.0362301
primary	walker-walk	L025	U	D(uni)	-0.140947
primary	walker-walk	L025	U	D(uni)	0.21375
primary	walker-walk	L025	U	D(uni)	-0.0367852
primary	walker-walk	L025	U	D(uni)	-0.180189
primary	walker-walk	L025	U	D(uni)	-0.201935
primary	walker-walk	L025	U	D(uni)	0.107033
primary	walker-walk	L025	U	D(uni)	0.0763196
primary	walker-walk	L025	U	D(uni)	-0.333157
primary	walker-walk	L025	U	D(uni)	0.344894
primary	walker-walk	L025	U	D(uni)	-0.0869972
primary	walker-walk	L025	U	D(uni)	0.281647
primary	walker-walk	L025	U	D(uni)	0.280913
primary	walker-walk	L025	U	D(uni)	-0.0836794
primary	walker-walk	L025	U	D(uni)	-0.297413
primary	walker-walk	L025	U	D(uni)	-0.542414
primary	walker-walk	L025	U	D(uni)	-0.0184085
primary	walker-walk	L025	U	D(uni)	-0.0265115
primary	walker-walk	L025	U	D(uni)	0.0904141
primary	walker-walk	L025	P	D(mix)	-0.0381786
primary	walker-walk	L025	P	D(mix)	0.135994
primary	walker-walk	L025	P	D(mix)	0.172843
primary	walker-walk	L025	P	D(mix)	0.0794192
primary	walker-walk	L025	P	D(mix)	0.232505
primary	walker-walk	L025	P	D(mix)	0.0511986
primary	walker-walk	L025	P	D(mix)	0.0839124
primary	walker-walk	L025	P	D(mix)	0.06098
primary	walker-walk	L025	P	D(mix)	0.0385229
primary	walker-walk	L025	P	D(mix)	0.110741
primary	walker-walk	L025	P	D(mix)	0.0385387
primary	walker-walk	L025	P	D(mix)	0.116622
primary	walker-walk	L025	P	D(mix)	0.114812
primary	walker-walk	L025	P	D(mix)	0.0543672
primary	walker-walk	L025	P	D(mix)	0.0315004
primary	walker-walk	L025	P	D(mix)	0.0980164
primary	walker-walk	L025	P	D(mix)	0.101116
primary	walker-walk	L025	P	D(mix)	0.150035
primary	walker-walk	L025	P	D(mix)	0.105263
primary	walker-walk	L025	P	D(mix)	0.10836
primary	walker-walk	L025	P	D(mix)	0.0616973
primary	walker-walk	L025	P	D(mix)	0.0968117
primary	walker-walk	L025	P	D(mix)	0.111881
primary	walker-walk	L025	P	D(mix)	-0.00632375
primary	walker-walk	L025	P	D(mix)	0.163319
primary	walker-walk	L025	P	D(mix)	0.0622985
primary	walker-walk	L025	P	D(mix)	0.112191
primary	walker-walk	L025	P	D(mix)	0.0994344
primary	walker-walk	L025	P	D(mix)	0.0223333
primary	walker-walk	L025	P	D(mix)	0.0635349
primary	walker-walk	L025	P	D(mix)	0.100246
primary	walker-walk	L025	P	D(mix)	0.100703
primary	walker-walk	L025	P	D(uni)	-0.235584
primary	walker-walk	L025	P	D(uni)	-0.128732
primary	walker-walk	L025	P	D(uni)	-0.185207
primary	walker-walk	L025	P	D(uni)	-0.362018
primary	walker-walk	L025	P	D(uni)	-0.233896
primary	walker-walk	L025	P	D(uni)	-0.416015
primary	walker-walk	L025	P	D(uni)	0.00367342
primary	walker-walk	L025	P	D(uni)	-0.273496
primary	walker-walk	L025	P	D(uni)	-0.286573
primary	walker-walk	L025	P	D(uni)	-0.232184
primary	walker-walk	L025	P	D(uni)	-0.247757
primary	walker-walk	L025	P	D(uni)	-0.158411
primary	walker-walk	L025	P	D(uni)	-0.206727
primary	walker-walk	L025	P	D(uni)	-0.297106
primary	walker-walk	L025	P	D(uni)	-0.359309
primary	walker-walk	L025	P	D(uni)	-0.106907
primary	walker-walk	L025	P	D(uni)	-0.231003
primary	walker-walk	L025	P	D(uni)	-0.18407
primary	walker-walk	L025	P	D(uni)	-0.244237
primary	walker-walk	L025	P	D(uni)	-0.178969
primary	walker-walk	L025	P	D(uni)	-0.260045
primary	walker-walk	L025	P	D(uni)	-0.288777
primary	walker-walk	L025	P	D(uni)	0.0220901
primary	walker-walk	L025	P	D(uni)	-0.353786
primary	walker-walk	L025	P	D(uni)	-0.180166
primary	walker-walk	L025	P	D(uni)	-0.213071
primary	walker-walk	L025	P	D(uni)	-0.264891
primary	walker-walk	L025	P	D(uni)	-0.306422
primary	walker-walk	L025	P	D(uni)	-0.429557
primary	walker-walk	L025	P	D(uni)	-0.200736
primary	walker-walk	L025	P	D(uni)	-0.224506
primary	walker-walk	L025	P	D(uni)	-0.207938
primary	walker-walk	L050	U	D(mix)	0.407366
primary	walker-walk	L050	U	D(mix)	0.222821
primary	walker-walk	L050	U	D(mix)	0.482273
primary	walker-walk	L050	U	D(mix)	0.749741
primary	walker-walk	L050	U	D(mix)	0.26805
primary	walker-walk	L050	U	D(mix)	0.364424
primary	walker-walk	L050	U	D(mix)	0.569342
primary	walker-walk	L050	U	D(mix)	0.608524
primary	walker-walk	L050	U	D(mix)	0.479857
primary	walker-walk	L050	U	D(mix)	0.394305
primary	walker-walk	L050	U	D(mix)	0.526772
primary	walker-walk	L050	U	D(mix)	0.359041
primary	walker-walk	L050	U	D(mix)	0.764842
primary	walker-walk	L050	U	D(mix)	0.372547
primary	walker-walk	L050	U	D(mix)	0.596471
primary	walker-walk	L050	U	D(mix)	0.335087
primary	walker-walk	L050	U	D(mix)	0.335867
primary	walker-walk	L050	U	D(mix)	0.360356
primary	walker-walk	L050	U	D(mix)	0.458455
primary	walker-walk	L050	U	D(mix)	0.426684
primary	walker-walk	L050	U	D(mix)	0.481904
primary	walker-walk	L050	U	D(mix)	0.369567
primary	walker-walk	L050	U	D(mix)	0.445858
primary	walker-walk	L050	U	D(mix)	0.519224
primary	walker-walk	L050	U	D(mix)	0.377829
primary	walker-walk	L050	U	D(mix)	0.457128
primary	walker-walk	L050	U	D(mix)	0.453248
primary	walker-walk	L050	U	D(mix)	0.452397
primary	walker-walk	L050	U	D(mix)	0.443037
primary	walker-walk	L050	U	D(mix)	0.313675
primary	walker-walk	L050	U	D(mix)	0.43825
primary	walker-walk	L050	U	D(mix)	0.298876
primary	walker-walk	L050	U	D(uni)	0.143844
primary	walker-walk	L050	U	D(uni)	-0.111199
primary	walker-walk	L050	U	D(uni)	0.25649
primary	walker-walk	L050	U	D(uni)	0.263763
primary	walker-walk	L050	U	D(uni)	-0.0163763
primary	walker-walk	L050	U	D(uni)	0.0193757
primary	walker-walk	L050	U	D(uni)	0.636836
primary	walker-walk	L050	U	D(uni)	0.218457
primary	walker-walk	L050	U	D(uni)	0.579577
primary	walker-walk	L050	U	D(uni)	0.0593101
primary	walker-walk	L050	U	D(uni)	0.426815
primary	walker-walk	L050	U	D(uni)	0.22631
primary	walker-walk	L050	U	D(uni)	0.37365
primary	walker-walk	L050	U	D(uni)	0.0512672
primary	walker-walk	L050	U	D(uni)	0.725059
primary	walker-walk	L050	U	D(uni)	0.119723
primary	walker-walk	L050	U	D(uni)	0.0504578
primary	walker-walk	L050	U	D(uni)	0.0580527
primary	walker-walk	L050	U	D(uni)	0.406662
primary	walker-walk	L050	U	D(uni)	0.0708261
primary	walker-walk	L050	U	D(uni)	0.260918
primary	walker-walk	L050	U	D(uni)	0.0974688
primary	walker-walk	L050	U	D(uni)	0.0562897
primary	walker-walk	L050	U	D(uni)	0.566675
primary	walker-walk	L050	U	D(uni)	-0.0421393
primary	walker-walk	L050	U	D(uni)	0.0241164
primary	walker-walk	L050	U	D(uni)	0.141855
primary	walker-walk	L050	U	D(uni)	0.24683
primary	walker-walk	L050	U	D(uni)	0.214446
primary	walker-walk	L050	U	D(uni)	0.0859434
primary	walker-walk	L050	U	D(uni)	0.156784
primary	walker-walk	L050	U	D(uni)	0.204553
primary	walker-walk	L050	P	D(mix)	0.113614
primary	walker-walk	L050	P	D(mix)	0.0740402
primary	walker-walk	L050	P	D(mix)	0.152542
primary	walker-walk	L050	P	D(mix)	0.161864
primary	walker-walk	L050	P	D(mix)	0.0725518
primary	walker-walk	L050	P	D(mix)	0.158537
primary	walker-walk	L050	P	D(mix)	0.124011
primary	walker-walk	L050	P	D(mix)	0.176289
primary	walker-walk	L050	P	D(mix)	0.280542
primary	walker-walk	L050	P	D(mix)	0.130067
primary	walker-walk	L050	P	D(mix)	0.206288
primary	walker-walk	L050	P	D(mix)	0.0214823
primary	walker-walk	L050	P	D(mix)	0.16832
primary	walker-walk	L050	P	D(mix)	0.0912266
primary	walker-walk	L050	P	D(mix)	0.115666
primary	walker-walk	L050	P	D(mix)	0.179425
primary	walker-walk	L050	P	D(mix)	0.131264
primary	walker-walk	L050	P	D(mix)	0.0734197
primary	walker-walk	L050	P	D(mix)	0.145753
primary	walker-walk	L050	P	D(mix)	0.0456237
primary	walker-walk	L050	P	D(mix)	0.0846988
primary	walker-walk	L050	P	D(mix)	0.100701
primary	walker-walk	L050	P	D(mix)	0.0138362
primary	walker-walk	L050	P	D(mix)	0.113862
primary	walker-walk	L050	P	D(mix)	0.128313
primary	walker-walk	L050	P	D(mix)	0.160299
primary	walker-walk	L050	P	D(mix)	0.176777
primary	walker-walk	L050	P	D(mix)	0.0757361
primary	walker-walk	L050	P	D(mix)	0.154662
primary	walker-walk	L050	P	D(mix)	0.105043
primary	walker-walk	L050	P	D(mix)	0.15661
primary	walker-walk	L050	P	D(mix)	0.0272953
primary	walker-walk	L050	P	D(uni)	-0.10985
primary	walker-walk	L050	P	D(uni)	-0.172095
primary	walker-walk	L050	P	D(uni)	-0.129274
primary	walker-walk	L050	P	D(uni)	-0.12205
primary	walker-walk	L050	P	D(uni)	-0.190643
primary	walker-walk	L050	P	D(uni)	-0.148175
primary	walker-walk	L050	P	D(uni)	0.270528
primary	walker-walk	L050	P	D(uni)	0.0359959
primary	walker-walk	L050	P	D(uni)	0.335015
primary	walker-walk	L050	P	D(uni)	-0.100959
primary	walker-walk	L050	P	D(uni)	0.13923
primary	walker-walk	L050	P	D(uni)	-0.136289
primary	walker-walk	L050	P	D(uni)	0.141425
primary	walker-walk	L050	P	D(uni)	-0.053659
primary	walker-walk	L050	P	D(uni)	0.147999
primary	walker-walk	L050	P	D(uni)	-0.0494383
primary	walker-walk	L050	P	D(uni)	-0.0897307
primary	walker-walk	L050	P	D(uni)	-0.195412
primary	walker-walk	L050	P	D(uni)	0.0750265
primary	walker-walk	L050	P	D(uni)	-0.104203
primary	walker-walk	L050	P	D(uni)	-0.144879
primary	walker-walk	L050	P	D(uni)	-0.0681758
primary	walker-walk	L050	P	D(uni)	-0.1986
primary	walker-walk	L050	P	D(uni)	0.214747
primary	walker-walk	L050	P	D(uni)	-0.208138
primary	walker-walk	L050	P	D(uni)	-0.126204
primary	walker-walk	L050	P	D(uni)	0.0785146
primary	walker-walk	L050	P	D(uni)	-0.221477
primary	walker-walk	L050	P	D(uni)	0.0223818
primary	walker-walk	L050	P	D(uni)	-0.215746
primary	walker-walk	L050	P	D(uni)	-0.110378
primary	walker-walk	L050	P	D(uni)	-0.190432
primary	walker-walk	L075	U	D(mix)	0.550723
primary	walker-walk	L075	U	D(mix)	0.571414
primary	walker-walk	L075	U	D(mix)	0.784958
primary	walker-walk	L075	U	D(mix)	0.794618
primary	walker-walk	L075	U	D(mix)	0.565359
primary	walker-walk	L075	U	D(mix)	0.567935
primary	walker-walk	L075	U	D(mix)	0.584345
primary	walker-walk	L075	U	D(mix)	0.520522
primary	walker-walk	L075	U	D(mix)	0.775438
primary	walker-walk	L075	U	D(mix)	0.445478
primary	walker-walk	L075	U	D(mix)	0.679063
primary	walker-walk	L075	U	D(mix)	0.596731
primary	walker-walk	L075	U	D(mix)	0.554653
primary	walker-walk	L075	U	D(mix)	0.687294
primary	walker-walk	L075	U	D(mix)	0.579107
primary	walker-walk	L075	U	D(mix)	0.480249
primary	walker-walk	L075	U	D(mix)	0.625186
primary	walker-walk	L075	U	D(mix)	0.571219
primary	walker-walk	L075	U	D(mix)	0.497805
primary	walker-walk	L075	U	D(mix)	0.610518
primary	walker-walk	L075	U	D(mix)	0.603335
primary	walker-walk	L075	U	D(mix)	0.594251
primary	walker-walk	L075	U	D(mix)	0.638003
primary	walker-walk	L075	U	D(mix)	0.645864
primary	walker-walk	L075	U	D(mix)	0.558915
primary	walker-walk	L075	U	D(mix)	0.555554
primary	walker-walk	L075	U	D(mix)	0.829144
primary	walker-walk	L075	U	D(mix)	0.473493
primary	walker-walk	L075	U	D(mix)	0.588037
primary	walker-walk	L075	U	D(mix)	0.621486
primary	walker-walk	L075	U	D(mix)	0.488571
primary	walker-walk	L075	U	D(mix)	0.578871
primary	walker-walk	L075	U	D(uni)	0.391121
primary	walker-walk	L075	U	D(uni)	0.580454
primary	walker-walk	L075	U	D(uni)	0.821997
primary	walker-walk	L075	U	D(uni)	0.836439
primary	walker-walk	L075	U	D(uni)	0.472936
primary	walker-walk	L075	U	D(uni)	0.327973
primary	walker-walk	L075	U	D(uni)	0.626367
primary	walker-walk	L075	U	D(uni)	0.543621
primary	walker-walk	L075	U	D(uni)	0.782532
primary	walker-walk	L075	U	D(uni)	0.448461
primary	walker-walk	L075	U	D(uni)	0.721177
primary	walker-walk	L075	U	D(uni)	0.474328
primary	walker-walk	L075	U	D(uni)	0.415179
primary	walker-walk	L075	U	D(uni)	0.697925
primary	walker-walk	L075	U	D(uni)	0.718448
primary	walker-walk	L075	U	D(uni)	0.532786
primary	walker-walk	L075	U	D(uni)	0.684712
primary	walker-walk	L075	U	D(uni)	0.413661
primary	walker-walk	L075	U	D(uni)	0.227043
primary	walker-walk	L075	U	D(uni)	0.591156
primary	walker-walk	L075	U	D(uni)	0.507712
primary	walker-walk	L075	U	D(uni)	0.457562
primary	walker-walk	L075	U	D(uni)	0.707284
primary	walker-walk	L075	U	D(uni)	0.608645
primary	walker-walk	L075	U	D(uni)	0.389233
primary	walker-walk	L075	U	D(uni)	0.641837
primary	walker-walk	L075	U	D(uni)	0.713696
primary	walker-walk	L075	U	D(uni)	0.280739
primary	walker-walk	L075	U	D(uni)	0.462492
primary	walker-walk	L075	U	D(uni)	0.469036
primary	walker-walk	L075	U	D(uni)	0.344094
primary	walker-walk	L075	U	D(uni)	0.649841
primary	walker-walk	L075	P	D(mix)	0.0452733
primary	walker-walk	L075	P	D(mix)	0.210741
primary	walker-walk	L075	P	D(mix)	0.17126
primary	walker-walk	L075	P	D(mix)	0.485259
primary	walker-walk	L075	P	D(mix)	0.183665
primary	walker-walk	L075	P	D(mix)	0.169474
primary	walker-walk	L075	P	D(mix)	0.138901
primary	walker-walk	L075	P	D(mix)	0.25382
primary	walker-walk	L075	P	D(mix)	0.318083
primary	walker-walk	L075	P	D(mix)	0.213535
primary	walker-walk	L075	P	D(mix)	0.472038
primary	walker-walk	L075	P	D(mix)	0.0741258
primary	walker-walk	L075	P	D(mix)	0.194542
primary	walker-walk	L075	P	D(mix)	0.320211
primary	walker-walk	L075	P	D(mix)	0.261152
primary	walker-walk	L075	P	D(mix)	0.313057
primary	walker-walk	L075	P	D(mix)	0.409201
primary	walker-walk	L075	P	D(mix)	0.287658
primary	walker-walk	L075	P	D(mix)	0.19675
primary	walker-walk	L075	P	D(mix)	0.271165
primary	walker-walk	L075	P	D(mix)	0.137882
primary	walker-walk	L075	P	D(mix)	0.175853
primary	walker-walk	L075	P	D(mix)	0.376639
primary	walker-walk	L075	P	D(mix)	0.247438
primary	walker-walk	L075	P	D(mix)	0.246418
primary	walker-walk	L075	P	D(mix)	0.30974
primary	walker-walk	L075	P	D(mix)	0.378459
primary	walker-walk	L075	P	D(mix)	0.184559
primary	walker-walk	L075	P	D(mix)	0.215565
primary	walker-walk	L075	P	D(mix)	0.352882
primary	walker-walk	L075	P	D(mix)	0.164866
primary	walker-walk	L075	P	D(mix)	0.375911
primary	walker-walk	L075	P	D(uni)	-0.0848076
primary	walker-walk	L075	P	D(uni)	0.324195
primary	walker-walk	L075	P	D(uni)	0.356376
primary	walker-walk	L075	P	D(uni)	0.593821
primary	walker-walk	L075	P	D(uni)	0.20201
primary	walker-walk	L075	P	D(uni)	-0.116263
primary	walker-walk	L075	P	D(uni)	0.330482
primary	walker-walk	L075	P	D(uni)	0.36744
primary	walker-walk	L075	P	D(uni)	0.330083
primary	walker-walk	L075	P	D(uni)	0.1531
primary	walker-walk	L075	P	D(uni)	0.383021
primary	walker-walk	L075	P	D(uni)	-0.00429671
primary	walker-walk	L075	P	D(uni)	0.0174586
primary	walker-walk	L075	P	D(uni)	0.523992
primary	walker-walk	L075	P	D(uni)	0.384724
primary	walker-walk	L075	P	D(uni)	0.309924
primary	walker-walk	L075	P	D(uni)	0.356924
primary	walker-walk	L075	P	D(uni)	0.0367556
primary	walker-walk	L075	P	D(uni)	0.0736563
primary	walker-walk	L075	P	D(uni)	0.337268
primary	walker-walk	L075	P	D(uni)	0.0590576
primary	walker-walk	L075	P	D(uni)	0.0444499
primary	walker-walk	L075	P	D(uni)	0.45558
primary	walker-walk	L075	P	D(uni)	0.229151
primary	walker-walk	L075	P	D(uni)	0.0548756
primary	walker-walk	L075	P	D(uni)	0.365614
primary	walker-walk	L075	P	D(uni)	0.193921
primary	walker-walk	L075	P	D(uni)	-0.00246913
primary	walker-walk	L075	P	D(uni)	0.215545
primary	walker-walk	L075	P	D(uni)	0.0624403
primary	walker-walk	L075	P	D(uni)	0.166874
primary	walker-walk	L075	P	D(uni)	0.394241
primary	walker-walk	L100	U	D(mix)	0.998336
primary	walker-walk	L100	U	D(mix)	0.777503
primary	walker-walk	L100	U	D(mix)	0.612677
primary	walker-walk	L100	U	D(mix)	1.04272
primary	walker-walk	L100	U	D(mix)	1.13139
primary	walker-walk	L100	U	D(mix)	0.836753
primary	walker-walk	L100	U	D(mix)	0.82688
primary	walker-walk	L100	U	D(mix)	1.15172
primary	walker-walk	L100	U	D(mix)	0.975433
primary	walker-walk	L100	U	D(mix)	0.711316
primary	walker-walk	L100	U	D(mix)	0.755671
primary	walker-walk	L100	U	D(mix)	1.6228
primary	walker-walk	L100	U	D(mix)	0.661664
primary	walker-walk	L100	U	D(mix)	1.37173
primary	walker-walk	L100	U	D(mix)	0.868472
primary	walker-walk	L100	U	D(mix)	1.16568
primary	walker-walk	L100	U	D(mix)	1.11556
primary	walker-walk	L100	U	D(mix)	1.05607
primary	walker-walk	L100	U	D(mix)	0.898165
primary	walker-walk	L100	U	D(mix)	1.13748
primary	walker-walk	L100	U	D(mix)	0.920886
primary	walker-walk	L100	U	D(mix)	0.726749
primary	walker-walk	L100	U	D(mix)	1.12499
primary	walker-walk	L100	U	D(mix)	1.23983
primary	walker-walk	L100	U	D(mix)	0.888446
primary	walker-walk	L100	U	D(mix)	1.0516
primary	walker-walk	L100	U	D(mix)	1.10809
primary	walker-walk	L100	U	D(mix)	0.764082
primary	walker-walk	L100	U	D(mix)	0.905519
primary	walker-walk	L100	U	D(mix)	1.25243
primary	walker-walk	L100	U	D(mix)	0.746302
primary	walker-walk	L100	U	D(mix)	0.707183
primary	walker-walk	L100	U	D(uni)	0.896772
primary	walker-walk	L100	U	D(uni)	0.828228
primary	walker-walk	L100	U	D(uni)	0.715791
primary	walker-walk	L100	U	D(uni)	1.02058
primary	walker-walk	L100	U	D(uni)	1.05656
primary	walker-walk	L100	U	D(uni)	1.02202
primary	walker-walk	L100	U	D(uni)	0.864764
primary	walker-walk	L100	U	D(uni)	1.12274
primary	walker-walk	L100	U	D(uni)	0.854211
primary	walker-walk	L100	U	D(uni)	0.768171
primary	walker-walk	L100	U	D(uni)	0.875339
primary	walker-walk	L100	U	D(uni)	1.58773
primary	walker-walk	L100	U	D(uni)	0.708085
primary	walker-walk	L100	U	D(uni)	1.32557
primary	walker-walk	L100	U	D(uni)	0.895882
primary	walker-walk	L100	U	D(uni)	1.12227
primary	walker-walk	L100	U	D(uni)	1.03742
primary	walker-walk	L100	U	D(uni)	1.073
primary	walker-walk	L100	U	D(uni)	0.982444
primary	walker-walk	L100	U	D(uni)	1.1157
primary	walker-walk	L100	U	D(uni)	0.843263
primary	walker-walk	L100	U	D(uni)	0.863581
primary	walker-walk	L100	U	D(uni)	1.12151
primary	walker-walk	L100	U	D(uni)	1.23922
primary	walker-walk	L100	U	D(uni)	0.949436
primary	walker-walk	L100	U	D(uni)	0.995925
primary	walker-walk	L100	U	D(uni)	1.14521
primary	walker-walk	L100	U	D(uni)	0.861523
primary	walker-walk	L100	U	D(uni)	0.879612
primary	walker-walk	L100	U	D(uni)	1.1816
primary	walker-walk	L100	U	D(uni)	0.842822
primary	walker-walk	L100	U	D(uni)	0.812005
primary	cheetah-run	L000	P	D(mix)	0.0555002
primary	cheetah-run	L000	P	D(mix)	0.297729
primary	cheetah-run	L000	P	D(mix)	0.0830121
primary	cheetah-run	L000	P	D(mix)	0.0196856
primary	cheetah-run	L000	P	D(mix)	0.11315
primary	cheetah-run	L000	P	D(mix)	-2.36347
primary	cheetah-run	L000	P	D(mix)	0.0244965
primary	cheetah-run	L000	P	D(mix)	0.046864
primary	cheetah-run	L000	P	D(mix)	0.0656096
primary	cheetah-run	L000	P	D(mix)	0.0337912
primary	cheetah-run	L000	P	D(mix)	-1.48963
primary	cheetah-run	L000	P	D(mix)	-0.506695
primary	cheetah-run	L000	P	D(mix)	0.163598
primary	cheetah-run	L000	P	D(mix)	0.111258
primary	cheetah-run	L000	P	D(mix)	0.0830169
primary	cheetah-run	L000	P	D(mix)	0.0335786
primary	cheetah-run	L000	P	D(mix)	0.196192
primary	cheetah-run	L000	P	D(mix)	-0.962859
primary	cheetah-run	L000	P	D(mix)	0.0841766
primary	cheetah-run	L000	P	D(mix)	-2.01771
primary	cheetah-run	L000	P	D(mix)	0.0567893
primary	cheetah-run	L000	P	D(mix)	0.266903
primary	cheetah-run	L000	P	D(mix)	-0.0117051
primary	cheetah-run	L000	P	D(mix)	0.067719
primary	cheetah-run	L000	P	D(mix)	-0.513207
primary	cheetah-run	L000	P	D(mix)	-0.0805054
primary	cheetah-run	L000	P	D(mix)	0.0538624
primary	cheetah-run	L000	P	D(mix)	-0.167551
primary	cheetah-run	L000	P	D(mix)	-1.51812
primary	cheetah-run	L000	P	D(mix)	0.100264
primary	cheetah-run	L000	P	D(mix)	0.158749
primary	cheetah-run	L000	P	D(mix)	-0.00899804
primary	cheetah-run	L000	P	D(uni)	-2.68285
primary	cheetah-run	L000	P	D(uni)	-2.26711
primary	cheetah-run	L000	P	D(uni)	-2.7094
primary	cheetah-run	L000	P	D(uni)	-2.78687
primary	cheetah-run	L000	P	D(uni)	-2.32413
primary	cheetah-run	L000	P	D(uni)	-3.43039
primary	cheetah-run	L000	P	D(uni)	-2.78063
primary	cheetah-run	L000	P	D(uni)	-2.83992
primary	cheetah-run	L000	P	D(uni)	-2.30419
primary	cheetah-run	L000	P	D(uni)	-2.60596
primary	cheetah-run	L000	P	D(uni)	-3.11396
primary	cheetah-run	L000	P	D(uni)	-3.00752
primary	cheetah-run	L000	P	D(uni)	-2.51028
primary	cheetah-run	L000	P	D(uni)	-2.58884
primary	cheetah-run	L000	P	D(uni)	-2.48928
primary	cheetah-run	L000	P	D(uni)	-2.35962
primary	cheetah-run	L000	P	D(uni)	-2.31186
primary	cheetah-run	L000	P	D(uni)	-3.1627
primary	cheetah-run	L000	P	D(uni)	-2.67113
primary	cheetah-run	L000	P	D(uni)	-3.5391
primary	cheetah-run	L000	P	D(uni)	-2.31004
primary	cheetah-run	L000	P	D(uni)	-2.23675
primary	cheetah-run	L000	P	D(uni)	-2.09352
primary	cheetah-run	L000	P	D(uni)	-2.53888
primary	cheetah-run	L000	P	D(uni)	-2.87016
primary	cheetah-run	L000	P	D(uni)	-2.5193
primary	cheetah-run	L000	P	D(uni)	-2.43076
primary	cheetah-run	L000	P	D(uni)	-0.331962
primary	cheetah-run	L000	P	D(uni)	-3.47256
primary	cheetah-run	L000	P	D(uni)	-2.24527
primary	cheetah-run	L000	P	D(uni)	-2.82547
primary	cheetah-run	L000	P	D(uni)	-2.77854
primary	cheetah-run	L010	U	D(mix)	0.562335
primary	cheetah-run	L010	U	D(mix)	-0.0265766
primary	cheetah-run	L010	U	D(mix)	0.490189
primary	cheetah-run	L010	U	D(mix)	0.0308677
primary	cheetah-run	L010	U	D(mix)	0.247111
primary	cheetah-run	L010	U	D(mix)	0.226025
primary	cheetah-run	L010	U	D(mix)	0.947592
primary	cheetah-run	L010	U	D(mix)	0.798626
primary	cheetah-run	L010	U	D(mix)	0.368589
primary	cheetah-run	L010	U	D(mix)	0.428712
primary	cheetah-run	L010	U	D(mix)	0.206112
primary	cheetah-run	L010	U	D(mix)	0.134806
primary	cheetah-run	L010	U	D(mix)	0.290976
primary	cheetah-run	L010	U	D(mix)	-0.437789
primary	cheetah-run	L010	U	D(mix)	0.279575
primary	cheetah-run	L010	U	D(mix)	0.11375
primary	cheetah-run	L010	U	D(mix)	0.428665
primary	cheetah-run	L010	U	D(mix)	0.88662
primary	cheetah-run	L010	U	D(mix)	0.732218
primary	cheetah-run	L010	U	D(mix)	0.617464
primary	cheetah-run	L010	U	D(mix)	0.215444
primary	cheetah-run	L010	U	D(mix)	0.35917
primary	cheetah-run	L010	U	D(mix)	0.38368
primary	cheetah-run	L010	U	D(mix)	-0.0298014
primary	cheetah-run	L010	U	D(mix)	0.369245
primary	cheetah-run	L010	U	D(mix)	0.509801
primary	cheetah-run	L010	U	D(mix)	0.455174
primary	cheetah-run	L010	U	D(mix)	0.905371
primary	cheetah-run	L010	U	D(mix)	0.517145
primary	cheetah-run	L010	U	D(mix)	0.342804
primary	cheetah-run	L010	U	D(mix)	0.28981
primary	cheetah-run	L010	U	D(mix)	0.507915
primary	cheetah-run	L010	U	D(uni)	-2.4751
primary	cheetah-run	L010	U	D(uni)	-1.8772
primary	cheetah-run	L010	U	D(uni)	-1.42409
primary	cheetah-run	L010	U	D(uni)	-1.0225
primary	cheetah-run	L010	U	D(uni)	-1.67914
primary	cheetah-run	L010	U	D(uni)	-2.49374
primary	cheetah-run	L010	U	D(uni)	-0.82559
primary	cheetah-run	L010	U	D(uni)	-0.595151
primary	cheetah-run	L010	U	D(uni)	-1.63467
primary	cheetah-run	L010	U	D(uni)	-0.729919
primary	cheetah-run	L010	U	D(uni)	-1.40042
primary	cheetah-run	L010	U	D(uni)	-1.63383
primary	cheetah-run	L010	U	D(uni)	-2.23882
primary	cheetah-run	L010	U	D(uni)	-3.10566
primary	cheetah-run	L010	U	D(uni)	-1.62359
primary	cheetah-run	L010	U	D(uni)	-0.333617
primary	cheetah-run	L010	U	D(uni)	-3.71946
primary	cheetah-run	L010	U	D(uni)	-0.902317
primary	cheetah-run	L010	U	D(uni)	-1.50063
primary	cheetah-run	L010	U	D(uni)	-1.34011
primary	cheetah-run	L010	U	D(uni)	-1.6853
primary	cheetah-run	L010	U	D(uni)	-1.64776
primary	cheetah-run	L010	U	D(uni)	-0.832676
primary	cheetah-run	L010	U	D(uni)	-1.0513
primary	cheetah-run	L010	U	D(uni)	-1.79413
primary	cheetah-run	L010	U	D(uni)	-1.9164
primary	cheetah-run	L010	U	D(uni)	-0.465656
primary	cheetah-run	L010	U	D(uni)	0.00598632
primary	cheetah-run	L010	U	D(uni)	-1.86199
primary	cheetah-run	L010	U	D(uni)	-2.52777
primary	cheetah-run	L010	U	D(uni)	-1.05036
primary	cheetah-run	L010	U	D(uni)	-1.83046
primary	cheetah-run	L010	P	D(mix)	0.0972188
primary	cheetah-run	L010	P	D(mix)	0.233979
primary	cheetah-run	L010	P	D(mix)	0.00179568
primary	cheetah-run	L010	P	D(mix)	0.26409
primary	cheetah-run	L010	P	D(mix)	0.132421
primary	cheetah-run	L010	P	D(mix)	0.0358555
primary	cheetah-run	L010	P	D(mix)	0.268026
primary	cheetah-run	L010	P	D(mix)	0.455024
primary	cheetah-run	L010	P	D(mix)	0.117973
primary	cheetah-run	L010	P	D(mix)	0.198901
primary	cheetah-run	L010	P	D(mix)	0.206177
primary	cheetah-run	L010	P	D(mix)	0.304537
primary	cheetah-run	L010	P	D(mix)	0.245263
primary	cheetah-run	L010	P	D(mix)	-0.8957
primary	cheetah-run	L010	P	D(mix)	-0.424238
primary	cheetah-run	L010	P	D(mix)	0.306143
primary	cheetah-run	L010	P	D(mix)	0.0768992
primary	cheetah-run	L010	P	D(mix)	0.0270986
primary	cheetah-run	L010	P	D(mix)	0.160919
primary	cheetah-run	L010	P	D(mix)	0.187146
primary	cheetah-run	L010	P	D(mix)	0.271719
primary	cheetah-run	L010	P	D(mix)	0.266257
primary	cheetah-run	L010	P	D(mix)	0.292923
primary	cheetah-run	L010	P	D(mix)	0.378197
primary	cheetah-run	L010	P	D(mix)	0.264435
primary	cheetah-run	L010	P	D(mix)	0.232463
primary	cheetah-run	L010	P	D(mix)	0.390419
primary	cheetah-run	L010	P	D(mix)	0.284439
primary	cheetah-run	L010	P	D(mix)	0.245138
primary	cheetah-run	L010	P	D(mix)	0.262022
primary	cheetah-run	L010	P	D(mix)	0.436923
primary	cheetah-run	L010	P	D(mix)	0.214168
primary	cheetah-run	L010	P	D(uni)	-2.7206
primary	cheetah-run	L010	P	D(uni)	-1.81047
primary	cheetah-run	L010	P	D(uni)	-2.44625
primary	cheetah-run	L010	P	D(uni)	-1.66718
primary	cheetah-run	L010	P	D(uni)	-2.2473
primary	cheetah-run	L010	P	D(uni)	-2.31066
primary	cheetah-run	L010	P	D(uni)	-1.63221
primary	cheetah-run	L010	P	D(uni)	-1.27691
primary	cheetah-run	L010	P	D(uni)	-1.90967
primary	cheetah-run	L010	P	D(uni)	-1.76443
primary	cheetah-run	L010	P	D(uni)	-2.00829
primary	cheetah-run	L010	P	D(uni)	-2.02698
primary	cheetah-run	L010	P	D(uni)	-1.78369
primary	cheetah-run	L010	P	D(uni)	-2.65493
primary	cheetah-run	L010	P	D(uni)	-2.39011
primary	cheetah-run	L010	P	D(uni)	-1.66202
primary	cheetah-run	L010	P	D(uni)	-2.70032
primary	cheetah-run	L010	P	D(uni)	-1.92131
primary	cheetah-run	L010	P	D(uni)	-2.20381
primary	cheetah-run	L010	P	D(uni)	-1.75073
primary	cheetah-run	L010	P	D(uni)	-1.92606
primary	cheetah-run	L010	P	D(uni)	-2.17372
primary	cheetah-run	L010	P	D(uni)	-1.63313
primary	cheetah-run	L010	P	D(uni)	-1.46824
primary	cheetah-run	L010	P	D(uni)	-2.33312
primary	cheetah-run	L010	P	D(uni)	-1.96096
primary	cheetah-run	L010	P	D(uni)	-1.59703
primary	cheetah-run	L010	P	D(uni)	-1.56512
primary	cheetah-run	L010	P	D(uni)	-1.99957
primary	cheetah-run	L010	P	D(uni)	-1.92685
primary	cheetah-run	L010	P	D(uni)	-1.59811
primary	cheetah-run	L010	P	D(uni)	-1.95884
primary	cheetah-run	L025	U	D(mix)	0.528401
primary	cheetah-run	L025	U	D(mix)	0.264089
primary	cheetah-run	L025	U	D(mix)	0.696717
primary	cheetah-run	L025	U	D(mix)	0.528325
primary	cheetah-run	L025	U	D(mix)	0.534689
primary	cheetah-run	L025	U	D(mix)	0.268387
primary	cheetah-run	L025	U	D(mix)	0.714994
primary	cheetah-run	L025	U	D(mix)	0.411465
primary	cheetah-run	L025	U	D(mix)	0.634091
primary	cheetah-run	L025	U	D(mix)	0.417749
primary	cheetah-run	L025	U	D(mix)	0.443673
primary	cheetah-run	L025	U	D(mix)	0.35389
primary	cheetah-run	L025	U	D(mix)	0.41072
primary	cheetah-run	L025	U	D(mix)	0.653989
primary	cheetah-run	L025	U	D(mix)	0.68322
primary	cheetah-run	L025	U	D(mix)	0.472461
primary	cheetah-run	L025	U	D(mix)	0.41669
primary	cheetah-run	L025	U	D(mix)	0.374852
primary	cheetah-run	L025	U	D(mix)	0.332714
primary	cheetah-run	L025	U	D(mix)	0.496212
primary	cheetah-run	L025	U	D(mix)	0.615913
primary	cheetah-run	L025	U	D(mix)	0.486342
primary	cheetah-run	L025	U	D(mix)	0.865386
primary	cheetah-run	L025	U	D(mix)	0.483198
primary	cheetah-run	L025	U	D(mix)	0.968008
primary	cheetah-run	L025	U	D(mix)	0.510494
primary	cheetah-run	L025	U	D(mix)	0.568785
primary	cheetah-run	L025	U	D(mix)	0.445063
primary	cheetah-run	L025	U	D(mix)	0.412287
primary	cheetah-run	L025	U	D(mix)	0.578286
primary	cheetah-run	L025	U	D(mix)	-0.0649229
primary	cheetah-run	L025	U	D(mix)	0.36766
primary	cheetah-run	L025	U	D(uni)	-1.01236
primary	cheetah-run	L025	U	D(uni)	-1.95879
primary	cheetah-run	L025	U	D(uni)	-0.32393
primary	cheetah-run	L025	U	D(uni)	0.0657698
primary	cheetah-run	L025	U	D(uni)	-0.180286
primary	cheetah-run	L025	U	D(uni)	-0.308981
primary	cheetah-run	L025	U	D(uni)	-0.220921
primary	cheetah-run	L025	U	D(uni)	-0.748929
primary	cheetah-run	L025	U	D(uni)	-0.37496
primary	cheetah-run	L025	U	D(uni)	-0.776413
primary	cheetah-run	L025	U	D(uni)	-0.337341
primary	cheetah-run	L025	U	D(uni)	-0.790821
primary	cheetah-run	L025	U	D(uni)	-0.218967
primary	cheetah-run	L025	U	D(uni)	-0.518415
primary	cheetah-run	L025	U	D(uni)	-0.373939
primary	cheetah-run	L025	U	D(uni)	-0.214817
primary	cheetah-run	L025	U	D(uni)	-0.429037
primary	cheetah-run	L025	U	D(uni)	-1.30067
primary	cheetah-run	L025	U	D(uni)	-3.12697
primary	cheetah-run	L025	U	D(uni)	-0.617766
primary	cheetah-run	L025	U	D(uni)	-0.738462
primary	cheetah-run	L025	U	D(uni)	-0.320927
primary	cheetah-run	L025	U	D(uni)	0.197942
primary	cheetah-run	L025	U	D(uni)	-1.90482
primary	cheetah-run	L025	U	D(uni)	-0.182938
primary	cheetah-run	L025	U	D(uni)	-0.477877
primary	cheetah-run	L025	U	D(uni)	-0.570205
primary	cheetah-run	L025	U	D(uni)	-0.243826
primary	cheetah-run	L025	U	D(uni)	-2.20622
primary	cheetah-run	L025	U	D(uni)	-3.816
primary	cheetah-run	L025	U	D(uni)	-3.82472
primary	cheetah-run	L025	U	D(uni)	-2.55749
primary	cheetah-run	L025	P	D(mix)	0.371555
primary	cheetah-run	L025	P	D(mix)	0.146662
primary	cheetah-run	L025	P	D(mix)	0.452888
primary	cheetah-run	L025	P	D(mix)	0.574058
primary	cheetah-run	L025	P	D(mix)	0.541911
primary	cheetah-run	L025	P	D(mix)	0.560771
primary	cheetah-run	L025	P	D(mix)	0.581918
primary	cheetah-run	L025	P	D(mix)	0.430799
primary	cheetah-run	L025	P	D(mix)	0.384406
primary	cheetah-run	L025	P	D(mix)	0.598512
primary	cheetah-run	L025	P	D(mix)	0.483579
primary	cheetah-run	L025	P	D(mix)	0.299918
primary	cheetah-run	L025	P	D(mix)	0.501635
primary	cheetah-run	L025	P	D(mix)	0.373369
primary	cheetah-run	L025	P	D(mix)	0.594122
primary	cheetah-run	L025	P	D(mix)	0.593921
primary	cheetah-run	L025	P	D(mix)	0.554652
primary	cheetah-run	L025	P	D(mix)	0.583766
primary	cheetah-run	L025	P	D(mix)	0.252692
primary	cheetah-run	L025	P	D(mix)	0.320893
primary	cheetah-run	L025	P	D(mix)	0.488351
primary	cheetah-run	L025	P	D(mix)	0.474678
primary	cheetah-run	L025	P	D(mix)	0.488125
primary	cheetah-run	L025	P	D(mix)	0.38226
primary	cheetah-run	L025	P	D(mix)	0.484386
primary	cheetah-run	L025	P	D(mix)	0.462486
primary	cheetah-run	L025	P	D(mix)	0.594167
primary	cheetah-run	L025	P	D(mix)	0.612798
primary	cheetah-run	L025	P	D(mix)	0.340679
primary	cheetah-run	L025	P	D(mix)	0.153332
primary	cheetah-run	L025	P	D(mix)	0.295587
primary	cheetah-run	L025	P	D(mix)	0.382889
primary	cheetah-run	L025	P	D(uni)	-1.5733
primary	cheetah-run	L025	P	D(uni)	-1.77599
primary	cheetah-run	L025	P	D(uni)	-1.50367
primary	cheetah-run	L025	P	D(uni)	-1.17085
primary	cheetah-run	L025	P	D(uni)	-1.17144
primary	cheetah-run	L025	P	D(uni)	-1.14706
primary	cheetah-run	L025	P	D(uni)	-1.33376
primary	cheetah-run	L025	P	D(uni)	-1.34148
primary	cheetah-run	L025	P	D(uni)	-1.5536
primary	cheetah-run	L025	P	D(uni)	-1.1369
primary	cheetah-run	L025	P	D(uni)	-1.33844
primary	cheetah-run	L025	P	D(uni)	-1.41472
primary	cheetah-run	L025	P	D(uni)	-1.29756
primary	cheetah-run	L025	P	D(uni)	-1.50675
primary	cheetah-run	L025	P	D(uni)	-1.25215
primary	cheetah-run	L025	P	D(uni)	-1.03085
primary	cheetah-run	L025	P	D(uni)	-1.09808
primary	cheetah-run	L025	P	D(uni)	-1.4882
primary	cheetah-run	L025	P	D(uni)	-2.35307
primary	cheetah-run	L025	P	D(uni)	-1.4744
primary	cheetah-run	L025	P	D(uni)	-1.59988
primary	cheetah-run	L025	P	D(uni)	-1.23086
primary	cheetah-run	L025	P	D(uni)	-1.11048
primary	cheetah-run	L025	P	D(uni)	-1.72203
primary	cheetah-run	L025	P	D(uni)	-1.37662
primary	cheetah-run	L025	P	D(uni)	-1.42684
primary	cheetah-run	L025	P	D(uni)	-1.09562
primary	cheetah-run	L025	P	D(uni)	-1.07336
primary	cheetah-run	L025	P	D(uni)	-1.97989
primary	cheetah-run	L025	P	D(uni)	-2.02021
primary	cheetah-run	L025	P	D(uni)	-2.23942
primary	cheetah-run	L025	P	D(uni)	-1.65094
primary	cheetah-run	L050	U	D(mix)	0.511584
primary	cheetah-run	L050	U	D(mix)	0.666392
primary	cheetah-run	L050	U	D(mix)	0.339209
primary	cheetah-run	L050	U	D(mix)	0.393835
primary	cheetah-run	L050	U	D(mix)	0.531791
primary	cheetah-run	L050	U	D(mix)	0.454299
primary	cheetah-run	L050	U	D(mix)	0.458219
primary	cheetah-run	L050	U	D(mix)	0.492561
primary	cheetah-run	L050	U	D(mix)	0.610271
primary	cheetah-run	L050	U	D(mix)	0.607959
primary	cheetah-run	L050	U	D(mix)	0.501133
primary	cheetah-run	L050	U	D(mix)	0.399279
primary	cheetah-run	L050	U	D(mix)	0.381879
primary	cheetah-run	L050	U	D(mix)	0.582033
primary	cheetah-run	L050	U	D(mix)	0.714099
primary	cheetah-run	L050	U	D(mix)	0.378636
primary	cheetah-run	L050	U	D(mix)	0.444318
primary	cheetah-run	L050	U	D(mix)	0.480733
primary	cheetah-run	L050	U	D(mix)	0.55672
primary	cheetah-run	L050	U	D(mix)	0.419869
primary	cheetah-run	L050	U	D(mix)	0.401708
primary	cheetah-run	L050	U	D(mix)	0.587602
primary	cheetah-run	L050	U	D(mix)	0.497332
primary	cheetah-run	L050	U	D(mix)	0.695685
primary	cheetah-run	L050	U	D(mix)	0.722725
primary	cheetah-run	L050	U	D(mix)	0.588433
primary	cheetah-run	L050	U	D(mix)	0.349159
primary	cheetah-run	L050	U	D(mix)	0.506212
primary	cheetah-run	L050	U	D(mix)	0.543404
primary	cheetah-run	L050	U	D(mix)	0.546877
primary	cheetah-run	L050	U	D(mix)	0.438049
primary	cheetah-run	L050	U	D(mix)	0.33883
primary	cheetah-run	L050	U	D(uni)	0.0914417
primary	cheetah-run	L050	U	D(uni)	0.164193
primary	cheetah-run	L050	U	D(uni)	-0.079424
primary	cheetah-run	L050	U	D(uni)	-0.909624
primary	cheetah-run	L050	U	D(uni)	0.0396954
primary	cheetah-run	L050	U	D(uni)	-0.0328779
primary	cheetah-run	L050	U	D(uni)	0.0253098
primary	cheetah-run	L050	U	D(uni)	-0.0127287
primary	cheetah-run	L050	U	D(uni)	-2.0327
primary	cheetah-run	L050	U	D(uni)	-0.0208795
primary	cheetah-run	L050	U	D(uni)	0.0153663
primary	cheetah-run	L050	U	D(uni)	-0.0718432
primary	cheetah-run	L050	U	D(uni)	-0.0893982
primary	cheetah-run	L050	U	D(uni)	-0.0441498
primary	cheetah-run	L050	U	D(uni)	0.222704
primary	cheetah-run	L050	U	D(uni)	-0.08325
primary	cheetah-run	L050	U	D(uni)	-0.0280145
primary	cheetah-run	L050	U	D(uni)	0.0184039
primary	cheetah-run	L050	U	D(uni)	0.0428907
primary	cheetah-run	L050	U	D(uni)	-0.0232006
primary	cheetah-run	L050	U	D(uni)	-0.0410191
primary	cheetah-run	L050	U	D(uni)	0.136155
primary	cheetah-run	L050	U	D(uni)	0.0394431
primary	cheetah-run	L050	U	D(uni)	0.171174
primary	cheetah-run	L050	U	D(uni)	0.227092
primary	cheetah-run	L050	U	D(uni)	0.119469
primary	cheetah-run	L050	U	D(uni)	-0.0224198
primary	cheetah-run	L050	U	D(uni)	-0.000856745
primary	cheetah-run	L050	U	D(uni)	0.086077
primary	cheetah-run	L050	U	D(uni)	0.0269425
primary	cheetah-run	L050	U	D(uni)	-0.0619758
primary	cheetah-run	L050	U	D(uni)	-0.171701
primary	cheetah-run	L050	P	D(mix)	0.705173
primary	cheetah-run	L050	P	D(mix)	0.713663
primary	cheetah-run	L050	P	D(mix)	0.844397
primary	cheetah-run	L050	P	D(mix)	0.728153
primary	cheetah-run	L050	P	D(mix)	0.703207
primary	cheetah-run	L050	P	D(mix)	0.776188
primary	cheetah-run	L050	P	D(mix)	0.860928
primary	cheetah-run	L050	P	D(mix)	0.668311
primary	cheetah-run	L050	P	D(mix)	0.604315
primary	cheetah-run	L050	P	D(mix)	0.69805
primary	cheetah-run	L050	P	D(mix)	0.744162
primary	cheetah-run	L050	P	D(mix)	0.871523
primary	cheetah-run	L050	P	D(mix)	0.689314
primary	cheetah-run	L050	P	D(mix)	0.638862
primary	cheetah-run	L050	P	D(mix)	0.793305
primary	cheetah-run	L050	P	D(mix)	0.797065
primary	cheetah-run	L050	P	D(mix)	0.74178
primary	cheetah-run	L050	P	D(mix)	0.719454
primary	cheetah-run	L050	P	D(mix)	0.876755
primary	cheetah-run	L050	P	D(mix)	0.546663
primary	cheetah-run	L050	P	D(mix)	0.69088
primary	cheetah-run	L050	P	D(mix)	0.5382
primary	cheetah-run	L050	P	D(mix)	0.659249
primary	cheetah-run	L050	P	D(mix)	0.68917
primary	cheetah-run	L050	P	D(mix)	0.655737
primary	cheetah-run	L050	P	D(mix)	0.757062
primary	cheetah-run	L050	P	D(mix)	0.682091
primary	cheetah-run	L050	P	D(mix)	0.46071
primary	cheetah-run	L050	P	D(mix)	0.577714
primary	cheetah-run	L050	P	D(mix)	0.804948
primary	cheetah-run	L050	P	D(mix)	0.648817
primary	cheetah-run	L050	P	D(mix)	0.631423
primary	cheetah-run	L050	P	D(uni)	-0.940207
primary	cheetah-run	L050	P	D(uni)	-0.992971
primary	cheetah-run	L050	P	D(uni)	-0.941587
primary	cheetah-run	L050	P	D(uni)	-1.10216
primary	cheetah-run	L050	P	D(uni)	-1.02811
primary	cheetah-run	L050	P	D(uni)	-0.905377
primary	cheetah-run	L050	P	D(uni)	-0.751465
primary	cheetah-run	L050	P	D(uni)	-1.0816
primary	cheetah-run	L050	P	D(uni)	-1.1259
primary	cheetah-run	L050	P	D(uni)	-1.05083
primary	cheetah-run	L050	P	D(uni)	-1.02112
primary	cheetah-run	L050	P	D(uni)	-0.966435
primary	cheetah-run	L050	P	D(uni)	-1.01384
primary	cheetah-run	L050	P	D(uni)	-1.00478
primary	cheetah-run	L050	P	D(uni)	-0.889483
primary	cheetah-run	L050	P	D(uni)	-0.923037
primary	cheetah-run	L050	P	D(uni)	-1.08687
primary	cheetah-run	L050	P	D(uni)	-1.00682
primary	cheetah-run	L050	P	D(uni)	-0.994452
primary	cheetah-run	L050	P	D(uni)	-1.12814
primary	cheetah-run	L050	P	D(uni)	-1.10882
primary	cheetah-run	L050	P	D(uni)	-1.11497
primary	cheetah-run	L050	P	D(uni)	-1.11281
primary	cheetah-run	L050	P	D(uni)	-0.986368
primary	cheetah-run	L050	P	D(uni)	-1.21331
primary	cheetah-run	L050	P	D(uni)	-1.02664
primary	cheetah-run	L050	P	D(uni)	-1.00964
primary	cheetah-run	L050	P	D(uni)	-1.10897
primary	cheetah-run	L050	P	D(uni)	-1.06025
primary	cheetah-run	L050	P	D(uni)	-1.04605
primary	cheetah-run	L050	P	D(uni)	-1.01787
primary	cheetah-run	L050	P	D(uni)	-1.09321
primary	cheetah-run	L075	U	D(mix)	0.42613
primary	cheetah-run	L075	U	D(mix)	0.424273
primary	cheetah-run	L075	U	D(mix)	0.605586
primary	cheetah-run	L075	U	D(mix)	0.758102
primary	cheetah-run	L075	U	D(mix)	0.474599
primary	cheetah-run	L075	U	D(mix)	0.711947
primary	cheetah-run	L075	U	D(mix)	0.467038
primary	cheetah-run	L075	U	D(mix)	0.440215
primary	cheetah-run	L075	U	D(mix)	0.520494
primary	cheetah-run	L075	U	D(mix)	0.447128
primary	cheetah-run	L075	U	D(mix)	0.628805
primary	cheetah-run	L075	U	D(mix)	0.585178
primary	cheetah-run	L075	U	D(mix)	0.676386
primary	cheetah-run	L075	U	D(mix)	0.462374
primary	cheetah-run	L075	U	D(mix)	0.671483
primary	cheetah-run	L075	U	D(mix)	0.554516
primary	cheetah-run	L075	U	D(mix)	0.5751
primary	cheetah-run	L075	U	D(mix)	0.47664
primary	cheetah-run	L075	U	D(mix)	0.723785
primary	cheetah-run	L075	U	D(mix)	0.379898
primary	cheetah-run	L075	U	D(mix)	0.492001
primary	cheetah-run	L075	U	D(mix)	0.581526
primary	cheetah-run	L075	U	D(mix)	0.592277
primary	cheetah-run	L075	U	D(mix)	0.584921
primary	cheetah-run	L075	U	D(mix)	0.611093
primary	cheetah-run	L075	U	D(mix)	0.486838
primary	cheetah-run	L075	U	D(mix)	0.391296
primary	cheetah-run	L075	U	D(mix)	0.604144
primary	cheetah-run	L075	U	D(mix)	0.448718
primary	cheetah-run	L075	U	D(mix)	0.464199
primary	cheetah-run	L075	U	D(mix)	0.487053
primary	cheetah-run	L075	U	D(mix)	0.499268
primary	cheetah-run	L075	U	D(uni)	-0.0244286
primary	cheetah-run	L075	U	D(uni)	-0.0321321
primary	cheetah-run	L075	U	D(uni)	0.127063
primary	cheetah-run	L075	U	D(uni)	0.251226
primary	cheetah-run	L075	U	D(uni)	0.070971
primary	cheetah-run	L075	U	D(uni)	0.29392
primary	cheetah-run	L075	U	D(uni)	0.0484691
primary	cheetah-run	L075	U	D(uni)	-0.0148069
primary	cheetah-run	L075	U	D(uni)	0.0444374
primary	cheetah-run	L075	U	D(uni)	0.00626172
primary	cheetah-run	L075	U	D(uni)	0.152114
primary	cheetah-run	L075	U	D(uni)	0.147496
primary	cheetah-run	L075	U	D(uni)	0.174856
primary	cheetah-run	L075	U	D(uni)	0.018449
primary	cheetah-run	L075	U	D(uni)	0.211458
primary	cheetah-run	L075	U	D(uni)	0.119444
primary	cheetah-run	L075	U	D(uni)	0.123265
primary	cheetah-run	L075	U	D(uni)	0.0104466
primary	cheetah-run	L075	U	D(uni)	0.293738
primary	cheetah-run	L075	U	D(uni)	-0.0104544
primary	cheetah-run	L075	U	D(uni)	0.0458434
primary	cheetah-run	L075	U	D(uni)	0.161997
primary	cheetah-run	L075	U	D(uni)	0.194228
primary	cheetah-run	L075	U	D(uni)	0.0935582
primary	cheetah-run	L075	U	D(uni)	0.10192
primary	cheetah-run	L075	U	D(uni)	0.0238492
primary	cheetah-run	L075	U	D(uni)	-0.0552852
primary	cheetah-run	L075	U	D(uni)	0.157041
primary	cheetah-run	L075	U	D(uni)	0.0131071
primary	cheetah-run	L075	U	D(uni)	-0.0421579
primary	cheetah-run	L075	U	D(uni)	0.0518497
primary	cheetah-run	L075	U	D(uni)	0.0235042
primary	cheetah-run	L075	P	D(mix)	1.01409
primary	cheetah-run	L075	P	D(mix)	0.520145
primary	cheetah-run	L075	P	D(mix)	0.958884
primary	cheetah-run	L075	P	D(mix)	0.957657
primary	cheetah-run	L075	P	D(mix)	1.08494
primary	cheetah-run	L075	P	D(mix)	0.659299
primary	cheetah-run	L075	P	D(mix)	0.943513
primary	cheetah-run	L075	P	D(mix)	0.997706
primary	cheetah-run	L075	P	D(mix)	0.914389
primary	cheetah-run	L075	P	D(mix)	1.12897
primary	cheetah-run	L075	P	D(mix)	1.16769
primary	cheetah-run	L075	P	D(mix)	0.898203
primary	cheetah-run	L075	P	D(mix)	0.636381
primary	cheetah-run	L075	P	D(mix)	0.934015
primary	cheetah-run	L075	P	D(mix)	0.927552
primary	cheetah-run	L075	P	D(mix)	1.09911
primary	cheetah-run	L075	P	D(mix)	0.57586
primary	cheetah-run	L075	P	D(mix)	1.16209
primary	cheetah-run	L075	P	D(mix)	0.882605
primary	cheetah-run	L075	P	D(mix)	1.12807
primary	cheetah-run	L075	P	D(mix)	1.04513
primary	cheetah-run	L075	P	D(mix)	0.881261
primary	cheetah-run	L075	P	D(mix)	0.820351
primary	cheetah-run	L075	P	D(mix)	0.829671
primary	cheetah-run	L075	P	D(mix)	0.826356
primary	cheetah-run	L075	P	D(mix)	0.965082
primary	cheetah-run	L075	P	D(mix)	0.812788
primary	cheetah-run	L075	P	D(mix)	0.878006
primary	cheetah-run	L075	P	D(mix)	0.982031
primary	cheetah-run	L075	P	D(mix)	1.05577
primary	cheetah-run	L075	P	D(mix)	0.857585
primary	cheetah-run	L075	P	D(mix)	1.14334
primary	cheetah-run	L075	P	D(uni)	-0.861503
primary	cheetah-run	L075	P	D(uni)	-1.2431
primary	cheetah-run	L075	P	D(uni)	-0.811928
primary	cheetah-run	L075	P	D(uni)	-0.808231
primary	cheetah-run	L075	P	D(uni)	-0.649855
primary	cheetah-run	L075	P	D(uni)	-1.1081
primary	cheetah-run	L075	P	D(uni)	-0.949758
primary	cheetah-run	L075	P	D(uni)	-0.790056
primary	cheetah-run	L075	P	D(uni)	-0.799283
primary	cheetah-run	L075	P	D(uni)	-0.712158
primary	cheetah-run	L075	P	D(uni)	-0.628699
primary	cheetah-run	L075	P	D(uni)	-0.923927
primary	cheetah-run	L075	P	D(uni)	-1.09764
primary	cheetah-run	L075	P	D(uni)	-0.896295
primary	cheetah-run	L075	P	D(uni)	-0.986753
primary	cheetah-run	L075	P	D(uni)	-0.731271
primary	cheetah-run	L075	P	D(uni)	-1.30707
primary	cheetah-run	L075	P	D(uni)	-0.634502
primary	cheetah-run	L075	P	D(uni)	-1.04717
primary	cheetah-run	L075	P	D(uni)	-0.594128
primary	cheetah-run	L075	P	D(uni)	-0.63007
primary	cheetah-run	L075	P	D(uni)	-1.14017
primary	cheetah-run	L075	P	D(uni)	-0.799692
primary	cheetah-run	L075	P	D(uni)	-1.18839
primary	cheetah-run	L075	P	D(uni)	-0.924218
primary	cheetah-run	L075	P	D(uni)	-0.837475
primary	cheetah-run	L075	P	D(uni)	-0.901815
primary	cheetah-run	L075	P	D(uni)	-0.939069
primary	cheetah-run	L075	P	D(uni)	-0.848299
primary	cheetah-run	L075	P	D(uni)	-0.709809
primary	cheetah-run	L075	P	D(uni)	-1.08582
primary	cheetah-run	L075	P	D(uni)	-0.691243
primary	cheetah-run	L100	U	D(mix)	0.404925
primary	cheetah-run	L100	U	D(mix)	0.395698
primary	cheetah-run	L100	U	D(mix)	0.340717
primary	cheetah-run	L100	U	D(mix)	0.674116
primary	cheetah-run	L100	U	D(mix)	0.51621
primary	cheetah-run	L100	U	D(mix)	0.656361
primary	cheetah-run	L100	U	D(mix)	0.37849
primary	cheetah-run	L100	U	D(mix)	0.470643
primary	cheetah-run	L100	U	D(mix)	0.263345
primary	cheetah-run	L100	U	D(mix)	0.468956
primary	cheetah-run	L100	U	D(mix)	0.518638
primary	cheetah-run	L100	U	D(mix)	0.52548
primary	cheetah-run	L100	U	D(mix)	0.518425
primary	cheetah-run	L100	U	D(mix)	0.428879
primary	cheetah-run	L100	U	D(mix)	0.51471
primary	cheetah-run	L100	U	D(mix)	0.468546
primary	cheetah-run	L100	U	D(mix)	0.404997
primary	cheetah-run	L100	U	D(mix)	0.386226
primary	cheetah-run	L100	U	D(mix)	0.421789
primary	cheetah-run	L100	U	D(mix)	0.397706
primary	cheetah-run	L100	U	D(mix)	0.357287
primary	cheetah-run	L100	U	D(mix)	0.445844
primary	cheetah-run	L100	U	D(mix)	0.449899
primary	cheetah-run	L100	U	D(mix)	0.307648
primary	cheetah-run	L100	U	D(mix)	0.384188
primary	cheetah-run	L100	U	D(mix)	0.367887
primary	cheetah-run	L100	U	D(mix)	0.354214
primary	cheetah-run	L100	U	D(mix)	0.516319
primary	cheetah-run	L100	U	D(mix)	0.469974
primary	cheetah-run	L100	U	D(mix)	0.490801
primary	cheetah-run	L100	U	D(mix)	0.317945
primary	cheetah-run	L100	U	D(mix)	0.329957
primary	cheetah-run	L100	U	D(uni)	-0.0871445
primary	cheetah-run	L100	U	D(uni)	-0.0966033
primary	cheetah-run	L100	U	D(uni)	-0.119983
primary	cheetah-run	L100	U	D(uni)	0.225943
primary	cheetah-run	L100	U	D(uni)	0.0431848
primary	cheetah-run	L100	U	D(uni)	0.180041
primary	cheetah-run	L100	U	D(uni)	-0.112955
primary	cheetah-run	L100	U	D(uni)	0.0180945
primary	cheetah-run	L100	U	D(uni)	-0.216805
primary	cheetah-run	L100	U	D(uni)	0.00249263
primary	cheetah-run	L100	U	D(uni)	0.0632676
primary	cheetah-run	L100	U	D(uni)	0.0349392
primary	cheetah-run	L100	U	D(uni)	0.0622122
primary	cheetah-run	L100	U	D(uni)	-0.0384525
primary	cheetah-run	L100	U	D(uni)	0.061066
primary	cheetah-run	L100	U	D(uni)	-0.00332056
primary	cheetah-run	L100	U	D(uni)	-0.0608153
primary	cheetah-run	L100	U	D(uni)	-0.0364635
primary	cheetah-run	L100	U	D(uni)	-0.033314
primary	cheetah-run	L100	U	D(uni)	-0.0364084
primary	cheetah-run	L100	U	D(uni)	-0.107979
primary	cheetah-run	L100	U	D(uni)	-0.0321072
primary	cheetah-run	L100	U	D(uni)	-0.0360403
primary	cheetah-run	L100	U	D(uni)	-0.146019
primary	cheetah-run	L100	U	D(uni)	-0.0869944
primary	cheetah-run	L100	U	D(uni)	-0.0720944
primary	cheetah-run	L100	U	D(uni)	-0.108394
primary	cheetah-run	L100	U	D(uni)	0.021325
primary	cheetah-run	L100	U	D(uni)	-0.0172454
primary	cheetah-run	L100	U	D(uni)	0.0311625
primary	cheetah-run	L100	U	D(uni)	-0.18951
primary	cheetah-run	L100	U	D(uni)	-0.135999
specific	acrobot-swingup	L000	P	D(mix)	0.0862852
specific	acrobot-swingup	L000	P	D(mix)	-0.0201648
specific	acrobot-swingup	L000	P	D(mix)	0.157374
specific	acrobot-swingup	L000	P	D(mix)	0.0731463
specific	acrobot-swingup	L000	P	D(mix)	-0.0661106
specific	acrobot-swingup	L000	P	D(mix)	0.0185385
specific	acrobot-swingup	L000	P	D(mix)	-0.414766
specific	acrobot-swingup	L000	P	D(mix)	0.00540626
specific	acrobot-swingup	L000	P	D(mix)	-0.142759
specific	acrobot-swingup	L000	P	D(mix)	-0.0446082
specific	acrobot-swingup	L000	P	D(mix)	0.248273
specific	acrobot-swingup	L000	P	D(mix)	0.00910722
specific	acrobot-swingup	L000	P	D(mix)	-0.0641997
specific	acrobot-swingup	L000	P	D(mix)	0.0560224
specific	acrobot-swingup	L000	P	D(mix)	0.00726446
specific	acrobot-swingup	L000	P	D(mix)	-0.0745614
specific	acrobot-swingup	L000	P	D(mix)	-0.0635623
specific	acrobot-swingup	L000	P	D(mix)	0.00578494
specific	acrobot-swingup	L000	P	D(mix)	-0.0802549
specific	acrobot-swingup	L000	P	D(mix)	-0.0997039
specific	acrobot-swingup	L000	P	D(mix)	-0.130163
specific	acrobot-swingup	L000	P	D(mix)	-0.0108101
specific	acrobot-swingup	L000	P	D(mix)	0.0430088
specific	acrobot-swingup	L000	P	D(mix)	0.0912751
specific	acrobot-swingup	L000	P	D(mix)	0.105344
specific	acrobot-swingup	L000	P	D(mix)	0.0134667
specific	acrobot-swingup	L000	P	D(mix)	-0.0939108
specific	acrobot-swingup	L000	P	D(mix)	-0.129373
specific	acrobot-swingup	L000	P	D(mix)	-0.0966234
specific	acrobot-swingup	L000	P	D(mix)	-0.00432582
specific	acrobot-swingup	L000	P	D(mix)	0.0836359
specific	acrobot-swingup	L000	P	D(mix)	0.054839
specific	acrobot-swingup	L000	P	D(uni)	-0.0986111
specific	acrobot-swingup	L000	P	D(uni)	-1.33875
specific	acrobot-swingup	L000	P	D(uni)	0.0100384
specific	acrobot-swingup	L000	P	D(uni)	-0.0731769
specific	acrobot-swingup	L000	P	D(uni)	-1.12895
specific	acrobot-swingup	L000	P	D(uni)	-0.305203
specific	acrobot-swingup	L000	P	D(uni)	-0.824277
specific	acrobot-swingup	L000	P	D(uni)	-0.253889
specific	acrobot-swingup	L000	P	D(uni)	-0.918462
specific	acrobot-swingup	L000	P	D(uni)	-1.12471
specific	acrobot-swingup	L000	P	D(uni)	-0.13473
specific	acrobot-swingup	L000	P	D(uni)	-0.580052
specific	acrobot-swingup	L000	P	D(uni)	-0.221177
specific	acrobot-swingup	L000	P	D(uni)	-0.818677
specific	acrobot-swingup	L000	P	D(uni)	-0.483207
specific	acrobot-swingup	L000	P	D(uni)	-0.807535
specific	acrobot-swingup	L000	P	D(uni)	-0.880638
specific	acrobot-swingup	L000	P	D(uni)	-0.486073
specific	acrobot-swingup	L000	P	D(uni)	-1.0817
specific	acrobot-swingup	L000	P	D(uni)	-1.08956
specific	acrobot-swingup	L000	P	D(uni)	-0.202833
specific	acrobot-swingup	L000	P	D(uni)	-0.806047
specific	acrobot-swingup	L000	P	D(uni)	-0.313761
specific	acrobot-swingup	L000	P	D(uni)	-0.465982
specific	acrobot-swingup	L000	P	D(uni)	-0.441108
specific	acrobot-swingup	L000	P	D(uni)	-0.130007
specific	acrobot-swingup	L000	P	D(uni)	-1.04418
specific	acrobot-swingup	L000	P	D(uni)	-0.289204
specific	acrobot-swingup	L000	P	D(uni)	-1.14922
specific	acrobot-swingup	L000	P	D(uni)	-0.589217
specific	acrobot-swingup	L000	P	D(uni)	-0.467532
specific	acrobot-swingup	L000	P	D(uni)	-0.396107
specific	acrobot-swingup	L010	P	D(mix)	0.0796513
specific	acrobot-swingup	L010	P	D(mix)	0.188359
specific	acrobot-swingup	L010	P	D(mix)	0.280715
specific	acrobot-swingup	L010	P	D(mix)	0.156726
specific	acrobot-swingup	L010	P	D(mix)	0.109717
specific	acrobot-swingup	L010	P	D(mix)	0.133606
specific	acrobot-swingup	L010	P	D(mix)	0.0361104
specific	acrobot-swingup	L010	P	D(mix)	0.069192
specific	acrobot-swingup	L010	P	D(mix)	0.0952074
specific	acrobot-swingup	L010	P	D(mix)	-0.00888923
specific	acrobot-swingup	L010	P	D(mix)	0.110225
specific	acrobot-swingup	L010	P	D(mix)	0.0578152
specific	acrobot-swingup	L010	P	D(mix)	0.109293
specific	acrobot-swingup	L010	P	D(mix)	0.224696
specific	acrobot-swingup	L010	P	D(mix)	0.055247
specific	acrobot-swingup	L010	P	D(mix)	0.225562
specific	acrobot-swingup	L010	P	D(mix)	0.104703
specific	acrobot-swingup	L010	P	D(mix)	0.106576
specific	acrobot-swingup	L010	P	D(mix)	0.172445
specific	acrobot-swingup	L010	P	D(mix)	0.0898422
specific	acrobot-swingup	L010	P	D(mix)	0.177943
specific	acrobot-swingup	L010	P	D(mix)	0.0629622
specific	acrobot-swingup	L010	P	D(mix)	0.147663
specific	acrobot-swingup	L010	P	D(mix)	0.0548892
specific	acrobot-swingup	L010	P	D(mix)	0.125576
specific	acrobot-swingup	L010	P	D(mix)	0.201445
specific	acrobot-swingup	L010	P	D(mix)	0.120049
specific	acrobot-swingup	L010	P	D(mix)	0.0684634
specific	acrobot-swingup	L010	P	D(mix)	0.138311
specific	acrobot-swingup	L010	P	D(mix)	0.0548571
specific	acrobot-swingup	L010	P	D(mix)	0.0684272
specific	acrobot-swingup	L010	P	D(mix)	0.210625
specific	acrobot-swingup	L010	P	D(uni)	-0.157475
specific	acrobot-swingup	L010	P	D(uni)	0.204785
specific	acrobot-swingup	L010	P	D(uni)	0.0405366
specific	acrobot-swingup	L010	P	D(uni)	-1.46877
specific	acrobot-swingup	L010	P	D(uni)	-0.0337396
specific	acrobot-swingup	L010	P	D(uni)	-0.25866
specific	acrobot-swingup	L010	P	D(uni)	0.042659
specific	acrobot-swingup	L010	P	D(uni)	-0.109437
specific	acrobot-swingup	L010	P	D(uni)	-1.1048
specific	acrobot-swingup	L010	P	D(uni)	-0.135711
specific	acrobot-swingup	L010	P	D(uni)	-0.114393
specific	acrobot-swingup	L010	P	D(uni)	-0.215867
specific	acrobot-swingup	L010	P	D(uni)	-0.775502
specific	acrobot-swingup	L010	P	D(uni)	0.0791117
specific	acrobot-swingup	L010	P	D(uni)	-0.0927829
specific	acrobot-swingup	L010	P	D(uni)	0.239522
specific	acrobot-swingup	L010	P	D(uni)	-0.0195224
specific	acrobot-swingup	L010	P	D(uni)	-0.447939
specific	acrobot-swingup	L010	P	D(uni)	-0.0786033
specific	acrobot-swingup	L010	P	D(uni)	-0.0788534
specific	acrobot-swingup	L010	P	D(uni)	-1.36663
specific	acrobot-swingup	L010	P	D(uni)	-0.0514654
specific	acrobot-swingup	L010	P	D(uni)	0.130623
specific	acrobot-swingup	L010	P	D(uni)	-0.102496
specific	acrobot-swingup	L010	P	D(uni)	0.098302
specific	acrobot-swingup	L010	P	D(uni)	0.214196
specific	acrobot-swingup	L010	P	D(uni)	-0.0275757
specific	acrobot-swingup	L010	P	D(uni)	-0.144971
specific	acrobot-swingup	L010	P	D(uni)	-0.605547
specific	acrobot-swingup	L010	P	D(uni)	-0.271727
specific	acrobot-swingup	L010	P	D(uni)	-0.290808
specific	acrobot-swingup	L010	P	D(uni)	0.176295
specific	acrobot-swingup	L025	U	D(mix)	0.560905
specific	acrobot-swingup	L025	U	D(mix)	0.516326
specific	acrobot-swingup	L025	U	D(mix)	0.210517
specific	acrobot-swingup	L025	U	D(mix)	0.212705
specific	acrobot-swingup	L025	U	D(mix)	0.318955
specific	acrobot-swingup	L025	U	D(mix)	0.266695
specific	acrobot-swingup	L025	U	D(mix)	0.430929
specific	acrobot-swingup	L025	U	D(mix)	0.234343
specific	acrobot-swingup	L025	U	D(mix)	0.178994
specific	acrobot-swingup	L025	U	D(mix)	0.635134
specific	acrobot-swingup	L025	U	D(mix)	0.275607
specific	acrobot-swingup	L025	U	D(mix)	0.516021
specific	acrobot-swingup	L025	U	D(mix)	0.307982
specific	acrobot-swingup	L025	U	D(mix)	0.812317
specific	acrobot-swingup	L025	U	D(mix)	0.494333
specific	acrobot-swingup	L025	U	D(mix)	0.622213
specific	acrobot-swingup	L025	U	D(mix)	0.335693
specific	acrobot-swingup	L025	U	D(mix)	0.489577
specific	acrobot-swingup	L025	U	D(mix)	0.385388
specific	acrobot-swingup	L025	U	D(mix)	0.361149
specific	acrobot-swingup	L025	U	D(mix)	-0.186355
specific	acrobot-swingup	L025	U	D(mix)	0.256873
specific	acrobot-swingup	L025	U	D(mix)	0.31025
specific	acrobot-swingup	L025	U	D(mix)	0.249345
specific	acrobot-swingup	L025	U	D(mix)	0.0264874
specific	acrobot-swingup	L025	U	D(mix)	0.392122
specific	acrobot-swingup	L025	U	D(mix)	0.273098
specific	acrobot-swingup	L025	U	D(mix)	0.39389
specific	acrobot-swingup	L025	U	D(mix)	0.330068
specific	acrobot-swingup	L025	U	D(mix)	0.508162
specific	acrobot-swingup	L025	U	D(mix)	0.0386231
specific	acrobot-swingup	L025	U	D(mix)	0.194641
specific	acrobot-swingup	L025	U	D(uni)	0.803183
specific	acrobot-swingup	L025	U	D(uni)	0.486865
specific	acrobot-swingup	L025	U	D(uni)	-0.852317
specific	acrobot-swingup	L025	U	D(uni)	0.45389
specific	acrobot-swingup	L025	U	D(uni)	0.337573
specific	acrobot-swingup	L025	U	D(uni)	0.323394
specific	acrobot-swingup	L025	U	D(uni)	0.230982
specific	acrobot-swingup	L025	U	D(uni)	0.26519
specific	acrobot-swingup	L025	U	D(uni)	0.323063
specific	acrobot-swingup	L025	U	D(uni)	0.592041
specific	acrobot-swingup	L025	U	D(uni)	0.479501
specific	acrobot-swingup	L025	U	D(uni)	0.72786
specific	acrobot-swingup	L025	U	D(uni)	0.459586
specific	acrobot-swingup	L025	U	D(uni)	0.925995
specific	acrobot-swingup	L025	U	D(uni)	0.574474
specific	acrobot-swingup	L025	U	D(uni)	0.719272
specific	acrobot-swingup	L025	U	D(uni)	0.0552951
specific	acrobot-swingup	L025	U	D(uni)	0.448019
specific	acrobot-swingup	L025	U	D(uni)	-0.354957
specific	acrobot-swingup	L025	U	D(uni)	0.0496401
specific	acrobot-swingup	L025	U	D(uni)	-0.16712
specific	acrobot-swingup	L025	U	D(uni)	-0.192897
specific	acrobot-swingup	L025	U	D(uni)	-0.385583
specific	acrobot-swingup	L025	U	D(uni)	0.443849
specific	acrobot-swingup	L025	U	D(uni)	-0.0360834
specific	acrobot-swingup	L025	U	D(uni)	-0.135097
specific	acrobot-swingup	L025	U	D(uni)	0.262176
specific	acrobot-swingup	L025	U	D(uni)	0.135636
specific	acrobot-swingup	L025	U	D(uni)	0.405452
specific	acrobot-swingup	L025	U	D(uni)	0.503049
specific	acrobot-swingup	L025	U	D(uni)	-0.471334
specific	acrobot-swingup	L025	U	D(uni)	0.41379
specific	acrobot-swingup	L025	P	D(mix)	0.322347
specific	acrobot-swingup	L025	P	D(mix)	0.256415
specific	acrobot-swingup	L025	P	D(mix)	0.135355
specific	acrobot-swingup	L025	P	D(mix)	0.16955
specific	acrobot-swingup	L025	P	D(mix)	0.214421
specific	acrobot-swingup	L025	P	D(mix)	0.0601747
specific	acrobot-swingup	L025	P	D(mix)	0.144938
specific	acrobot-swingup	L025	P	D(mix)	0.0743987
specific	acrobot-swingup	L025	P	D(mix)	-0.0239084
specific	acrobot-swingup	L025	P	D(mix)	0.241602
specific	acrobot-swingup	L025	P	D(mix)	0.166608
specific	acrobot-swingup	L025	P	D(mix)	0.199955
specific	acrobot-swingup	L025	P	D(mix)	0.226399
specific	acrobot-swingup	L025	P	D(mix)	0.451113
specific	acrobot-swingup	L025	P	D(mix)	0.256544
specific	acrobot-swingup	L025	P	D(mix)	0.284534
specific	acrobot-swingup	L025	P	D(mix)	0.0395156
specific	acrobot-swingup	L025	P	D(mix)	0.221755
specific	acrobot-swingup	L025	P	D(mix)	0.155747
specific	acrobot-swingup	L025	P	D(mix)	0.0940192
specific	acrobot-swingup	L025	P	D(mix)	-0.173317
specific	acrobot-swingup	L025	P	D(mix)	0.0657771
specific	acrobot-swingup	L025	P	D(mix)	0.0837855
specific	acrobot-swingup	L025	P	D(mix)	0.228656
specific	acrobot-swingup	L025	P	D(mix)	0.124412
specific	acrobot-swingup	L025	P	D(mix)	0.101005
specific	acrobot-swingup	L025	P	D(mix)	0.163257
specific	acrobot-swingup	L025	P	D(mix)	0.202714
specific	acrobot-swingup	L025	P	D(mix)	0.106432
specific	acrobot-swingup	L025	P	D(mix)	0.171431
specific	acrobot-swingup	L025	P	D(mix)	-0.044819
specific	acrobot-swingup	L025	P	D(mix)	0.203533
specific	acrobot-swingup	L025	P	D(uni)	0.334717
specific	acrobot-swingup	L025	P	D(uni)	0.27024
specific	acrobot-swingup	L025	P	D(uni)	-0.561808
specific	acrobot-swingup	L025	P	D(uni)	0.2196
specific	acrobot-swingup	L025	P	D(uni)	0.227243
specific	acrobot-swingup	L025	P	D(uni)	0.134069
specific	acrobot-swingup	L025	P	D(uni)	0.0350397
specific	acrobot-swingup	L025	P	D(uni)	0.0573822
specific	acrobot-swingup	L025	P	D(uni)	0.0146683
specific	acrobot-swingup	L025	P	D(uni)	0.281627
specific	acrobot-swingup	L025	P	D(uni)	0.189554
specific	acrobot-swingup	L025	P	D(uni)	0.21792
specific	acrobot-swingup	L025	P	D(uni)	0.237072
specific	acrobot-swingup	L025	P	D(uni)	0.555176
specific	acrobot-swingup	L025	P	D(uni)	0.433132
specific	acrobot-swingup	L025	P	D(uni)	0.272021
specific	acrobot-swingup	L025	P	D(uni)	-0.0105413
specific	acrobot-swingup	L025	P	D(uni)	0.135463
specific	acrobot-swingup	L025	P	D(uni)	-0.191
specific	acrobot-swingup	L025	P	D(uni)	0.0305163
specific	acrobot-swingup	L025	P	D(uni)	-0.00458382
specific	acrobot-swingup	L025	P	D(uni)	-0.259417
specific	acrobot-swingup	L025	P	D(uni)	-0.173135
specific	acrobot-swingup	L025	P	D(uni)	0.2962
specific	acrobot-swingup	L025	P	D(uni)	0.0103115
specific	acrobot-swingup	L025	P	D(uni)	0.00750058
specific	acrobot-swingup	L025	P	D(uni)	0.182867
specific	acrobot-swingup	L025	P	D(uni)	-0.00757501
specific	acrobot-swingup	L025	P	D(uni)	0.143342
specific	acrobot-swingup	L025	P	D(uni)	0.233621
specific	acrobot-swingup	L025	P	D(uni)	-0.118854
specific	acrobot-swingup	L025	P	D(uni)	0.216583
specific	acrobot-swingup	L050	U	D(mix)	0.300217
specific	acrobot-swingup	L050	U	D(mix)	0.358137
specific	acrobot-swingup	L050	U	D(mix)	0.360129
specific	acrobot-swingup	L050	U	D(mix)	0.521779
specific	acrobot-swingup	L050	U	D(mix)	0.160575
specific	acrobot-swingup	L050	U	D(mix)	0.0354881
specific	acrobot-swingup	L050	U	D(mix)	0.125511
specific	acrobot-swingup	L050	U	D(mix)	0.798885
specific	acrobot-swingup	L050	U	D(mix)	0.721972
specific	acrobot-swingup	L050	U	D(mix)	0.558627
specific	acrobot-swingup	L050	U	D(mix)	-0.0347886
specific	acrobot-swingup	L050	U	D(mix)	0.264728
specific	acrobot-swingup	L050	U	D(mix)	0.166386
specific	acrobot-swingup	L050	U	D(mix)	0.384151
specific	acrobot-swingup	L050	U	D(mix)	0.641729
specific	acrobot-swingup	L050	U	D(mix)	0.681627
specific	acrobot-swingup	L050	U	D(mix)	0.460282
specific	acrobot-swingup	L050	U	D(mix)	0.502737
specific	acrobot-swingup	L050	U	D(mix)	0.425547
specific	acrobot-swingup	L050	U	D(mix)	0.436939
specific	acrobot-swingup	L050	U	D(mix)	0.657698
specific	acrobot-swingup	L050	U	D(mix)	0.436794
specific	acrobot-swingup	L050	U	D(mix)	0.22918
specific	acrobot-swingup	L050	U	D(mix)	0.249901
specific	acrobot-swingup	L050	U	D(mix)	0.441995
specific	acrobot-swingup	L050	U	D(mix)	0.360474
specific	acrobot-swingup	L050	U	D(mix)	0.560216
specific	acrobot-swingup	L050	U	D(mix)	0.62905
specific	acrobot-swingup	L050	U	D(mix)	-0.0712485
specific	acrobot-swingup	L050	U	D(mix)	0.568568
specific	acrobot-swingup	L050	U	D(mix)	0.525277
specific	acrobot-swingup	L050	U	D(mix)	0.129767
specific	acrobot-swingup	L050	U	D(uni)	0.488166
specific	acrobot-swingup	L050	U	D(uni)	-0.957474
specific	acrobot-swingup	L050	U	D(uni)	-0.293531
specific	acrobot-swingup	L050	U	D(uni)	0.679452
specific	acrobot-swingup	L050	U	D(uni)	-0.635923
specific	acrobot-swingup	L050	U	D(uni)	-1.1235
specific	acrobot-swingup	L050	U	D(uni)	-3.4482
specific	acrobot-swingup	L050	U	D(uni)	1.17558
specific	acrobot-swingup	L050	U	D(uni)	1.24085
specific	acrobot-swingup	L050	U	D(uni)	0.659364
specific	acrobot-swingup	L050	U	D(uni)	-3.35613
specific	acrobot-swingup	L050	U	D(uni)	0.371877
specific	acrobot-swingup	L050	U	D(uni)	0.371213
specific	acrobot-swingup	L050	U	D(uni)	-1.22684
specific	acrobot-swingup	L050	U	D(uni)	0.792239
specific	acrobot-swingup	L050	U	D(uni)	0.810188
specific	acrobot-swingup	L050	U	D(uni)	0.632809
specific	acrobot-swingup	L050	U	D(uni)	-0.0576399
specific	acrobot-swingup	L050	U	D(uni)	0.59334
specific	acrobot-swingup	L050	U	D(uni)	-0.3324
specific	acrobot-swingup	L050	U	D(uni)	0.690488
specific	acrobot-swingup	L050	U	D(uni)	-0.290612
specific	acrobot-swingup	L050	U	D(uni)	-1.0343
specific	acrobot-swingup	L050	U	D(uni)	0.975206
specific	acrobot-swingup	L050	U	D(uni)	0.645615
specific	acrobot-swingup	L050	U	D(uni)	0.533292
specific	acrobot-swingup	L050	U	D(uni)	0.617882
specific	acrobot-swingup	L050	U	D(uni)	1.40487
specific	acrobot-swingup	L050	U	D(uni)	-0.649288
specific	acrobot-swingup	L050	U	D(uni)	0.677916
specific	acrobot-swingup	L050	U	D(uni)	0.725777
specific	acrobot-swingup	L050	U	D(uni)	-0.142952
specific	acrobot-swingup	L050	P	D(mix)	0.138736
specific	acrobot-swingup	L050	P	D(mix)	0.158177
specific	acrobot-swingup	L050	P	D(mix)	0.18056
specific	acrobot-swingup	L050	P	D(mix)	0.271106
specific	acrobot-swingup	L050	P	D(mix)	0.00853009
specific	acrobot-swingup	L050	P	D(mix)	0.0826293
specific	acrobot-swingup	L050	P	D(mix)	0.020929
specific	acrobot-swingup	L050	P	D(mix)	0.40934
specific	acrobot-swingup	L050	P	D(mix)	0.466404
specific	acrobot-swingup	L050	P	D(mix)	0.302779
specific	acrobot-swingup	L050	P	D(mix)	-0.054565
specific	acrobot-swingup	L050	P	D(mix)	0.0568035
specific	acrobot-swingup	L050	P	D(mix)	-0.0517324
specific	acrobot-swingup	L050	P	D(mix)	0.180814
specific	acrobot-swingup	L050	P	D(mix)	0.395535
specific	acrobot-swingup	L050	P	D(mix)	0.349485
specific	acrobot-swingup	L050	P	D(mix)	0.240859
specific	acrobot-swingup	L050	P	D(mix)	0.17628
specific	acrobot-swingup	L050	P	D(mix)	0.281968
specific	acrobot-swingup	L050	P	D(mix)	0.205961
specific	acrobot-swingup	L050	P	D(mix)	0.410042
specific	acrobot-swingup	L050	P	D(mix)	0.328195
specific	acrobot-swingup	L050	P	D(mix)	-0.0162861
specific	acrobot-swingup	L050	P	D(mix)	0.387599
specific	acrobot-swingup	L050	P	D(mix)	0.147473
specific	acrobot-swingup	L050	P	D(mix)	-0.00364684
specific	acrobot-swingup	L050	P	D(mix)	0.301468
specific	acrobot-swingup	L050	P	D(mix)	0.602939
specific	acrobot-swingup	L050	P	D(mix)	-0.0482916
specific	acrobot-swingup	L050	P	D(mix)	0.393572
specific	acrobot-swingup	L050	P	D(mix)	0.295321
specific	acrobot-swingup	L050	P	D(mix)	0.0604614
specific	acrobot-swingup	L050	P	D(uni)	0.269478
specific	acrobot-swingup	L050	P	D(uni)	-0.315596
specific	acrobot-swingup	L050	P	D(uni)	0.00948526
specific	acrobot-swingup	L050	P	D(uni)	0.42767
specific	acrobot-swingup	L050	P	D(uni)	0.026723
specific	acrobot-swingup	L050	P	D(uni)	-0.253909
specific	acrobot-swingup	L050	P	D(uni)	-0.706583
specific	acrobot-swingup	L050	P	D(uni)	0.58202
specific	acrobot-swingup	L050	P	D(uni)	0.754106
specific	acrobot-swingup	L050	P	D(uni)	0.38377
specific	acrobot-swingup	L050	P	D(uni)	-0.467633
specific	acrobot-swingup	L050	P	D(uni)	0.282363
specific	acrobot-swingup	L050	P	D(uni)	0.172366
specific	acrobot-swingup	L050	P	D(uni)	-0.118552
specific	acrobot-swingup	L050	P	D(uni)	0.430933
specific	acrobot-swingup	L050	P	D(uni)	0.738156
specific	acrobot-swingup	L050	P	D(uni)	0.41968
specific	acrobot-swingup	L050	P	D(uni)	0.0655992
specific	acrobot-swingup	L050	P	D(uni)	0.34812
specific	acrobot-swingup	L050	P	D(uni)	0.0546068
specific	acrobot-swingup	L050	P	D(uni)	0.448184
specific	acrobot-swingup	L050	P	D(uni)	-0.047128
specific	acrobot-swingup	L050	P	D(uni)	-0.18908
specific	acrobot-swingup	L050	P	D(uni)	0.466099
specific	acrobot-swingup	L050	P	D(uni)	0.313345
specific	acrobot-swingup	L050	P	D(uni)	0.24224
specific	acrobot-swingup	L050	P	D(uni)	0.472607
specific	acrobot-swingup	L050	P	D(uni)	0.784834
specific	acrobot-swingup	L050	P	D(uni)	0.106688
specific	acrobot-swingup	L050	P	D(uni)	0.439865
specific	acrobot-swingup	L050	P	D(uni)	0.533594
specific	acrobot-swingup	L050	P	D(uni)	0.0624733
specific	acrobot-swingup	L075	U	D(mix)	0.846788
specific	acrobot-swingup	L075	U	D(mix)	0.5221
specific	acrobot-swingup	L075	U	D(mix)	0.115696
specific	acrobot-swingup	L075	U	D(mix)	0.982369
specific	acrobot-swingup	L075	U	D(mix)	-0.551879
specific	acrobot-swingup	L075	U	D(mix)	1.05051
specific	acrobot-swingup	L075	U	D(mix)	-0.124878
specific	acrobot-swingup	L075	U	D(mix)	-0.301649
specific	acrobot-swingup	L075	U	D(mix)	0.555329
specific	acrobot-swingup	L075	U	D(mix)	-0.384427
specific	acrobot-swingup	L075	U	D(mix)	0.74893
specific	acrobot-swingup	L075	U	D(mix)	0.887697
specific	acrobot-swingup	L075	U	D(mix)	0.542045
specific	acrobot-swingup	L075	U	D(mix)	0.724333
specific	acrobot-swingup	L075	U	D(mix)	-0.0731297
specific	acrobot-swingup	L075	U	D(mix)	0.630447
specific	acrobot-swingup	L075	U	D(mix)	0.691579
specific	acrobot-swingup	L075	U	D(mix)	0.482581
specific	acrobot-swingup	L075	U	D(mix)	0.761423
specific	acrobot-swingup	L075	U	D(mix)	0.541121
specific	acrobot-swingup	L075	U	D(mix)	0.49504
specific	acrobot-swingup	L075	U	D(mix)	0.706616
specific	acrobot-swingup	L075	U	D(mix)	-0.0715752
specific	acrobot-swingup	L075	U	D(mix)	1.34399
specific	acrobot-swingup	L075	U	D(mix)	0.452083
specific	acrobot-swingup	L075	U	D(mix)	0.85516
specific	acrobot-swingup	L075	U	D(mix)	1.32433
specific	acrobot-swingup	L075	U	D(mix)	0.700146
specific	acrobot-swingup	L075	U	D(mix)	0.784014
specific	acrobot-swingup	L075	U	D(mix)	-0.0189078
specific	acrobot-swingup	L075	U	D(mix)	0.626391
specific	acrobot-swingup	L075	U	D(mix)	0.728448
specific	acrobot-swingup	L075	U	D(uni)	0.995554
specific	acrobot-swingup	L075	U	D(uni)	0.923265
specific	acrobot-swingup	L075	U	D(uni)	0.162789
specific	acrobot-swingup	L075	U	D(uni)	1.20198
specific	acrobot-swingup	L075	U	D(uni)	0.0996606
specific	acrobot-swingup	L075	U	D(uni)	1.74163
specific	acrobot-swingup	L075	U	D(uni)	0.166366
specific	acrobot-swingup	L075	U	D(uni)	0.117142
specific	acrobot-swingup	L075	U	D(uni)	0.841
specific	acrobot-swingup	L075	U	D(uni)	-0.641761
specific	acrobot-swingup	L075	U	D(uni)	0.781064
specific	acrobot-swingup	L075	U	D(uni)	1.47039
specific	acrobot-swingup	L075	U	D(uni)	0.777015
specific	acrobot-swingup	L075	U	D(uni)	0.985575
specific	acrobot-swingup	L075	U	D(uni)	0.152096
specific	acrobot-swingup	L075	U	D(uni)	0.516634
specific	acrobot-swingup	L075	U	D(uni)	0.764432
specific	acrobot-swingup	L075	U	D(uni)	0.488076
specific	acrobot-swingup	L075	U	D(uni)	0.939421
specific	acrobot-swingup	L075	U	D(uni)	0.793742
specific	acrobot-swingup	L075	U	D(uni)	0.493393
specific	acrobot-swingup	L075	U	D(uni)	1.01572
specific	acrobot-swingup	L075	U	D(uni)	0.434307
specific	acrobot-swingup	L075	U	D(uni)	1.82953
specific	acrobot-swingup	L075	U	D(uni)	0.520989
specific	acrobot-swingup	L075	U	D(uni)	1.22758
specific	acrobot-swingup	L075	U	D(uni)	1.96774
specific	acrobot-swingup	L075	U	D(uni)	0.654587
specific	acrobot-swingup	L075	U	D(uni)	0.753417
specific	acrobot-swingup	L075	U	D(uni)	0.067321
specific	acrobot-swingup	L075	U	D(uni)	0.742703
specific	acrobot-swingup	L075	U	D(uni)	0.719263
specific	acrobot-swingup	L075	P	D(mix)	0.503514
specific	acrobot-swingup	L075	P	D(mix)	0.331054
specific	acrobot-swingup	L075	P	D(mix)	0.0678172
specific	acrobot-swingup	L075	P	D(mix)	0.839205
specific	acrobot-swingup	L075	P	D(mix)	-0.150436
specific	acrobot-swingup	L075	P	D(mix)	0.647228
specific	acrobot-swingup	L075	P	D(mix)	-0.160909
specific	acrobot-swingup	L075	P	D(mix)	0.103809
specific	acrobot-swingup	L075	P	D(mix)	0.264514
specific	acrobot-swingup	L075	P	D(mix)	-0.183092
specific	acrobot-swingup	L075	P	D(mix)	0.372069
specific	acrobot-swingup	L075	P	D(mix)	0.690529
specific	acrobot-swingup	L075	P	D(mix)	0.329783
specific	acrobot-swingup	L075	P	D(mix)	0.459083
specific	acrobot-swingup	L075	P	D(mix)	0.134785
specific	acrobot-swingup	L075	P	D(mix)	0.509693
specific	acrobot-swingup	L075	P	D(mix)	0.363142
specific	acrobot-swingup	L075	P	D(mix)	0.266466
specific	acrobot-swingup	L075	P	D(mix)	0.634906
specific	acrobot-swingup	L075	P	D(mix)	0.201563
specific	acrobot-swingup	L075	P	D(mix)	0.179107
specific	acrobot-swingup	L075	P	D(mix)	0.532013
specific	acrobot-swingup	L075	P	D(mix)	-0.0405281
specific	acrobot-swingup	L075	P	D(mix)	0.970659
specific	acrobot-swingup	L075	P	D(mix)	0.02959
specific	acrobot-swingup	L075	P	D(mix)	0.569005
specific	acrobot-swingup	L075	P	D(mix)	0.786816
specific	acrobot-swingup	L075	P	D(mix)	0.336294
specific	acrobot-swingup	L075	P	D(mix)	0.437018
specific	acrobot-swingup	L075	P	D(mix)	-0.0433217
specific	acrobot-swingup	L075	P	D(mix)	0.275773
specific	acrobot-swingup	L075	P	D(mix)	0.314319
specific	acrobot-swingup	L075	P	D(uni)	0.598622
specific	acrobot-swingup	L075	P	D(uni)	0.577085
specific	acrobot-swingup	L075	P	D(uni)	0.249219
specific	acrobot-swingup	L075	P	D(uni)	1.02158
specific	acrobot-swingup	L075	P	D(uni)	0.192953
specific	acrobot-swingup	L075	P	D(uni)	1.32919
specific	acrobot-swingup	L075	P	D(uni)	0.154988
specific	acrobot-swingup	L075	P	D(uni)	0.123957
specific	acrobot-swingup	L075	P	D(uni)	0.627195
specific	acrobot-swingup	L075	P	D(uni)	-0.320468
specific	acrobot-swingup	L075	P	D(uni)	0.445574
specific	acrobot-swingup	L075	P	D(uni)	0.838473
specific	acrobot-swingup	L075	P	D(uni)	0.441727
specific	acrobot-swingup	L075	P	D(uni)	0.6269
specific	acrobot-swingup	L075	P	D(uni)	0.241303
specific	acrobot-swingup	L075	P	D(uni)	0.64857
specific	acrobot-swingup	L075	P	D(uni)	0.364722
specific	acrobot-swingup	L075	P	D(uni)	0.199643
specific	acrobot-swingup	L075	P	D(uni)	0.489365
specific	acrobot-swingup	L075	P	D(uni)	0.49142
specific	acrobot-swingup	L075	P	D(uni)	0.531265
specific	acrobot-swingup	L075	P	D(uni)	0.855815
specific	acrobot-swingup	L075	P	D(uni)	0.30085
specific	acrobot-swingup	L075	P	D(uni)	1.24922
specific	acrobot-swingup	L075	P	D(uni)	0.288035
specific	acrobot-swingup	L075	P	D(uni)	0.807975
specific	acrobot-swingup	L075	P	D(uni)	1.30697
specific	acrobot-swingup	L075	P	D(uni)	0.45665
specific	acrobot-swingup	L075	P	D(uni)	0.609644
specific	acrobot-swingup	L075	P	D(uni)	-0.106821
specific	acrobot-swingup	L075	P	D(uni)	0.448929
specific	acrobot-swingup	L075	P	D(uni)	0.414901
specific	acrobot-swingup	L100	U	D(mix)	0.665914
specific	acrobot-swingup	L100	U	D(mix)	0.477106
specific	acrobot-swingup	L100	U	D(mix)	0.820437
specific	acrobot-swingup	L100	U	D(mix)	0.642533
specific	acrobot-swingup	L100	U	D(mix)	1.02209
specific	acrobot-swingup	L100	U	D(mix)	0.357349
specific	acrobot-swingup	L100	U	D(mix)	0.863263
specific	acrobot-swingup	L100	U	D(mix)	0.767762
specific	acrobot-swingup	L100	U	D(mix)	0.999696
specific	acrobot-swingup	L100	U	D(mix)	0.309272
specific	acrobot-swingup	L100	U	D(mix)	0.998615
specific	acrobot-swingup	L100	U	D(mix)	0.973825
specific	acrobot-swingup	L100	U	D(mix)	0.945877
specific	acrobot-swingup	L100	U	D(mix)	0.862835
specific	acrobot-swingup	L100	U	D(mix)	0.837835
specific	acrobot-swingup	L100	U	D(mix)	0.974287
specific	acrobot-swingup	L100	U	D(mix)	0.509252
specific	acrobot-swingup	L100	U	D(mix)	0.989876
specific	acrobot-swingup	L100	U	D(mix)	1.17326
specific	acrobot-swingup	L100	U	D(mix)	0.678564
specific	acrobot-swingup	L100	U	D(mix)	0.811926
specific	acrobot-swingup	L100	U	D(mix)	0.931092
specific	acrobot-swingup	L100	U	D(mix)	0.837311
specific	acrobot-swingup	L100	U	D(mix)	0.724537
specific	acrobot-swingup	L100	U	D(mix)	0.581505
specific	acrobot-swingup	L100	U	D(mix)	1.00301
specific	acrobot-swingup	L100	U	D(mix)	0.946212
specific	acrobot-swingup	L100	U	D(mix)	0.938475
specific	acrobot-swingup	L100	U	D(mix)	0.821928
specific	acrobot-swingup	L100	U	D(mix)	0.823111
specific	acrobot-swingup	L100	U	D(mix)	1.22177
specific	acrobot-swingup	L100	U	D(mix)	0.721235
specific	acrobot-swingup	L100	U	D(uni)	0.759035
specific	acrobot-swingup	L100	U	D(uni)	0.906814
specific	acrobot-swingup	L100	U	D(uni)	0.99995
specific	acrobot-swingup	L100	U	D(uni)	0.773919
specific	acrobot-swingup	L100	U	D(uni)	1.57115
specific	acrobot-swingup	L100	U	D(uni)	-0.984765
specific	acrobot-swingup	L100	U	D(uni)	1.27664
specific	acrobot-swingup	L100	U	D(uni)	1.03833
specific	acrobot-swingup	L100	U	D(uni)	1.64411
specific	acrobot-swingup	L100	U	D(uni)	-1.57167
specific	acrobot-swingup	L100	U	D(uni)	1.55737
specific	acrobot-swingup	L100	U	D(uni)	1.44265
specific	acrobot-swingup	L100	U	D(uni)	1.49249
specific	acrobot-swingup	L100	U	D(uni)	1.08383
specific	acrobot-swingup	L100	U	D(uni)	1.07266
specific	acrobot-swingup	L100	U	D(uni)	1.24687
specific	acrobot-swingup	L100	U	D(uni)	0.515338
specific	acrobot-swingup	L100	U	D(uni)	1.55712
specific	acrobot-swingup	L100	U	D(uni)	1.84428
specific	acrobot-swingup	L100	U	D(uni)	1.1026
specific	acrobot-swingup	L100	U	D(uni)	1.08272
specific	acrobot-swingup	L100	U	D(uni)	1.06152
specific	acrobot-swingup	L100	U	D(uni)	1.37432
specific	acrobot-swingup	L100	U	D(uni)	1.13449
specific	acrobot-swingup	L100	U	D(uni)	0.157633
specific	acrobot-swingup	L100	U	D(uni)	1.50754
specific	acrobot-swingup	L100	U	D(uni)	1.57469
specific	acrobot-swingup	L100	U	D(uni)	1.27275
specific	acrobot-swingup	L100	U	D(uni)	1.05777
specific	acrobot-swingup	L100	U	D(uni)	1.08874
specific	acrobot-swingup	L100	U	D(uni)	1.78965
specific	acrobot-swingup	L100	U	D(uni)	0.934418
specific	pendulum-swingup	L000	P	D(mix)	0.116704
specific	pendulum-swingup	L000	P	D(mix)	0.176231
specific	pendulum-swingup	L000	P	D(mix)	0.163661
specific	pendulum-swingup	L000	P	D(mix)	0.257396
specific	pendulum-swingup	L000	P	D(mix)	0.326806
specific	pendulum-swingup	L000	P	D(mix)	0.279359
specific	pendulum-swingup	L000	P	D(mix)	0.12454
specific	pendulum-swingup	L000	P	D(mix)	0.173324
specific	pendulum-swingup	L000	P	D(mix)	0.376121
specific	pendulum-swingup	L000	P	D(mix)	0.137996
specific	pendulum-swingup	L000	P	D(mix)	0.121015
specific	pendulum-swingup	L000	P	D(mix)	0.417879
specific	pendulum-swingup	L000	P	D(mix)	0.315572
specific	pendulum-swingup	L000	P	D(mix)	0.199924
specific	pendulum-swingup	L000	P	D(mix)	0.145955
specific	pendulum-swingup	L000	P	D(mix)	0.439399
specific	pendulum-swingup	L000	P	D(mix)	0.324875
specific	pendulum-swingup	L000	P	D(mix)	0.222142
specific	pendulum-swingup	L000	P	D(mix)	0.103168
specific	pendulum-swingup	L000	P	D(mix)	0.183384
specific	pendulum-swingup	L000	P	D(mix)	0.130429
specific	pendulum-swingup	L000	P	D(mix)	0.0633119
specific	pendulum-swingup	L000	P	D(mix)	0.364044
specific	pendulum-swingup	L000	P	D(mix)	0.308258
specific	pendulum-swingup	L000	P	D(mix)	0.42559
specific	pendulum-swingup	L000	P	D(mix)	0.111769
specific	pendulum-swingup	L000	P	D(mix)	0.0965993
specific	pendulum-swingup	L000	P	D(mix)	0.391684
specific	pendulum-swingup	L000	P	D(mix)	0.417378
specific	pendulum-swingup	L000	P	D(mix)	0.384968
specific	pendulum-swingup	L000	P	D(mix)	0.325755
specific	pendulum-swingup	L000	P	D(mix)	0.25581
specific	pendulum-swingup	L000	P	D(uni)	-1.34184
specific	pendulum-swingup	L000	P	D(uni)	-1.25948
specific	pendulum-swingup	L000	P	D(uni)	-1.32433
specific	pendulum-swingup	L000	P	D(uni)	-1.13711
specific	pendulum-swingup	L000	P	D(uni)	-0.789281
specific	pendulum-swingup	L000	P	D(uni)	-0.835831
specific	pendulum-swingup	L000	P	D(uni)	-1.27871
specific	pendulum-swingup	L000	P	D(uni)	-1.34599
specific	pendulum-swingup	L000	P	D(uni)	-0.87777
specific	pendulum-swingup	L000	P	D(uni)	-1.36696
specific	pendulum-swingup	L000	P	D(uni)	-1.29837
specific	pendulum-swingup	L000	P	D(uni)	-0.772449
specific	pendulum-swingup	L000	P	D(uni)	-0.663488
specific	pendulum-swingup	L000	P	D(uni)	-1.07646
specific	pendulum-swingup	L000	P	D(uni)	-1.25769
specific	pendulum-swingup	L000	P	D(uni)	-0.673292
specific	pendulum-swingup	L000	P	D(uni)	-0.839854
specific	pendulum-swingup	L000	P	D(uni)	-1.15231
specific	pendulum-swingup	L000	P	D(uni)	-1.3397
specific	pendulum-swingup	L000	P	D(uni)	-1.19073
specific	pendulum-swingup	L000	P	D(uni)	-1.43085
specific	pendulum-swingup	L000	P	D(uni)	-1.33421
specific	pendulum-swingup	L000	P	D(uni)	-0.844484
specific	pendulum-swingup	L000	P	D(uni)	-1.06389
specific	pendulum-swingup	L000	P	D(uni)	-0.744194
specific	pendulum-swingup	L000	P	D(uni)	-1.40134
specific	pendulum-swingup	L000	P	D(uni)	-1.30647
specific	pendulum-swingup	L000	P	D(uni)	-0.746318
specific	pendulum-swingup	L000	P	D(uni)	-0.62488
specific	pendulum-swingup	L000	P	D(uni)	-0.825088
specific	pendulum-swingup	L000	P	D(uni)	-0.845222
specific	pendulum-swingup	L000	P	D(uni)	-0.706241
specific	pendulum-swingup	L010	P	D(mix)	0.162536
specific	pendulum-swingup	L010	P	D(mix)	0.342443
specific	pendulum-swingup	L010	P	D(mix)	0.395835
specific	pendulum-swingup	L010	P	D(mix)	0.44009
specific	pendulum-swingup	L010	P	D(mix)	0.142499
specific	pendulum-swingup	L010	P	D(mix)	0.136792
specific	pendulum-swingup	L010	P	D(mix)	0.170125
specific	pendulum-swingup	L010	P	D(mix)	0.17831
specific	pendulum-swingup	L010	P	D(mix)	0.301849
specific	pendulum-swingup	L010	P	D(mix)	0.493419
specific	pendulum-swingup	L010	P	D(mix)	0.302099
specific	pendulum-swingup	L010	P	D(mix)	0.311914
specific	pendulum-swingup	L010	P	D(mix)	0.199729
specific	pendulum-swingup	L010	P	D(mix)	0.353931
specific	pendulum-swingup	L010	P	D(mix)	0.135467
specific	pendulum-swingup	L010	P	D(mix)	0.479481
specific	pendulum-swingup	L010	P	D(mix)	0.268239
specific	pendulum-swingup	L010	P	D(mix)	0.228485
specific	pendulum-swingup	L010	P	D(mix)	0.247586
specific	pendulum-swingup	L010	P	D(mix)	0.314255
specific	pendulum-swingup	L010	P	D(mix)	0.435793
specific	pendulum-swingup	L010	P	D(mix)	0.328723
specific	pendulum-swingup	L010	P	D(mix)	0.335555
specific	pendulum-swingup	L010	P	D(mix)	0.345677
specific	pendulum-swingup	L010	P	D(mix)	0.142069
specific	pendulum-swingup	L010	P	D(mix)	0.0963422
specific	pendulum-swingup	L010	P	D(mix)	0.370197
specific	pendulum-swingup	L010	P	D(mix)	0.28695
specific	pendulum-swingup	L010	P	D(mix)	0.159511
specific	pendulum-swingup	L010	P	D(mix)	0.449698
specific	pendulum-swingup	L010	P	D(mix)	0.118092
specific	pendulum-swingup	L010	P	D(mix)	0.300397
specific	pendulum-swingup	L010	P	D(uni)	-0.954769
specific	pendulum-swingup	L010	P	D(uni)	-0.68748
specific	pendulum-swingup	L010	P	D(uni)	-0.47458
specific	pendulum-swingup	L010	P	D(uni)	-0.46407
specific	pendulum-swingup	L010	P	D(uni)	-0.924915
specific	pendulum-swingup	L010	P	D(uni)	-1.10537
specific	pendulum-swingup	L010	P	D(uni)	-0.892414
specific	pendulum-swingup	L010	P	D(uni)	-1.14645
specific	pendulum-swingup	L010	P	D(uni)	-0.521403
specific	pendulum-swingup	L010	P	D(uni)	-0.219876
specific	pendulum-swingup	L010	P	D(uni)	-0.702796
specific	pendulum-swingup	L010	P	D(uni)	-0.857797
specific	pendulum-swingup	L010	P	D(uni)	-0.979291
specific	pendulum-swingup	L010	P	D(uni)	-0.757209
specific	pendulum-swingup	L010	P	D(uni)	-0.866575
specific	pendulum-swingup	L010	P	D(uni)	-0.354594
specific	pendulum-swingup	L010	P	D(uni)	-0.904401
specific	pendulum-swingup	L010	P	D(uni)	-1.09923
specific	pendulum-swingup	L010	P	D(uni)	-0.395841
specific	pendulum-swingup	L010	P	D(uni)	-0.552674
specific	pendulum-swingup	L010	P	D(uni)	-0.199612
specific	pendulum-swingup	L010	P	D(uni)	-0.306686
specific	pendulum-swingup	L010	P	D(uni)	-0.375189
specific	pendulum-swingup	L010	P	D(uni)	-0.589703
specific	pendulum-swingup	L010	P	D(uni)	-0.979041
specific	pendulum-swingup	L010	P	D(uni)	-0.863327
specific	pendulum-swingup	L010	P	D(uni)	-0.664165
specific	pendulum-swingup	L010	P	D(uni)	-0.680708
specific	pendulum-swingup	L010	P	D(uni)	-1.12916
specific	pendulum-swingup	L010	P	D(uni)	-0.525898
specific	pendulum-swingup	L010	P	D(uni)	-1.10455
specific	pendulum-swingup	L010	P	D(uni)	-0.598403
specific	pendulum-swingup	L025	U	D(mix)	0.401223
specific	pendulum-swingup	L025	U	D(mix)	0.471537
specific	pendulum-swingup	L025	U	D(mix)	0.490119
specific	pendulum-swingup	L025	U	D(mix)	0.57494
specific	pendulum-swingup	L025	U	D(mix)	0.213471
specific	pendulum-swingup	L025	U	D(mix)	0.647551
specific	pendulum-swingup	L025	U	D(mix)	0.449644
specific	pendulum-swingup	L025	U	D(mix)	0.473424
specific	pendulum-swingup	L025	U	D(mix)	0.392313
specific	pendulum-swingup	L025	U	D(mix)	0.47506
specific	pendulum-swingup	L025	U	D(mix)	0.487547
specific	pendulum-swingup	L025	U	D(mix)	0.328668
specific	pendulum-swingup	L025	U	D(mix)	0.470365
specific	pendulum-swingup	L025	U	D(mix)	0.451746
specific	pendulum-swingup	L025	U	D(mix)	0.579108
specific	pendulum-swingup	L025	U	D(mix)	0.483497
specific	pendulum-swingup	L025	U	D(mix)	0.450955
specific	pendulum-swingup	L025	U	D(mix)	0.606418
specific	pendulum-swingup	L025	U	D(mix)	0.524205
specific	pendulum-swingup	L025	U	D(mix)	0.432228
specific	pendulum-swingup	L025	U	D(mix)	0.472962
specific	pendulum-swingup	L025	U	D(mix)	0.516864
specific	pendulum-swingup	L025	U	D(mix)	0.541673
specific	pendulum-swingup	L025	U	D(mix)	0.608839
specific	pendulum-swingup	L025	U	D(mix)	0.437588
specific	pendulum-swingup	L025	U	D(mix)	0.499649
specific	pendulum-swingup	L025	U	D(mix)	0.481788
specific	pendulum-swingup	L025	U	D(mix)	0.559256
specific	pendulum-swingup	L025	U	D(mix)	0.507996
specific	pendulum-swingup	L025	U	D(mix)	0.435594
specific	pendulum-swingup	L025	U	D(mix)	0.362406
specific	pendulum-swingup	L025	U	D(mix)	0.371298
specific	pendulum-swingup	L025	U	D(uni)	-0.545725
specific	pendulum-swingup	L025	U	D(uni)	-0.224813
specific	pendulum-swingup	L025	U	D(uni)	-0.203355
specific	pendulum-swingup	L025	U	D(uni)	-0.123967
specific	pendulum-swingup	L025	U	D(uni)	-0.815949
specific	pendulum-swingup	L025	U	D(uni)	-0.304079
specific	pendulum-swingup	L025	U	D(uni)	-0.207308
specific	pendulum-swingup	L025	U	D(uni)	-0.240858
specific	pendulum-swingup	L025	U	D(uni)	-0.720863
specific	pendulum-swingup	L025	U	D(uni)	-0.289975
specific	pendulum-swingup	L025	U	D(uni)	-0.25128
specific	pendulum-swingup	L025	U	D(uni)	-0.907436
specific	pendulum-swingup	L025	U	D(uni)	-0.434129
specific	pendulum-swingup	L025	U	D(uni)	-0.443129
specific	pendulum-swingup	L025	U	D(uni)	-0.604026
specific	pendulum-swingup	L025	U	D(uni)	-0.869761
specific	pendulum-swingup	L025	U	D(uni)	-0.432253
specific	pendulum-swingup	L025	U	D(uni)	-0.128152
specific	pendulum-swingup	L025	U	D(uni)	-0.328535
specific	pendulum-swingup	L025	U	D(uni)	-0.457476
specific	pendulum-swingup	L025	U	D(uni)	-0.714979
specific	pendulum-swingup	L025	U	D(uni)	-0.586441
specific	pendulum-swingup	L025	U	D(uni)	-0.305079
specific	pendulum-swingup	L025	U	D(uni)	-0.449564
specific	pendulum-swingup	L025	U	D(uni)	-0.160849
specific	pendulum-swingup	L025	U	D(uni)	-0.327966
specific	pendulum-swingup	L025	U	D(uni)	-0.359001
specific	pendulum-swingup	L025	U	D(uni)	-0.176577
specific	pendulum-swingup	L025	U	D(uni)	-0.786184
specific	pendulum-swingup	L025	U	D(uni)	-0.212767
specific	pendulum-swingup	L025	U	D(uni)	-0.181037
specific	pendulum-swingup	L025	U	D(uni)	-0.726952
specific	pendulum-swingup	L025	P	D(mix)	0.271973
specific	pendulum-swingup	L025	P	D(mix)	0.406477
specific	pendulum-swingup	L025	P	D(mix)	0.399692
specific	pendulum-swingup	L025	P	D(mix)	0.402887
specific	pendulum-swingup	L025	P	D(mix)	0.121704
specific	pendulum-swingup	L025	P	D(mix)	0.366275
specific	pendulum-swingup	L025	P	D(mix)	0.425963
specific	pendulum-swingup	L025	P	D(mix)	0.48642
specific	pendulum-swingup	L025	P	D(mix)	0.364027
specific	pendulum-swingup	L025	P	D(mix)	0.368346
specific	pendulum-swingup	L025	P	D(mix)	0.34728
specific	pendulum-swingup	L025	P	D(mix)	0.24756
specific	pendulum-swingup	L025	P	D(mix)	0.36742
specific	pendulum-swingup	L025	P	D(mix)	0.195813
specific	pendulum-swingup	L025	P	D(mix)	0.265994
specific	pendulum-swingup	L025	P	D(mix)	0.239029
specific	pendulum-swingup	L025	P	D(mix)	0.375852
specific	pendulum-swingup	L025	P	D(mix)	0.345861
specific	pendulum-swingup	L025	P	D(mix)	0.273895
specific	pendulum-swingup	L025	P	D(mix)	0.297952
specific	pendulum-swingup	L025	P	D(mix)	0.316896
specific	pendulum-swingup	L025	P	D(mix)	0.290627
specific	pendulum-swingup	L025	P	D(mix)	0.377867
specific	pendulum-swingup	L025	P	D(mix)	0.339121
specific	pendulum-swingup	L025	P	D(mix)	0.453571
specific	pendulum-swingup	L025	P	D(mix)	0.427126
specific	pendulum-swingup	L025	P	D(mix)	0.380487
specific	pendulum-swingup	L025	P	D(mix)	0.364314
specific	pendulum-swingup	L025	P	D(mix)	0.186729
specific	pendulum-swingup	L025	P	D(mix)	0.358858
specific	pendulum-swingup	L025	P	D(mix)	0.349907
specific	pendulum-swingup	L025	P	D(mix)	0.29041
specific	pendulum-swingup	L025	P	D(uni)	-0.409512
specific	pendulum-swingup	L025	P	D(uni)	-0.244117
specific	pendulum-swingup	L025	P	D(uni)	-0.2659
specific	pendulum-swingup	L025	P	D(uni)	-0.365443
specific	pendulum-swingup	L025	P	D(uni)	-0.628319
specific	pendulum-swingup	L025	P	D(uni)	-0.384681
specific	pendulum-swingup	L025	P	D(uni)	-0.193608
specific	pendulum-swingup	L025	P	D(uni)	-0.155034
specific	pendulum-swingup	L025	P	D(uni)	-0.676444
specific	pendulum-swingup	L025	P	D(uni)	-0.271097
specific	pendulum-swingup	L025	P	D(uni)	-0.327913
specific	pendulum-swingup	L025	P	D(uni)	-0.534315
specific	pendulum-swingup	L025	P	D(uni)	-0.318123
specific	pendulum-swingup	L025	P	D(uni)	-0.654437
specific	pendulum-swingup	L025	P	D(uni)	-0.537938
specific	pendulum-swingup	L025	P	D(uni)	-0.453921
specific	pendulum-swingup	L025	P	D(uni)	-0.357474
specific	pendulum-swingup	L025	P	D(uni)	-0.447284
specific	pendulum-swingup	L025	P	D(uni)	-0.530358
specific	pendulum-swingup	L025	P	D(uni)	-0.522553
specific	pendulum-swingup	L025	P	D(uni)	-0.454814
specific	pendulum-swingup	L025	P	D(uni)	-0.33518
specific	pendulum-swingup	L025	P	D(uni)	-0.388162
specific	pendulum-swingup	L025	P	D(uni)	-0.321727
specific	pendulum-swingup	L025	P	D(uni)	-0.203742
specific	pendulum-swingup	L025	P	D(uni)	-0.339718
specific	pendulum-swingup	L025	P	D(uni)	-0.295241
specific	pendulum-swingup	L025	P	D(uni)	-0.237444
specific	pendulum-swingup	L025	P	D(uni)	-0.571337
specific	pendulum-swingup	L025	P	D(uni)	-0.229865
specific	pendulum-swingup	L025	P	D(uni)	-0.327619
specific	pendulum-swingup	L025	P	D(uni)	-0.607007
specific	pendulum-swingup	L050	U	D(mix)	0.392593
specific	pendulum-swingup	L050	U	D(mix)	0.56976
specific	pendulum-swingup	L050	U	D(mix)	0.434212
specific	pendulum-swingup	L050	U	D(mix)	0.480076
specific	pendulum-swingup	L050	U	D(mix)	0.489529
specific	pendulum-swingup	L050	U	D(mix)	0.511805
specific	pendulum-swingup	L050	U	D(mix)	0.458882
specific	pendulum-swingup	L050	U	D(mix)	0.510371
specific	pendulum-swingup	L050	U	D(mix)	0.447895
specific	pendulum-swingup	L050	U	D(mix)	0.556826
specific	pendulum-swingup	L050	U	D(mix)	0.487563
specific	pendulum-swingup	L050	U	D(mix)	0.471541
specific	pendulum-swingup	L050	U	D(mix)	0.509402
specific	pendulum-swingup	L050	U	D(mix)	0.48518
specific	pendulum-swingup	L050	U	D(mix)	0.466778
specific	pendulum-swingup	L050	U	D(mix)	0.536173
specific	pendulum-swingup	L050	U	D(mix)	0.51577
specific	pendulum-swingup	L050	U	D(mix)	0.387358
specific	pendulum-swingup	L050	U	D(mix)	0.661099
specific	pendulum-swingup	L050	U	D(mix)	0.506674
specific	pendulum-swingup	L050	U	D(mix)	0.418989
specific	pendulum-swingup	L050	U	D(mix)	0.363748
specific	pendulum-swingup	L050	U	D(mix)	0.42656
specific	pendulum-swingup	L050	U	D(mix)	0.475965
specific	pendulum-swingup	L050	U	D(mix)	0.492315
specific	pendulum-swingup	L050	U	D(mix)	0.450168
specific	pendulum-swingup	L050	U	D(mix)	0.422685
specific	pendulum-swingup	L050	U	D(mix)	0.453087
specific	pendulum-swingup	L050	U	D(mix)	0.543797
specific	pendulum-swingup	L050	U	D(mix)	0.522478
specific	pendulum-swingup	L050	U	D(mix)	0.577608
specific	pendulum-swingup	L050	U	D(mix)	0.536754
specific	pendulum-swingup	L050	U	D(uni)	-0.261243
specific	pendulum-swingup	L050	U	D(uni)	-0.221021
specific	pendulum-swingup	L050	U	D(uni)	-0.221099
specific	pendulum-swingup	L050	U	D(uni)	-0.256617
specific	pendulum-swingup	L050	U	D(uni)	-0.303871
specific	pendulum-swingup	L050	U	D(uni)	-0.264947
specific	pendulum-swingup	L050	U	D(uni)	-0.245463
specific	pendulum-swingup	L050	U	D(uni)	-0.240766
specific	pendulum-swingup	L050	U	D(uni)	-0.213913
specific	pendulum-swingup	L050	U	D(uni)	-0.207956
specific	pendulum-swingup	L050	U	D(uni)	-0.287792
specific	pendulum-swingup	L050	U	D(uni)	-0.260374
specific	pendulum-swingup	L050	U	D(uni)	-0.229259
specific	pendulum-swingup	L050	U	D(uni)	-0.210589
specific	pendulum-swingup	L050	U	D(uni)	-0.273822
specific	pendulum-swingup	L050	U	D(uni)	-0.227227
specific	pendulum-swingup	L050	U	D(uni)	-0.25157
specific	pendulum-swingup	L050	U	D(uni)	-0.258953
specific	pendulum-swingup	L050	U	D(uni)	-0.213952
specific	pendulum-swingup	L050	U	D(uni)	-0.198213
specific	pendulum-swingup	L050	U	D(uni)	-0.276832
specific	pendulum-swingup	L050	U	D(uni)	-0.307433
specific	pendulum-swingup	L050	U	D(uni)	-0.389178
specific	pendulum-swingup	L050	U	D(uni)	-0.288367
specific	pendulum-swingup	L050	U	D(uni)	-0.187638
specific	pendulum-swingup	L050	U	D(uni)	-0.251987
specific	pendulum-swingup	L050	U	D(uni)	-0.244586
specific	pendulum-swingup	L050	U	D(uni)	-0.236225
specific	pendulum-swingup	L050	U	D(uni)	-0.225055
specific	pendulum-swingup	L050	U	D(uni)	-0.187341
specific	pendulum-swingup	L050	U	D(uni)	-0.182797
specific	pendulum-swingup	L050	U	D(uni)	-0.305664
specific	pendulum-swingup	L050	P	D(mix)	0.518201
specific	pendulum-swingup	L050	P	D(mix)	0.362706
specific	pendulum-swingup	L050	P	D(mix)	0.413818
specific	pendulum-swingup	L050	P	D(mix)	0.476818
specific	pendulum-swingup	L050	P	D(mix)	0.368145
specific	pendulum-swingup	L050	P	D(mix)	0.450513
specific	pendulum-swingup	L050	P	D(mix)	0.46677
specific	pendulum-swingup	L050	P	D(mix)	0.430339
specific	pendulum-swingup	L050	P	D(mix)	0.39217
specific	pendulum-swingup	L050	P	D(mix)	0.428536
specific	pendulum-swingup	L050	P	D(mix)	0.481472
specific	pendulum-swingup	L050	P	D(mix)	0.398385
specific	pendulum-swingup	L050	P	D(mix)	0.492551
specific	pendulum-swingup	L050	P	D(mix)	0.454905
specific	pendulum-swingup	L050	P	D(mix)	0.429715
specific	pendulum-swingup	L050	P	D(mix)	0.477512
specific	pendulum-swingup	L050	P	D(mix)	0.457448
specific	pendulum-swingup	L050	P	D(mix)	0.427355
specific	pendulum-swingup	L050	P	D(mix)	0.345439
specific	pendulum-swingup	L050	P	D(mix)	0.593479
specific	pendulum-swingup	L050	P	D(mix)	0.455235
specific	pendulum-swingup	L050	P	D(mix)	0.494816
specific	pendulum-swingup	L050	P	D(mix)	0.404201
specific	pendulum-swingup	L050	P	D(mix)	0.505691
specific	pendulum-swingup	L050	P	D(mix)	0.434739
specific	pendulum-swingup	L050	P	D(mix)	0.500359
specific	pendulum-swingup	L050	P	D(mix)	0.500026
specific	pendulum-swingup	L050	P	D(mix)	0.512691
specific	pendulum-swingup	L050	P	D(mix)	0.327083
specific	pendulum-swingup	L050	P	D(mix)	0.35969
specific	pendulum-swingup	L050	P	D(mix)	0.39416
specific	pendulum-swingup	L050	P	D(mix)	0.45685
specific	pendulum-swingup	L050	P	D(uni)	-0.0500322
specific	pendulum-swingup	L050	P	D(uni)	-0.229849
specific	pendulum-swingup	L050	P	D(uni)	-0.131408
specific	pendulum-swingup	L050	P	D(uni)	-0.0915106
specific	pendulum-swingup	L050	P	D(uni)	-0.265682
specific	pendulum-swingup	L050	P	D(uni)	-0.251956
specific	pendulum-swingup	L050	P	D(uni)	-0.0849585
specific	pendulum-swingup	L050	P	D(uni)	-0.04903
specific	pendulum-swingup	L050	P	D(uni)	-0.0708778
specific	pendulum-swingup	L050	P	D(uni)	-0.165836
specific	pendulum-swingup	L050	P	D(uni)	-0.0387247
specific	pendulum-swingup	L050	P	D(uni)	-0.00260541
specific	pendulum-swingup	L050	P	D(uni)	-0.0567626
specific	pendulum-swingup	L050	P	D(uni)	-0.0047148
specific	pendulum-swingup	L050	P	D(uni)	-0.0891047
specific	pendulum-swingup	L050	P	D(uni)	-0.0954631
specific	pendulum-swingup	L050	P	D(uni)	-0.0204843
specific	pendulum-swingup	L050	P	D(uni)	-0.0391141
specific	pendulum-swingup	L050	P	D(uni)	-0.187408
specific	pendulum-swingup	L050	P	D(uni)	0.0132124
specific	pendulum-swingup	L050	P	D(uni)	-0.0312357
specific	pendulum-swingup	L050	P	D(uni)	-0.0269681
specific	pendulum-swingup	L050	P	D(uni)	-0.364222
specific	pendulum-swingup	L050	P	D(uni)	-0.00108293
specific	pendulum-swingup	L050	P	D(uni)	-0.0918316
specific	pendulum-swingup	L050	P	D(uni)	-0.0228164
specific	pendulum-swingup	L050	P	D(uni)	-0.0339843
specific	pendulum-swingup	L050	P	D(uni)	-0.0597455
specific	pendulum-swingup	L050	P	D(uni)	-0.245114
specific	pendulum-swingup	L050	P	D(uni)	-0.269652
specific	pendulum-swingup	L050	P	D(uni)	-0.139067
specific	pendulum-swingup	L050	P	D(uni)	-0.101246
specific	pendulum-swingup	L075	U	D(mix)	0.0925162
specific	pendulum-swingup	L075	U	D(mix)	0.128637
specific	pendulum-swingup	L075	U	D(mix)	0.250508
specific	pendulum-swingup	L075	U	D(mix)	0.185162
specific	pendulum-swingup	L075	U	D(mix)	0.107323
specific	pendulum-swingup	L075	U	D(mix)	0.437273
specific	pendulum-swingup	L075	U	D(mix)	0.23912
specific	pendulum-swingup	L075	U	D(mix)	0.061842
specific	pendulum-swingup	L075	U	D(mix)	0.306557
specific	pendulum-swingup	L075	U	D(mix)	0.335895
specific	pendulum-swingup	L075	U	D(mix)	0.0992651
specific	pendulum-swingup	L075	U	D(mix)	0.133399
specific	pendulum-swingup	L075	U	D(mix)	0.156572
specific	pendulum-swingup	L075	U	D(mix)	0.121257
specific	pendulum-swingup	L075	U	D(mix)	0.117464
specific	pendulum-swingup	L075	U	D(mix)	0.320984
specific	pendulum-swingup	L075	U	D(mix)	0.514801
specific	pendulum-swingup	L075	U	D(mix)	0.314703
specific	pendulum-swingup	L075	U	D(mix)	0.0887633
specific	pendulum-swingup	L075	U	D(mix)	0.152952
specific	pendulum-swingup	L075	U	D(mix)	0.200265
specific	pendulum-swingup	L075	U	D(mix)	0.115871
specific	pendulum-swingup	L075	U	D(mix)	0.428973
specific	pendulum-swingup	L075	U	D(mix)	0.108061
specific	pendulum-swingup	L075	U	D(mix)	0.141916
specific	pendulum-swingup	L075	U	D(mix)	0.235446
specific	pendulum-swingup	L075	U	D(mix)	0.436253
specific	pendulum-swingup	L075	U	D(mix)	0.102437
specific	pendulum-swingup	L075	U	D(mix)	0.141765
specific	pendulum-swingup	L075	U	D(mix)	0.228131
specific	pendulum-swingup	L075	U	D(mix)	0.26638
specific	pendulum-swingup	L075	U	D(mix)	0.181257
specific	pendulum-swingup	L075	U	D(uni)	-0.0352787
specific	pendulum-swingup	L075	U	D(uni)	0.0380467
specific	pendulum-swingup	L075	U	D(uni)	-0.379972
specific	pendulum-swingup	L075	U	D(uni)	-0.483334
specific	pendulum-swingup	L075	U	D(uni)	-0.0467292
specific	pendulum-swingup	L075	U	D(uni)	-0.402699
specific	pendulum-swingup	L075	U	D(uni)	-0.169259
specific	pendulum-swingup	L075	U	D(uni)	0.0333026
specific	pendulum-swingup	L075	U	D(uni)	-0.13465
specific	pendulum-swingup	L075	U	D(uni)	-0.122244
specific	pendulum-swingup	L075	U	D(uni)	-0.047174
specific	pendulum-swingup	L075	U	D(uni)	-0.0583954
specific	pendulum-swingup	L075	U	D(uni)	-0.115182
specific	pendulum-swingup	L075	U	D(uni)	-0.0602128
specific	pendulum-swingup	L075	U	D(uni)	0.00611809
specific	pendulum-swingup	L075	U	D(uni)	-0.30341
specific	pendulum-swingup	L075	U	D(uni)	-0.237204
specific	pendulum-swingup	L075	U	D(uni)	-0.0599328
specific	pendulum-swingup	L075	U	D(uni)	0.0294288
specific	pendulum-swingup	L075	U	D(uni)	-0.146919
specific	pendulum-swingup	L075	U	D(uni)	-0.188906
specific	pendulum-swingup	L075	U	D(uni)	-0.134647
specific	pendulum-swingup	L075	U	D(uni)	-0.067825
specific	pendulum-swingup	L075	U	D(uni)	0.0672314
specific	pendulum-swingup	L075	U	D(uni)	-0.179407
specific	pendulum-swingup	L075	U	D(uni)	-0.335417
specific	pendulum-swingup	L075	U	D(uni)	-0.138204
specific	pendulum-swingup	L075	U	D(uni)	-0.0366206
specific	pendulum-swingup	L075	U	D(uni)	-0.210048
specific	pendulum-swingup	L075	U	D(uni)	-0.344802
specific	pendulum-swingup	L075	U	D(uni)	-0.294648
specific	pendulum-swingup	L075	U	D(uni)	-0.345857
specific	pendulum-swingup	L075	P	D(mix)	0.181698
specific	pendulum-swingup	L075	P	D(mix)	0.133758
specific	pendulum-swingup	L075	P	D(mix)	0.307909
specific	pendulum-swingup	L075	P	D(mix)	0.592743
specific	pendulum-swingup	L075	P	D(mix)	0.111034
specific	pendulum-swingup	L075	P	D(mix)	0.519613
specific	pendulum-swingup	L075	P	D(mix)	0.377388
specific	pendulum-swingup	L075	P	D(mix)	0.163429
specific	pendulum-swingup	L075	P	D(mix)	0.255286
specific	pendulum-swingup	L075	P	D(mix)	0.386249
specific	pendulum-swingup	L075	P	D(mix)	0.127675
specific	pendulum-swingup	L075	P	D(mix)	0.130846
specific	pendulum-swingup	L075	P	D(mix)	0.102403
specific	pendulum-swingup	L075	P	D(mix)	0.0704578
specific	pendulum-swingup	L075	P	D(mix)	0.179014
specific	pendulum-swingup	L075	P	D(mix)	0.433158
specific	pendulum-swingup	L075	P	D(mix)	0.123301
specific	pendulum-swingup	L075	P	D(mix)	0.3147
specific	pendulum-swingup	L075	P	D(mix)	0.162689
specific	pendulum-swingup	L075	P	D(mix)	0.207077
specific	pendulum-swingup	L075	P	D(mix)	0.254762
specific	pendulum-swingup	L075	P	D(mix)	0.181819
specific	pendulum-swingup	L075	P	D(mix)	0.335988
specific	pendulum-swingup	L075	P	D(mix)	0.211228
specific	pendulum-swingup	L075	P	D(mix)	0.271307
specific	pendulum-swingup	L075	P	D(mix)	0.390789
specific	pendulum-swingup	L075	P	D(mix)	0.272362
specific	pendulum-swingup	L075	P	D(mix)	0.142688
specific	pendulum-swingup	L075	P	D(mix)	0.197557
specific	pendulum-swingup	L075	P	D(mix)	0.234013
specific	pendulum-swingup	L075	P	D(mix)	0.279915
specific	pendulum-swingup	L075	P	D(mix)	0.143853
specific	pendulum-swingup	L075	P	D(uni)	0.079452
specific	pendulum-swingup	L075	P	D(uni)	0.00279605
specific	pendulum-swingup	L075	P	D(uni)	-0.0965762
specific	pendulum-swingup	L075	P	D(uni)	-0.361406
specific	pendulum-swingup	L075	P	D(uni)	0.0127803
specific	pendulum-swingup	L075	P	D(uni)	-0.274485
specific	pendulum-swingup	L075	P	D(uni)	-0.241476
specific	pendulum-swingup	L075	P	D(uni)	0.0391185
specific	pendulum-swingup	L075	P	D(uni)	-0.177645
specific	pendulum-swingup	L075	P	D(uni)	-0.03468
specific	pendulum-swingup	L075	P	D(uni)	-0.00875342
specific	pendulum-swingup	L075	P	D(uni)	0.00142001
specific	pendulum-swingup	L075	P	D(uni)	-0.0139865
specific	pendulum-swingup	L075	P	D(uni)	-0.024681
specific	pendulum-swingup	L075	P	D(uni)	0.0250893
specific	pendulum-swingup	L075	P	D(uni)	-0.148296
specific	pendulum-swingup	L075	P	D(uni)	-0.340371
specific	pendulum-swingup	L075	P	D(uni)	0.0164853
specific	pendulum-swingup	L075	P	D(uni)	0.0140332
specific	pendulum-swingup	L075	P	D(uni)	0.0544578
specific	pendulum-swingup	L075	P	D(uni)	0.0739043
specific	pendulum-swingup	L075	P	D(uni)	-0.030038
specific	pendulum-swingup	L075	P	D(uni)	-0.152157
specific	pendulum-swingup	L075	P	D(uni)	0.078845
specific	pendulum-swingup	L075	P	D(uni)	-0.0238816
specific	pendulum-swingup	L075	P	D(uni)	-0.242618
specific	pendulum-swingup	L075	P	D(uni)	-0.0360401
specific	pendulum-swingup	L075	P	D(uni)	-0.0264906
specific	pendulum-swingup	L075	P	D(uni)	0.00716778
specific	pendulum-swingup	L075	P	D(uni)	0.0777617
specific	pendulum-swingup	L075	P	D(uni)	-0.0150254
specific	pendulum-swingup	L075	P	D(uni)	-0.258126
specific	pendulum-swingup	L100	U	D(mix)	0.0530498
specific	pendulum-swingup	L100	U	D(mix)	0.16802
specific	pendulum-swingup	L100	U	D(mix)	0.282293
specific	pendulum-swingup	L100	U	D(mix)	0.293429
specific	pendulum-swingup	L100	U	D(mix)	0.0817956
specific	pendulum-swingup	L100	U	D(mix)	0.194453
specific	pendulum-swingup	L100	U	D(mix)	0.0850702
specific	pendulum-swingup	L100	U	D(mix)	0.245062
specific	pendulum-swingup	L100	U	D(mix)	0.242763
specific	pendulum-swingup	L100	U	D(mix)	0.0743696
specific	pendulum-swingup	L100	U	D(mix)	0.171947
specific	pendulum-swingup	L100	U	D(mix)	0.0697525
specific	pendulum-swingup	L100	U	D(mix)	0.0498134
specific	pendulum-swingup	L100	U	D(mix)	0.0422605
specific	pendulum-swingup	L100	U	D(mix)	0.177989
specific	pendulum-swingup	L100	U	D(mix)	0.228893
specific	pendulum-swingup	L100	U	D(mix)	0.136413
specific	pendulum-swingup	L100	U	D(mix)	0.0494726
specific	pendulum-swingup	L100	U	D(mix)	0.178227
specific	pendulum-swingup	L100	U	D(mix)	0.318026
specific	pendulum-swingup	L100	U	D(mix)	0.0684796
specific	pendulum-swingup	L100	U	D(mix)	0.209502
specific	pendulum-swingup	L100	U	D(mix)	0.086079
specific	pendulum-swingup	L100	U	D(mix)	0.264721
specific	pendulum-swingup	L100	U	D(mix)	0.126833
specific	pendulum-swingup	L100	U	D(mix)	0.0970542
specific	pendulum-swingup	L100	U	D(mix)	0.170439
specific	pendulum-swingup	L100	U	D(mix)	0.11575
specific	pendulum-swingup	L100	U	D(mix)	0.0480524
specific	pendulum-swingup	L100	U	D(mix)	0.0642323
specific	pendulum-swingup	L100	U	D(mix)	0.232488
specific	pendulum-swingup	L100	U	D(mix)	0.171753
specific	pendulum-swingup	L100	U	D(uni)	0.102586
specific	pendulum-swingup	L100	U	D(uni)	-0.023717
specific	pendulum-swingup	L100	U	D(uni)	-0.00296161
specific	pendulum-swingup	L100	U	D(uni)	-0.0240234
specific	pendulum-swingup	L100	U	D(uni)	0.141074
specific	pendulum-swingup	L100	U	D(uni)	-0.0711261
specific	pendulum-swingup	L100	U	D(uni)	0.101655
specific	pendulum-swingup	L100	U	D(uni)	-0.131347
specific	pendulum-swingup	L100	U	D(uni)	-0.0309435
specific	pendulum-swingup	L100	U	D(uni)	0.153743
specific	pendulum-swingup	L100	U	D(uni)	-0.0361234
specific	pendulum-swingup	L100	U	D(uni)	-0.012366
specific	pendulum-swingup	L100	U	D(uni)	0.119816
specific	pendulum-swingup	L100	U	D(uni)	0.0688027
specific	pendulum-swingup	L100	U	D(uni)	-0.0124962
specific	pendulum-swingup	L100	U	D(uni)	0.028373
specific	pendulum-swingup	L100	U	D(uni)	-0.0260477
specific	pendulum-swingup	L100	U	D(uni)	0.090643
specific	pendulum-swingup	L100	U	D(uni)	-0.300463
specific	pendulum-swingup	L100	U	D(uni)	-0.196564
specific	pendulum-swingup	L100	U	D(uni)	0.0830051
specific	pendulum-swingup	L100	U	D(uni)	-0.101508
specific	pendulum-swingup	L100	U	D(uni)	0.0926413
specific	pendulum-swingup	L100	U	D(uni)	-0.0185614
specific	pendulum-swingup	L100	U	D(uni)	-0.0133026
specific	pendulum-swingup	L100	U	D(uni)	0.146314
specific	pendulum-swingup	L100	U	D(uni)	-0.225689
specific	pendulum-swingup	L100	U	D(uni)	-0.00513286
specific	pendulum-swingup	L100	U	D(uni)	0.116135
specific	pendulum-swingup	L100	U	D(uni)	0.103395
specific	pendulum-swingup	L100	U	D(uni)	-0.179072
specific	pendulum-swingup	L100	U	D(uni)	-0.0487138
specific	cartpole-balance	L000	P	D(mix)	0.135017
specific	cartpole-balance	L000	P	D(mix)	-0.326911
specific	cartpole-balance	L000	P	D(mix)	-0.358745
specific	cartpole-balance	L000	P	D(mix)	-0.376532
specific	cartpole-balance	L000	P	D(mix)	-0.368646
specific	cartpole-balance	L000	P	D(mix)	-0.318375
specific	cartpole-balance	L000	P	D(mix)	-0.405899
specific	cartpole-balance	L000	P	D(mix)	-0.425017
specific	cartpole-balance	L000	P	D(mix)	-0.458241
specific	cartpole-balance	L000	P	D(mix)	-0.333509
specific	cartpole-balance	L000	P	D(mix)	-0.340246
specific	cartpole-balance	L000	P	D(mix)	-0.391122
specific	cartpole-balance	L000	P	D(mix)	-0.459522
specific	cartpole-balance	L000	P	D(mix)	-0.384758
specific	cartpole-balance	L000	P	D(mix)	-0.389896
specific	cartpole-balance	L000	P	D(mix)	-0.353256
specific	cartpole-balance	L000	P	D(mix)	-0.400141
specific	cartpole-balance	L000	P	D(mix)	-0.398365
specific	cartpole-balance	L000	P	D(mix)	-0.393711
specific	cartpole-balance	L000	P	D(mix)	-0.407286
specific	cartpole-balance	L000	P	D(mix)	-0.335902
specific	cartpole-balance	L000	P	D(mix)	-0.356
specific	cartpole-balance	L000	P	D(mix)	-0.378999
specific	cartpole-balance	L000	P	D(mix)	-0.329852
specific	cartpole-balance	L000	P	D(mix)	-0.282564
specific	cartpole-balance	L000	P	D(mix)	-0.384983
specific	cartpole-balance	L000	P	D(mix)	-0.349608
specific	cartpole-balance	L000	P	D(mix)	-0.411784
specific	cartpole-balance	L000	P	D(mix)	-0.310571
specific	cartpole-balance	L000	P	D(mix)	-0.353208
specific	cartpole-balance	L000	P	D(mix)	-0.382915
specific	cartpole-balance	L000	P	D(mix)	-0.322401
specific	cartpole-balance	L000	P	D(uni)	-0.468543
specific	cartpole-balance	L000	P	D(uni)	-0.979707
specific	cartpole-balance	L000	P	D(uni)	-1.00229
specific	cartpole-balance	L000	P	D(uni)	-1.04971
specific	cartpole-balance	L000	P	D(uni)	-1.01456
specific	cartpole-balance	L000	P	D(uni)	-0.961741
specific	cartpole-balance	L000	P	D(uni)	-1.03916
specific	cartpole-balance	L000	P	D(uni)	-1.03535
specific	cartpole-balance	L000	P	D(uni)	-1.15086
specific	cartpole-balance	L000	P	D(uni)	-1.02188
specific	cartpole-balance	L000	P	D(uni)	-1.0427
specific	cartpole-balance	L000	P	D(uni)	-1.07789
specific	cartpole-balance	L000	P	D(uni)	-1.10139
specific	cartpole-balance	L000	P	D(uni)	-1.06825
specific	cartpole-balance	L000	P	D(uni)	-1.07806
specific	cartpole-balance	L000	P	D(uni)	-1.00019
specific	cartpole-balance	L000	P	D(uni)	-1.03643
specific	cartpole-balance	L000	P	D(uni)	-1.06958
specific	cartpole-balance	L000	P	D(uni)	-1.06712
specific	cartpole-balance	L000	P	D(uni)	-1.02327
specific	cartpole-balance	L000	P	D(uni)	-0.988807
specific	cartpole-balance	L000	P	D(uni)	-0.984773
specific	cartpole-balance	L000	P	D(uni)	-1.03152
specific	cartpole-balance	L000	P	D(uni)	-0.977011
specific	cartpole-balance	L000	P	D(uni)	-0.930652
specific	cartpole-balance	L000	P	D(uni)	-1.05743
specific	cartpole-balance	L000	P	D(uni)	-1.01524
specific	cartpole-balance	L000	P	D(uni)	-1.05729
specific	cartpole-balance	L000	P	D(uni)	-0.880239
specific	cartpole-balance	L000	P	D(uni)	-0.951218
specific	cartpole-balance	L000	P	D(uni)	-1.0725
specific	cartpole-balance	L000	P	D(uni)	-0.978963
specific	cartpole-balance	L010	P	D(mix)	0.357415
specific	cartpole-balance	L010	P	D(mix)	2.84538
specific	cartpole-balance	L010	P	D(mix)	-0.221661
specific	cartpole-balance	L010	P	D(mix)	-0.156163
specific	cartpole-balance	L010	P	D(mix)	-0.0767256
specific	cartpole-balance	L010	P	D(mix)	-0.160697
specific	cartpole-balance	L010	P	D(mix)	-0.193125
specific	cartpole-balance	L010	P	D(mix)	-0.190284
specific	cartpole-balance	L010	P	D(mix)	-0.158837
specific	cartpole-balance	L010	P	D(mix)	0.0740523
specific	cartpole-balance	L010	P	D(mix)	-0.162936
specific	cartpole-balance	L010	P	D(mix)	-0.00999297
specific	cartpole-balance	L010	P	D(mix)	1.92212
specific	cartpole-balance	L010	P	D(mix)	0.210268
specific	cartpole-balance	L010	P	D(mix)	-0.16248
specific	cartpole-balance	L010	P	D(mix)	-0.179555
specific	cartpole-balance	L010	P	D(mix)	-0.109539
specific	cartpole-balance	L010	P	D(mix)	0.692227
specific	cartpole-balance	L010	P	D(mix)	-0.159898
specific	cartpole-balance	L010	P	D(mix)	-0.150176
specific	cartpole-balance	L010	P	D(mix)	0.0955641
specific	cartpole-balance	L010	P	D(mix)	-0.0978287
specific	cartpole-balance	L010	P	D(mix)	-0.207152
specific	cartpole-balance	L010	P	D(mix)	-0.194243
specific	cartpole-balance	L010	P	D(mix)	-0.220154
specific	cartpole-balance	L010	P	D(mix)	-0.0170594
specific	cartpole-balance	L010	P	D(mix)	-0.175196
specific	cartpole-balance	L010	P	D(mix)	-0.178308
specific	cartpole-balance	L010	P	D(mix)	-0.213618
specific	cartpole-balance	L010	P	D(mix)	0.450572
specific	cartpole-balance	L010	P	D(mix)	-0.15183
specific	cartpole-balance	L010	P	D(mix)	-0.0997958
specific	cartpole-balance	L010	P	D(uni)	-0.240563
specific	cartpole-balance	L010	P	D(uni)	2.27987
specific	cartpole-balance	L010	P	D(uni)	-0.855275
specific	cartpole-balance	L010	P	D(uni)	-0.836818
specific	cartpole-balance	L010	P	D(uni)	-0.746909
specific	cartpole-balance	L010	P	D(uni)	-0.844442
specific	cartpole-balance	L010	P	D(uni)	-0.86649
specific	cartpole-balance	L010	P	D(uni)	-0.816404
specific	cartpole-balance	L010	P	D(uni)	-0.829845
specific	cartpole-balance	L010	P	D(uni)	-0.587723
specific	cartpole-balance	L010	P	D(uni)	-0.827762
specific	cartpole-balance	L010	P	D(uni)	-0.657786
specific	cartpole-balance	L010	P	D(uni)	1.26244
specific	cartpole-balance	L010	P	D(uni)	-0.433787
specific	cartpole-balance	L010	P	D(uni)	-0.81648
specific	cartpole-balance	L010	P	D(uni)	-0.784336
specific	cartpole-balance	L010	P	D(uni)	-0.851582
specific	cartpole-balance	L010	P	D(uni)	0.0794456
specific	cartpole-balance	L010	P	D(uni)	-0.821155
specific	cartpole-balance	L010	P	D(uni)	-0.867386
specific	cartpole-balance	L010	P	D(uni)	-0.512798
specific	cartpole-balance	L010	P	D(uni)	-0.763728
specific	cartpole-balance	L010	P	D(uni)	-0.784533
specific	cartpole-balance	L010	P	D(uni)	-0.845882
specific	cartpole-balance	L010	P	D(uni)	-0.84545
specific	cartpole-balance	L010	P	D(uni)	-0.670512
specific	cartpole-balance	L010	P	D(uni)	-0.810479
specific	cartpole-balance	L010	P	D(uni)	-0.847712
specific	cartpole-balance	L010	P	D(uni)	-0.862716
specific	cartpole-balance	L010	P	D(uni)	-0.192007
specific	cartpole-balance	L010	P	D(uni)	-0.789787
specific	cartpole-balance	L010	P	D(uni)	-0.762125
specific	cartpole-balance	L025	U	D(mix)	0.290228
specific	cartpole-balance	L025	U	D(mix)	0.464159
specific	cartpole-balance	L025	U	D(mix)	0.604857
specific	cartpole-balance	L025	U	D(mix)	0.33242
specific	cartpole-balance	L025	U	D(mix)	0.289521
specific	cartpole-balance	L025	U	D(mix)	0.174368
specific	cartpole-balance	L025	U	D(mix)	0.287777
specific	cartpole-balance	L025	U	D(mix)	0.242066
specific	cartpole-balance	L025	U	D(mix)	0.157733
specific	cartpole-balance	L025	U	D(mix)	1.32509
specific	cartpole-balance	L025	U	D(mix)	0.855928
specific	cartpole-balance	L025	U	D(mix)	0.191809
specific	cartpole-balance	L025	U	D(mix)	0.289575
specific	cartpole-balance	L025	U	D(mix)	1.25961
specific	cartpole-balance	L025	U	D(mix)	0.880624
specific	cartpole-balance	L025	U	D(mix)	0.613282
specific	cartpole-balance	L025	U	D(mix)	1.70281
specific	cartpole-balance	L025	U	D(mix)	0.329539
specific	cartpole-balance	L025	U	D(mix)	0.472979
specific	cartpole-balance	L025	U	D(mix)	0.875323
specific	cartpole-balance	L025	U	D(mix)	0.44098
specific	cartpole-balance	L025	U	D(mix)	0.290891
specific	cartpole-balance	L025	U	D(mix)	0.233916
specific	cartpole-balance	L025	U	D(mix)	0.617843
specific	cartpole-balance	L025	U	D(mix)	0.588185
specific	cartpole-balance	L025	U	D(mix)	0.679852
specific	cartpole-balance	L025	U	D(mix)	0.367513
specific	cartpole-balance	L025	U	D(mix)	0.696292
specific	cartpole-balance	L025	U	D(mix)	1.17316
specific	cartpole-balance	L025	U	D(mix)	0.229687
specific	cartpole-balance	L025	U	D(mix)	0.302472
specific	cartpole-balance	L025	U	D(mix)	0.272978
specific	cartpole-balance	L025	U	D(uni)	-0.192485
specific	cartpole-balance	L025	U	D(uni)	0.00902995
specific	cartpole-balance	L025	U	D(uni)	0.0131059
specific	cartpole-balance	L025	U	D(uni)	-0.188747
specific	cartpole-balance	L025	U	D(uni)	-0.194728
specific	cartpole-balance	L025	U	D(uni)	-0.267241
specific	cartpole-balance	L025	U	D(uni)	-0.322758
specific	cartpole-balance	L025	U	D(uni)	-0.258521
specific	cartpole-balance	L025	U	D(uni)	-0.286563
specific	cartpole-balance	L025	U	D(uni)	0.913551
specific	cartpole-balance	L025	U	D(uni)	0.223778
specific	cartpole-balance	L025	U	D(uni)	-0.359387
specific	cartpole-balance	L025	U	D(uni)	-0.169682
specific	cartpole-balance	L025	U	D(uni)	0.787965
specific	cartpole-balance	L025	U	D(uni)	0.345271
specific	cartpole-balance	L025	U	D(uni)	0.199475
specific	cartpole-balance	L025	U	D(uni)	1.27171
specific	cartpole-balance	L025	U	D(uni)	-0.173203
specific	cartpole-balance	L025	U	D(uni)	-0.0159353
specific	cartpole-balance	L025	U	D(uni)	0.462934
specific	cartpole-balance	L025	U	D(uni)	-0.0601947
specific	cartpole-balance	L025	U	D(uni)	-0.22491
specific	cartpole-balance	L025	U	D(uni)	-0.28103
specific	cartpole-balance	L025	U	D(uni)	0.176884
specific	cartpole-balance	L025	U	D(uni)	0.18783
specific	cartpole-balance	L025	U	D(uni)	0.187981
specific	cartpole-balance	L025	U	D(uni)	-0.104662
specific	cartpole-balance	L025	U	D(uni)	0.15963
specific	cartpole-balance	L025	U	D(uni)	0.756571
specific	cartpole-balance	L025	U	D(uni)	-0.168095
specific	cartpole-balance	L025	U	D(uni)	-0.260453
specific	cartpole-balance	L025	U	D(uni)	-0.243127
specific	cartpole-balance	L025	P	D(mix)	0.632288
specific	cartpole-balance	L025	P	D(mix)	0.546803
specific	cartpole-balance	L025	P	D(mix)	0.802687
specific	cartpole-balance	L025	P	D(mix)	0.449737
specific	cartpole-balance	L025	P	D(mix)	0.408788
specific	cartpole-balance	L025	P	D(mix)	0.438197
specific	cartpole-balance	L025	P	D(mix)	0.506424
specific	cartpole-balance	L025	P	D(mix)	0.486495
specific	cartpole-balance	L025	P	D(mix)	0.434513
specific	cartpole-balance	L025	P	D(mix)	0.82625
specific	cartpole-balance	L025	P	D(mix)	0.68795
specific	cartpole-balance	L025	P	D(mix)	0.450702
specific	cartpole-balance	L025	P	D(mix)	0.454079
specific	cartpole-balance	L025	P	D(mix)	0.997655
specific	cartpole-balance	L025	P	D(mix)	0.748065
specific	cartpole-balance	L025	P	D(mix)	0.657624
specific	cartpole-balance	L025	P	D(mix)	1.2931
specific	cartpole-balance	L025	P	D(mix)	0.431641
specific	cartpole-balance	L025	P	D(mix)	0.58058
specific	cartpole-balance	L025	P	D(mix)	0.66088
specific	cartpole-balance	L025	P	D(mix)	0.420082
specific	cartpole-balance	L025	P	D(mix)	0.390221
specific	cartpole-balance	L025	P	D(mix)	0.4628
specific	cartpole-balance	L025	P	D(mix)	0.847171
specific	cartpole-balance	L025	P	D(mix)	0.751438
specific	cartpole-balance	L025	P	D(mix)	1.04623
specific	cartpole-balance	L025	P	D(mix)	0.499379
specific	cartpole-balance	L025	P	D(mix)	0.782044
specific	cartpole-balance	L025	P	D(mix)	0.927596
specific	cartpole-balance	L025	P	D(mix)	0.548073
specific	cartpole-balance	L025	P	D(mix)	0.473823
specific	cartpole-balance	L025	P	D(mix)	0.424284
specific	cartpole-balance	L025	P	D(uni)	-0.0116299
specific	cartpole-balance	L025	P	D(uni)	-0.135579
specific	cartpole-balance	L025	P	D(uni)	0.144551
specific	cartpole-balance	L025	P	D(uni)	-0.181964
specific	cartpole-balance	L025	P	D(uni)	-0.255996
specific	cartpole-balance	L025	P	D(uni)	-0.286492
specific	cartpole-balance	L025	P	D(uni)	-0.173101
specific	cartpole-balance	L025	P	D(uni)	-0.15639
specific	cartpole-balance	L025	P	D(uni)	-0.219179
specific	cartpole-balance	L025	P	D(uni)	0.166167
specific	cartpole-balance	L025	P	D(uni)	0.0142804
specific	cartpole-balance	L025	P	D(uni)	-0.258481
specific	cartpole-balance	L025	P	D(uni)	-0.282586
specific	cartpole-balance	L025	P	D(uni)	0.329372
specific	cartpole-balance	L025	P	D(uni)	0.0440231
specific	cartpole-balance	L025	P	D(uni)	0.0218484
specific	cartpole-balance	L025	P	D(uni)	0.826788
specific	cartpole-balance	L025	P	D(uni)	-0.266737
specific	cartpole-balance	L025	P	D(uni)	-0.0680023
specific	cartpole-balance	L025	P	D(uni)	0.0166043
specific	cartpole-balance	L025	P	D(uni)	-0.27544
specific	cartpole-balance	L025	P	D(uni)	-0.326067
specific	cartpole-balance	L025	P	D(uni)	-0.24688
specific	cartpole-balance	L025	P	D(uni)	0.214893
specific	cartpole-balance	L025	P	D(uni)	0.0826143
specific	cartpole-balance	L025	P	D(uni)	0.3278
specific	cartpole-balance	L025	P	D(uni)	-0.197938
specific	cartpole-balance	L025	P	D(uni)	0.229654
specific	cartpole-balance	L025	P	D(uni)	0.326888
specific	cartpole-balance	L025	P	D(uni)	-0.14771
specific	cartpole-balance	L025	P	D(uni)	-0.26068
specific	cartpole-balance	L025	P	D(uni)	-0.293727
specific	cartpole-balance	L050	U	D(mix)	2.19841
specific	cartpole-balance	L050	U	D(mix)	1.58706
specific	cartpole-balance	L050	U	D(mix)	2.05465
specific	cartpole-balance	L050	U	D(mix)	1.40453
specific	cartpole-balance	L050	U	D(mix)	2.05491
specific	cartpole-balance	L050	U	D(mix)	1.05277
specific	cartpole-balance	L050	U	D(mix)	1.80131
specific	cartpole-balance	L050	U	D(mix)	2.21082
specific	cartpole-balance	L050	U	D(mix)	1.78898
specific	cartpole-balance	L050	U	D(mix)	1.54123
specific	cartpole-balance	L050	U	D(mix)	1.08128
specific	cartpole-balance	L050	U	D(mix)	2.13645
specific	cartpole-balance	L050	U	D(mix)	2.11522
specific	cartpole-balance	L050	U	D(mix)	1.57985
specific	cartpole-balance	L050	U	D(mix)	1.33155
specific	cartpole-balance	L050	U	D(mix)	2.17505
specific	cartpole-balance	L050	U	D(mix)	1.57024
specific	cartpole-balance	L050	U	D(mix)	1.25327
specific	cartpole-balance	L050	U	D(mix)	2.1844
specific	cartpole-balance	L050	U	D(mix)	1.67316
specific	cartpole-balance	L050	U	D(mix)	1.46435
specific	cartpole-balance	L050	U	D(mix)	1.77419
specific	cartpole-balance	L050	U	D(mix)	1.87988
specific	cartpole-balance	L050	U	D(mix)	2.20206
specific	cartpole-balance	L050	U	D(mix)	1.07506
specific	cartpole-balance	L050	U	D(mix)	2.132
specific	cartpole-balance	L050	U	D(mix)	1.77586
specific	cartpole-balance	L050	U	D(mix)	0.966595
specific	cartpole-balance	L050	U	D(mix)	2.01926
specific	cartpole-balance	L050	U	D(mix)	1.33802
specific	cartpole-balance	L050	U	D(mix)	1.27086
specific	cartpole-balance	L050	U	D(mix)	2.02665
specific	cartpole-balance	L050	U	D(uni)	2.01535
specific	cartpole-balance	L050	U	D(uni)	1.30533
specific	cartpole-balance	L050	U	D(uni)	1.87968
specific	cartpole-balance	L050	U	D(uni)	1.60213
specific	cartpole-balance	L050	U	D(uni)	1.96662
specific	cartpole-balance	L050	U	D(uni)	0.980227
specific	cartpole-balance	L050	U	D(uni)	1.58739
specific	cartpole-balance	L050	U	D(uni)	2.04837
specific	cartpole-balance	L050	U	D(uni)	1.70434
specific	cartpole-balance	L050	U	D(uni)	1.49369
specific	cartpole-balance	L050	U	D(uni)	1.06122
specific	cartpole-balance	L050	U	D(uni)	2.11784
specific	cartpole-balance	L050	U	D(uni)	2.01546
specific	cartpole-balance	L050	U	D(uni)	1.55883
specific	cartpole-balance	L050	U	D(uni)	0.97396
specific	cartpole-balance	L050	U	D(uni)	2.02647
specific	cartpole-balance	L050	U	D(uni)	1.36008
specific	cartpole-balance	L050	U	D(uni)	1.202
specific	cartpole-balance	L050	U	D(uni)	2.00665
specific	cartpole-balance	L050	U	D(uni)	1.72146
specific	cartpole-balance	L050	U	D(uni)	1.34908
specific	cartpole-balance	L050	U	D(uni)	1.88915
specific	cartpole-balance	L050	U	D(uni)	1.89436
specific	cartpole-balance	L050	U	D(uni)	2.02306
specific	cartpole-balance	L050	U	D(uni)	1.13596
specific	cartpole-balance	L050	U	D(uni)	1.99582
specific	cartpole-balance	L050	U	D(uni)	1.79687
specific	cartpole-balance	L050	U	D(uni)	0.818355
specific	cartpole-balance	L050	U	D(uni)	2.01914
specific	cartpole-balance	L050	U	D(uni)	1.08335
specific	cartpole-balance	L050	U	D(uni)	1.3126
specific	cartpole-balance	L050	U	D(uni)	1.87515
specific	cartpole-balance	L050	P	D(mix)	1.99246
specific	cartpole-balance	L050	P	D(mix)	1.10323
specific	cartpole-balance	L050	P	D(mix)	1.43218
specific	cartpole-balance	L050	P	D(mix)	0.777331
specific	cartpole-balance	L050	P	D(mix)	1.69558
specific	cartpole-balance	L050	P	D(mix)	0.00320595
specific	cartpole-balance	L050	P	D(mix)	1.13854
specific	cartpole-balance	L050	P	D(mix)	1.91983
specific	cartpole-balance	L050	P	D(mix)	1.08188
specific	cartpole-balance	L050	P	D(mix)	0.854341
specific	cartpole-balance	L050	P	D(mix)	-0.0921018
specific	cartpole-balance	L050	P	D(mix)	1.42005
specific	cartpole-balance	L050	P	D(mix)	1.38634
specific	cartpole-balance	L050	P	D(mix)	0.945795
specific	cartpole-balance	L050	P	D(mix)	0.795114
specific	cartpole-balance	L050	P	D(mix)	1.74265
specific	cartpole-balance	L050	P	D(mix)	0.739621
specific	cartpole-balance	L050	P	D(mix)	0.557549
specific	cartpole-balance	L050	P	D(mix)	1.94211
specific	cartpole-balance	L050	P	D(mix)	0.773833
specific	cartpole-balance	L050	P	D(mix)	0.787677
specific	cartpole-balance	L050	P	D(mix)	1.34262
specific	cartpole-balance	L050	P	D(mix)	1.23032
specific	cartpole-balance	L050	P	D(mix)	1.97642
specific	cartpole-balance	L050	P	D(mix)	0.165748
specific	cartpole-balance	L050	P	D(mix)	1.59695
specific	cartpole-balance	L050	P	D(mix)	1.14764
specific	cartpole-balance	L050	P	D(mix)	0.160984
specific	cartpole-balance	L050	P	D(mix)	1.42508
specific	cartpole-balance	L050	P	D(mix)	0.611174
specific	cartpole-balance	L050	P	D(mix)	0.593122
specific	cartpole-balance	L050	P	D(mix)	1.57037
specific	cartpole-balance	L050	P	D(uni)	2.15039
specific	cartpole-balance	L050	P	D(uni)	0.654718
specific	cartpole-balance	L050	P	D(uni)	1.477
specific	cartpole-balance	L050	P	D(uni)	0.812861
specific	cartpole-balance	L050	P	D(uni)	1.86454
specific	cartpole-balance	L050	P	D(uni)	-0.92445
specific	cartpole-balance	L050	P	D(uni)	1.00752
specific	cartpole-balance	L050	P	D(uni)	2.08669
specific	cartpole-balance	L050	P	D(uni)	0.924675
specific	cartpole-balance	L050	P	D(uni)	0.803254
specific	cartpole-balance	L050	P	D(uni)	-0.990768
specific	cartpole-balance	L050	P	D(uni)	1.62706
specific	cartpole-balance	L050	P	D(uni)	1.5936
specific	cartpole-balance	L050	P	D(uni)	0.635763
specific	cartpole-balance	L050	P	D(uni)	0.292099
specific	cartpole-balance	L050	P	D(uni)	1.84953
specific	cartpole-balance	L050	P	D(uni)	0.294889
specific	cartpole-balance	L050	P	D(uni)	0.286016
specific	cartpole-balance	L050	P	D(uni)	2.10159
specific	cartpole-balance	L050	P	D(uni)	0.5236
specific	cartpole-balance	L050	P	D(uni)	0.455009
specific	cartpole-balance	L050	P	D(uni)	1.6168
specific	cartpole-balance	L050	P	D(uni)	1.18908
specific	cartpole-balance	L050	P	D(uni)	2.12937
specific	cartpole-balance	L050	P	D(uni)	-0.502359
specific	cartpole-balance	L050	P	D(uni)	1.81046
specific	cartpole-balance	L050	P	D(uni)	1.14269
specific	cartpole-balance	L050	P	D(uni)	-0.553482
specific	cartpole-balance	L050	P	D(uni)	1.6128
specific	cartpole-balance	L050	P	D(uni)	0.0834147
specific	cartpole-balance	L050	P	D(uni)	0.0415263
specific	cartpole-balance	L050	P	D(uni)	1.75652
specific	cartpole-balance	L075	U	D(mix)	1.5556
specific	cartpole-balance	L075	U	D(mix)	1.31835
specific	cartpole-balance	L075	U	D(mix)	1.72199
specific	cartpole-balance	L075	U	D(mix)	1.65309
specific	cartpole-balance	L075	U	D(mix)	1.3811
specific	cartpole-balance	L075	U	D(mix)	1.4723
specific	cartpole-balance	L075	U	D(mix)	1.57275
specific	cartpole-balance	L075	U	D(mix)	1.66146
specific	cartpole-balance	L075	U	D(mix)	1.84565
specific	cartpole-balance	L075	U	D(mix)	1.17917
specific	cartpole-balance	L075	U	D(mix)	1.64387
specific	cartpole-balance	L075	U	D(mix)	1.37722
specific	cartpole-balance	L075	U	D(mix)	1.65278
specific	cartpole-balance	L075	U	D(mix)	1.68453
specific	cartpole-balance	L075	U	D(mix)	1.60429
specific	cartpole-balance	L075	U	D(mix)	1.43087
specific	cartpole-balance	L075	U	D(mix)	1.50929
specific	cartpole-balance	L075	U	D(mix)	1.28627
specific	cartpole-balance	L075	U	D(mix)	1.58672
specific	cartpole-balance	L075	U	D(mix)	1.51704
specific	cartpole-balance	L075	U	D(mix)	1.69785
specific	cartpole-balance	L075	U	D(mix)	1.92667
specific	cartpole-balance	L075	U	D(mix)	1.35605
specific	cartpole-balance	L075	U	D(mix)	1.73157
specific	cartpole-balance	L075	U	D(mix)	1.46381
specific	cartpole-balance	L075	U	D(mix)	1.72961
specific	cartpole-balance	L075	U	D(mix)	1.77018
specific	cartpole-balance	L075	U	D(mix)	1.57083
specific	cartpole-balance	L075	U	D(mix)	1.81247
specific	cartpole-balance	L075	U	D(mix)	1.21687
specific	cartpole-balance	L075	U	D(mix)	1.76633
specific	cartpole-balance	L075	U	D(mix)	1.70942
specific	cartpole-balance	L075	U	D(uni)	1.48578
specific	cartpole-balance	L075	U	D(uni)	1.32507
specific	cartpole-balance	L075	U	D(uni)	1.92208
specific	cartpole-balance	L075	U	D(uni)	1.72246
specific	cartpole-balance	L075	U	D(uni)	1.31708
specific	cartpole-balance	L075	U	D(uni)	1.64506
specific	cartpole-balance	L075	U	D(uni)	1.57001
specific	cartpole-balance	L075	U	D(uni)	1.76362
specific	cartpole-balance	L075	U	D(uni)	1.95217
specific	cartpole-balance	L075	U	D(uni)	0.917013
specific	cartpole-balance	L075	U	D(uni)	1.72032
specific	cartpole-balance	L075	U	D(uni)	1.74234
specific	cartpole-balance	L075	U	D(uni)	1.74527
specific	cartpole-balance	L075	U	D(uni)	1.73525
specific	cartpole-balance	L075	U	D(uni)	1.67988
specific	cartpole-balance	L075	U	D(uni)	1.44117
specific	cartpole-balance	L075	U	D(uni)	1.4337
specific	cartpole-balance	L075	U	D(uni)	1.77074
specific	cartpole-balance	L075	U	D(uni)	1.69162
specific	cartpole-balance	L075	U	D(uni)	1.75699
specific	cartpole-balance	L075	U	D(uni)	1.8764
specific	cartpole-balance	L075	U	D(uni)	1.97851
specific	cartpole-balance	L075	U	D(uni)	1.71318
specific	cartpole-balance	L075	U	D(uni)	1.87556
specific	cartpole-balance	L075	U	D(uni)	1.42828
specific	cartpole-balance	L075	U	D(uni)	1.87244
specific	cartpole-balance	L075	U	D(uni)	1.80144
specific	cartpole-balance	L075	U	D(uni)	1.89447
specific	cartpole-balance	L075	U	D(uni)	1.88091
specific	cartpole-balance	L075	U	D(uni)	1.49822
specific	cartpole-balance	L075	U	D(uni)	1.96437
specific	cartpole-balance	L075	U	D(uni)	1.71046
specific	cartpole-balance	L075	P	D(mix)	0.61654
specific	cartpole-balance	L075	P	D(mix)	0.387738
specific	cartpole-balance	L075	P	D(mix)	0.886746
specific	cartpole-balance	L075	P	D(mix)	0.724766
specific	cartpole-balance	L075	P	D(mix)	0.56428
specific	cartpole-balance	L075	P	D(mix)	0.839977
specific	cartpole-balance	L075	P	D(mix)	0.593931
specific	cartpole-balance	L075	P	D(mix)	0.886956
specific	cartpole-balance	L075	P	D(mix)	0.822554
specific	cartpole-balance	L075	P	D(mix)	0.34175
specific	cartpole-balance	L075	P	D(mix)	0.692404
specific	cartpole-balance	L075	P	D(mix)	0.718724
specific	cartpole-balance	L075	P	D(mix)	0.608025
specific	cartpole-balance	L075	P	D(mix)	0.892354
specific	cartpole-balance	L075	P	D(mix)	0.80368
specific	cartpole-balance	L075	P	D(mix)	0.45368
specific	cartpole-balance	L075	P	D(mix)	0.665382
specific	cartpole-balance	L075	P	D(mix)	0.395092
specific	cartpole-balance	L075	P	D(mix)	0.740076
specific	cartpole-balance	L075	P	D(mix)	0.734568
specific	cartpole-balance	L075	P	D(mix)	0.798933
specific	cartpole-balance	L075	P	D(mix)	0.737022
specific	cartpole-balance	L075	P	D(mix)	0.389597
specific	cartpole-balance	L075	P	D(mix)	0.687764
specific	cartpole-balance	L075	P	D(mix)	0.451959
specific	cartpole-balance	L075	P	D(mix)	0.821859
specific	cartpole-balance	L075	P	D(mix)	0.694281
specific	cartpole-balance	L075	P	D(mix)	0.556007
specific	cartpole-balance	L075	P	D(mix)	0.834737
specific	cartpole-balance	L075	P	D(mix)	0.571379
specific	cartpole-balance	L075	P	D(mix)	0.831284
specific	cartpole-balance	L075	P	D(mix)	0.447972
specific	cartpole-balance	L075	P	D(uni)	0.657267
specific	cartpole-balance	L075	P	D(uni)	0.318975
specific	cartpole-balance	L075	P	D(uni)	1.19411
specific	cartpole-balance	L075	P	D(uni)	0.79539
specific	cartpole-balance	L075	P	D(uni)	0.621843
specific	cartpole-balance	L075	P	D(uni)	1.07451
specific	cartpole-balance	L075	P	D(uni)	0.803996
specific	cartpole-balance	L075	P	D(uni)	1.05354
specific	cartpole-balance	L075	P	D(uni)	1.17577
specific	cartpole-balance	L075	P	D(uni)	0.419807
specific	cartpole-balance	L075	P	D(uni)	0.858181
specific	cartpole-balance	L075	P	D(uni)	1.17889
specific	cartpole-balance	L075	P	D(uni)	0.826587
specific	cartpole-balance	L075	P	D(uni)	1.07363
specific	cartpole-balance	L075	P	D(uni)	0.967275
specific	cartpole-balance	L075	P	D(uni)	0.61875
specific	cartpole-balance	L075	P	D(uni)	0.682297
specific	cartpole-balance	L075	P	D(uni)	0.985746
specific	cartpole-balance	L075	P	D(uni)	0.945041
specific	cartpole-balance	L075	P	D(uni)	0.997881
specific	cartpole-balance	L075	P	D(uni)	1.08558
specific	cartpole-balance	L075	P	D(uni)	1.13065
specific	cartpole-balance	L075	P	D(uni)	0.984706
specific	cartpole-balance	L075	P	D(uni)	0.992562
specific	cartpole-balance	L075	P	D(uni)	0.656685
specific	cartpole-balance	L075	P	D(uni)	1.16892
specific	cartpole-balance	L075	P	D(uni)	0.945089
specific	cartpole-balance	L075	P	D(uni)	0.982975
specific	cartpole-balance	L075	P	D(uni)	1.08533
specific	cartpole-balance	L075	P	D(uni)	0.611238
specific	cartpole-balance	L075	P	D(uni)	1.05899
specific	cartpole-balance	L075	P	D(uni)	0.701642
specific	cartpole-balance	L100	U	D(mix)	1.57307
specific	cartpole-balance	L100	U	D(mix)	1.73968
specific	cartpole-balance	L100	U	D(mix)	1.81837
specific	cartpole-balance	L100	U	D(mix)	1.76562
specific	cartpole-balance	L100	U	D(mix)	1.79497
specific	cartpole-balance	L100	U	D(mix)	1.78471
specific	cartpole-balance	L100	U	D(mix)	1.39499
specific	cartpole-balance	L100	U	D(mix)	1.49066
specific	cartpole-balance	L100	U	D(mix)	1.67591
specific	cartpole-balance	L100	U	D(mix)	1.75747
specific	cartpole-balance	L100	U	D(mix)	1.85494
specific	cartpole-balance	L100	U	D(mix)	1.57734
specific	cartpole-balance	L100	U	D(mix)	1.80765
specific	cartpole-balance	L100	U	D(mix)	1.77356
specific	cartpole-balance	L100	U	D(mix)	1.58376
specific	cartpole-balance	L100	U	D(mix)	1.8732
specific	cartpole-balance	L100	U	D(mix)	1.51947
specific	cartpole-balance	L100	U	D(mix)	1.8119
specific	cartpole-balance	L100	U	D(mix)	1.81593
specific	cartpole-balance	L100	U	D(mix)	1.68398
specific	cartpole-balance	L100	U	D(mix)	1.54836
specific	cartpole-balance	L100	U	D(mix)	1.15556
specific	cartpole-balance	L100	U	D(mix)	1.67561
specific	cartpole-balance	L100	U	D(mix)	1.86319
specific	cartpole-balance	L100	U	D(mix)	2.03383
specific	cartpole-balance	L100	U	D(mix)	1.79115
specific	cartpole-balance	L100	U	D(mix)	1.77425
specific	cartpole-balance	L100	U	D(mix)	1.81537
specific	cartpole-balance	L100	U	D(mix)	2.18124
specific	cartpole-balance	L100	U	D(mix)	1.91911
specific	cartpole-balance	L100	U	D(mix)	1.71887
specific	cartpole-balance	L100	U	D(mix)	1.78652
specific	cartpole-balance	L100	U	D(uni)	1.92824
specific	cartpole-balance	L100	U	D(uni)	1.67833
specific	cartpole-balance	L100	U	D(uni)	2.14096
specific	cartpole-balance	L100	U	D(uni)	2.109
specific	cartpole-balance	L100	U	D(uni)	1.81006
specific	cartpole-balance	L100	U	D(uni)	2.14992
specific	cartpole-balance	L100	U	D(uni)	1.80683
specific	cartpole-balance	L100	U	D(uni)	1.78269
specific	cartpole-balance	L100	U	D(uni)	2.08881
specific	cartpole-balance	L100	U	D(uni)	2.36987
specific	cartpole-balance	L100	U	D(uni)	2.37066
specific	cartpole-balance	L100	U	D(uni)	2.12725
specific	cartpole-balance	L100	U	D(uni)	1.95414
specific	cartpole-balance	L100	U	D(uni)	1.7538
specific	cartpole-balance	L100	U	D(uni)	2.29437
specific	cartpole-balance	L100	U	D(uni)	2.1695
specific	cartpole-balance	L100	U	D(uni)	1.80622
specific	cartpole-balance	L100	U	D(uni)	1.79273
specific	cartpole-balance	L100	U	D(uni)	2.13858
specific	cartpole-balance	L100	U	D(uni)	2.0861
specific	cartpole-balance	L100	U	D(uni)	2.03398
specific	cartpole-balance	L100	U	D(uni)	1.53561
specific	cartpole-balance	L100	U	D(uni)	1.86306
specific	cartpole-balance	L100	U	D(uni)	1.83867
specific	cartpole-balance	L100	U	D(uni)	2.04416
specific	cartpole-balance	L100	U	D(uni)	2.00507
specific	cartpole-balance	L100	U	D(uni)	2.27985
specific	cartpole-balance	L100	U	D(uni)	1.79451
specific	cartpole-balance	L100	U	D(uni)	2.46032
specific	cartpole-balance	L100	U	D(uni)	1.97924
specific	cartpole-balance	L100	U	D(uni)	1.76614
specific	cartpole-balance	L100	U	D(uni)	1.85127
specific	cartpole-swingup	L000	P	D(mix)	-0.606738
specific	cartpole-swingup	L000	P	D(mix)	-0.410614
specific	cartpole-swingup	L000	P	D(mix)	-0.548052
specific	cartpole-swingup	L000	P	D(mix)	-0.385221
specific	cartpole-swingup	L000	P	D(mix)	-0.54863
specific	cartpole-swingup	L000	P	D(mix)	-0.451347
specific	cartpole-swingup	L000	P	D(mix)	3.26613
specific	cartpole-swingup	L000	P	D(mix)	-0.486064
specific	cartpole-swingup	L000	P	D(mix)	-0.686789
specific	cartpole-swingup	L000	P	D(mix)	-0.553423
specific	cartpole-swingup	L000	P	D(mix)	-0.42256
specific	cartpole-swingup	L000	P	D(mix)	-0.514493
specific	cartpole-swingup	L000	P	D(mix)	-0.579676
specific	cartpole-swingup	L000	P	D(mix)	-0.641459
specific	cartpole-swingup	L000	P	D(mix)	-0.643471
specific	cartpole-swingup	L000	P	D(mix)	-0.657674
specific	cartpole-swingup	L000	P	D(mix)	-0.593686
specific	cartpole-swingup	L000	P	D(mix)	-0.540136
specific	cartpole-swingup	L000	P	D(mix)	-0.587697
specific	cartpole-swingup	L000	P	D(mix)	-0.487275
specific	cartpole-swingup	L000	P	D(mix)	-0.561495
specific	cartpole-swingup	L000	P	D(mix)	-0.568335
specific	cartpole-swingup	L000	P	D(mix)	-0.482738
specific	cartpole-swingup	L000	P	D(mix)	-0.526783
specific	cartpole-swingup	L000	P	D(mix)	-0.674235
specific	cartpole-swingup	L000	P	D(mix)	-0.460882
specific	cartpole-swingup	L000	P	D(mix)	-0.552213
specific	cartpole-swingup	L000	P	D(mix)	-0.5217
specific	cartpole-swingup	L000	P	D(mix)	-0.573766
specific	cartpole-swingup	L000	P	D(mix)	-0.473545
specific	cartpole-swingup	L000	P	D(mix)	-0.604172
specific	cartpole-swingup	L000	P	D(mix)	-0.481768
specific	cartpole-swingup	L000	P	D(uni)	-1.624
specific	cartpole-swingup	L000	P	D(uni)	-1.46786
specific	cartpole-swingup	L000	P	D(uni)	-1.60425
specific	cartpole-swingup	L000	P	D(uni)	-1.4289
specific	cartpole-swingup	L000	P	D(uni)	-1.5677
specific	cartpole-swingup	L000	P	D(uni)	-1.47207
specific	cartpole-swingup	L000	P	D(uni)	2.37794
specific	cartpole-swingup	L000	P	D(uni)	-1.54438
specific	cartpole-swingup	L000	P	D(uni)	-1.65842
specific	cartpole-swingup	L000	P	D(uni)	-1.58322
specific	cartpole-swingup	L000	P	D(uni)	-1.47588
specific	cartpole-swingup	L000	P	D(uni)	-1.58229
specific	cartpole-swingup	L000	P	D(uni)	-1.59561
specific	cartpole-swingup	L000	P	D(uni)	-1.6172
specific	cartpole-swingup	L000	P	D(uni)	-1.58743
specific	cartpole-swingup	L000	P	D(uni)	-1.66044
specific	cartpole-swingup	L000	P	D(uni)	-1.63256
specific	cartpole-swingup	L000	P	D(uni)	-1.56112
specific	cartpole-swingup	L000	P	D(uni)	-1.64503
specific	cartpole-swingup	L000	P	D(uni)	-1.59538
specific	cartpole-swingup	L000	P	D(uni)	-1.66178
specific	cartpole-swingup	L000	P	D(uni)	-1.64053
specific	cartpole-swingup	L000	P	D(uni)	-1.57493
specific	cartpole-swingup	L000	P	D(uni)	-1.57715
specific	cartpole-swingup	L000	P	D(uni)	-1.62786
specific	cartpole-swingup	L000	P	D(uni)	-1.3364
specific	cartpole-swingup	L000	P	D(uni)	-1.64146
specific	cartpole-swingup	L000	P	D(uni)	-1.52418
specific	cartpole-swingup	L000	P	D(uni)	-1.57588
specific	cartpole-swingup	L000	P	D(uni)	-1.4991
specific	cartpole-swingup	L000	P	D(uni)	-1.70876
specific	cartpole-swingup	L000	P	D(uni)	-1.5251
specific	cartpole-swingup	L010	P	D(mix)	0.471282
specific	cartpole-swingup	L010	P	D(mix)	0.493221
specific	cartpole-swingup	L010	P	D(mix)	0.506919
specific	cartpole-swingup	L010	P	D(mix)	0.394371
specific	cartpole-swingup	L010	P	D(mix)	0.482439
specific	cartpole-swingup	L010	P	D(mix)	0.875901
specific	cartpole-swingup	L010	P	D(mix)	0.495789
specific	cartpole-swingup	L010	P	D(mix)	0.411145
specific	cartpole-swingup	L010	P	D(mix)	0.401922
specific	cartpole-swingup	L010	P	D(mix)	0.590572
specific	cartpole-swingup	L010	P	D(mix)	1.05599
specific	cartpole-swingup	L010	P	D(mix)	0.382958
specific	cartpole-swingup	L010	P	D(mix)	0.466304
specific	cartpole-swingup	L010	P	D(mix)	0.463784
specific	cartpole-swingup	L010	P	D(mix)	0.484421
specific	cartpole-swingup	L010	P	D(mix)	0.50585
specific	cartpole-swingup	L010	P	D(mix)	0.974771
specific	cartpole-swingup	L010	P	D(mix)	0.530896
specific	cartpole-swingup	L010	P	D(mix)	0.754487
specific	cartpole-swingup	L010	P	D(mix)	0.630416
specific	cartpole-swingup	L010	P	D(mix)	0.602584
specific	cartpole-swingup	L010	P	D(mix)	0.50343
specific	cartpole-swingup	L010	P	D(mix)	0.49023
specific	cartpole-swingup	L010	P	D(mix)	0.816645
specific	cartpole-swingup	L010	P	D(mix)	0.489942
specific	cartpole-swingup	L010	P	D(mix)	0.487788
specific	cartpole-swingup	L010	P	D(mix)	0.515192
specific	cartpole-swingup	L010	P	D(mix)	0.395189
specific	cartpole-swingup	L010	P	D(mix)	0.457593
specific	cartpole-swingup	L010	P	D(mix)	0.40671
specific	cartpole-swingup	L010	P	D(mix)	0.489025
specific	cartpole-swingup	L010	P	D(mix)	0.505988
specific	cartpole-swingup	L010	P	D(uni)	-0.151003
specific	cartpole-swingup	L010	P	D(uni)	-0.139644
specific	cartpole-swingup	L010	P	D(uni)	-0.0574704
specific	cartpole-swingup	L010	P	D(uni)	-0.29419
specific	cartpole-swingup	L010	P	D(uni)	-0.143884
specific	cartpole-swingup	L010	P	D(uni)	0.0699995
specific	cartpole-swingup	L010	P	D(uni)	-0.134275
specific	cartpole-swingup	L010	P	D(uni)	0.295341
specific	cartpole-swingup	L010	P	D(uni)	-0.229371
specific	cartpole-swingup	L010	P	D(uni)	-0.135095
specific	cartpole-swingup	L010	P	D(uni)	0.748709
specific	cartpole-swingup	L010	P	D(uni)	-0.0633098
specific	cartpole-swingup	L010	P	D(uni)	-0.137697
specific	cartpole-swingup	L010	P	D(uni)	-0.143941
specific	cartpole-swingup	L010	P	D(uni)	-0.16139
specific	cartpole-swingup	L010	P	D(uni)	-0.124271
specific	cartpole-swingup	L010	P	D(uni)	0.247892
specific	cartpole-swingup	L010	P	D(uni)	0.00711513
specific	cartpole-swingup	L010	P	D(uni)	0.226253
specific	cartpole-swingup	L010	P	D(uni)	0.130573
specific	cartpole-swingup	L010	P	D(uni)	0.0500331
specific	cartpole-swingup	L010	P	D(uni)	-0.0784516
specific	cartpole-swingup	L010	P	D(uni)	-0.175852
specific	cartpole-swingup	L010	P	D(uni)	0.00957878
specific	cartpole-swingup	L010	P	D(uni)	-0.145839
specific	cartpole-swingup	L010	P	D(uni)	-0.165504
specific	cartpole-swingup	L010	P	D(uni)	-0.0897361
specific	cartpole-swingup	L010	P	D(uni)	-0.223687
specific	cartpole-swingup	L010	P	D(uni)	-0.177463
specific	cartpole-swingup	L010	P	D(uni)	-0.19394
specific	cartpole-swingup	L010	P	D(uni)	-0.183537
specific	cartpole-swingup	L010	P	D(uni)	-0.163359
specific	cartpole-swingup	L025	U	D(mix)	0.470999
specific	cartpole-swingup	L025	U	D(mix)	0.503063
specific	cartpole-swingup	L025	U	D(mix)	0.489253
specific	cartpole-swingup	L025	U	D(mix)	0.174441
specific	cartpole-swingup	L025	U	D(mix)	0.409414
specific	cartpole-swingup	L025	U	D(mix)	0.854145
specific	cartpole-swingup	L025	U	D(mix)	0.466695
specific	cartpole-swingup	L025	U	D(mix)	0.483597
specific	cartpole-swingup	L025	U	D(mix)	0.41902
specific	cartpole-swingup	L025	U	D(mix)	0.381209
specific	cartpole-swingup	L025	U	D(mix)	0.496207
specific	cartpole-swingup	L025	U	D(mix)	0.70422
specific	cartpole-swingup	L025	U	D(mix)	0.461104
specific	cartpole-swingup	L025	U	D(mix)	0.362923
specific	cartpole-swingup	L025	U	D(mix)	0.264459
specific	cartpole-swingup	L025	U	D(mix)	0.48893
specific	cartpole-swingup	L025	U	D(mix)	0.471323
specific	cartpole-swingup	L025	U	D(mix)	0.501262
specific	cartpole-swingup	L025	U	D(mix)	0.472395
specific	cartpole-swingup	L025	U	D(mix)	0.534213
specific	cartpole-swingup	L025	U	D(mix)	0.339133
specific	cartpole-swingup	L025	U	D(mix)	0.404216
specific	cartpole-swingup	L025	U	D(mix)	0.572875
specific	cartpole-swingup	L025	U	D(mix)	0.508774
specific	cartpole-swingup	L025	U	D(mix)	0.44237
specific	cartpole-swingup	L025	U	D(mix)	0.4696
specific	cartpole-swingup	L025	U	D(mix)	0.322869
specific	cartpole-swingup	L025	U	D(mix)	0.710211
specific	cartpole-swingup	L025	U	D(mix)	0.424575
specific	cartpole-swingup	L025	U	D(mix)	0.616428
specific	cartpole-swingup	L025	U	D(mix)	0.919085
specific	cartpole-swingup	L025	U	D(mix)	0.266243
specific	cartpole-swingup	L025	U	D(uni)	0.239146
specific	cartpole-swingup	L025	U	D(uni)	0.151023
specific	cartpole-swingup	L025	U	D(uni)	0.123165
specific	cartpole-swingup	L025	U	D(uni)	-0.0800028
specific	cartpole-swingup	L025	U	D(uni)	-0.0321006
specific	cartpole-swingup	L025	U	D(uni)	0.553015
specific	cartpole-swingup	L025	U	D(uni)	0.141982
specific	cartpole-swingup	L025	U	D(uni)	0.442952
specific	cartpole-swingup	L025	U	D(uni)	0.148749
specific	cartpole-swingup	L025	U	D(uni)	0.274365
specific	cartpole-swingup	L025	U	D(uni)	0.199969
specific	cartpole-swingup	L025	U	D(uni)	0.601415
specific	cartpole-swingup	L025	U	D(uni)	0.222334
specific	cartpole-swingup	L025	U	D(uni)	0.0931355
specific	cartpole-swingup	L025	U	D(uni)	0.104465
specific	cartpole-swingup	L025	U	D(uni)	0.271608
specific	cartpole-swingup	L025	U	D(uni)	0.172404
specific	cartpole-swingup	L025	U	D(uni)	0.500654
specific	cartpole-swingup	L025	U	D(uni)	0.145311
specific	cartpole-swingup	L025	U	D(uni)	0.0848065
specific	cartpole-swingup	L025	U	D(uni)	0.0894917
specific	cartpole-swingup	L025	U	D(uni)	0.215483
specific	cartpole-swingup	L025	U	D(uni)	0.41757
specific	cartpole-swingup	L025	U	D(uni)	0.0494331
specific	cartpole-swingup	L025	U	D(uni)	0.212209
specific	cartpole-swingup	L025	U	D(uni)	0.0881629
specific	cartpole-swingup	L025	U	D(uni)	0.101063
specific	cartpole-swingup	L025	U	D(uni)	0.548827
specific	cartpole-swingup	L025	U	D(uni)	0.186625
specific	cartpole-swingup	L025	U	D(uni)	0.40926
specific	cartpole-swingup	L025	U	D(uni)	0.631951
specific	cartpole-swingup	L025	U	D(uni)	0.228839
specific	cartpole-swingup	L025	P	D(mix)	0.53343
specific	cartpole-swingup	L025	P	D(mix)	0.538268
specific	cartpole-swingup	L025	P	D(mix)	0.578054
specific	cartpole-swingup	L025	P	D(mix)	0.451889
specific	cartpole-swingup	L025	P	D(mix)	0.514033
specific	cartpole-swingup	L025	P	D(mix)	0.668389
specific	cartpole-swingup	L025	P	D(mix)	0.603458
specific	cartpole-swingup	L025	P	D(mix)	0.507722
specific	cartpole-swingup	L025	P	D(mix)	0.532908
specific	cartpole-swingup	L025	P	D(mix)	0.565818
specific	cartpole-swingup	L025	P	D(mix)	0.571169
specific	cartpole-swingup	L025	P	D(mix)	0.484398
specific	cartpole-swingup	L025	P	D(mix)	0.54843
specific	cartpole-swingup	L025	P	D(mix)	0.491355
specific	cartpole-swingup	L025	P	D(mix)	0.425856
specific	cartpole-swingup	L025	P	D(mix)	0.594785
specific	cartpole-swingup	L025	P	D(mix)	0.538587
specific	cartpole-swingup	L025	P	D(mix)	0.569731
specific	cartpole-swingup	L025	P	D(mix)	0.563564
specific	cartpole-swingup	L025	P	D(mix)	0.559685
specific	cartpole-swingup	L025	P	D(mix)	0.440261
specific	cartpole-swingup	L025	P	D(mix)	0.558878
specific	cartpole-swingup	L025	P	D(mix)	0.588903
specific	cartpole-swingup	L025	P	D(mix)	0.47696
specific	cartpole-swingup	L025	P	D(mix)	0.570761
specific	cartpole-swingup	L025	P	D(mix)	0.567033
specific	cartpole-swingup	L025	P	D(mix)	0.502285
specific	cartpole-swingup	L025	P	D(mix)	0.632205
specific	cartpole-swingup	L025	P	D(mix)	0.574427
specific	cartpole-swingup	L025	P	D(mix)	0.585782
specific	cartpole-swingup	L025	P	D(mix)	0.614949
specific	cartpole-swingup	L025	P	D(mix)	0.527284
specific	cartpole-swingup	L025	P	D(uni)	-0.0106069
specific	cartpole-swingup	L025	P	D(uni)	0.130502
specific	cartpole-swingup	L025	P	D(uni)	0.00898775
specific	cartpole-swingup	L025	P	D(uni)	-0.0578221
specific	cartpole-swingup	L025	P	D(uni)	0.0602441
specific	cartpole-swingup	L025	P	D(uni)	0.0874512
specific	cartpole-swingup	L025	P	D(uni)	0.151708
specific	cartpole-swingup	L025	P	D(uni)	0.121238
specific	cartpole-swingup	L025	P	D(uni)	-0.01323
specific	cartpole-swingup	L025	P	D(uni)	0.000417526
specific	cartpole-swingup	L025	P	D(uni)	0.00230069
specific	cartpole-swingup	L025	P	D(uni)	0.0869589
specific	cartpole-swingup	L025	P	D(uni)	0.00455415
specific	cartpole-swingup	L025	P	D(uni)	0.0988258
specific	cartpole-swingup	L025	P	D(uni)	-0.0272695
specific	cartpole-swingup	L025	P	D(uni)	0.0223938
specific	cartpole-swingup	L025	P	D(uni)	0.0306855
specific	cartpole-swingup	L025	P	D(uni)	0.150703
specific	cartpole-swingup	L025	P	D(uni)	0.0280516
specific	cartpole-swingup	L025	P	D(uni)	-0.0492286
specific	cartpole-swingup	L025	P	D(uni)	-0.0159655
specific	cartpole-swingup	L025	P	D(uni)	-0.011633
specific	cartpole-swingup	L025	P	D(uni)	0.0871732
specific	cartpole-swingup	L025	P	D(uni)	-0.0351278
specific	cartpole-swingup	L025	P	D(uni)	0.007253
specific	cartpole-swingup	L025	P	D(uni)	0.0420477
specific	cartpole-swingup	L025	P	D(uni)	-0.0148447
specific	cartpole-swingup	L025	P	D(uni)	0.141198
specific	cartpole-swingup	L025	P	D(uni)	-0.0104544
specific	cartpole-swingup	L025	P	D(uni)	0.156138
specific	cartpole-swingup	L025	P	D(uni)	0.134033
specific	cartpole-swingup	L025	P	D(uni)	0.0347032
specific	cartpole-swingup	L050	U	D(mix)	0.423341
specific	cartpole-swingup	L050	U	D(mix)	0.392092
specific	cartpole-swingup	L050	U	D(mix)	0.447935
specific	cartpole-swingup	L050	U	D(mix)	0.411039
specific	cartpole-swingup	L050	U	D(mix)	0.360933
specific	cartpole-swingup	L050	U	D(mix)	0.247834
specific	cartpole-swingup	L050	U	D(mix)	0.366997
specific	cartpole-swingup	L050	U	D(mix)	0.479038
specific	cartpole-swingup	L050	U	D(mix)	0.376619
specific	cartpole-swingup	L050	U	D(mix)	0.381855
specific	cartpole-swingup	L050	U	D(mix)	0.429761
specific	cartpole-swingup	L050	U	D(mix)	0.362251
specific	cartpole-swingup	L050	U	D(mix)	0.183939
specific	cartpole-swingup	L050	U	D(mix)	0.407358
specific	cartpole-swingup	L050	U	D(mix)	0.398396
specific	cartpole-swingup	L050	U	D(mix)	0.353958
specific	cartpole-swingup	L050	U	D(mix)	0.275147
specific	cartpole-swingup	L050	U	D(mix)	0.22901
specific	cartpole-swingup	L050	U	D(mix)	0.310596
specific	cartpole-swingup	L050	U	D(mix)	0.504866
specific	cartpole-swingup	L050	U	D(mix)	0.342308
specific	cartpole-swingup	L050	U	D(mix)	0.400214
specific	cartpole-swingup	L050	U	D(mix)	0.697265
specific	cartpole-swingup	L050	U	D(mix)	0.396489
specific	cartpole-swingup	L050	U	D(mix)	0.580545
specific	cartpole-swingup	L050	U	D(mix)	0.432107
specific	cartpole-swingup	L050	U	D(mix)	0.467819
specific	cartpole-swingup	L050	U	D(mix)	0.424218
specific	cartpole-swingup	L050	U	D(mix)	0.425905
specific	cartpole-swingup	L050	U	D(mix)	0.348134
specific	cartpole-swingup	L050	U	D(mix)	0.486829
specific	cartpole-swingup	L050	U	D(mix)	0.357244
specific	cartpole-swingup	L050	U	D(uni)	0.202328
specific	cartpole-swingup	L050	U	D(uni)	0.121929
specific	cartpole-swingup	L050	U	D(uni)	0.156524
specific	cartpole-swingup	L050	U	D(uni)	0.360602
specific	cartpole-swingup	L050	U	D(uni)	0.0224332
specific	cartpole-swingup	L050	U	D(uni)	0.0397759
specific	cartpole-swingup	L050	U	D(uni)	0.0879668
specific	cartpole-swingup	L050	U	D(uni)	0.0888557
specific	cartpole-swingup	L050	U	D(uni)	0.0327711
specific	cartpole-swingup	L050	U	D(uni)	0.0306702
specific	cartpole-swingup	L050	U	D(uni)	0.128768
specific	cartpole-swingup	L050	U	D(uni)	0.0988076
specific	cartpole-swingup	L050	U	D(uni)	-0.0903332
specific	cartpole-swingup	L050	U	D(uni)	0.0504888
specific	cartpole-swingup	L050	U	D(uni)	0.029892
specific	cartpole-swingup	L050	U	D(uni)	-0.077583
specific	cartpole-swingup	L050	U	D(uni)	-0.0954345
specific	cartpole-swingup	L050	U	D(uni)	-0.185483
specific	cartpole-swingup	L050	U	D(uni)	0.0141344
specific	cartpole-swingup	L050	U	D(uni)	0.131688
specific	cartpole-swingup	L050	U	D(uni)	0.00394718
specific	cartpole-swingup	L050	U	D(uni)	0.201995
specific	cartpole-swingup	L050	U	D(uni)	0.655721
specific	cartpole-swingup	L050	U	D(uni)	0.0928494
specific	cartpole-swingup	L050	U	D(uni)	0.338134
specific	cartpole-swingup	L050	U	D(uni)	0.232655
specific	cartpole-swingup	L050	U	D(uni)	0.20395
specific	cartpole-swingup	L050	U	D(uni)	0.138926
specific	cartpole-swingup	L050	U	D(uni)	0.280487
specific	cartpole-swingup	L050	U	D(uni)	0.322408
specific	cartpole-swingup	L050	U	D(uni)	0.444254
specific	cartpole-swingup	L050	U	D(uni)	0.0905851
specific	cartpole-swingup	L050	P	D(mix)	0.572001
specific	cartpole-swingup	L050	P	D(mix)	0.460276
specific	cartpole-swingup	L050	P	D(mix)	0.888238
specific	cartpole-swingup	L050	P	D(mix)	0.405226
specific	cartpole-swingup	L050	P	D(mix)	0.425567
specific	cartpole-swingup	L050	P	D(mix)	0.311459
specific	cartpole-swingup	L050	P	D(mix)	0.503614
specific	cartpole-swingup	L050	P	D(mix)	0.826749
specific	cartpole-swingup	L050	P	D(mix)	0.551597
specific	cartpole-swingup	L050	P	D(mix)	0.461449
specific	cartpole-swingup	L050	P	D(mix)	0.534422
specific	cartpole-swingup	L050	P	D(mix)	0.51385
specific	cartpole-swingup	L050	P	D(mix)	0.239758
specific	cartpole-swingup	L050	P	D(mix)	0.610639
specific	cartpole-swingup	L050	P	D(mix)	0.416588
specific	cartpole-swingup	L050	P	D(mix)	0.396766
specific	cartpole-swingup	L050	P	D(mix)	0.46412
specific	cartpole-swingup	L050	P	D(mix)	0.22872
specific	cartpole-swingup	L050	P	D(mix)	0.507577
specific	cartpole-swingup	L050	P	D(mix)	0.480259
specific	cartpole-swingup	L050	P	D(mix)	0.441252
specific	cartpole-swingup	L050	P	D(mix)	0.847152
specific	cartpole-swingup	L050	P	D(mix)	1.11559
specific	cartpole-swingup	L050	P	D(mix)	0.475679
specific	cartpole-swingup	L050	P	D(mix)	0.65587
specific	cartpole-swingup	L050	P	D(mix)	0.392673
specific	cartpole-swingup	L050	P	D(mix)	0.497659
specific	cartpole-swingup	L050	P	D(mix)	0.512729
specific	cartpole-swingup	L050	P	D(mix)	0.620725
specific	cartpole-swingup	L050	P	D(mix)	0.528549
specific	cartpole-swingup	L050	P	D(mix)	0.768274
specific	cartpole-swingup	L050	P	D(mix)	0.458627
specific	cartpole-swingup	L050	P	D(uni)	0.0167126
specific	cartpole-swingup	L050	P	D(uni)	-0.0652005
specific	cartpole-swingup	L050	P	D(uni)	0.387891
specific	cartpole-swingup	L050	P	D(uni)	0.297552
specific	cartpole-swingup	L050	P	D(uni)	-0.0157356
specific	cartpole-swingup	L050	P	D(uni)	0.0953003
specific	cartpole-swingup	L050	P	D(uni)	-0.0561405
specific	cartpole-swingup	L050	P	D(uni)	-0.167082
specific	cartpole-swingup	L050	P	D(uni)	-0.11349
specific	cartpole-swingup	L050	P	D(uni)	-0.108562
specific	cartpole-swingup	L050	P	D(uni)	0.0930821
specific	cartpole-swingup	L050	P	D(uni)	0.0858655
specific	cartpole-swingup	L050	P	D(uni)	-0.0162192
specific	cartpole-swingup	L050	P	D(uni)	0.083255
specific	cartpole-swingup	L050	P	D(uni)	0.118546
specific	cartpole-swingup	L050	P	D(uni)	-0.204434
specific	cartpole-swingup	L050	P	D(uni)	-0.054856
specific	cartpole-swingup	L050	P	D(uni)	-0.313055
specific	cartpole-swingup	L050	P	D(uni)	-0.0173902
specific	cartpole-swingup	L050	P	D(uni)	-0.040409
specific	cartpole-swingup	L050	P	D(uni)	-0.176218
specific	cartpole-swingup	L050	P	D(uni)	0.388349
specific	cartpole-swingup	L050	P	D(uni)	0.899211
specific	cartpole-swingup	L050	P	D(uni)	0.330287
specific	cartpole-swingup	L050	P	D(uni)	0.2344
specific	cartpole-swingup	L050	P	D(uni)	-0.0468147
specific	cartpole-swingup	L050	P	D(uni)	0.179319
specific	cartpole-swingup	L050	P	D(uni)	0.124573
specific	cartpole-swingup	L050	P	D(uni)	0.300761
specific	cartpole-swingup	L050	P	D(uni)	0.330941
specific	cartpole-swingup	L050	P	D(uni)	0.641377
specific	cartpole-swingup	L050	P	D(uni)	-0.0718498
specific	cartpole-swingup	L075	U	D(mix)	0.311899
specific	cartpole-swingup	L075	U	D(mix)	0.26244
specific	cartpole-swingup	L075	U	D(mix)	0.270054
specific	cartpole-swingup	L075	U	D(mix)	0.289
specific	cartpole-swingup	L075	U	D(mix)	0.222273
specific	cartpole-swingup	L075	U	D(mix)	0.453486
specific	cartpole-swingup	L075	U	D(mix)	0.428997
specific	cartpole-swingup	L075	U	D(mix)	0.257014
specific	cartpole-swingup	L075	U	D(mix)	0.121103
specific	cartpole-swingup	L075	U	D(mix)	0.485829
specific	cartpole-swingup	L075	U	D(mix)	0.162267
specific	cartpole-swingup	L075	U	D(mix)	0.240333
specific	cartpole-swingup	L075	U	D(mix)	0.243749
specific	cartpole-swingup	L075	U	D(mix)	0.416302
specific	cartpole-swingup	L075	U	D(mix)	0.252347
specific	cartpole-swingup	L075	U	D(mix)	0.295063
specific	cartpole-swingup	L075	U	D(mix)	0.261726
specific	cartpole-swingup	L075	U	D(mix)	0.35404
specific	cartpole-swingup	L075	U	D(mix)	0.349499
specific	cartpole-swingup	L075	U	D(mix)	0.38366
specific	cartpole-swingup	L075	U	D(mix)	0.268602
specific	cartpole-swingup	L075	U	D(mix)	0.306726
specific	cartpole-swingup	L075	U	D(mix)	0.439035
specific	cartpole-swingup	L075	U	D(mix)	0.398076
specific	cartpole-swingup	L075	U	D(mix)	0.514575
specific	cartpole-swingup	L075	U	D(mix)	0.403738
specific	cartpole-swingup	L075	U	D(mix)	0.376628
specific	cartpole-swingup	L075	U	D(mix)	0.187661
specific	cartpole-swingup	L075	U	D(mix)	0.396664
specific	cartpole-swingup	L075	U	D(mix)	0.386148
specific	cartpole-swingup	L075	U	D(mix)	0.383844
specific	cartpole-swingup	L075	U	D(mix)	0.307712
specific	cartpole-swingup	L075	U	D(uni)	0.281007
specific	cartpole-swingup	L075	U	D(uni)	-0.0897938
specific	cartpole-swingup	L075	U	D(uni)	0.512716
specific	cartpole-swingup	L075	U	D(uni)	0.0948457
specific	cartpole-swingup	L075	U	D(uni)	0.273573
specific	cartpole-swingup	L075	U	D(uni)	0.669917
specific	cartpole-swingup	L075	U	D(uni)	-0.0437012
specific	cartpole-swingup	L075	U	D(uni)	0.41779
specific	cartpole-swingup	L075	U	D(uni)	0.356581
specific	cartpole-swingup	L075	U	D(uni)	0.653427
specific	cartpole-swingup	L075	U	D(uni)	0.2169
specific	cartpole-swingup	L075	U	D(uni)	0.213749
specific	cartpole-swingup	L075	U	D(uni)	0.329095
specific	cartpole-swingup	L075	U	D(uni)	0.608457
specific	cartpole-swingup	L075	U	D(uni)	0.073564
specific	cartpole-swingup	L075	U	D(uni)	0.26675
specific	cartpole-swingup	L075	U	D(uni)	0.0366368
specific	cartpole-swingup	L075	U	D(uni)	0.45968
specific	cartpole-swingup	L075	U	D(uni)	0.15821
specific	cartpole-swingup	L075	U	D(uni)	0.461402
specific	cartpole-swingup	L075	U	D(uni)	0.279762
specific	cartpole-swingup	L075	U	D(uni)	0.427782
specific	cartpole-swingup	L075	U	D(uni)	0.120792
specific	cartpole-swingup	L075	U	D(uni)	0.442657
specific	cartpole-swingup	L075	U	D(uni)	0.308523
specific	cartpole-swingup	L075	U	D(uni)	0.516442
specific	cartpole-swingup	L075	U	D(uni)	0.677176
specific	cartpole-swingup	L075	U	D(uni)	0.526743
specific	cartpole-swingup	L075	U	D(uni)	0.203397
specific	cartpole-swingup	L075	U	D(uni)	0.408305
specific	cartpole-swingup	L075	U	D(uni)	0.217632
specific	cartpole-swingup	L075	U	D(uni)	0.479255
specific	cartpole-swingup	L075	P	D(mix)	0.126188
specific	cartpole-swingup	L075	P	D(mix)	0.152329
specific	cartpole-swingup	L075	P	D(mix)	0.280627
specific	cartpole-swingup	L075	P	D(mix)	0.281356
specific	cartpole-swingup	L075	P	D(mix)	0.235078
specific	cartpole-swingup	L075	P	D(mix)	0.37056
specific	cartpole-swingup	L075	P	D(mix)	0.458334
specific	cartpole-swingup	L075	P	D(mix)	0.303769
specific	cartpole-swingup	L075	P	D(mix)	0.235759
specific	cartpole-swingup	L075	P	D(mix)	0.417429
specific	cartpole-swingup	L075	P	D(mix)	0.302169
specific	cartpole-swingup	L075	P	D(mix)	0.468737
specific	cartpole-swingup	L075	P	D(mix)	0.324924
specific	cartpole-swingup	L075	P	D(mix)	0.348771
specific	cartpole-swingup	L075	P	D(mix)	0.222973
specific	cartpole-swingup	L075	P	D(mix)	0.345319
specific	cartpole-swingup	L075	P	D(mix)	0.182438
specific	cartpole-swingup	L075	P	D(mix)	0.313696
specific	cartpole-swingup	L075	P	D(mix)	0.260885
specific	cartpole-swingup	L075	P	D(mix)	0.342253
specific	cartpole-swingup	L075	P	D(mix)	0.400193
specific	cartpole-swingup	L075	P	D(mix)	0.255027
specific	cartpole-swingup	L075	P	D(mix)	0.355238
specific	cartpole-swingup	L075	P	D(mix)	0.399258
specific	cartpole-swingup	L075	P	D(mix)	0.414964
specific	cartpole-swingup	L075	P	D(mix)	0.214131
specific	cartpole-swingup	L075	P	D(mix)	0.341504
specific	cartpole-swingup	L075	P	D(mix)	0.320487
specific	cartpole-swingup	L075	P	D(mix)	0.214616
specific	cartpole-swingup	L075	P	D(mix)	0.2104
specific	cartpole-swingup	L075	P	D(mix)	0.239676
specific	cartpole-swingup	L075	P	D(mix)	0.358868
specific	cartpole-swingup	L075	P	D(uni)	-0.017066
specific	cartpole-swingup	L075	P	D(uni)	-0.288817
specific	cartpole-swingup	L075	P	D(uni)	0.536589
specific	cartpole-swingup	L075	P	D(uni)	0.157705
specific	cartpole-swingup	L075	P	D(uni)	0.108373
specific	cartpole-swingup	L075	P	D(uni)	0.524815
specific	cartpole-swingup	L075	P	D(uni)	0.0841638
specific	cartpole-swingup	L075	P	D(uni)	0.285931
specific	cartpole-swingup	L075	P	D(uni)	0.24202
specific	cartpole-swingup	L075	P	D(uni)	0.35628
specific	cartpole-swingup	L075	P	D(uni)	0.264127
specific	cartpole-swingup	L075	P	D(uni)	0.338846
specific	cartpole-swingup	L075	P	D(uni)	0.192312
specific	cartpole-swingup	L075	P	D(uni)	0.470132
specific	cartpole-swingup	L075	P	D(uni)	0.0596204
specific	cartpole-swingup	L075	P	D(uni)	0.117954
specific	cartpole-swingup	L075	P	D(uni)	0.0120643
specific	cartpole-swingup	L075	P	D(uni)	0.352157
specific	cartpole-swingup	L075	P	D(uni)	-0.119297
specific	cartpole-swingup	L075	P	D(uni)	0.270086
specific	cartpole-swingup	L075	P	D(uni)	0.16554
specific	cartpole-swingup	L075	P	D(uni)	0.121839
specific	cartpole-swingup	L075	P	D(uni)	0.0154714
specific	cartpole-swingup	L075	P	D(uni)	0.336908
specific	cartpole-swingup	L075	P	D(uni)	0.128813
specific	cartpole-swingup	L075	P	D(uni)	0.393438
specific	cartpole-swingup	L075	P	D(uni)	0.470396
specific	cartpole-swingup	L075	P	D(uni)	0.575656
specific	cartpole-swingup	L075	P	D(uni)	0.376371
specific	cartpole-swingup	L075	P	D(uni)	0.261425
specific	cartpole-swingup	L075	P	D(uni)	0.0860261
specific	cartpole-swingup	L075	P	D(uni)	0.399551
specific	cartpole-swingup	L100	U	D(mix)	0.398805
specific	cartpole-swingup	L100	U	D(mix)	0.37659
specific	cartpole-swingup	L100	U	D(mix)	0.506649
specific	cartpole-swingup	L100	U	D(mix)	0.423873
specific	cartpole-swingup	L100	U	D(mix)	0.386831
specific	cartpole-swingup	L100	U	D(mix)	0.511413
specific	cartpole-swingup	L100	U	D(mix)	0.578737
specific	cartpole-swingup	L100	U	D(mix)	0.35419
specific	cartpole-swingup	L100	U	D(mix)	0.357846
specific	cartpole-swingup	L100	U	D(mix)	0.327184
specific	cartpole-swingup	L100	U	D(mix)	0.536298
specific	cartpole-swingup	L100	U	D(mix)	0.319319
specific	cartpole-swingup	L100	U	D(mix)	0.275733
specific	cartpole-swingup	L100	U	D(mix)	0.601862
specific	cartpole-swingup	L100	U	D(mix)	0.363071
specific	cartpole-swingup	L100	U	D(mix)	0.462735
specific	cartpole-swingup	L100	U	D(mix)	0.509699
specific	cartpole-swingup	L100	U	D(mix)	0.477327
specific	cartpole-swingup	L100	U	D(mix)	0.388086
specific	cartpole-swingup	L100	U	D(mix)	0.402838
specific	cartpole-swingup	L100	U	D(mix)	0.526514
specific	cartpole-swingup	L100	U	D(mix)	0.128777
specific	cartpole-swingup	L100	U	D(mix)	0.583351
specific	cartpole-swingup	L100	U	D(mix)	0.373002
specific	cartpole-swingup	L100	U	D(mix)	0.302332
specific	cartpole-swingup	L100	U	D(mix)	0.253569
specific	cartpole-swingup	L100	U	D(mix)	0.358519
specific	cartpole-swingup	L100	U	D(mix)	0.495555
specific	cartpole-swingup	L100	U	D(mix)	0.33131
specific	cartpole-swingup	L100	U	D(mix)	0.372819
specific	cartpole-swingup	L100	U	D(mix)	0.304026
specific	cartpole-swingup	L100	U	D(mix)	0.487545
specific	cartpole-swingup	L100	U	D(uni)	0.236084
specific	cartpole-swingup	L100	U	D(uni)	0.422225
specific	cartpole-swingup	L100	U	D(uni)	0.937193
specific	cartpole-swingup	L100	U	D(uni)	0.476375
specific	cartpole-swingup	L100	U	D(uni)	0.325317
specific	cartpole-swingup	L100	U	D(uni)	0.824696
specific	cartpole-swingup	L100	U	D(uni)	0.885527
specific	cartpole-swingup	L100	U	D(uni)	0.710828
specific	cartpole-swingup	L100	U	D(uni)	0.669503
specific	cartpole-swingup	L100	U	D(uni)	0.830322
specific	cartpole-swingup	L100	U	D(uni)	0.77253
specific	cartpole-swingup	L100	U	D(uni)	0.345224
specific	cartpole-swingup	L100	U	D(uni)	0.642012
specific	cartpole-swingup	L100	U	D(uni)	0.880011
specific	cartpole-swingup	L100	U	D(uni)	0.609268
specific	cartpole-swingup	L100	U	D(uni)	0.646198
specific	cartpole-swingup	L100	U	D(uni)	0.7819
specific	cartpole-swingup	L100	U	D(uni)	0.521061
specific	cartpole-swingup	L100	U	D(uni)	0.48135
specific	cartpole-swingup	L100	U	D(uni)	0.409244
specific	cartpole-swingup	L100	U	D(uni)	0.961984
specific	cartpole-swingup	L100	U	D(uni)	0.710056
specific	cartpole-swingup	L100	U	D(uni)	0.548741
specific	cartpole-swingup	L100	U	D(uni)	0.656294
specific	cartpole-swingup	L100	U	D(uni)	0.520445
specific	cartpole-swingup	L100	U	D(uni)	0.384672
specific	cartpole-swingup	L100	U	D(uni)	0.840729
specific	cartpole-swingup	L100	U	D(uni)	0.738122
specific	cartpole-swingup	L100	U	D(uni)	0.65093
specific	cartpole-swingup	L100	U	D(uni)	0.431524
specific	cartpole-swingup	L100	U	D(uni)	0.551348
specific	cartpole-swingup	L100	U	D(uni)	0.766977
specific	walker-walk	L000	P	D(mix)	-0.00296081
specific	walker-walk	L000	P	D(mix)	0.00287103
specific	walker-walk	L000	P	D(mix)	0.0648241
specific	walker-walk	L000	P	D(mix)	-0.0999037
specific	walker-walk	L000	P	D(mix)	0.0338497
specific	walker-walk	L000	P	D(mix)	-0.0533878
specific	walker-walk	L000	P	D(mix)	0.0267531
specific	walker-walk	L000	P	D(mix)	0.0372051
specific	walker-walk	L000	P	D(mix)	0.0106178
specific	walker-walk	L000	P	D(mix)	0.0597809
specific	walker-walk	L000	P	D(mix)	0.030778
specific	walker-walk	L000	P	D(mix)	-0.00466636
specific	walker-walk	L000	P	D(mix)	0.0128603
specific	walker-walk	L000	P	D(mix)	-0.0882174
specific	walker-walk	L000	P	D(mix)	-0.022247
specific	walker-walk	L000	P	D(mix)	0.0486332
specific	walker-walk	L000	P	D(mix)	0.0298828
specific	walker-walk	L000	P	D(mix)	0.0282125
specific	walker-walk	L000	P	D(mix)	-0.0461121
specific	walker-walk	L000	P	D(mix)	-0.0320566
specific	walker-walk	L000	P	D(mix)	0.072324
specific	walker-walk	L000	P	D(mix)	0.0367408
specific	walker-walk	L000	P	D(mix)	-0.0177513
specific	walker-walk	L000	P	D(mix)	0.00340825
specific	walker-walk	L000	P	D(mix)	-0.0428258
specific	walker-walk	L000	P	D(mix)	0.0465713
specific	walker-walk	L000	P	D(mix)	-0.0366032
specific	walker-walk	L000	P	D(mix)	-0.0971396
specific	walker-walk	L000	P	D(mix)	-0.0185964
specific	walker-walk	L000	P	D(mix)	0.030139
specific	walker-walk	L000	P	D(mix)	0.170999
specific	walker-walk	L000	P	D(mix)	0.0352205
specific	walker-walk	L000	P	D(uni)	-0.280946
specific	walker-walk	L000	P	D(uni)	-0.182402
specific	walker-walk	L000	P	D(uni)	-0.0821056
specific	walker-walk	L000	P	D(uni)	-0.425352
specific	walker-walk	L000	P	D(uni)	-0.122607
specific	walker-walk	L000	P	D(uni)	-0.375102
specific	walker-walk	L000	P	D(uni)	-0.440166
specific	walker-walk	L000	P	D(uni)	-0.360064
specific	walker-walk	L000	P	D(uni)	-0.41404
specific	walker-walk	L000	P	D(uni)	-0.36033
specific	walker-walk	L000	P	D(uni)	-0.325932
specific	walker-walk	L000	P	D(uni)	-0.390274
specific	walker-walk	L000	P	D(uni)	-0.490842
specific	walker-walk	L000	P	D(uni)	-0.439336
specific	walker-walk	L000	P	D(uni)	-0.413551
specific	walker-walk	L000	P	D(uni)	-0.41593
specific	walker-walk	L000	P	D(uni)	-0.40981
specific	walker-walk	L000	P	D(uni)	-0.370588
specific	walker-walk	L000	P	D(uni)	-0.402302
specific	walker-walk	L000	P	D(uni)	-0.314514
specific	walker-walk	L000	P	D(uni)	-0.260219
specific	walker-walk	L000	P	D(uni)	-0.375763
specific	walker-walk	L000	P	D(uni)	-0.245209
specific	walker-walk	L000	P	D(uni)	-0.406359
specific	walker-walk	L000	P	D(uni)	-0.497188
specific	walker-walk	L000	P	D(uni)	-0.354071
specific	walker-walk	L000	P	D(uni)	-0.281744
specific	walker-walk	L000	P	D(uni)	-0.375883
specific	walker-walk	L000	P	D(uni)	-0.307187
specific	walker-walk	L000	P	D(uni)	-0.108022
specific	walker-walk	L000	P	D(uni)	0.143599
specific	walker-walk	L000	P	D(uni)	-0.0666926
specific	walker-walk	L010	P	D(mix)	-0.0556584
specific	walker-walk	L010	P	D(mix)	0.0581393
specific	walker-walk	L010	P	D(mix)	0.0789534
specific	walker-walk	L010	P	D(mix)	0.101742
specific	walker-walk	L010	P	D(mix)	0.00284398
specific	walker-walk	L010	P	D(mix)	-0.0460102
specific	walker-walk	L010	P	D(mix)	0.0345888
specific	walker-walk	L010	P	D(mix)	0.0230638
specific	walker-walk	L010	P	D(mix)	0.04941
specific	walker-walk	L010	P	D(mix)	0.0580678
specific	walker-walk	L010	P	D(mix)	-0.0334141
specific	walker-walk	L010	P	D(mix)	-0.0129967
specific	walker-walk	L010	P	D(mix)	0.062927
specific	walker-walk	L010	P	D(mix)	0.0300418
specific	walker-walk	L010	P	D(mix)	0.0151354
specific	walker-walk	L010	P	D(mix)	0.035032
specific	walker-walk	L010	P	D(mix)	0.104219
specific	walker-walk	L010	P	D(mix)	0.0459362
specific	walker-walk	L010	P	D(mix)	0.112151
specific	walker-walk	L010	P	D(mix)	0.00316032
specific	walker-walk	L010	P	D(mix)	0.0471548
specific	walker-walk	L010	P	D(mix)	0.0178973
specific	walker-walk	L010	P	D(mix)	0.0495839
specific	walker-walk	L010	P	D(mix)	-0.000932879
specific	walker-walk	L010	P	D(mix)	0.0282698
specific	walker-walk	L010	P	D(mix)	-0.0142688
specific	walker-walk	L010	P	D(mix)	0.0777811
specific	walker-walk	L010	P	D(mix)	0.0285463
specific	walker-walk	L010	P	D(mix)	0.0655304
specific	walker-walk	L010	P	D(mix)	0.103355
specific	walker-walk	L010	P	D(mix)	-0.0149007
specific	walker-walk	L010	P	D(mix)	-0.0376083
specific	walker-walk	L010	P	D(uni)	-0.447457
specific	walker-walk	L010	P	D(uni)	-0.340564
specific	walker-walk	L010	P	D(uni)	-0.206466
specific	walker-walk	L010	P	D(uni)	-0.296347
specific	walker-walk	L010	P	D(uni)	-0.349043
specific	walker-walk	L010	P	D(uni)	-0.351368
specific	walker-walk	L010	P	D(uni)	-0.364382
specific	walker-walk	L010	P	D(uni)	-0.345328
specific	walker-walk	L010	P	D(uni)	-0.288874
specific	walker-walk	L010	P	D(uni)	-0.285457
specific	walker-walk	L010	P	D(uni)	-0.271794
specific	walker-walk	L010	P	D(uni)	-0.376274
specific	walker-walk	L010	P	D(uni)	-0.0782263
specific	walker-walk	L010	P	D(uni)	-0.314893
specific	walker-walk	L010	P	D(uni)	-0.14673
specific	walker-walk	L010	P	D(uni)	-0.0707165
specific	walker-walk	L010	P	D(uni)	-0.109226
specific	walker-walk	L010	P	D(uni)	-0.425512
specific	walker-walk	L010	P	D(uni)	-0.0620256
specific	walker-walk	L010	P	D(uni)	-0.364396
specific	walker-walk	L010	P	D(uni)	-0.27415
specific	walker-walk	L010	P	D(uni)	-0.252703
specific	walker-walk	L010	P	D(uni)	-0.265434
specific	walker-walk	L010	P	D(uni)	-0.354541
specific	walker-walk	L010	P	D(uni)	-0.415281
specific	walker-walk	L010	P	D(uni)	-0.468026
specific	walker-walk	L010	P	D(uni)	-0.257501
specific	walker-walk	L010	P	D(uni)	-0.290626
specific	walker-walk	L010	P	D(uni)	-0.294129
specific	walker-walk	L010	P	D(uni)	-0.246474
specific	walker-walk	L010	P	D(uni)	-0.354929
specific	walker-walk	L010	P	D(uni)	-0.325037
specific	walker-walk	L025	U	D(mix)	0.483882
specific	walker-walk	L025	U	D(mix)	0.443641
specific	walker-walk	L025	U	D(mix)	0.296583
specific	walker-walk	L025	U	D(mix)	0.495761
specific	walker-walk	L025	U	D(mix)	0.664844
specific	walker-walk	L025	U	D(mix)	0.35078
specific	walker-walk	L025	U	D(mix)	0.477903
specific	walker-walk	L025	U	D(mix)	0.597771
specific	walker-walk	L025	U	D(mix)	0.792729
specific	walker-walk	L025	U	D(mix)	0.274007
specific	walker-walk	L025	U	D(mix)	0.452152
specific	walker-walk	L025	U	D(mix)	1.11213
specific	walker-walk	L025	U	D(mix)	0.42198
specific	walker-walk	L025	U	D(mix)	0.879475
specific	walker-walk	L025	U	D(mix)	0.085109
specific	walker-walk	L025	U	D(mix)	0.984173
specific	walker-walk	L025	U	D(mix)	0.451837
specific	walker-walk	L025	U	D(mix)	0.296514
specific	walker-walk	L025	U	D(mix)	0.3526
specific	walker-walk	L025	U	D(mix)	0.389226
specific	walker-walk	L025	U	D(mix)	0.53817
specific	walker-walk	L025	U	D(mix)	0.14693
specific	walker-walk	L025	U	D(mix)	1.0823
specific	walker-walk	L025	U	D(mix)	0.313405
specific	walker-walk	L025	U	D(mix)	1.33785
specific	walker-walk	L025	U	D(mix)	1.32826
specific	walker-walk	L025	U	D(mix)	0.43836
specific	walker-walk	L025	U	D(mix)	0.173398
specific	walker-walk	L025	U	D(mix)	0.216757
specific	walker-walk	L025	U	D(mix)	0.392281
specific	walker-walk	L025	U	D(mix)	0.233454
specific	walker-walk	L025	U	D(mix)	1.10288
specific	walker-walk	L025	U	D(uni)	0.0196639
specific	walker-walk	L025	U	D(uni)	0.105667
specific	walker-walk	L025	U	D(uni)	0.0542186
specific	walker-walk	L025	U	D(uni)	-0.32478
specific	walker-walk	L025	U	D(uni)	-0.152797
specific	walker-walk	L025	U	D(uni)	-0.0961334
specific	walker-walk	L025	U	D(uni)	0.247109
specific	walker-walk	L025	U	D(uni)	0.0687248
specific	walker-walk	L025	U	D(uni)	-0.0846953
specific	walker-walk	L025	U	D(uni)	-0.0131278
specific	walker-walk	L025	U	D(uni)	-0.122949
specific	walker-walk	L025	U	D(uni)	-0.102943
specific	walker-walk	L025	U	D(uni)	-0.134708
specific	walker-walk	L025	U	D(uni)	0.0637007
specific	walker-walk	L025	U	D(uni)	-0.139498
specific	walker-walk	L025	U	D(uni)	0.244045
specific	walker-walk	L025	U	D(uni)	-0.0214308
specific	walker-walk	L025	U	D(uni)	-0.162182
specific	walker-walk	L025	U	D(uni)	-0.209318
specific	walker-walk	L025	U	D(uni)	0.15277
specific	walker-walk	L025	U	D(uni)	0.090999
specific	walker-walk	L025	U	D(uni)	-0.351812
specific	walker-walk	L025	U	D(uni)	0.425589
specific	walker-walk	L025	U	D(uni)	-0.05535
specific	walker-walk	L025	U	D(uni)	0.369835
specific	walker-walk	L025	U	D(uni)	0.337904
specific	walker-walk	L025	U	D(uni)	-0.0811312
specific	walker-walk	L025	U	D(uni)	-0.280045
specific	walker-walk	L025	U	D(uni)	-0.559126
specific	walker-walk	L025	U	D(uni)	0.00745238
specific	walker-walk	L025	U	D(uni)	0.0312684
specific	walker-walk	L025	U	D(uni)	0.142341
specific	walker-walk	L025	P	D(mix)	0.0117299
specific	walker-walk	L025	P	D(mix)	0.161675
specific	walker-walk	L025	P	D(mix)	0.176838
specific	walker-walk	L025	P	D(mix)	0.053204
specific	walker-walk	L025	P	D(mix)	0.240787
specific	walker-walk	L025	P	D(mix)	0.0296471
specific	walker-walk	L025	P	D(mix)	0.116576
specific	walker-walk	L025	P	D(mix)	0.0901507
specific	walker-walk	L025	P	D(mix)	0.0222386
specific	walker-walk	L025	P	D(mix)	0.138293
specific	walker-walk	L025	P	D(mix)	0.0314829
specific	walker-walk	L025	P	D(mix)	0.116199
specific	walker-walk	L025	P	D(mix)	0.108569
specific	walker-walk	L025	P	D(mix)	0.0625335
specific	walker-walk	L025	P	D(mix)	0.0229653
specific	walker-walk	L025	P	D(mix)	0.11835
specific	walker-walk	L025	P	D(mix)	0.105264
specific	walker-walk	L025	P	D(mix)	0.123985
specific	walker-walk	L025	P	D(mix)	0.105783
specific	walker-walk	L025	P	D(mix)	0.121865
specific	walker-walk	L025	P	D(mix)	0.050696
specific	walker-walk	L025	P	D(mix)	0.128955
specific	walker-walk	L025	P	D(mix)	0.149078
specific	walker-walk	L025	P	D(mix)	-0.0386571
specific	walker-walk	L025	P	D(mix)	0.167266
specific	walker-walk	L025	P	D(mix)	0.0619502
specific	walker-walk	L025	P	D(mix)	0.08723
specific	walker-walk	L025	P	D(mix)	0.130044
specific	walker-walk	L025	P	D(mix)	0.0200331
specific	walker-walk	L025	P	D(mix)	0.0623604
specific	walker-walk	L025	P	D(mix)	0.0762603
specific	walker-walk	L025	P	D(mix)	0.0980196
specific	walker-walk	L025	P	D(uni)	-0.162976
specific	walker-walk	L025	P	D(uni)	-0.08742
specific	walker-walk	L025	P	D(uni)	-0.196085
specific	walker-walk	L025	P	D(uni)	-0.338232
specific	walker-walk	L025	P	D(uni)	-0.0943747
specific	walker-walk	L025	P	D(uni)	-0.393629
specific	walker-walk	L025	P	D(uni)	0.0375901
specific	walker-walk	L025	P	D(uni)	-0.197132
specific	walker-walk	L025	P	D(uni)	-0.207736
specific	walker-walk	L025	P	D(uni)	-0.183781
specific	walker-walk	L025	P	D(uni)	-0.251277
specific	walker-walk	L025	P	D(uni)	-0.0994271
specific	walker-walk	L025	P	D(uni)	-0.198118
specific	walker-walk	L025	P	D(uni)	-0.226947
specific	walker-walk	L025	P	D(uni)	-0.342456
specific	walker-walk	L025	P	D(uni)	-0.0470492
specific	walker-walk	L025	P	D(uni)	-0.221122
specific	walker-walk	L025	P	D(uni)	-0.219962
specific	walker-walk	L025	P	D(uni)	-0.224387
specific	walker-walk	L025	P	D(uni)	-0.165758
specific	walker-walk	L025	P	D(uni)	-0.258656
specific	walker-walk	L025	P	D(uni)	-0.212763
specific	walker-walk	L025	P	D(uni)	0.0761375
specific	walker-walk	L025	P	D(uni)	-0.365904
specific	walker-walk	L025	P	D(uni)	-0.107098
specific	walker-walk	L025	P	D(uni)	-0.140767
specific	walker-walk	L025	P	D(uni)	-0.293493
specific	walker-walk	L025	P	D(uni)	-0.258344
specific	walker-walk	L025	P	D(uni)	-0.386691
specific	walker-walk	L025	P	D(uni)	-0.19896
specific	walker-walk	L025	P	D(uni)	-0.245752
specific	walker-walk	L025	P	D(uni)	-0.148845
specific	walker-walk	L050	U	D(mix)	0.409757
specific	walker-walk	L050	U	D(mix)	0.226915
specific	walker-walk	L050	U	D(mix)	0.487822
specific	walker-walk	L050	U	D(mix)	0.764033
specific	walker-walk	L050	U	D(mix)	0.274919
specific	walker-walk	L050	U	D(mix)	0.380919
specific	walker-walk	L050	U	D(mix)	0.571034
specific	walker-walk	L050	U	D(mix)	0.612898
specific	walker-walk	L050	U	D(mix)	0.483358
specific	walker-walk	L050	U	D(mix)	0.4105
specific	walker-walk	L050	U	D(mix)	0.537416
specific	walker-walk	L050	U	D(mix)	0.358544
specific	walker-walk	L050	U	D(mix)	0.771021
specific	walker-walk	L050	U	D(mix)	0.3747
specific	walker-walk	L050	U	D(mix)	0.6026
specific	walker-walk	L050	U	D(mix)	0.342042
specific	walker-walk	L050	U	D(mix)	0.335906
specific	walker-walk	L050	U	D(mix)	0.369923
specific	walker-walk	L050	U	D(mix)	0.452238
specific	walker-walk	L050	U	D(mix)	0.433084
specific	walker-walk	L050	U	D(mix)	0.496667
specific	walker-walk	L050	U	D(mix)	0.377993
specific	walker-walk	L050	U	D(mix)	0.454343
specific	walker-walk	L050	U	D(mix)	0.518595
specific	walker-walk	L050	U	D(mix)	0.376342
specific	walker-walk	L050	U	D(mix)	0.475981
specific	walker-walk	L050	U	D(mix)	0.462001
specific	walker-walk	L050	U	D(mix)	0.461448
specific	walker-walk	L050	U	D(mix)	0.45828
specific	walker-walk	L050	U	D(mix)	0.320453
specific	walker-walk	L050	U	D(mix)	0.449384
specific	walker-walk	L050	U	D(mix)	0.304888
specific	walker-walk	L050	U	D(uni)	0.176554
specific	walker-walk	L050	U	D(uni)	-0.104132
specific	walker-walk	L050	U	D(uni)	0.318579
specific	walker-walk	L050	U	D(uni)	0.214206
specific	walker-walk	L050	U	D(uni)	0.0163605
specific	walker-walk	L050	U	D(uni)	0.0979899
specific	walker-walk	L050	U	D(uni)	0.681878
specific	walker-walk	L050	U	D(uni)	0.20266
specific	walker-walk	L050	U	D(uni)	0.680377
specific	walker-walk	L050	U	D(uni)	0.171241
specific	walker-walk	L050	U	D(uni)	0.522927
specific	walker-walk	L050	U	D(uni)	0.307267
specific	walker-walk	L050	U	D(uni)	0.352958
specific	walker-walk	L050	U	D(uni)	0.129118
specific	walker-walk	L050	U	D(uni)	0.837023
specific	walker-walk	L050	U	D(uni)	0.189372
specific	walker-walk	L050	U	D(uni)	0.0648361
specific	walker-walk	L050	U	D(uni)	0.151921
specific	walker-walk	L050	U	D(uni)	0.44822
specific	walker-walk	L050	U	D(uni)	0.116643
specific	walker-walk	L050	U	D(uni)	0.340189
specific	walker-walk	L050	U	D(uni)	0.0691814
specific	walker-walk	L050	U	D(uni)	0.128986
specific	walker-walk	L050	U	D(uni)	0.623775
specific	walker-walk	L050	U	D(uni)	0.0266632
specific	walker-walk	L050	U	D(uni)	0.0563168
specific	walker-walk	L050	U	D(uni)	0.107261
specific	walker-walk	L050	U	D(uni)	0.301074
specific	walker-walk	L050	U	D(uni)	0.250246
specific	walker-walk	L050	U	D(uni)	0.172506
specific	walker-walk	L050	U	D(uni)	0.227395
specific	walker-walk	L050	U	D(uni)	0.232445
specific	walker-walk	L050	P	D(mix)	0.130307
specific	walker-walk	L050	P	D(mix)	0.0993069
specific	walker-walk	L050	P	D(mix)	0.17652
specific	walker-walk	L050	P	D(mix)	0.167461
specific	walker-walk	L050	P	D(mix)	0.0901584
specific	walker-walk	L050	P	D(mix)	0.163464
specific	walker-walk	L050	P	D(mix)	0.160866
specific	walker-walk	L050	P	D(mix)	0.201016
specific	walker-walk	L050	P	D(mix)	0.310906
specific	walker-walk	L050	P	D(mix)	0.149982
specific	walker-walk	L050	P	D(mix)	0.220825
specific	walker-walk	L050	P	D(mix)	0.0412279
specific	walker-walk	L050	P	D(mix)	0.18019
specific	walker-walk	L050	P	D(mix)	0.10385
specific	walker-walk	L050	P	D(mix)	0.137559
specific	walker-walk	L050	P	D(mix)	0.181805
specific	walker-walk	L050	P	D(mix)	0.146191
specific	walker-walk	L050	P	D(mix)	0.0848204
specific	walker-walk	L050	P	D(mix)	0.175461
specific	walker-walk	L050	P	D(mix)	0.0771183
specific	walker-walk	L050	P	D(mix)	0.100818
specific	walker-walk	L050	P	D(mix)	0.127437
specific	walker-walk	L050	P	D(mix)	0.0159113
specific	walker-walk	L050	P	D(mix)	0.130931
specific	walker-walk	L050	P	D(mix)	0.142682
specific	walker-walk	L050	P	D(mix)	0.176051
specific	walker-walk	L050	P	D(mix)	0.1989
specific	walker-walk	L050	P	D(mix)	0.0887824
specific	walker-walk	L050	P	D(mix)	0.166422
specific	walker-walk	L050	P	D(mix)	0.107763
specific	walker-walk	L050	P	D(mix)	0.171207
specific	walker-walk	L050	P	D(mix)	0.0596137
specific	walker-walk	L050	P	D(uni)	-0.0965608
specific	walker-walk	L050	P	D(uni)	-0.154719
specific	walker-walk	L050	P	D(uni)	-0.107684
specific	walker-walk	L050	P	D(uni)	-0.136861
specific	walker-walk	L050	P	D(uni)	-0.166833
specific	walker-walk	L050	P	D(uni)	-0.121611
specific	walker-walk	L050	P	D(uni)	0.252881
specific	walker-walk	L050	P	D(uni)	0.0165525
specific	walker-walk	L050	P	D(uni)	0.346108
specific	walker-walk	L050	P	D(uni)	-0.0747203
specific	walker-walk	L050	P	D(uni)	0.135852
specific	walker-walk	L050	P	D(uni)	-0.129598
specific	walker-walk	L050	P	D(uni)	0.115614
specific	walker-walk	L050	P	D(uni)	-0.0312076
specific	walker-walk	L050	P	D(uni)	0.15043
specific	walker-walk	L050	P	D(uni)	-0.0201814
specific	walker-walk	L050	P	D(uni)	-0.0884281
specific	walker-walk	L050	P	D(uni)	-0.176471
specific	walker-walk	L050	P	D(uni)	0.086527
specific	walker-walk	L050	P	D(uni)	-0.0926202
specific	walker-walk	L050	P	D(uni)	-0.137228
specific	walker-walk	L050	P	D(uni)	-0.0681863
specific	walker-walk	L050	P	D(uni)	-0.17994
specific	walker-walk	L050	P	D(uni)	0.196854
specific	walker-walk	L050	P	D(uni)	-0.167983
specific	walker-walk	L050	P	D(uni)	-0.107792
specific	walker-walk	L050	P	D(uni)	0.0728188
specific	walker-walk	L050	P	D(uni)	-0.202094
specific	walker-walk	L050	P	D(uni)	0.0177972
specific	walker-walk	L050	P	D(uni)	-0.207283
specific	walker-walk	L050	P	D(uni)	-0.0764184
specific	walker-walk	L050	P	D(uni)	-0.172738
specific	walker-walk	L075	U	D(mix)	0.569002
specific	walker-walk	L075	U	D(mix)	0.517826
specific	walker-walk	L075	U	D(mix)	0.710482
specific	walker-walk	L075	U	D(mix)	0.751004
specific	walker-walk	L075	U	D(mix)	0.556855
specific	walker-walk	L075	U	D(mix)	0.601282
specific	walker-walk	L075	U	D(mix)	0.551201
specific	walker-walk	L075	U	D(mix)	0.490831
specific	walker-walk	L075	U	D(mix)	0.749467
specific	walker-walk	L075	U	D(mix)	0.429829
specific	walker-walk	L075	U	D(mix)	0.636196
specific	walker-walk	L075	U	D(mix)	0.596295
specific	walker-walk	L075	U	D(mix)	0.585313
specific	walker-walk	L075	U	D(mix)	0.664782
specific	walker-walk	L075	U	D(mix)	0.534538
specific	walker-walk	L075	U	D(mix)	0.448307
specific	walker-walk	L075	U	D(mix)	0.579601
specific	walker-walk	L075	U	D(mix)	0.609629
specific	walker-walk	L075	U	D(mix)	0.541692
specific	walker-walk	L075	U	D(mix)	0.580682
specific	walker-walk	L075	U	D(mix)	0.585197
specific	walker-walk	L075	U	D(mix)	0.570155
specific	walker-walk	L075	U	D(mix)	0.618237
specific	walker-walk	L075	U	D(mix)	0.608478
specific	walker-walk	L075	U	D(mix)	0.58928
specific	walker-walk	L075	U	D(mix)	0.498375
specific	walker-walk	L075	U	D(mix)	0.832641
specific	walker-walk	L075	U	D(mix)	0.489307
specific	walker-walk	L075	U	D(mix)	0.59549
specific	walker-walk	L075	U	D(mix)	0.633565
specific	walker-walk	L075	U	D(mix)	0.485536
specific	walker-walk	L075	U	D(mix)	0.544946
specific	walker-walk	L075	U	D(uni)	0.611186
specific	walker-walk	L075	U	D(uni)	0.574434
specific	walker-walk	L075	U	D(uni)	0.792732
specific	walker-walk	L075	U	D(uni)	0.951974
specific	walker-walk	L075	U	D(uni)	0.622494
specific	walker-walk	L075	U	D(uni)	0.56436
specific	walker-walk	L075	U	D(uni)	0.73055
specific	walker-walk	L075	U	D(uni)	0.598346
specific	walker-walk	L075	U	D(uni)	0.89553
specific	walker-walk	L075	U	D(uni)	0.574014
specific	walker-walk	L075	U	D(uni)	0.806659
specific	walker-walk	L075	U	D(uni)	0.648789
specific	walker-walk	L075	U	D(uni)	0.64336
specific	walker-walk	L075	U	D(uni)	0.812475
specific	walker-walk	L075	U	D(uni)	0.822049
specific	walker-walk	L075	U	D(uni)	0.616549
specific	walker-walk	L075	U	D(uni)	0.764422
specific	walker-walk	L075	U	D(uni)	0.692867
specific	walker-walk	L075	U	D(uni)	0.449459
specific	walker-walk	L075	U	D(uni)	0.631364
specific	walker-walk	L075	U	D(uni)	0.610594
specific	walker-walk	L075	U	D(uni)	0.478784
specific	walker-walk	L075	U	D(uni)	0.832844
specific	walker-walk	L075	U	D(uni)	0.650383
specific	walker-walk	L075	U	D(uni)	0.64097
specific	walker-walk	L075	U	D(uni)	0.600583
specific	walker-walk	L075	U	D(uni)	0.956515
specific	walker-walk	L075	U	D(uni)	0.465904
specific	walker-walk	L075	U	D(uni)	0.598394
specific	walker-walk	L075	U	D(uni)	0.654282
specific	walker-walk	L075	U	D(uni)	0.464585
specific	walker-walk	L075	U	D(uni)	0.777965
specific	walker-walk	L075	P	D(mix)	0.0275501
specific	walker-walk	L075	P	D(mix)	0.19438
specific	walker-walk	L075	P	D(mix)	0.161549
specific	walker-walk	L075	P	D(mix)	0.455178
specific	walker-walk	L075	P	D(mix)	0.214133
specific	walker-walk	L075	P	D(mix)	0.180594
specific	walker-walk	L075	P	D(mix)	0.129617
specific	walker-walk	L075	P	D(mix)	0.247931
specific	walker-walk	L075	P	D(mix)	0.31425
specific	walker-walk	L075	P	D(mix)	0.203738
specific	walker-walk	L075	P	D(mix)	0.431356
specific	walker-walk	L075	P	D(mix)	0.0687492
specific	walker-walk	L075	P	D(mix)	0.200714
specific	walker-walk	L075	P	D(mix)	0.305907
specific	walker-walk	L075	P	D(mix)	0.246532
specific	walker-walk	L075	P	D(mix)	0.293683
specific	walker-walk	L075	P	D(mix)	0.384938
specific	walker-walk	L075	P	D(mix)	0.306522
specific	walker-walk	L075	P	D(mix)	0.221937
specific	walker-walk	L075	P	D(mix)	0.263011
specific	walker-walk	L075	P	D(mix)	0.123004
specific	walker-walk	L075	P	D(mix)	0.172643
specific	walker-walk	L075	P	D(mix)	0.33998
specific	walker-walk	L075	P	D(mix)	0.235703
specific	walker-walk	L075	P	D(mix)	0.262287
specific	walker-walk	L075	P	D(mix)	0.295872
specific	walker-walk	L075	P	D(mix)	0.379576
specific	walker-walk	L075	P	D(mix)	0.213877
specific	walker-walk	L075	P	D(mix)	0.244996
specific	walker-walk	L075	P	D(mix)	0.343088
specific	walker-walk	L075	P	D(mix)	0.178411
specific	walker-walk	L075	P	D(mix)	0.332006
specific	walker-walk	L075	P	D(uni)	-0.0686014
specific	walker-walk	L075	P	D(uni)	0.285158
specific	walker-walk	L075	P	D(uni)	0.257767
specific	walker-walk	L075	P	D(uni)	0.600025
specific	walker-walk	L075	P	D(uni)	0.230959
specific	walker-walk	L075	P	D(uni)	-0.079498
specific	walker-walk	L075	P	D(uni)	0.286016
specific	walker-walk	L075	P	D(uni)	0.345467
specific	walker-walk	L075	P	D(uni)	0.33268
specific	walker-walk	L075	P	D(uni)	0.16967
specific	walker-walk	L075	P	D(uni)	0.328902
specific	walker-walk	L075	P	D(uni)	-0.00683133
specific	walker-walk	L075	P	D(uni)	0.078904
specific	walker-walk	L075	P	D(uni)	0.547502
specific	walker-walk	L075	P	D(uni)	0.409894
specific	walker-walk	L075	P	D(uni)	0.289193
specific	walker-walk	L075	P	D(uni)	0.326792
specific	walker-walk	L075	P	D(uni)	0.161216
specific	walker-walk	L075	P	D(uni)	0.135385
specific	walker-walk	L075	P	D(uni)	0.321918
specific	walker-walk	L075	P	D(uni)	0.0417111
specific	walker-walk	L075	P	D(uni)	0.0487946
specific	walker-walk	L075	P	D(uni)	0.465985
specific	walker-walk	L075	P	D(uni)	0.257119
specific	walker-walk	L075	P	D(uni)	0.159536
specific	walker-walk	L075	P	D(uni)	0.338841
specific	walker-walk	L075	P	D(uni)	0.228416
specific	walker-walk	L075	P	D(uni)	0.0660164
specific	walker-walk	L075	P	D(uni)	0.243894
specific	walker-walk	L075	P	D(uni)	0.145881
specific	walker-walk	L075	P	D(uni)	0.191993
specific	walker-walk	L075	P	D(uni)	0.367479
specific	walker-walk	L100	U	D(mix)	0.975298
specific	walker-walk	L100	U	D(mix)	0.744438
specific	walker-walk	L100	U	D(mix)	0.46067
specific	walker-walk	L100	U	D(mix)	1.01144
specific	walker-walk	L100	U	D(mix)	1.11338
specific	walker-walk	L100	U	D(mix)	0.730211
specific	walker-walk	L100	U	D(mix)	0.778975
specific	walker-walk	L100	U	D(mix)	1.13012
specific	walker-walk	L100	U	D(mix)	0.971686
specific	walker-walk	L100	U	D(mix)	0.667968
specific	walker-walk	L100	U	D(mix)	0.711109
specific	walker-walk	L100	U	D(mix)	1.50189
specific	walker-walk	L100	U	D(mix)	0.649864
specific	walker-walk	L100	U	D(mix)	1.31326
specific	walker-walk	L100	U	D(mix)	0.80886
specific	walker-walk	L100	U	D(mix)	1.15458
specific	walker-walk	L100	U	D(mix)	1.0682
specific	walker-walk	L100	U	D(mix)	0.994826
specific	walker-walk	L100	U	D(mix)	0.823536
specific	walker-walk	L100	U	D(mix)	1.08286
specific	walker-walk	L100	U	D(mix)	0.908519
specific	walker-walk	L100	U	D(mix)	0.674028
specific	walker-walk	L100	U	D(mix)	1.05234
specific	walker-walk	L100	U	D(mix)	1.15171
specific	walker-walk	L100	U	D(mix)	0.821689
specific	walker-walk	L100	U	D(mix)	0.998077
specific	walker-walk	L100	U	D(mix)	1.00031
specific	walker-walk	L100	U	D(mix)	0.68572
specific	walker-walk	L100	U	D(mix)	0.842853
specific	walker-walk	L100	U	D(mix)	1.21907
specific	walker-walk	L100	U	D(mix)	0.720788
specific	walker-walk	L100	U	D(mix)	0.657556
specific	walker-walk	L100	U	D(uni)	1.28366
specific	walker-walk	L100	U	D(uni)	1.14323
specific	walker-walk	L100	U	D(uni)	0.560133
specific	walker-walk	L100	U	D(uni)	1.41054
specific	walker-walk	L100	U	D(uni)	1.44435
specific	walker-walk	L100	U	D(uni)	1.27246
specific	walker-walk	L100	U	D(uni)	1.07946
specific	walker-walk	L100	U	D(uni)	1.53808
specific	walker-walk	L100	U	D(uni)	1.20083
specific	walker-walk	L100	U	D(uni)	1.0888
specific	walker-walk	L100	U	D(uni)	1.20377
specific	walker-walk	L100	U	D(uni)	1.90323
specific	walker-walk	L100	U	D(uni)	1.03439
specific	walker-walk	L100	U	D(uni)	1.70052
specific	walker-walk	L100	U	D(uni)	1.09624
specific	walker-walk	L100	U	D(uni)	1.51291
specific	walker-walk	L100	U	D(uni)	1.30425
specific	walker-walk	L100	U	D(uni)	1.34646
specific	walker-walk	L100	U	D(uni)	1.17723
specific	walker-walk	L100	U	D(uni)	1.39223
specific	walker-walk	L100	U	D(uni)	1.17598
specific	walker-walk	L100	U	D(uni)	1.08745
specific	walker-walk	L100	U	D(uni)	1.35883
specific	walker-walk	L100	U	D(uni)	1.53635
specific	walker-walk	L100	U	D(uni)	1.19609
specific	walker-walk	L100	U	D(uni)	1.27184
specific	walker-walk	L100	U	D(uni)	1.40917
specific	walker-walk	L100	U	D(uni)	1.02754
specific	walker-walk	L100	U	D(uni)	1.10626
specific	walker-walk	L100	U	D(uni)	1.56454
specific	walker-walk	L100	U	D(uni)	1.20698
specific	walker-walk	L100	U	D(uni)	1.11939
specific	cheetah-run	L000	P	D(mix)	-0.0320022
specific	cheetah-run	L000	P	D(mix)	0.266143
specific	cheetah-run	L000	P	D(mix)	0.0923352
specific	cheetah-run	L000	P	D(mix)	-0.0819515
specific	cheetah-run	L000	P	D(mix)	0.0652481
specific	cheetah-run	L000	P	D(mix)	-1.84991
specific	cheetah-run	L000	P	D(mix)	-0.01912
specific	cheetah-run	L000	P	D(mix)	0.0156697
specific	cheetah-run	L000	P	D(mix)	0.0161507
specific	cheetah-run	L000	P	D(mix)	0.0354876
specific	cheetah-run	L000	P	D(mix)	-1.22669
specific	cheetah-run	L000	P	D(mix)	-0.427882
specific	cheetah-run	L000	P	D(mix)	0.16162
specific	cheetah-run	L000	P	D(mix)	0.0973561
specific	cheetah-run	L000	P	D(mix)	0.123605
specific	cheetah-run	L000	P	D(mix)	-0.0133208
specific	cheetah-run	L000	P	D(mix)	0.205455
specific	cheetah-run	L000	P	D(mix)	-0.843079
specific	cheetah-run	L000	P	D(mix)	0.00714247
specific	cheetah-run	L000	P	D(mix)	-1.61226
specific	cheetah-run	L000	P	D(mix)	0.0508755
specific	cheetah-run	L000	P	D(mix)	0.221352
specific	cheetah-run	L000	P	D(mix)	-0.0453731
specific	cheetah-run	L000	P	D(mix)	0.0409808
specific	cheetah-run	L000	P	D(mix)	-0.453307
specific	cheetah-run	L000	P	D(mix)	-0.123684
specific	cheetah-run	L000	P	D(mix)	0.018349
specific	cheetah-run	L000	P	D(mix)	0.113826
specific	cheetah-run	L000	P	D(mix)	-1.2514
specific	cheetah-run	L000	P	D(mix)	0.0766578
specific	cheetah-run	L000	P	D(mix)	0.162188
specific	cheetah-run	L000	P	D(mix)	-0.0723173
specific	cheetah-run	L000	P	D(uni)	-2.36328
specific	cheetah-run	L000	P	D(uni)	-1.98614
specific	cheetah-run	L000	P	D(uni)	-1.89707
specific	cheetah-run	L000	P	D(uni)	-2.4513
specific	cheetah-run	L000	P	D(uni)	-2.19028
specific	cheetah-run	L000	P	D(uni)	-2.77512
specific	cheetah-run	L000	P	D(uni)	-2.22178
specific	cheetah-run	L000	P	D(uni)	-2.37015
specific	cheetah-run	L000	P	D(uni)	-2.16827
specific	cheetah-run	L000	P	D(uni)	-2.18283
specific	cheetah-run	L000	P	D(uni)	-2.63201
specific	cheetah-run	L000	P	D(uni)	-2.49992
specific	cheetah-run	L000	P	D(uni)	-2.09041
specific	cheetah-run	L000	P	D(uni)	-1.96965
specific	cheetah-run	L000	P	D(uni)	-1.79801
specific	cheetah-run	L000	P	D(uni)	-2.10371
specific	cheetah-run	L000	P	D(uni)	-2.02783
specific	cheetah-run	L000	P	D(uni)	-2.56955
specific	cheetah-run	L000	P	D(uni)	-2.30922
specific	cheetah-run	L000	P	D(uni)	-2.59791
specific	cheetah-run	L000	P	D(uni)	-2.0243
specific	cheetah-run	L000	P	D(uni)	-1.91314
specific	cheetah-run	L000	P	D(uni)	-2.1517
specific	cheetah-run	L000	P	D(uni)	-1.96222
specific	cheetah-run	L000	P	D(uni)	-2.40179
specific	cheetah-run	L000	P	D(uni)	-2.21763
specific	cheetah-run	L000	P	D(uni)	-2.0393
specific	cheetah-run	L000	P	D(uni)	0.0867518
specific	cheetah-run	L000	P	D(uni)	-2.58072
specific	cheetah-run	L000	P	D(uni)	-2.12144
specific	cheetah-run	L000	P	D(uni)	-1.98582
specific	cheetah-run	L000	P	D(uni)	-2.39849
specific	cheetah-run	L010	P	D(mix)	0.0362039
specific	cheetah-run	L010	P	D(mix)	0.213512
specific	cheetah-run	L010	P	D(mix)	-0.0410667
specific	cheetah-run	L010	P	D(mix)	0.221105
specific	cheetah-run	L010	P	D(mix)	0.084758
specific	cheetah-run	L010	P	D(mix)	0.036002
specific	cheetah-run	L010	P	D(mix)	0.210936
specific	cheetah-run	L010	P	D(mix)	0.412417
specific	cheetah-run	L010	P	D(mix)	0.117738
specific	cheetah-run	L010	P	D(mix)	0.116855
specific	cheetah-run	L010	P	D(mix)	0.195095
specific	cheetah-run	L010	P	D(mix)	0.26964
specific	cheetah-run	L010	P	D(mix)	0.251577
specific	cheetah-run	L010	P	D(mix)	-0.825694
specific	cheetah-run	L010	P	D(mix)	-0.393438
specific	cheetah-run	L010	P	D(mix)	0.25712
specific	cheetah-run	L010	P	D(mix)	0.0666609
specific	cheetah-run	L010	P	D(mix)	0.00480768
specific	cheetah-run	L010	P	D(mix)	0.160698
specific	cheetah-run	L010	P	D(mix)	0.131786
specific	cheetah-run	L010	P	D(mix)	0.26978
specific	cheetah-run	L010	P	D(mix)	0.227407
specific	cheetah-run	L010	P	D(mix)	0.235993
specific	cheetah-run	L010	P	D(mix)	0.29611
specific	cheetah-run	L010	P	D(mix)	0.203332
specific	cheetah-run	L010	P	D(mix)	0.189054
specific	cheetah-run	L010	P	D(mix)	0.343042
specific	cheetah-run	L010	P	D(mix)	0.272128
specific	cheetah-run	L010	P	D(mix)	0.217087
specific	cheetah-run	L010	P	D(mix)	0.273668
specific	cheetah-run	L010	P	D(mix)	0.355826
specific	cheetah-run	L010	P	D(mix)	0.147032
specific	cheetah-run	L010	P	D(uni)	-2.54708
specific	cheetah-run	L010	P	D(uni)	-1.95556
specific	cheetah-run	L010	P	D(uni)	-2.29929
specific	cheetah-run	L010	P	D(uni)	-1.91238
specific	cheetah-run	L010	P	D(uni)	-2.19726
specific	cheetah-run	L010	P	D(uni)	-2.13606
specific	cheetah-run	L010	P	D(uni)	-1.86201
specific	cheetah-run	L010	P	D(uni)	-1.62231
specific	cheetah-run	L010	P	D(uni)	-1.84694
specific	cheetah-run	L010	P	D(uni)	-1.99292
specific	cheetah-run	L010	P	D(uni)	-1.99075
specific	cheetah-run	L010	P	D(uni)	-2.10135
specific	cheetah-run	L010	P	D(uni)	-1.75896
specific	cheetah-run	L010	P	D(uni)	-2.36339
specific	cheetah-run	L010	P	D(uni)	-2.24506
specific	cheetah-run	L010	P	D(uni)	-1.86918
specific	cheetah-run	L010	P	D(uni)	-2.29086
specific	cheetah-run	L010	P	D(uni)	-1.9233
specific	cheetah-run	L010	P	D(uni)	-2.0889
specific	cheetah-run	L010	P	D(uni)	-1.9202
specific	cheetah-run	L010	P	D(uni)	-1.9593
specific	cheetah-run	L010	P	D(uni)	-2.14151
specific	cheetah-run	L010	P	D(uni)	-1.96862
specific	cheetah-run	L010	P	D(uni)	-1.77331
specific	cheetah-run	L010	P	D(uni)	-2.20633
specific	cheetah-run	L010	P	D(uni)	-1.98654
specific	cheetah-run	L010	P	D(uni)	-1.84348
specific	cheetah-run	L010	P	D(uni)	-1.82884
specific	cheetah-run	L010	P	D(uni)	-1.97246
specific	cheetah-run	L010	P	D(uni)	-1.78185
specific	cheetah-run	L010	P	D(uni)	-1.75572
specific	cheetah-run	L010	P	D(uni)	-2.03225
specific	cheetah-run	L025	U	D(mix)	0.263669
specific	cheetah-run	L025	U	D(mix)	0.322825
specific	cheetah-run	L025	U	D(mix)	0.545933
specific	cheetah-run	L025	U	D(mix)	0.434449
specific	cheetah-run	L025	U	D(mix)	0.490305
specific	cheetah-run	L025	U	D(mix)	0.316531
specific	cheetah-run	L025	U	D(mix)	0.643612
specific	cheetah-run	L025	U	D(mix)	0.455722
specific	cheetah-run	L025	U	D(mix)	0.635733
specific	cheetah-run	L025	U	D(mix)	0.383986
specific	cheetah-run	L025	U	D(mix)	0.33756
specific	cheetah-run	L025	U	D(mix)	0.303348
specific	cheetah-run	L025	U	D(mix)	0.389573
specific	cheetah-run	L025	U	D(mix)	0.64236
specific	cheetah-run	L025	U	D(mix)	0.508608
specific	cheetah-run	L025	U	D(mix)	0.440752
specific	cheetah-run	L025	U	D(mix)	0.289895
specific	cheetah-run	L025	U	D(mix)	0.306149
specific	cheetah-run	L025	U	D(mix)	0.231233
specific	cheetah-run	L025	U	D(mix)	0.421195
specific	cheetah-run	L025	U	D(mix)	0.545725
specific	cheetah-run	L025	U	D(mix)	0.595398
specific	cheetah-run	L025	U	D(mix)	0.601945
specific	cheetah-run	L025	U	D(mix)	0.450043
specific	cheetah-run	L025	U	D(mix)	0.699069
specific	cheetah-run	L025	U	D(mix)	0.478531
specific	cheetah-run	L025	U	D(mix)	0.458079
specific	cheetah-run	L025	U	D(mix)	0.425525
specific	cheetah-run	L025	U	D(mix)	0.36317
specific	cheetah-run	L025	U	D(mix)	0.62445
specific	cheetah-run	L025	U	D(mix)	0.0818137
specific	cheetah-run	L025	U	D(mix)	0.363037
specific	cheetah-run	L025	U	D(uni)	-1.05187
specific	cheetah-run	L025	U	D(uni)	-1.94294
specific	cheetah-run	L025	U	D(uni)	-0.352702
specific	cheetah-run	L025	U	D(uni)	0.0567234
specific	cheetah-run	L025	U	D(uni)	-0.308444
specific	cheetah-run	L025	U	D(uni)	-0.319831
specific	cheetah-run	L025	U	D(uni)	-0.386711
specific	cheetah-run	L025	U	D(uni)	-0.556959
specific	cheetah-run	L025	U	D(uni)	-0.323259
specific	cheetah-run	L025	U	D(uni)	-0.68906
specific	cheetah-run	L025	U	D(uni)	-0.452451
specific	cheetah-run	L025	U	D(uni)	-0.82886
specific	cheetah-run	L025	U	D(uni)	-0.232833
specific	cheetah-run	L025	U	D(uni)	-0.479585
specific	cheetah-run	L025	U	D(uni)	-0.314862
specific	cheetah-run	L025	U	D(uni)	-0.120068
specific	cheetah-run	L025	U	D(uni)	-0.426232
specific	cheetah-run	L025	U	D(uni)	-1.51983
specific	cheetah-run	L025	U	D(uni)	-3.59993
specific	cheetah-run	L025	U	D(uni)	-0.519536
specific	cheetah-run	L025	U	D(uni)	-0.680179
specific	cheetah-run	L025	U	D(uni)	-0.167447
specific	cheetah-run	L025	U	D(uni)	-0.00284472
specific	cheetah-run	L025	U	D(uni)	-2.12737
specific	cheetah-run	L025	U	D(uni)	-0.286837
specific	cheetah-run	L025	U	D(uni)	-0.462863
specific	cheetah-run	L025	U	D(uni)	-0.432063
specific	cheetah-run	L025	U	D(uni)	-0.236396
specific	cheetah-run	L025	U	D(uni)	-2.61275
specific	cheetah-run	L025	U	D(uni)	-4.42322
specific	cheetah-run	L025	U	D(uni)	-4.31664
specific	cheetah-run	L025	U	D(uni)	-2.98069
specific	cheetah-run	L025	P	D(mix)	0.418985
specific	cheetah-run	L025	P	D(mix)	0.106871
specific	cheetah-run	L025	P	D(mix)	0.481624
specific	cheetah-run	L025	P	D(mix)	0.604883
specific	cheetah-run	L025	P	D(mix)	0.540574
specific	cheetah-run	L025	P	D(mix)	0.590249
specific	cheetah-run	L025	P	D(mix)	0.602503
specific	cheetah-run	L025	P	D(mix)	0.480796
specific	cheetah-run	L025	P	D(mix)	0.363727
specific	cheetah-run	L025	P	D(mix)	0.602174
specific	cheetah-run	L025	P	D(mix)	0.541009
specific	cheetah-run	L025	P	D(mix)	0.302514
specific	cheetah-run	L025	P	D(mix)	0.539072
specific	cheetah-run	L025	P	D(mix)	0.381313
specific	cheetah-run	L025	P	D(mix)	0.599281
specific	cheetah-run	L025	P	D(mix)	0.644027
specific	cheetah-run	L025	P	D(mix)	0.590179
specific	cheetah-run	L025	P	D(mix)	0.569723
specific	cheetah-run	L025	P	D(mix)	0.202086
specific	cheetah-run	L025	P	D(mix)	0.335174
specific	cheetah-run	L025	P	D(mix)	0.534514
specific	cheetah-run	L025	P	D(mix)	0.495173
specific	cheetah-run	L025	P	D(mix)	0.527949
specific	cheetah-run	L025	P	D(mix)	0.380863
specific	cheetah-run	L025	P	D(mix)	0.495753
specific	cheetah-run	L025	P	D(mix)	0.452376
specific	cheetah-run	L025	P	D(mix)	0.643106
specific	cheetah-run	L025	P	D(mix)	0.643505
specific	cheetah-run	L025	P	D(mix)	0.277421
specific	cheetah-run	L025	P	D(mix)	0.0491994
specific	cheetah-run	L025	P	D(mix)	0.248799
specific	cheetah-run	L025	P	D(mix)	0.313857
specific	cheetah-run	L025	P	D(uni)	-1.44245
specific	cheetah-run	L025	P	D(uni)	-1.74688
specific	cheetah-run	L025	P	D(uni)	-1.25851
specific	cheetah-run	L025	P	D(uni)	-0.788894
specific	cheetah-run	L025	P	D(uni)	-0.937742
specific	cheetah-run	L025	P	D(uni)	-0.846299
specific	cheetah-run	L025	P	D(uni)	-1.07682
specific	cheetah-run	L025	P	D(uni)	-1.05719
specific	cheetah-run	L025	P	D(uni)	-1.43414
specific	cheetah-run	L025	P	D(uni)	-0.938461
specific	cheetah-run	L025	P	D(uni)	-1.02631
specific	cheetah-run	L025	P	D(uni)	-1.16841
specific	cheetah-run	L025	P	D(uni)	-0.962251
specific	cheetah-run	L025	P	D(uni)	-1.37101
specific	cheetah-run	L025	P	D(uni)	-0.984539
specific	cheetah-run	L025	P	D(uni)	-0.5857
specific	cheetah-run	L025	P	D(uni)	-0.676391
specific	cheetah-run	L025	P	D(uni)	-1.42503
specific	cheetah-run	L025	P	D(uni)	-2.40736
specific	cheetah-run	L025	P	D(uni)	-1.36124
specific	cheetah-run	L025	P	D(uni)	-1.49339
specific	cheetah-run	L025	P	D(uni)	-0.912188
specific	cheetah-run	L025	P	D(uni)	-0.732733
specific	cheetah-run	L025	P	D(uni)	-1.7281
specific	cheetah-run	L025	P	D(uni)	-1.25539
specific	cheetah-run	L025	P	D(uni)	-1.24178
specific	cheetah-run	L025	P	D(uni)	-0.830477
specific	cheetah-run	L025	P	D(uni)	-0.677518
specific	cheetah-run	L025	P	D(uni)	-2.0802
specific	cheetah-run	L025	P	D(uni)	-2.09384
specific	cheetah-run	L025	P	D(uni)	-2.45188
specific	cheetah-run	L025	P	D(uni)	-1.83588
specific	cheetah-run	L050	U	D(mix)	0.423338
specific	cheetah-run	L050	U	D(mix)	0.493232
specific	cheetah-run	L050	U	D(mix)	0.309501
specific	cheetah-run	L050	U	D(mix)	0.314875
specific	cheetah-run	L050	U	D(mix)	0.349582
specific	cheetah-run	L050	U	D(mix)	0.384001
specific	cheetah-run	L050	U	D(mix)	0.399795
specific	cheetah-run	L050	U	D(mix)	0.390666
specific	cheetah-run	L050	U	D(mix)	0.288717
specific	cheetah-run	L050	U	D(mix)	0.437198
specific	cheetah-run	L050	U	D(mix)	0.452049
specific	cheetah-run	L050	U	D(mix)	0.328113
specific	cheetah-run	L050	U	D(mix)	0.269877
specific	cheetah-run	L050	U	D(mix)	0.583861
specific	cheetah-run	L050	U	D(mix)	0.497573
specific	cheetah-run	L050	U	D(mix)	0.333362
specific	cheetah-run	L050	U	D(mix)	0.433632
specific	cheetah-run	L050	U	D(mix)	0.332114
specific	cheetah-run	L050	U	D(mix)	0.487085
specific	cheetah-run	L050	U	D(mix)	0.331238
specific	cheetah-run	L050	U	D(mix)	0.414995
specific	cheetah-run	L050	U	D(mix)	0.419576
specific	cheetah-run	L050	U	D(mix)	0.325499
specific	cheetah-run	L050	U	D(mix)	0.592042
specific	cheetah-run	L050	U	D(mix)	0.550674
specific	cheetah-run	L050	U	D(mix)	0.440811
specific	cheetah-run	L050	U	D(mix)	0.296798
specific	cheetah-run	L050	U	D(mix)	0.379964
specific	cheetah-run	L050	U	D(mix)	0.385895
specific	cheetah-run	L050	U	D(mix)	0.412512
specific	cheetah-run	L050	U	D(mix)	0.338022
specific	cheetah-run	L050	U	D(mix)	0.271744
specific	cheetah-run	L050	U	D(uni)	0.443053
specific	cheetah-run	L050	U	D(uni)	0.48292
specific	cheetah-run	L050	U	D(uni)	0.230934
specific	cheetah-run	L050	U	D(uni)	-1.88782
specific	cheetah-run	L050	U	D(uni)	0.405224
specific	cheetah-run	L050	U	D(uni)	0.390457
specific	cheetah-run	L050	U	D(uni)	0.38417
specific	cheetah-run	L050	U	D(uni)	0.348832
specific	cheetah-run	L050	U	D(uni)	-3.95201
specific	cheetah-run	L050	U	D(uni)	0.374359
specific	cheetah-run	L050	U	D(uni)	0.441479
specific	cheetah-run	L050	U	D(uni)	0.263004
specific	cheetah-run	L050	U	D(uni)	0.237234
specific	cheetah-run	L050	U	D(uni)	0.553335
specific	cheetah-run	L050	U	D(uni)	0.516911
specific	cheetah-run	L050	U	D(uni)	0.265657
specific	cheetah-run	L050	U	D(uni)	0.421759
specific	cheetah-run	L050	U	D(uni)	0.280687
specific	cheetah-run	L050	U	D(uni)	0.461687
specific	cheetah-run	L050	U	D(uni)	0.340222
specific	cheetah-run	L050	U	D(uni)	0.424776
specific	cheetah-run	L050	U	D(uni)	0.381737
specific	cheetah-run	L050	U	D(uni)	0.283382
specific	cheetah-run	L050	U	D(uni)	0.528913
specific	cheetah-run	L050	U	D(uni)	0.494183
specific	cheetah-run	L050	U	D(uni)	0.365822
specific	cheetah-run	L050	U	D(uni)	0.343305
specific	cheetah-run	L050	U	D(uni)	0.308773
specific	cheetah-run	L050	U	D(uni)	0.36859
specific	cheetah-run	L050	U	D(uni)	0.401949
specific	cheetah-run	L050	U	D(uni)	0.322338
specific	cheetah-run	L050	U	D(uni)	0.0675618
specific	cheetah-run	L050	P	D(mix)	0.808789
specific	cheetah-run	L050	P	D(mix)	0.869669
specific	cheetah-run	L050	P	D(mix)	0.916732
specific	cheetah-run	L050	P	D(mix)	0.767912
specific	cheetah-run	L050	P	D(mix)	0.763978
specific	cheetah-run	L050	P	D(mix)	0.772622
specific	cheetah-run	L050	P	D(mix)	1.02694
specific	cheetah-run	L050	P	D(mix)	0.802791
specific	cheetah-run	L050	P	D(mix)	0.355057
specific	cheetah-run	L050	P	D(mix)	0.835453
specific	cheetah-run	L050	P	D(mix)	0.89867
specific	cheetah-run	L050	P	D(mix)	1.06545
specific	cheetah-run	L050	P	D(mix)	0.800574
specific	cheetah-run	L050	P	D(mix)	0.682709
specific	cheetah-run	L050	P	D(mix)	0.938899
specific	cheetah-run	L050	P	D(mix)	0.940386
specific	cheetah-run	L050	P	D(mix)	0.855102
specific	cheetah-run	L050	P	D(mix)	0.841573
specific	cheetah-run	L050	P	D(mix)	1.00622
specific	cheetah-run	L050	P	D(mix)	0.630428
specific	cheetah-run	L050	P	D(mix)	0.810337
specific	cheetah-run	L050	P	D(mix)	0.647395
specific	cheetah-run	L050	P	D(mix)	0.667885
specific	cheetah-run	L050	P	D(mix)	0.778845
specific	cheetah-run	L050	P	D(mix)	0.791446
specific	cheetah-run	L050	P	D(mix)	0.870516
specific	cheetah-run	L050	P	D(mix)	0.824287
specific	cheetah-run	L050	P	D(mix)	0.576006
specific	cheetah-run	L050	P	D(mix)	0.683018
specific	cheetah-run	L050	P	D(mix)	0.914428
specific	cheetah-run	L050	P	D(mix)	0.716402
specific	cheetah-run	L050	P	D(mix)	0.76628
specific	cheetah-run	L050	P	D(uni)	0.88376
specific	cheetah-run	L050	P	D(uni)	0.837416
specific	cheetah-run	L050	P	D(uni)	0.757002
specific	cheetah-run	L050	P	D(uni)	-0.41407
specific	cheetah-run	L050	P	D(uni)	0.740854
specific	cheetah-run	L050	P	D(uni)	0.751073
specific	cheetah-run	L050	P	D(uni)	0.922804
specific	cheetah-run	L050	P	D(uni)	0.636992
specific	cheetah-run	L050	P	D(uni)	-1.00695
specific	cheetah-run	L050	P	D(uni)	0.637782
specific	cheetah-run	L050	P	D(uni)	0.875626
specific	cheetah-run	L050	P	D(uni)	0.807081
specific	cheetah-run	L050	P	D(uni)	0.868341
specific	cheetah-run	L050	P	D(uni)	0.312153
specific	cheetah-run	L050	P	D(uni)	0.768904
specific	cheetah-run	L050	P	D(uni)	1.06106
specific	cheetah-run	L050	P	D(uni)	0.97265
specific	cheetah-run	L050	P	D(uni)	0.825378
specific	cheetah-run	L050	P	D(uni)	0.853917
specific	cheetah-run	L050	P	D(uni)	0.782787
specific	cheetah-run	L050	P	D(uni)	0.733174
specific	cheetah-run	L050	P	D(uni)	0.598229
specific	cheetah-run	L050	P	D(uni)	0.765269
specific	cheetah-run	L050	P	D(uni)	0.74034
specific	cheetah-run	L050	P	D(uni)	0.449443
specific	cheetah-run	L050	P	D(uni)	0.491752
specific	cheetah-run	L050	P	D(uni)	0.659741
specific	cheetah-run	L050	P	D(uni)	0.497052
specific	cheetah-run	L050	P	D(uni)	0.82809
specific	cheetah-run	L050	P	D(uni)	0.460695
specific	cheetah-run	L050	P	D(uni)	0.556787
specific	cheetah-run	L050	P	D(uni)	0.52648
specific	cheetah-run	L075	U	D(mix)	0.28027
specific	cheetah-run	L075	U	D(mix)	0.328491
specific	cheetah-run	L075	U	D(mix)	0.402352
specific	cheetah-run	L075	U	D(mix)	0.532852
specific	cheetah-run	L075	U	D(mix)	0.391713
specific	cheetah-run	L075	U	D(mix)	0.500363
specific	cheetah-run	L075	U	D(mix)	0.337982
specific	cheetah-run	L075	U	D(mix)	0.360261
specific	cheetah-run	L075	U	D(mix)	0.426997
specific	cheetah-run	L075	U	D(mix)	0.347819
specific	cheetah-run	L075	U	D(mix)	0.43385
specific	cheetah-run	L075	U	D(mix)	0.413742
specific	cheetah-run	L075	U	D(mix)	0.438696
specific	cheetah-run	L075	U	D(mix)	0.307817
specific	cheetah-run	L075	U	D(mix)	0.43586
specific	cheetah-run	L075	U	D(mix)	0.3744
specific	cheetah-run	L075	U	D(mix)	0.439648
specific	cheetah-run	L075	U	D(mix)	0.37058
specific	cheetah-run	L075	U	D(mix)	0.484581
specific	cheetah-run	L075	U	D(mix)	0.312917
specific	cheetah-run	L075	U	D(mix)	0.354486
specific	cheetah-run	L075	U	D(mix)	0.391242
specific	cheetah-run	L075	U	D(mix)	0.433589
specific	cheetah-run	L075	U	D(mix)	0.390339
specific	cheetah-run	L075	U	D(mix)	0.476486
specific	cheetah-run	L075	U	D(mix)	0.316698
specific	cheetah-run	L075	U	D(mix)	0.326841
specific	cheetah-run	L075	U	D(mix)	0.444856
specific	cheetah-run	L075	U	D(mix)	0.383447
specific	cheetah-run	L075	U	D(mix)	0.335918
specific	cheetah-run	L075	U	D(mix)	0.344099
specific	cheetah-run	L075	U	D(mix)	0.373699
specific	cheetah-run	L075	U	D(uni)	0.233993
specific	cheetah-run	L075	U	D(uni)	0.309868
specific	cheetah-run	L075	U	D(uni)	0.380879
specific	cheetah-run	L075	U	D(uni)	0.504437
specific	cheetah-run	L075	U	D(uni)	0.397128
specific	cheetah-run	L075	U	D(uni)	0.503014
specific	cheetah-run	L075	U	D(uni)	0.358809
specific	cheetah-run	L075	U	D(uni)	0.375099
specific	cheetah-run	L075	U	D(uni)	0.398708
specific	cheetah-run	L075	U	D(uni)	0.339057
specific	cheetah-run	L075	U	D(uni)	0.411473
specific	cheetah-run	L075	U	D(uni)	0.406643
specific	cheetah-run	L075	U	D(uni)	0.426447
specific	cheetah-run	L075	U	D(uni)	0.335712
specific	cheetah-run	L075	U	D(uni)	0.441515
specific	cheetah-run	L075	U	D(uni)	0.383183
specific	cheetah-run	L075	U	D(uni)	0.439462
specific	cheetah-run	L075	U	D(uni)	0.361684
specific	cheetah-run	L075	U	D(uni)	0.489325
specific	cheetah-run	L075	U	D(uni)	0.336634
specific	cheetah-run	L075	U	D(uni)	0.347796
specific	cheetah-run	L075	U	D(uni)	0.390492
specific	cheetah-run	L075	U	D(uni)	0.451288
specific	cheetah-run	L075	U	D(uni)	0.367698
specific	cheetah-run	L075	U	D(uni)	0.423495
specific	cheetah-run	L075	U	D(uni)	0.29328
specific	cheetah-run	L075	U	D(uni)	0.315153
specific	cheetah-run	L075	U	D(uni)	0.449255
specific	cheetah-run	L075	U	D(uni)	0.368338
specific	cheetah-run	L075	U	D(uni)	0.266944
specific	cheetah-run	L075	U	D(uni)	0.339885
specific	cheetah-run	L075	U	D(uni)	0.349764
specific	cheetah-run	L075	P	D(mix)	1.2703
specific	cheetah-run	L075	P	D(mix)	0.762731
specific	cheetah-run	L075	P	D(mix)	1.14168
specific	cheetah-run	L075	P	D(mix)	1.09191
specific	cheetah-run	L075	P	D(mix)	1.19863
specific	cheetah-run	L075	P	D(mix)	0.954829
specific	cheetah-run	L075	P	D(mix)	1.15244
specific	cheetah-run	L075	P	D(mix)	1.12217
specific	cheetah-run	L075	P	D(mix)	1.10429
specific	cheetah-run	L075	P	D(mix)	1.43111
specific	cheetah-run	L075	P	D(mix)	1.30205
specific	cheetah-run	L075	P	D(mix)	1.15803
specific	cheetah-run	L075	P	D(mix)	0.899862
specific	cheetah-run	L075	P	D(mix)	1.16411
specific	cheetah-run	L075	P	D(mix)	1.17728
specific	cheetah-run	L075	P	D(mix)	1.37286
specific	cheetah-run	L075	P	D(mix)	0.783719
specific	cheetah-run	L075	P	D(mix)	1.4214
specific	cheetah-run	L075	P	D(mix)	1.12744
specific	cheetah-run	L075	P	D(mix)	1.29493
specific	cheetah-run	L075	P	D(mix)	1.21561
specific	cheetah-run	L075	P	D(mix)	1.21013
specific	cheetah-run	L075	P	D(mix)	0.973592
specific	cheetah-run	L075	P	D(mix)	1.1314
specific	cheetah-run	L075	P	D(mix)	1.0529
specific	cheetah-run	L075	P	D(mix)	1.21268
specific	cheetah-run	L075	P	D(mix)	0.973357
specific	cheetah-run	L075	P	D(mix)	1.07381
specific	cheetah-run	L075	P	D(mix)	1.17103
specific	cheetah-run	L075	P	D(mix)	1.22654
specific	cheetah-run	L075	P	D(mix)	1.01753
specific	cheetah-run	L075	P	D(mix)	1.3152
specific	cheetah-run	L075	P	D(uni)	1.11326
specific	cheetah-run	L075	P	D(uni)	0.90574
specific	cheetah-run	L075	P	D(uni)	1.5224
specific	cheetah-run	L075	P	D(uni)	1.32086
specific	cheetah-run	L075	P	D(uni)	1.52678
specific	cheetah-run	L075	P	D(uni)	0.985684
specific	cheetah-run	L075	P	D(uni)	1.27542
specific	cheetah-run	L075	P	D(uni)	1.25604
specific	cheetah-run	L075	P	D(uni)	0.792698
specific	cheetah-run	L075	P	D(uni)	1.45801
specific	cheetah-run	L075	P	D(uni)	1.39047
specific	cheetah-run	L075	P	D(uni)	1.20045
specific	cheetah-run	L075	P	D(uni)	0.973214
specific	cheetah-run	L075	P	D(uni)	1.28783
specific	cheetah-run	L075	P	D(uni)	1.22044
specific	cheetah-run	L075	P	D(uni)	1.49299
specific	cheetah-run	L075	P	D(uni)	0.527157
specific	cheetah-run	L075	P	D(uni)	1.37027
specific	cheetah-run	L075	P	D(uni)	1.1337
specific	cheetah-run	L075	P	D(uni)	1.56492
specific	cheetah-run	L075	P	D(uni)	1.42794
specific	cheetah-run	L075	P	D(uni)	1.09919
specific	cheetah-run	L075	P	D(uni)	1.11469
specific	cheetah-run	L075	P	D(uni)	0.956107
specific	cheetah-run	L075	P	D(uni)	1.06524
specific	cheetah-run	L075	P	D(uni)	1.11985
specific	cheetah-run	L075	P	D(uni)	1.24001
specific	cheetah-run	L075	P	D(uni)	1.23761
specific	cheetah-run	L075	P	D(uni)	1.51606
specific	cheetah-run	L075	P	D(uni)	1.38217
specific	cheetah-run	L075	P	D(uni)	1.03447
specific	cheetah-run	L075	P	D(uni)	1.45003
specific	cheetah-run	L100	U	D(mix)	0.316831
specific	cheetah-run	L100	U	D(mix)	0.301058
specific	cheetah-run	L100	U	D(mix)	0.272397
specific	cheetah-run	L100	U	D(mix)	0.479317
specific	cheetah-run	L100	U	D(mix)	0.404093
specific	cheetah-run	L100	U	D(mix)	0.509536
specific	cheetah-run	L100	U	D(mix)	0.331726
specific	cheetah-run	L100	U	D(mix)	0.341184
specific	cheetah-run	L100	U	D(mix)	0.230261
specific	cheetah-run	L100	U	D(mix)	0.366849
specific	cheetah-run	L100	U	D(mix)	0.411799
specific	cheetah-run	L100	U	D(mix)	0.411703
specific	cheetah-run	L100	U	D(mix)	0.387903
specific	cheetah-run	L100	U	D(mix)	0.375955
specific	cheetah-run	L100	U	D(mix)	0.41019
specific	cheetah-run	L100	U	D(mix)	0.391761
specific	cheetah-run	L100	U	D(mix)	0.323957
specific	cheetah-run	L100	U	D(mix)	0.275164
specific	cheetah-run	L100	U	D(mix)	0.34097
specific	cheetah-run	L100	U	D(mix)	0.31807
specific	cheetah-run	L100	U	D(mix)	0.331138
specific	cheetah-run	L100	U	D(mix)	0.323077
specific	cheetah-run	L100	U	D(mix)	0.35798
specific	cheetah-run	L100	U	D(mix)	0.249981
specific	cheetah-run	L100	U	D(mix)	0.336171
specific	cheetah-run	L100	U	D(mix)	0.29419
specific	cheetah-run	L100	U	D(mix)	0.286883
specific	cheetah-run	L100	U	D(mix)	0.3813
specific	cheetah-run	L100	U	D(mix)	0.351549
specific	cheetah-run	L100	U	D(mix)	0.388558
specific	cheetah-run	L100	U	D(mix)	0.276062
specific	cheetah-run	L100	U	D(mix)	0.290865
specific	cheetah-run	L100	U	D(uni)	0.337899
specific	cheetah-run	L100	U	D(uni)	0.313836
specific	cheetah-run	L100	U	D(uni)	0.291532
specific	cheetah-run	L100	U	D(uni)	0.52097
specific	cheetah-run	L100	U	D(uni)	0.420522
specific	cheetah-run	L100	U	D(uni)	0.52893
specific	cheetah-run	L100	U	D(uni)	0.340924
specific	cheetah-run	L100	U	D(uni)	0.380058
specific	cheetah-run	L100	U	D(uni)	0.243037
specific	cheetah-run	L100	U	D(uni)	0.384776
specific	cheetah-run	L100	U	D(uni)	0.444377
specific	cheetah-run	L100	U	D(uni)	0.426722
specific	cheetah-run	L100	U	D(uni)	0.402672
specific	cheetah-run	L100	U	D(uni)	0.402549
specific	cheetah-run	L100	U	D(uni)	0.431541
specific	cheetah-run	L100	U	D(uni)	0.409098
specific	cheetah-run	L100	U	D(uni)	0.348536
specific	cheetah-run	L100	U	D(uni)	0.310295
specific	cheetah-run	L100	U	D(uni)	0.355803
specific	cheetah-run	L100	U	D(uni)	0.3746
specific	cheetah-run	L100	U	D(uni)	0.316233
specific	cheetah-run	L100	U	D(uni)	0.349804
specific	cheetah-run	L100	U	D(uni)	0.379051
specific	cheetah-run	L100	U	D(uni)	0.265205
specific	cheetah-run	L100	U	D(uni)	0.372452
specific	cheetah-run	L100	U	D(uni)	0.312285
specific	cheetah-run	L100	U	D(uni)	0.315985
specific	cheetah-run	L100	U	D(uni)	0.396005
specific	cheetah-run	L100	U	D(uni)	0.359564
specific	cheetah-run	L100	U	D(uni)	0.42185
specific	cheetah-run	L100	U	D(uni)	0.290521
specific	cheetah-run	L100	U	D(uni)	0.303838


==> anc/n-032.tsv <==
Configuration	Section	Parameter	Value
primary|acrobot-swingup|D(pol)|common	p6	selected_index	0
primary|acrobot-swingup|D(pol)|common	p6	lambda_V	1.0
primary|acrobot-swingup|D(pol)|common	p6	lambda_T	0.532053
primary|acrobot-swingup|D(pol)|common	p6	SV_grid_index	0
primary|acrobot-swingup|D(pol)|common	p6	SV_stake_index	0
primary|acrobot-swingup|D(pol)|common	p6	SV_lambda	1.0
primary|acrobot-swingup|D(pol)|common	p6	SV_stake	1.0
primary|acrobot-swingup|D(pol)|common	p6	SV_exact_ties	1
primary|acrobot-swingup|D(pol)|common	a6	rank_c0	0
primary|acrobot-swingup|D(pol)|common	a6	T_G	1
primary|acrobot-swingup|D(pol)|common	a6	TS_G_objective	7389.73
primary|acrobot-swingup|D(pol)|common	a6	rank_ties	1
primary|acrobot-swingup|D(pol)|common	a6	TS_G_ties	1
primary|acrobot-swingup|D(pol)|common	a6	lambda_C	1.22041
primary|acrobot-swingup|D(pol)|common	a6	stake_C	0.880627
primary|acrobot-swingup|D(pol)|common	a6	F_C	8807.64
primary|acrobot-swingup|D(pol)|common	a6	source	optimizer
primary|acrobot-swingup|D(pol)|common	a6	boundary_lambda	False
primary|acrobot-swingup|D(pol)|common	a6	boundary_stake	False
primary|acrobot-swingup|D(pol)|common	a6	finite_candidates	1697
primary|acrobot-swingup|D(pol)|common	variance	0	0.000749469
primary|acrobot-swingup|D(pol)|common	variance	1	0.0017168
primary|acrobot-swingup|D(pol)|common	variance	2	0.000654435
primary|acrobot-swingup|D(pol)|common	variance	3	0.000860362
primary|acrobot-swingup|D(pol)|common	variance	4	0.00947644
primary|acrobot-swingup|D(pol)|common	variance	5	0.00827371
specific|acrobot-swingup|D(pol)|L000|P	p6	selected_index	1
specific|acrobot-swingup|D(pol)|L000|P	p6	lambda_V	0.5
specific|acrobot-swingup|D(pol)|L000|P	p6	lambda_T	0.611515
specific|acrobot-swingup|D(pol)|L000|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(pol)|L000|P	p6	SV_stake_index	1
specific|acrobot-swingup|D(pol)|L000|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(pol)|L000|P	p6	SV_stake	0.5
specific|acrobot-swingup|D(pol)|L000|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(pol)|L000|P	a6	rank_c0	0
specific|acrobot-swingup|D(pol)|L000|P	a6	T_G	1
specific|acrobot-swingup|D(pol)|L000|P	a6	TS_G_objective	1585.56
specific|acrobot-swingup|D(pol)|L000|P	a6	rank_ties	1
specific|acrobot-swingup|D(pol)|L000|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(pol)|L000|P	a6	lambda_C	4.0
specific|acrobot-swingup|D(pol)|L000|P	a6	stake_C	0.707107
specific|acrobot-swingup|D(pol)|L000|P	a6	F_C	2427.93
specific|acrobot-swingup|D(pol)|L000|P	a6	source	grid
specific|acrobot-swingup|D(pol)|L000|P	a6	boundary_lambda	True
specific|acrobot-swingup|D(pol)|L000|P	a6	boundary_stake	False
specific|acrobot-swingup|D(pol)|L000|P	a6	finite_candidates	1692
specific|acrobot-swingup|D(pol)|L000|P	variance	0	0.000540728
specific|acrobot-swingup|D(pol)|L000|P	variance	1	0.0014626
specific|acrobot-swingup|D(pol)|L000|P	variance	2	0.000339094
specific|acrobot-swingup|D(pol)|L000|P	variance	3	0.000440994
specific|acrobot-swingup|D(pol)|L000|P	variance	4	0.00485829
specific|acrobot-swingup|D(pol)|L000|P	variance	5	0.00294806
specific|acrobot-swingup|D(pol)|L010|P	p6	selected_index	1
specific|acrobot-swingup|D(pol)|L010|P	p6	lambda_V	0.5
specific|acrobot-swingup|D(pol)|L010|P	p6	lambda_T	0.368366
specific|acrobot-swingup|D(pol)|L010|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(pol)|L010|P	p6	SV_stake_index	1
specific|acrobot-swingup|D(pol)|L010|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(pol)|L010|P	p6	SV_stake	0.5
specific|acrobot-swingup|D(pol)|L010|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(pol)|L010|P	a6	rank_c0	1
specific|acrobot-swingup|D(pol)|L010|P	a6	T_G	1
specific|acrobot-swingup|D(pol)|L010|P	a6	TS_G_objective	446.982
specific|acrobot-swingup|D(pol)|L010|P	a6	rank_ties	1
specific|acrobot-swingup|D(pol)|L010|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(pol)|L010|P	a6	lambda_C	2.12548
specific|acrobot-swingup|D(pol)|L010|P	a6	stake_C	0.662666
specific|acrobot-swingup|D(pol)|L010|P	a6	F_C	576.357
specific|acrobot-swingup|D(pol)|L010|P	a6	source	optimizer
specific|acrobot-swingup|D(pol)|L010|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(pol)|L010|P	a6	boundary_stake	False
specific|acrobot-swingup|D(pol)|L010|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(pol)|L010|P	variance	0	0.000683096
specific|acrobot-swingup|D(pol)|L010|P	variance	1	0.00201649
specific|acrobot-swingup|D(pol)|L010|P	variance	2	0.000528281
specific|acrobot-swingup|D(pol)|L010|P	variance	3	0.000838502
specific|acrobot-swingup|D(pol)|L010|P	variance	4	0.00780482
specific|acrobot-swingup|D(pol)|L010|P	variance	5	0.00520574
specific|acrobot-swingup|D(pol)|L025|U	p6	selected_index	0
specific|acrobot-swingup|D(pol)|L025|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(pol)|L025|U	p6	lambda_T	0.528038
specific|acrobot-swingup|D(pol)|L025|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(pol)|L025|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(pol)|L025|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(pol)|L025|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(pol)|L025|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(pol)|L025|U	a6	rank_c0	0
specific|acrobot-swingup|D(pol)|L025|U	a6	T_G	1
specific|acrobot-swingup|D(pol)|L025|U	a6	TS_G_objective	283.703
specific|acrobot-swingup|D(pol)|L025|U	a6	rank_ties	1
specific|acrobot-swingup|D(pol)|L025|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(pol)|L025|U	a6	lambda_C	2.45248
specific|acrobot-swingup|D(pol)|L025|U	a6	stake_C	0.805615
specific|acrobot-swingup|D(pol)|L025|U	a6	F_C	421.071
specific|acrobot-swingup|D(pol)|L025|U	a6	source	optimizer
specific|acrobot-swingup|D(pol)|L025|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(pol)|L025|U	a6	boundary_stake	False
specific|acrobot-swingup|D(pol)|L025|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(pol)|L025|U	variance	0	0.00105201
specific|acrobot-swingup|D(pol)|L025|U	variance	1	0.0021615
specific|acrobot-swingup|D(pol)|L025|U	variance	2	0.00082784
specific|acrobot-swingup|D(pol)|L025|U	variance	3	0.00115405
specific|acrobot-swingup|D(pol)|L025|U	variance	4	0.0155037
specific|acrobot-swingup|D(pol)|L025|U	variance	5	0.011053
specific|acrobot-swingup|D(pol)|L025|P	p6	selected_index	1
specific|acrobot-swingup|D(pol)|L025|P	p6	lambda_V	0.5
specific|acrobot-swingup|D(pol)|L025|P	p6	lambda_T	0.337178
specific|acrobot-swingup|D(pol)|L025|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(pol)|L025|P	p6	SV_stake_index	1
specific|acrobot-swingup|D(pol)|L025|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(pol)|L025|P	p6	SV_stake	0.5
specific|acrobot-swingup|D(pol)|L025|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(pol)|L025|P	a6	rank_c0	1
specific|acrobot-swingup|D(pol)|L025|P	a6	T_G	2
specific|acrobot-swingup|D(pol)|L025|P	a6	TS_G_objective	287.893
specific|acrobot-swingup|D(pol)|L025|P	a6	rank_ties	1
specific|acrobot-swingup|D(pol)|L025|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(pol)|L025|P	a6	lambda_C	2.74306
specific|acrobot-swingup|D(pol)|L025|P	a6	stake_C	0.657477
specific|acrobot-swingup|D(pol)|L025|P	a6	F_C	426.477
specific|acrobot-swingup|D(pol)|L025|P	a6	source	optimizer
specific|acrobot-swingup|D(pol)|L025|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(pol)|L025|P	a6	boundary_stake	False
specific|acrobot-swingup|D(pol)|L025|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(pol)|L025|P	variance	0	0.00109417
specific|acrobot-swingup|D(pol)|L025|P	variance	1	0.0021512
specific|acrobot-swingup|D(pol)|L025|P	variance	2	0.000867422
specific|acrobot-swingup|D(pol)|L025|P	variance	3	0.00123708
specific|acrobot-swingup|D(pol)|L025|P	variance	4	0.016173
specific|acrobot-swingup|D(pol)|L025|P	variance	5	0.00926623
specific|acrobot-swingup|D(pol)|L050|U	p6	selected_index	0
specific|acrobot-swingup|D(pol)|L050|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(pol)|L050|U	p6	lambda_T	0.608273
specific|acrobot-swingup|D(pol)|L050|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(pol)|L050|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(pol)|L050|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(pol)|L050|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(pol)|L050|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(pol)|L050|U	a6	rank_c0	0
specific|acrobot-swingup|D(pol)|L050|U	a6	T_G	1
specific|acrobot-swingup|D(pol)|L050|U	a6	TS_G_objective	986.898
specific|acrobot-swingup|D(pol)|L050|U	a6	rank_ties	1
specific|acrobot-swingup|D(pol)|L050|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(pol)|L050|U	a6	lambda_C	1.25543
specific|acrobot-swingup|D(pol)|L050|U	a6	stake_C	0.907092
specific|acrobot-swingup|D(pol)|L050|U	a6	F_C	1147.64
specific|acrobot-swingup|D(pol)|L050|U	a6	source	optimizer
specific|acrobot-swingup|D(pol)|L050|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(pol)|L050|U	a6	boundary_stake	False
specific|acrobot-swingup|D(pol)|L050|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(pol)|L050|U	variance	0	0.00070299
specific|acrobot-swingup|D(pol)|L050|U	variance	1	0.00164863
specific|acrobot-swingup|D(pol)|L050|U	variance	2	0.000728254
specific|acrobot-swingup|D(pol)|L050|U	variance	3	0.000860879
specific|acrobot-swingup|D(pol)|L050|U	variance	4	0.00926862
specific|acrobot-swingup|D(pol)|L050|U	variance	5	0.0071451
specific|acrobot-swingup|D(pol)|L050|P	p6	selected_index	0
specific|acrobot-swingup|D(pol)|L050|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(pol)|L050|P	p6	lambda_T	0.500177
specific|acrobot-swingup|D(pol)|L050|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(pol)|L050|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(pol)|L050|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(pol)|L050|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(pol)|L050|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(pol)|L050|P	a6	rank_c0	1
specific|acrobot-swingup|D(pol)|L050|P	a6	T_G	1
specific|acrobot-swingup|D(pol)|L050|P	a6	TS_G_objective	277.867
specific|acrobot-swingup|D(pol)|L050|P	a6	rank_ties	1
specific|acrobot-swingup|D(pol)|L050|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(pol)|L050|P	a6	lambda_C	1.54118
specific|acrobot-swingup|D(pol)|L050|P	a6	stake_C	0.754534
specific|acrobot-swingup|D(pol)|L050|P	a6	F_C	353.651
specific|acrobot-swingup|D(pol)|L050|P	a6	source	optimizer
specific|acrobot-swingup|D(pol)|L050|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(pol)|L050|P	a6	boundary_stake	False
specific|acrobot-swingup|D(pol)|L050|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(pol)|L050|P	variance	0	0.000658002
specific|acrobot-swingup|D(pol)|L050|P	variance	1	0.00162139
specific|acrobot-swingup|D(pol)|L050|P	variance	2	0.000674609
specific|acrobot-swingup|D(pol)|L050|P	variance	3	0.000771428
specific|acrobot-swingup|D(pol)|L050|P	variance	4	0.0089203
specific|acrobot-swingup|D(pol)|L050|P	variance	5	0.00654297
specific|acrobot-swingup|D(pol)|L075|U	p6	selected_index	0
specific|acrobot-swingup|D(pol)|L075|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(pol)|L075|U	p6	lambda_T	0.647157
specific|acrobot-swingup|D(pol)|L075|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(pol)|L075|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(pol)|L075|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(pol)|L075|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(pol)|L075|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(pol)|L075|U	a6	rank_c0	0
specific|acrobot-swingup|D(pol)|L075|U	a6	T_G	1
specific|acrobot-swingup|D(pol)|L075|U	a6	TS_G_objective	1696.05
specific|acrobot-swingup|D(pol)|L075|U	a6	rank_ties	1
specific|acrobot-swingup|D(pol)|L075|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(pol)|L075|U	a6	lambda_C	1.15895
specific|acrobot-swingup|D(pol)|L075|U	a6	stake_C	0.925355
specific|acrobot-swingup|D(pol)|L075|U	a6	F_C	1878.5
specific|acrobot-swingup|D(pol)|L075|U	a6	source	optimizer
specific|acrobot-swingup|D(pol)|L075|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(pol)|L075|U	a6	boundary_stake	False
specific|acrobot-swingup|D(pol)|L075|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(pol)|L075|U	variance	0	0.000640162
specific|acrobot-swingup|D(pol)|L075|U	variance	1	0.00164256
specific|acrobot-swingup|D(pol)|L075|U	variance	2	0.0007291
specific|acrobot-swingup|D(pol)|L075|U	variance	3	0.000813882
specific|acrobot-swingup|D(pol)|L075|U	variance	4	0.00761283
specific|acrobot-swingup|D(pol)|L075|U	variance	5	0.00815729
specific|acrobot-swingup|D(pol)|L075|P	p6	selected_index	1
specific|acrobot-swingup|D(pol)|L075|P	p6	lambda_V	0.5
specific|acrobot-swingup|D(pol)|L075|P	p6	lambda_T	0.613
specific|acrobot-swingup|D(pol)|L075|P	p6	SV_grid_index	1
specific|acrobot-swingup|D(pol)|L075|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(pol)|L075|P	p6	SV_lambda	0.5
specific|acrobot-swingup|D(pol)|L075|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(pol)|L075|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(pol)|L075|P	a6	rank_c0	1
specific|acrobot-swingup|D(pol)|L075|P	a6	T_G	1
specific|acrobot-swingup|D(pol)|L075|P	a6	TS_G_objective	158.262
specific|acrobot-swingup|D(pol)|L075|P	a6	rank_ties	1
specific|acrobot-swingup|D(pol)|L075|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(pol)|L075|P	a6	lambda_C	1.80486
specific|acrobot-swingup|D(pol)|L075|P	a6	stake_C	0.772825
specific|acrobot-swingup|D(pol)|L075|P	a6	F_C	215.568
specific|acrobot-swingup|D(pol)|L075|P	a6	source	optimizer
specific|acrobot-swingup|D(pol)|L075|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(pol)|L075|P	a6	boundary_stake	False
specific|acrobot-swingup|D(pol)|L075|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(pol)|L075|P	variance	0	0.000652196
specific|acrobot-swingup|D(pol)|L075|P	variance	1	0.00151498
specific|acrobot-swingup|D(pol)|L075|P	variance	2	0.000699954
specific|acrobot-swingup|D(pol)|L075|P	variance	3	0.000750252
specific|acrobot-swingup|D(pol)|L075|P	variance	4	0.00948983
specific|acrobot-swingup|D(pol)|L075|P	variance	5	0.00815273
specific|acrobot-swingup|D(pol)|L100|U	p6	selected_index	1
specific|acrobot-swingup|D(pol)|L100|U	p6	lambda_V	0.5
specific|acrobot-swingup|D(pol)|L100|U	p6	lambda_T	0.636312
specific|acrobot-swingup|D(pol)|L100|U	p6	SV_grid_index	1
specific|acrobot-swingup|D(pol)|L100|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(pol)|L100|U	p6	SV_lambda	0.5
specific|acrobot-swingup|D(pol)|L100|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(pol)|L100|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(pol)|L100|U	a6	rank_c0	0
specific|acrobot-swingup|D(pol)|L100|U	a6	T_G	1
specific|acrobot-swingup|D(pol)|L100|U	a6	TS_G_objective	2395.77
specific|acrobot-swingup|D(pol)|L100|U	a6	rank_ties	1
specific|acrobot-swingup|D(pol)|L100|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(pol)|L100|U	a6	lambda_C	0.838824
specific|acrobot-swingup|D(pol)|L100|U	a6	stake_C	0.960262
specific|acrobot-swingup|D(pol)|L100|U	a6	F_C	2509.8
specific|acrobot-swingup|D(pol)|L100|U	a6	source	optimizer
specific|acrobot-swingup|D(pol)|L100|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(pol)|L100|U	a6	boundary_stake	False
specific|acrobot-swingup|D(pol)|L100|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(pol)|L100|U	variance	0	0.000859348
specific|acrobot-swingup|D(pol)|L100|U	variance	1	0.00148735
specific|acrobot-swingup|D(pol)|L100|U	variance	2	0.000780584
specific|acrobot-swingup|D(pol)|L100|U	variance	3	0.00103278
specific|acrobot-swingup|D(pol)|L100|U	variance	4	0.0108096
specific|acrobot-swingup|D(pol)|L100|U	variance	5	0.0165346
primary|acrobot-swingup|D(uni)|common	p6	selected_index	0
primary|acrobot-swingup|D(uni)|common	p6	lambda_V	1.0
primary|acrobot-swingup|D(uni)|common	p6	lambda_T	0.834178
primary|acrobot-swingup|D(uni)|common	p6	SV_grid_index	0
primary|acrobot-swingup|D(uni)|common	p6	SV_stake_index	0
primary|acrobot-swingup|D(uni)|common	p6	SV_lambda	1.0
primary|acrobot-swingup|D(uni)|common	p6	SV_stake	1.0
primary|acrobot-swingup|D(uni)|common	p6	SV_exact_ties	1
primary|acrobot-swingup|D(uni)|common	a6	rank_c0	0
primary|acrobot-swingup|D(uni)|common	a6	T_G	0
primary|acrobot-swingup|D(uni)|common	a6	TS_G_objective	12281.3
primary|acrobot-swingup|D(uni)|common	a6	rank_ties	1
primary|acrobot-swingup|D(uni)|common	a6	TS_G_ties	1
primary|acrobot-swingup|D(uni)|common	a6	lambda_C	4.0
primary|acrobot-swingup|D(uni)|common	a6	stake_C	0.825003
primary|acrobot-swingup|D(uni)|common	a6	F_C	16377
primary|acrobot-swingup|D(uni)|common	a6	source	optimizer
primary|acrobot-swingup|D(uni)|common	a6	boundary_lambda	True
primary|acrobot-swingup|D(uni)|common	a6	boundary_stake	False
primary|acrobot-swingup|D(uni)|common	a6	finite_candidates	1697
primary|acrobot-swingup|D(uni)|common	variance	0	0.00126245
primary|acrobot-swingup|D(uni)|common	variance	1	0.00128685
primary|acrobot-swingup|D(uni)|common	variance	2	0.00146754
primary|acrobot-swingup|D(uni)|common	variance	3	0.00189692
primary|acrobot-swingup|D(uni)|common	variance	4	0.0170405
primary|acrobot-swingup|D(uni)|common	variance	5	0.00815451
specific|acrobot-swingup|D(uni)|L000|P	p6	selected_index	1
specific|acrobot-swingup|D(uni)|L000|P	p6	lambda_V	0.5
specific|acrobot-swingup|D(uni)|L000|P	p6	lambda_T	0.614142
specific|acrobot-swingup|D(uni)|L000|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(uni)|L000|P	p6	SV_stake_index	1
specific|acrobot-swingup|D(uni)|L000|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(uni)|L000|P	p6	SV_stake	0.5
specific|acrobot-swingup|D(uni)|L000|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(uni)|L000|P	a6	rank_c0	1
specific|acrobot-swingup|D(uni)|L000|P	a6	T_G	1
specific|acrobot-swingup|D(uni)|L000|P	a6	TS_G_objective	571.804
specific|acrobot-swingup|D(uni)|L000|P	a6	rank_ties	1
specific|acrobot-swingup|D(uni)|L000|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(uni)|L000|P	a6	lambda_C	0.971846
specific|acrobot-swingup|D(uni)|L000|P	a6	stake_C	0.904008
specific|acrobot-swingup|D(uni)|L000|P	a6	F_C	689.756
specific|acrobot-swingup|D(uni)|L000|P	a6	source	optimizer
specific|acrobot-swingup|D(uni)|L000|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(uni)|L000|P	a6	boundary_stake	False
specific|acrobot-swingup|D(uni)|L000|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(uni)|L000|P	variance	0	0.00221491
specific|acrobot-swingup|D(uni)|L000|P	variance	1	0.00234568
specific|acrobot-swingup|D(uni)|L000|P	variance	2	0.00228293
specific|acrobot-swingup|D(uni)|L000|P	variance	3	0.0038734
specific|acrobot-swingup|D(uni)|L000|P	variance	4	0.0457496
specific|acrobot-swingup|D(uni)|L000|P	variance	5	0.0184657
specific|acrobot-swingup|D(uni)|L010|P	p6	selected_index	1
specific|acrobot-swingup|D(uni)|L010|P	p6	lambda_V	0.5
specific|acrobot-swingup|D(uni)|L010|P	p6	lambda_T	0.570969
specific|acrobot-swingup|D(uni)|L010|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(uni)|L010|P	p6	SV_stake_index	1
specific|acrobot-swingup|D(uni)|L010|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(uni)|L010|P	p6	SV_stake	0.5
specific|acrobot-swingup|D(uni)|L010|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(uni)|L010|P	a6	rank_c0	1
specific|acrobot-swingup|D(uni)|L010|P	a6	T_G	1
specific|acrobot-swingup|D(uni)|L010|P	a6	TS_G_objective	373.799
specific|acrobot-swingup|D(uni)|L010|P	a6	rank_ties	1
specific|acrobot-swingup|D(uni)|L010|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(uni)|L010|P	a6	lambda_C	4.0
specific|acrobot-swingup|D(uni)|L010|P	a6	stake_C	0.668727
specific|acrobot-swingup|D(uni)|L010|P	a6	F_C	660.26
specific|acrobot-swingup|D(uni)|L010|P	a6	source	optimizer
specific|acrobot-swingup|D(uni)|L010|P	a6	boundary_lambda	True
specific|acrobot-swingup|D(uni)|L010|P	a6	boundary_stake	False
specific|acrobot-swingup|D(uni)|L010|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(uni)|L010|P	variance	0	0.00223337
specific|acrobot-swingup|D(uni)|L010|P	variance	1	0.00253556
specific|acrobot-swingup|D(uni)|L010|P	variance	2	0.00257131
specific|acrobot-swingup|D(uni)|L010|P	variance	3	0.00386502
specific|acrobot-swingup|D(uni)|L010|P	variance	4	0.0309134
specific|acrobot-swingup|D(uni)|L010|P	variance	5	0.0152503
specific|acrobot-swingup|D(uni)|L025|U	p6	selected_index	0
specific|acrobot-swingup|D(uni)|L025|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(uni)|L025|U	p6	lambda_T	0.840048
specific|acrobot-swingup|D(uni)|L025|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(uni)|L025|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(uni)|L025|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(uni)|L025|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(uni)|L025|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(uni)|L025|U	a6	rank_c0	0
specific|acrobot-swingup|D(uni)|L025|U	a6	T_G	0
specific|acrobot-swingup|D(uni)|L025|U	a6	TS_G_objective	576.178
specific|acrobot-swingup|D(uni)|L025|U	a6	rank_ties	1
specific|acrobot-swingup|D(uni)|L025|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(uni)|L025|U	a6	lambda_C	3.21536
specific|acrobot-swingup|D(uni)|L025|U	a6	stake_C	0.862173
specific|acrobot-swingup|D(uni)|L025|U	a6	F_C	756.796
specific|acrobot-swingup|D(uni)|L025|U	a6	source	optimizer
specific|acrobot-swingup|D(uni)|L025|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(uni)|L025|U	a6	boundary_stake	False
specific|acrobot-swingup|D(uni)|L025|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(uni)|L025|U	variance	0	0.00153685
specific|acrobot-swingup|D(uni)|L025|U	variance	1	0.00137623
specific|acrobot-swingup|D(uni)|L025|U	variance	2	0.0020785
specific|acrobot-swingup|D(uni)|L025|U	variance	3	0.0019275
specific|acrobot-swingup|D(uni)|L025|U	variance	4	0.0159112
specific|acrobot-swingup|D(uni)|L025|U	variance	5	0.00865457
specific|acrobot-swingup|D(uni)|L025|P	p6	selected_index	0
specific|acrobot-swingup|D(uni)|L025|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(uni)|L025|P	p6	lambda_T	0.489055
specific|acrobot-swingup|D(uni)|L025|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(uni)|L025|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(uni)|L025|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(uni)|L025|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(uni)|L025|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(uni)|L025|P	a6	rank_c0	0
specific|acrobot-swingup|D(uni)|L025|P	a6	T_G	1
specific|acrobot-swingup|D(uni)|L025|P	a6	TS_G_objective	408.237
specific|acrobot-swingup|D(uni)|L025|P	a6	rank_ties	1
specific|acrobot-swingup|D(uni)|L025|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(uni)|L025|P	a6	lambda_C	4.0
specific|acrobot-swingup|D(uni)|L025|P	a6	stake_C	0.728026
specific|acrobot-swingup|D(uni)|L025|P	a6	F_C	785.287
specific|acrobot-swingup|D(uni)|L025|P	a6	source	optimizer
specific|acrobot-swingup|D(uni)|L025|P	a6	boundary_lambda	True
specific|acrobot-swingup|D(uni)|L025|P	a6	boundary_stake	False
specific|acrobot-swingup|D(uni)|L025|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(uni)|L025|P	variance	0	0.00192463
specific|acrobot-swingup|D(uni)|L025|P	variance	1	0.00184496
specific|acrobot-swingup|D(uni)|L025|P	variance	2	0.00227088
specific|acrobot-swingup|D(uni)|L025|P	variance	3	0.00254806
specific|acrobot-swingup|D(uni)|L025|P	variance	4	0.0191097
specific|acrobot-swingup|D(uni)|L025|P	variance	5	0.0116464
specific|acrobot-swingup|D(uni)|L050|U	p6	selected_index	0
specific|acrobot-swingup|D(uni)|L050|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(uni)|L050|U	p6	lambda_T	0.737098
specific|acrobot-swingup|D(uni)|L050|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(uni)|L050|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(uni)|L050|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(uni)|L050|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(uni)|L050|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(uni)|L050|U	a6	rank_c0	0
specific|acrobot-swingup|D(uni)|L050|U	a6	T_G	0
specific|acrobot-swingup|D(uni)|L050|U	a6	TS_G_objective	2361.53
specific|acrobot-swingup|D(uni)|L050|U	a6	rank_ties	1
specific|acrobot-swingup|D(uni)|L050|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(uni)|L050|U	a6	lambda_C	0.737098
specific|acrobot-swingup|D(uni)|L050|U	a6	stake_C	1.0
specific|acrobot-swingup|D(uni)|L050|U	a6	F_C	2404.3
specific|acrobot-swingup|D(uni)|L050|U	a6	source	T
specific|acrobot-swingup|D(uni)|L050|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(uni)|L050|U	a6	boundary_stake	True
specific|acrobot-swingup|D(uni)|L050|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(uni)|L050|U	variance	0	0.000631752
specific|acrobot-swingup|D(uni)|L050|U	variance	1	0.000504275
specific|acrobot-swingup|D(uni)|L050|U	variance	2	0.00079436
specific|acrobot-swingup|D(uni)|L050|U	variance	3	0.00066301
specific|acrobot-swingup|D(uni)|L050|U	variance	4	0.00400066
specific|acrobot-swingup|D(uni)|L050|U	variance	5	0.00184598
specific|acrobot-swingup|D(uni)|L050|P	p6	selected_index	0
specific|acrobot-swingup|D(uni)|L050|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(uni)|L050|P	p6	lambda_T	0.749397
specific|acrobot-swingup|D(uni)|L050|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(uni)|L050|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(uni)|L050|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(uni)|L050|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(uni)|L050|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(uni)|L050|P	a6	rank_c0	0
specific|acrobot-swingup|D(uni)|L050|P	a6	T_G	0
specific|acrobot-swingup|D(uni)|L050|P	a6	TS_G_objective	1040.39
specific|acrobot-swingup|D(uni)|L050|P	a6	rank_ties	1
specific|acrobot-swingup|D(uni)|L050|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(uni)|L050|P	a6	lambda_C	1.30896
specific|acrobot-swingup|D(uni)|L050|P	a6	stake_C	0.932983
specific|acrobot-swingup|D(uni)|L050|P	a6	F_C	1197.29
specific|acrobot-swingup|D(uni)|L050|P	a6	source	optimizer
specific|acrobot-swingup|D(uni)|L050|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(uni)|L050|P	a6	boundary_stake	False
specific|acrobot-swingup|D(uni)|L050|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(uni)|L050|P	variance	0	0.000647998
specific|acrobot-swingup|D(uni)|L050|P	variance	1	0.000611749
specific|acrobot-swingup|D(uni)|L050|P	variance	2	0.000843052
specific|acrobot-swingup|D(uni)|L050|P	variance	3	0.000643675
specific|acrobot-swingup|D(uni)|L050|P	variance	4	0.00374882
specific|acrobot-swingup|D(uni)|L050|P	variance	5	0.00188908
specific|acrobot-swingup|D(uni)|L075|U	p6	selected_index	0
specific|acrobot-swingup|D(uni)|L075|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(uni)|L075|U	p6	lambda_T	0.75508
specific|acrobot-swingup|D(uni)|L075|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(uni)|L075|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(uni)|L075|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(uni)|L075|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(uni)|L075|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(uni)|L075|U	a6	rank_c0	0
specific|acrobot-swingup|D(uni)|L075|U	a6	T_G	0
specific|acrobot-swingup|D(uni)|L075|U	a6	TS_G_objective	4467.11
specific|acrobot-swingup|D(uni)|L075|U	a6	rank_ties	1
specific|acrobot-swingup|D(uni)|L075|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(uni)|L075|U	a6	lambda_C	0.812702
specific|acrobot-swingup|D(uni)|L075|U	a6	stake_C	0.996346
specific|acrobot-swingup|D(uni)|L075|U	a6	F_C	4551.55
specific|acrobot-swingup|D(uni)|L075|U	a6	source	optimizer
specific|acrobot-swingup|D(uni)|L075|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(uni)|L075|U	a6	boundary_stake	False
specific|acrobot-swingup|D(uni)|L075|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(uni)|L075|U	variance	0	0.000320682
specific|acrobot-swingup|D(uni)|L075|U	variance	1	0.000318624
specific|acrobot-swingup|D(uni)|L075|U	variance	2	0.000390549
specific|acrobot-swingup|D(uni)|L075|U	variance	3	0.000331146
specific|acrobot-swingup|D(uni)|L075|U	variance	4	0.00154294
specific|acrobot-swingup|D(uni)|L075|U	variance	5	0.00123288
specific|acrobot-swingup|D(uni)|L075|P	p6	selected_index	0
specific|acrobot-swingup|D(uni)|L075|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(uni)|L075|P	p6	lambda_T	0.778303
specific|acrobot-swingup|D(uni)|L075|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(uni)|L075|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(uni)|L075|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(uni)|L075|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(uni)|L075|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(uni)|L075|P	a6	rank_c0	0
specific|acrobot-swingup|D(uni)|L075|P	a6	T_G	0
specific|acrobot-swingup|D(uni)|L075|P	a6	TS_G_objective	719.169
specific|acrobot-swingup|D(uni)|L075|P	a6	rank_ties	1
specific|acrobot-swingup|D(uni)|L075|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(uni)|L075|P	a6	lambda_C	0.987555
specific|acrobot-swingup|D(uni)|L075|P	a6	stake_C	0.971281
specific|acrobot-swingup|D(uni)|L075|P	a6	F_C	752.723
specific|acrobot-swingup|D(uni)|L075|P	a6	source	optimizer
specific|acrobot-swingup|D(uni)|L075|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(uni)|L075|P	a6	boundary_stake	False
specific|acrobot-swingup|D(uni)|L075|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(uni)|L075|P	variance	0	0.000356359
specific|acrobot-swingup|D(uni)|L075|P	variance	1	0.000351944
specific|acrobot-swingup|D(uni)|L075|P	variance	2	0.000405403
specific|acrobot-swingup|D(uni)|L075|P	variance	3	0.000327361
specific|acrobot-swingup|D(uni)|L075|P	variance	4	0.00214705
specific|acrobot-swingup|D(uni)|L075|P	variance	5	0.00146783
specific|acrobot-swingup|D(uni)|L100|U	p6	selected_index	0
specific|acrobot-swingup|D(uni)|L100|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(uni)|L100|U	p6	lambda_T	0.722893
specific|acrobot-swingup|D(uni)|L100|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(uni)|L100|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(uni)|L100|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(uni)|L100|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(uni)|L100|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(uni)|L100|U	a6	rank_c0	0
specific|acrobot-swingup|D(uni)|L100|U	a6	T_G	0
specific|acrobot-swingup|D(uni)|L100|U	a6	TS_G_objective	6801.09
specific|acrobot-swingup|D(uni)|L100|U	a6	rank_ties	1
specific|acrobot-swingup|D(uni)|L100|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(uni)|L100|U	a6	lambda_C	0.722893
specific|acrobot-swingup|D(uni)|L100|U	a6	stake_C	1.0
specific|acrobot-swingup|D(uni)|L100|U	a6	F_C	6897.62
specific|acrobot-swingup|D(uni)|L100|U	a6	source	T
specific|acrobot-swingup|D(uni)|L100|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(uni)|L100|U	a6	boundary_stake	True
specific|acrobot-swingup|D(uni)|L100|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(uni)|L100|U	variance	0	0.000348992
specific|acrobot-swingup|D(uni)|L100|U	variance	1	0.0003014
specific|acrobot-swingup|D(uni)|L100|U	variance	2	0.00053957
specific|acrobot-swingup|D(uni)|L100|U	variance	3	0.000403856
specific|acrobot-swingup|D(uni)|L100|U	variance	4	0.00216344
specific|acrobot-swingup|D(uni)|L100|U	variance	5	0.00132091
primary|acrobot-swingup|D(mix)|common	p6	selected_index	0
primary|acrobot-swingup|D(mix)|common	p6	lambda_V	1.0
primary|acrobot-swingup|D(mix)|common	p6	lambda_T	0.717289
primary|acrobot-swingup|D(mix)|common	p6	SV_grid_index	0
primary|acrobot-swingup|D(mix)|common	p6	SV_stake_index	0
primary|acrobot-swingup|D(mix)|common	p6	SV_lambda	1.0
primary|acrobot-swingup|D(mix)|common	p6	SV_stake	1.0
primary|acrobot-swingup|D(mix)|common	p6	SV_exact_ties	1
primary|acrobot-swingup|D(mix)|common	a6	rank_c0	0
primary|acrobot-swingup|D(mix)|common	a6	T_G	1
primary|acrobot-swingup|D(mix)|common	a6	TS_G_objective	14915.9
primary|acrobot-swingup|D(mix)|common	a6	rank_ties	1
primary|acrobot-swingup|D(mix)|common	a6	TS_G_ties	1
primary|acrobot-swingup|D(mix)|common	a6	lambda_C	1.69918
primary|acrobot-swingup|D(mix)|common	a6	stake_C	0.92755
primary|acrobot-swingup|D(mix)|common	a6	F_C	18364
primary|acrobot-swingup|D(mix)|common	a6	source	optimizer
primary|acrobot-swingup|D(mix)|common	a6	boundary_lambda	False
primary|acrobot-swingup|D(mix)|common	a6	boundary_stake	False
primary|acrobot-swingup|D(mix)|common	a6	finite_candidates	1697
primary|acrobot-swingup|D(mix)|common	variance	0	0.000354807
primary|acrobot-swingup|D(mix)|common	variance	1	0.000664697
primary|acrobot-swingup|D(mix)|common	variance	2	0.000399923
primary|acrobot-swingup|D(mix)|common	variance	3	0.000344905
primary|acrobot-swingup|D(mix)|common	variance	4	0.0037502
primary|acrobot-swingup|D(mix)|common	variance	5	0.00250451
specific|acrobot-swingup|D(mix)|L000|P	p6	selected_index	1
specific|acrobot-swingup|D(mix)|L000|P	p6	lambda_V	0.5
specific|acrobot-swingup|D(mix)|L000|P	p6	lambda_T	0.762191
specific|acrobot-swingup|D(mix)|L000|P	p6	SV_grid_index	1
specific|acrobot-swingup|D(mix)|L000|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(mix)|L000|P	p6	SV_lambda	0.5
specific|acrobot-swingup|D(mix)|L000|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(mix)|L000|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(mix)|L000|P	a6	rank_c0	0
specific|acrobot-swingup|D(mix)|L000|P	a6	T_G	0
specific|acrobot-swingup|D(mix)|L000|P	a6	TS_G_objective	1735.54
specific|acrobot-swingup|D(mix)|L000|P	a6	rank_ties	1
specific|acrobot-swingup|D(mix)|L000|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(mix)|L000|P	a6	lambda_C	2.78188
specific|acrobot-swingup|D(mix)|L000|P	a6	stake_C	0.857137
specific|acrobot-swingup|D(mix)|L000|P	a6	F_C	2435.26
specific|acrobot-swingup|D(mix)|L000|P	a6	source	optimizer
specific|acrobot-swingup|D(mix)|L000|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(mix)|L000|P	a6	boundary_stake	False
specific|acrobot-swingup|D(mix)|L000|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(mix)|L000|P	variance	0	0.000369109
specific|acrobot-swingup|D(mix)|L000|P	variance	1	0.000667334
specific|acrobot-swingup|D(mix)|L000|P	variance	2	0.000367615
specific|acrobot-swingup|D(mix)|L000|P	variance	3	0.000357168
specific|acrobot-swingup|D(mix)|L000|P	variance	4	0.00423714
specific|acrobot-swingup|D(mix)|L000|P	variance	5	0.00265088
specific|acrobot-swingup|D(mix)|L010|P	p6	selected_index	0
specific|acrobot-swingup|D(mix)|L010|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(mix)|L010|P	p6	lambda_T	0.518855
specific|acrobot-swingup|D(mix)|L010|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(mix)|L010|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(mix)|L010|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(mix)|L010|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(mix)|L010|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(mix)|L010|P	a6	rank_c0	1
specific|acrobot-swingup|D(mix)|L010|P	a6	T_G	1
specific|acrobot-swingup|D(mix)|L010|P	a6	TS_G_objective	700.354
specific|acrobot-swingup|D(mix)|L010|P	a6	rank_ties	1
specific|acrobot-swingup|D(mix)|L010|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(mix)|L010|P	a6	lambda_C	1.90523
specific|acrobot-swingup|D(mix)|L010|P	a6	stake_C	0.809395
specific|acrobot-swingup|D(mix)|L010|P	a6	F_C	985.367
specific|acrobot-swingup|D(mix)|L010|P	a6	source	optimizer
specific|acrobot-swingup|D(mix)|L010|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(mix)|L010|P	a6	boundary_stake	False
specific|acrobot-swingup|D(mix)|L010|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(mix)|L010|P	variance	0	0.00047049
specific|acrobot-swingup|D(mix)|L010|P	variance	1	0.000824363
specific|acrobot-swingup|D(mix)|L010|P	variance	2	0.000479776
specific|acrobot-swingup|D(mix)|L010|P	variance	3	0.000413933
specific|acrobot-swingup|D(mix)|L010|P	variance	4	0.00528534
specific|acrobot-swingup|D(mix)|L010|P	variance	5	0.00320961
specific|acrobot-swingup|D(mix)|L025|U	p6	selected_index	0
specific|acrobot-swingup|D(mix)|L025|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(mix)|L025|U	p6	lambda_T	0.789081
specific|acrobot-swingup|D(mix)|L025|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(mix)|L025|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(mix)|L025|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(mix)|L025|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(mix)|L025|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(mix)|L025|U	a6	rank_c0	0
specific|acrobot-swingup|D(mix)|L025|U	a6	T_G	0
specific|acrobot-swingup|D(mix)|L025|U	a6	TS_G_objective	683.078
specific|acrobot-swingup|D(mix)|L025|U	a6	rank_ties	1
specific|acrobot-swingup|D(mix)|L025|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(mix)|L025|U	a6	lambda_C	1.80592
specific|acrobot-swingup|D(mix)|L025|U	a6	stake_C	0.927503
specific|acrobot-swingup|D(mix)|L025|U	a6	F_C	823.76
specific|acrobot-swingup|D(mix)|L025|U	a6	source	optimizer
specific|acrobot-swingup|D(mix)|L025|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(mix)|L025|U	a6	boundary_stake	False
specific|acrobot-swingup|D(mix)|L025|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(mix)|L025|U	variance	0	0.000519342
specific|acrobot-swingup|D(mix)|L025|U	variance	1	0.000849943
specific|acrobot-swingup|D(mix)|L025|U	variance	2	0.000500802
specific|acrobot-swingup|D(mix)|L025|U	variance	3	0.000441295
specific|acrobot-swingup|D(mix)|L025|U	variance	4	0.00621392
specific|acrobot-swingup|D(mix)|L025|U	variance	5	0.0031762
specific|acrobot-swingup|D(mix)|L025|P	p6	selected_index	0
specific|acrobot-swingup|D(mix)|L025|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(mix)|L025|P	p6	lambda_T	0.645211
specific|acrobot-swingup|D(mix)|L025|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(mix)|L025|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(mix)|L025|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(mix)|L025|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(mix)|L025|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(mix)|L025|P	a6	rank_c0	0
specific|acrobot-swingup|D(mix)|L025|P	a6	T_G	1
specific|acrobot-swingup|D(mix)|L025|P	a6	TS_G_objective	628.758
specific|acrobot-swingup|D(mix)|L025|P	a6	rank_ties	1
specific|acrobot-swingup|D(mix)|L025|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(mix)|L025|P	a6	lambda_C	2.64791
specific|acrobot-swingup|D(mix)|L025|P	a6	stake_C	0.800554
specific|acrobot-swingup|D(mix)|L025|P	a6	F_C	974.844
specific|acrobot-swingup|D(mix)|L025|P	a6	source	optimizer
specific|acrobot-swingup|D(mix)|L025|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(mix)|L025|P	a6	boundary_stake	False
specific|acrobot-swingup|D(mix)|L025|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(mix)|L025|P	variance	0	0.000595601
specific|acrobot-swingup|D(mix)|L025|P	variance	1	0.000892847
specific|acrobot-swingup|D(mix)|L025|P	variance	2	0.00057108
specific|acrobot-swingup|D(mix)|L025|P	variance	3	0.000466705
specific|acrobot-swingup|D(mix)|L025|P	variance	4	0.00589992
specific|acrobot-swingup|D(mix)|L025|P	variance	5	0.00325049
specific|acrobot-swingup|D(mix)|L050|U	p6	selected_index	0
specific|acrobot-swingup|D(mix)|L050|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(mix)|L050|U	p6	lambda_T	0.77815
specific|acrobot-swingup|D(mix)|L050|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(mix)|L050|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(mix)|L050|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(mix)|L050|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(mix)|L050|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(mix)|L050|U	a6	rank_c0	0
specific|acrobot-swingup|D(mix)|L050|U	a6	T_G	0
specific|acrobot-swingup|D(mix)|L050|U	a6	TS_G_objective	2075.27
specific|acrobot-swingup|D(mix)|L050|U	a6	rank_ties	1
specific|acrobot-swingup|D(mix)|L050|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(mix)|L050|U	a6	lambda_C	1.11602
specific|acrobot-swingup|D(mix)|L050|U	a6	stake_C	0.977557
specific|acrobot-swingup|D(mix)|L050|U	a6	F_C	2245.95
specific|acrobot-swingup|D(mix)|L050|U	a6	source	optimizer
specific|acrobot-swingup|D(mix)|L050|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(mix)|L050|U	a6	boundary_stake	False
specific|acrobot-swingup|D(mix)|L050|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(mix)|L050|U	variance	0	0.000274415
specific|acrobot-swingup|D(mix)|L050|U	variance	1	0.000587362
specific|acrobot-swingup|D(mix)|L050|U	variance	2	0.000384739
specific|acrobot-swingup|D(mix)|L050|U	variance	3	0.000324218
specific|acrobot-swingup|D(mix)|L050|U	variance	4	0.00298375
specific|acrobot-swingup|D(mix)|L050|U	variance	5	0.00169255
specific|acrobot-swingup|D(mix)|L050|P	p6	selected_index	0
specific|acrobot-swingup|D(mix)|L050|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(mix)|L050|P	p6	lambda_T	0.779212
specific|acrobot-swingup|D(mix)|L050|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(mix)|L050|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(mix)|L050|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(mix)|L050|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(mix)|L050|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(mix)|L050|P	a6	rank_c0	0
specific|acrobot-swingup|D(mix)|L050|P	a6	T_G	0
specific|acrobot-swingup|D(mix)|L050|P	a6	TS_G_objective	803.104
specific|acrobot-swingup|D(mix)|L050|P	a6	rank_ties	1
specific|acrobot-swingup|D(mix)|L050|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(mix)|L050|P	a6	lambda_C	1.79389
specific|acrobot-swingup|D(mix)|L050|P	a6	stake_C	0.881826
specific|acrobot-swingup|D(mix)|L050|P	a6	F_C	989.512
specific|acrobot-swingup|D(mix)|L050|P	a6	source	optimizer
specific|acrobot-swingup|D(mix)|L050|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(mix)|L050|P	a6	boundary_stake	False
specific|acrobot-swingup|D(mix)|L050|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(mix)|L050|P	variance	0	0.000287523
specific|acrobot-swingup|D(mix)|L050|P	variance	1	0.000599117
specific|acrobot-swingup|D(mix)|L050|P	variance	2	0.000377655
specific|acrobot-swingup|D(mix)|L050|P	variance	3	0.000296529
specific|acrobot-swingup|D(mix)|L050|P	variance	4	0.00281812
specific|acrobot-swingup|D(mix)|L050|P	variance	5	0.00180118
specific|acrobot-swingup|D(mix)|L075|U	p6	selected_index	0
specific|acrobot-swingup|D(mix)|L075|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(mix)|L075|U	p6	lambda_T	0.829839
specific|acrobot-swingup|D(mix)|L075|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(mix)|L075|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(mix)|L075|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(mix)|L075|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(mix)|L075|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(mix)|L075|U	a6	rank_c0	0
specific|acrobot-swingup|D(mix)|L075|U	a6	T_G	0
specific|acrobot-swingup|D(mix)|L075|U	a6	TS_G_objective	3890.32
specific|acrobot-swingup|D(mix)|L075|U	a6	rank_ties	1
specific|acrobot-swingup|D(mix)|L075|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(mix)|L075|U	a6	lambda_C	0.956344
specific|acrobot-swingup|D(mix)|L075|U	a6	stake_C	0.988945
specific|acrobot-swingup|D(mix)|L075|U	a6	F_C	3940.6
specific|acrobot-swingup|D(mix)|L075|U	a6	source	optimizer
specific|acrobot-swingup|D(mix)|L075|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(mix)|L075|U	a6	boundary_stake	False
specific|acrobot-swingup|D(mix)|L075|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(mix)|L075|U	variance	0	0.000216377
specific|acrobot-swingup|D(mix)|L075|U	variance	1	0.000558307
specific|acrobot-swingup|D(mix)|L075|U	variance	2	0.000326048
specific|acrobot-swingup|D(mix)|L075|U	variance	3	0.000232201
specific|acrobot-swingup|D(mix)|L075|U	variance	4	0.00153979
specific|acrobot-swingup|D(mix)|L075|U	variance	5	0.00128925
specific|acrobot-swingup|D(mix)|L075|P	p6	selected_index	1
specific|acrobot-swingup|D(mix)|L075|P	p6	lambda_V	0.5
specific|acrobot-swingup|D(mix)|L075|P	p6	lambda_T	0.702219
specific|acrobot-swingup|D(mix)|L075|P	p6	SV_grid_index	1
specific|acrobot-swingup|D(mix)|L075|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(mix)|L075|P	p6	SV_lambda	0.5
specific|acrobot-swingup|D(mix)|L075|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(mix)|L075|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(mix)|L075|P	a6	rank_c0	0
specific|acrobot-swingup|D(mix)|L075|P	a6	T_G	1
specific|acrobot-swingup|D(mix)|L075|P	a6	TS_G_objective	535.492
specific|acrobot-swingup|D(mix)|L075|P	a6	rank_ties	1
specific|acrobot-swingup|D(mix)|L075|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(mix)|L075|P	a6	lambda_C	1.28296
specific|acrobot-swingup|D(mix)|L075|P	a6	stake_C	0.938873
specific|acrobot-swingup|D(mix)|L075|P	a6	F_C	629.782
specific|acrobot-swingup|D(mix)|L075|P	a6	source	optimizer
specific|acrobot-swingup|D(mix)|L075|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(mix)|L075|P	a6	boundary_stake	False
specific|acrobot-swingup|D(mix)|L075|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(mix)|L075|P	variance	0	0.000216089
specific|acrobot-swingup|D(mix)|L075|P	variance	1	0.000524171
specific|acrobot-swingup|D(mix)|L075|P	variance	2	0.000316403
specific|acrobot-swingup|D(mix)|L075|P	variance	3	0.000216829
specific|acrobot-swingup|D(mix)|L075|P	variance	4	0.00169915
specific|acrobot-swingup|D(mix)|L075|P	variance	5	0.00141557
specific|acrobot-swingup|D(mix)|L100|U	p6	selected_index	0
specific|acrobot-swingup|D(mix)|L100|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(mix)|L100|U	p6	lambda_T	0.588211
specific|acrobot-swingup|D(mix)|L100|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(mix)|L100|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(mix)|L100|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(mix)|L100|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(mix)|L100|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(mix)|L100|U	a6	rank_c0	0
specific|acrobot-swingup|D(mix)|L100|U	a6	T_G	1
specific|acrobot-swingup|D(mix)|L100|U	a6	TS_G_objective	4687.3
specific|acrobot-swingup|D(mix)|L100|U	a6	rank_ties	1
specific|acrobot-swingup|D(mix)|L100|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(mix)|L100|U	a6	lambda_C	1.29381
specific|acrobot-swingup|D(mix)|L100|U	a6	stake_C	0.956304
specific|acrobot-swingup|D(mix)|L100|U	a6	F_C	5291.28
specific|acrobot-swingup|D(mix)|L100|U	a6	source	optimizer
specific|acrobot-swingup|D(mix)|L100|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(mix)|L100|U	a6	boundary_stake	False
specific|acrobot-swingup|D(mix)|L100|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(mix)|L100|U	variance	0	0.000212862
specific|acrobot-swingup|D(mix)|L100|U	variance	1	0.000476483
specific|acrobot-swingup|D(mix)|L100|U	variance	2	0.00031122
specific|acrobot-swingup|D(mix)|L100|U	variance	3	0.000295539
specific|acrobot-swingup|D(mix)|L100|U	variance	4	0.00246258
specific|acrobot-swingup|D(mix)|L100|U	variance	5	0.0028019
primary|acrobot-swingup|D(all)|common	p6	selected_index	0
primary|acrobot-swingup|D(all)|common	p6	lambda_V	1.0
primary|acrobot-swingup|D(all)|common	p6	lambda_T	0.663724
primary|acrobot-swingup|D(all)|common	p6	SV_grid_index	0
primary|acrobot-swingup|D(all)|common	p6	SV_stake_index	0
primary|acrobot-swingup|D(all)|common	p6	SV_lambda	1.0
primary|acrobot-swingup|D(all)|common	p6	SV_stake	1.0
primary|acrobot-swingup|D(all)|common	p6	SV_exact_ties	1
primary|acrobot-swingup|D(all)|common	a6	rank_c0	0
primary|acrobot-swingup|D(all)|common	a6	T_G	1
primary|acrobot-swingup|D(all)|common	a6	TS_G_objective	17471.2
primary|acrobot-swingup|D(all)|common	a6	rank_ties	1
primary|acrobot-swingup|D(all)|common	a6	TS_G_ties	1
primary|acrobot-swingup|D(all)|common	a6	lambda_C	1.1928
primary|acrobot-swingup|D(all)|common	a6	stake_C	0.951142
primary|acrobot-swingup|D(all)|common	a6	F_C	19684.5
primary|acrobot-swingup|D(all)|common	a6	source	optimizer
primary|acrobot-swingup|D(all)|common	a6	boundary_lambda	False
primary|acrobot-swingup|D(all)|common	a6	boundary_stake	False
primary|acrobot-swingup|D(all)|common	a6	finite_candidates	1697
primary|acrobot-swingup|D(all)|common	variance	0	0.000283968
primary|acrobot-swingup|D(all)|common	variance	1	0.000339097
primary|acrobot-swingup|D(all)|common	variance	2	0.000428426
primary|acrobot-swingup|D(all)|common	variance	3	0.000293469
primary|acrobot-swingup|D(all)|common	variance	4	0.0018121
primary|acrobot-swingup|D(all)|common	variance	5	0.00176581
specific|acrobot-swingup|D(all)|L000|P	p6	selected_index	0
specific|acrobot-swingup|D(all)|L000|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(all)|L000|P	p6	lambda_T	0.696887
specific|acrobot-swingup|D(all)|L000|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(all)|L000|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(all)|L000|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(all)|L000|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(all)|L000|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(all)|L000|P	a6	rank_c0	0
specific|acrobot-swingup|D(all)|L000|P	a6	T_G	1
specific|acrobot-swingup|D(all)|L000|P	a6	TS_G_objective	1987.71
specific|acrobot-swingup|D(all)|L000|P	a6	rank_ties	1
specific|acrobot-swingup|D(all)|L000|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(all)|L000|P	a6	lambda_C	1.69899
specific|acrobot-swingup|D(all)|L000|P	a6	stake_C	0.910099
specific|acrobot-swingup|D(all)|L000|P	a6	F_C	2518.29
specific|acrobot-swingup|D(all)|L000|P	a6	source	optimizer
specific|acrobot-swingup|D(all)|L000|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(all)|L000|P	a6	boundary_stake	False
specific|acrobot-swingup|D(all)|L000|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(all)|L000|P	variance	0	0.000261489
specific|acrobot-swingup|D(all)|L000|P	variance	1	0.000365311
specific|acrobot-swingup|D(all)|L000|P	variance	2	0.000548282
specific|acrobot-swingup|D(all)|L000|P	variance	3	0.000323855
specific|acrobot-swingup|D(all)|L000|P	variance	4	0.00212501
specific|acrobot-swingup|D(all)|L000|P	variance	5	0.00200808
specific|acrobot-swingup|D(all)|L010|P	p6	selected_index	0
specific|acrobot-swingup|D(all)|L010|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(all)|L010|P	p6	lambda_T	0.529008
specific|acrobot-swingup|D(all)|L010|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(all)|L010|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(all)|L010|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(all)|L010|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(all)|L010|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(all)|L010|P	a6	rank_c0	0
specific|acrobot-swingup|D(all)|L010|P	a6	T_G	1
specific|acrobot-swingup|D(all)|L010|P	a6	TS_G_objective	906.451
specific|acrobot-swingup|D(all)|L010|P	a6	rank_ties	1
specific|acrobot-swingup|D(all)|L010|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(all)|L010|P	a6	lambda_C	1.57655
specific|acrobot-swingup|D(all)|L010|P	a6	stake_C	0.848349
specific|acrobot-swingup|D(all)|L010|P	a6	F_C	1232.14
specific|acrobot-swingup|D(all)|L010|P	a6	source	optimizer
specific|acrobot-swingup|D(all)|L010|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(all)|L010|P	a6	boundary_stake	False
specific|acrobot-swingup|D(all)|L010|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(all)|L010|P	variance	0	0.00033249
specific|acrobot-swingup|D(all)|L010|P	variance	1	0.000449074
specific|acrobot-swingup|D(all)|L010|P	variance	2	0.000584809
specific|acrobot-swingup|D(all)|L010|P	variance	3	0.000383867
specific|acrobot-swingup|D(all)|L010|P	variance	4	0.00228534
specific|acrobot-swingup|D(all)|L010|P	variance	5	0.002123
specific|acrobot-swingup|D(all)|L025|U	p6	selected_index	0
specific|acrobot-swingup|D(all)|L025|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(all)|L025|U	p6	lambda_T	0.67049
specific|acrobot-swingup|D(all)|L025|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(all)|L025|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(all)|L025|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(all)|L025|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(all)|L025|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(all)|L025|U	a6	rank_c0	0
specific|acrobot-swingup|D(all)|L025|U	a6	T_G	1
specific|acrobot-swingup|D(all)|L025|U	a6	TS_G_objective	676.56
specific|acrobot-swingup|D(all)|L025|U	a6	rank_ties	1
specific|acrobot-swingup|D(all)|L025|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(all)|L025|U	a6	lambda_C	1.82163
specific|acrobot-swingup|D(all)|L025|U	a6	stake_C	0.925403
specific|acrobot-swingup|D(all)|L025|U	a6	F_C	859.248
specific|acrobot-swingup|D(all)|L025|U	a6	source	optimizer
specific|acrobot-swingup|D(all)|L025|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(all)|L025|U	a6	boundary_stake	False
specific|acrobot-swingup|D(all)|L025|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(all)|L025|U	variance	0	0.000488164
specific|acrobot-swingup|D(all)|L025|U	variance	1	0.000403941
specific|acrobot-swingup|D(all)|L025|U	variance	2	0.000568238
specific|acrobot-swingup|D(all)|L025|U	variance	3	0.000409973
specific|acrobot-swingup|D(all)|L025|U	variance	4	0.00318927
specific|acrobot-swingup|D(all)|L025|U	variance	5	0.00304783
specific|acrobot-swingup|D(all)|L025|P	p6	selected_index	0
specific|acrobot-swingup|D(all)|L025|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(all)|L025|P	p6	lambda_T	0.627409
specific|acrobot-swingup|D(all)|L025|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(all)|L025|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(all)|L025|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(all)|L025|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(all)|L025|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(all)|L025|P	a6	rank_c0	0
specific|acrobot-swingup|D(all)|L025|P	a6	T_G	1
specific|acrobot-swingup|D(all)|L025|P	a6	TS_G_objective	777.746
specific|acrobot-swingup|D(all)|L025|P	a6	rank_ties	1
specific|acrobot-swingup|D(all)|L025|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(all)|L025|P	a6	lambda_C	2.08424
specific|acrobot-swingup|D(all)|L025|P	a6	stake_C	0.836751
specific|acrobot-swingup|D(all)|L025|P	a6	F_C	1134.73
specific|acrobot-swingup|D(all)|L025|P	a6	source	optimizer
specific|acrobot-swingup|D(all)|L025|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(all)|L025|P	a6	boundary_stake	False
specific|acrobot-swingup|D(all)|L025|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(all)|L025|P	variance	0	0.000457906
specific|acrobot-swingup|D(all)|L025|P	variance	1	0.000441077
specific|acrobot-swingup|D(all)|L025|P	variance	2	0.000632266
specific|acrobot-swingup|D(all)|L025|P	variance	3	0.000400135
specific|acrobot-swingup|D(all)|L025|P	variance	4	0.00263345
specific|acrobot-swingup|D(all)|L025|P	variance	5	0.00237768
specific|acrobot-swingup|D(all)|L050|U	p6	selected_index	0
specific|acrobot-swingup|D(all)|L050|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(all)|L050|U	p6	lambda_T	0.675032
specific|acrobot-swingup|D(all)|L050|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(all)|L050|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(all)|L050|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(all)|L050|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(all)|L050|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(all)|L050|U	a6	rank_c0	0
specific|acrobot-swingup|D(all)|L050|U	a6	T_G	1
specific|acrobot-swingup|D(all)|L050|U	a6	TS_G_objective	2197.64
specific|acrobot-swingup|D(all)|L050|U	a6	rank_ties	1
specific|acrobot-swingup|D(all)|L050|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(all)|L050|U	a6	lambda_C	0.86425
specific|acrobot-swingup|D(all)|L050|U	a6	stake_C	0.981625
specific|acrobot-swingup|D(all)|L050|U	a6	F_C	2287.79
specific|acrobot-swingup|D(all)|L050|U	a6	source	optimizer
specific|acrobot-swingup|D(all)|L050|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(all)|L050|U	a6	boundary_stake	False
specific|acrobot-swingup|D(all)|L050|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(all)|L050|U	variance	0	0.000243708
specific|acrobot-swingup|D(all)|L050|U	variance	1	0.000294383
specific|acrobot-swingup|D(all)|L050|U	variance	2	0.000322284
specific|acrobot-swingup|D(all)|L050|U	variance	3	0.000244223
specific|acrobot-swingup|D(all)|L050|U	variance	4	0.0012966
specific|acrobot-swingup|D(all)|L050|U	variance	5	0.00136638
specific|acrobot-swingup|D(all)|L050|P	p6	selected_index	0
specific|acrobot-swingup|D(all)|L050|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(all)|L050|P	p6	lambda_T	0.644393
specific|acrobot-swingup|D(all)|L050|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(all)|L050|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(all)|L050|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(all)|L050|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(all)|L050|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(all)|L050|P	a6	rank_c0	0
specific|acrobot-swingup|D(all)|L050|P	a6	T_G	1
specific|acrobot-swingup|D(all)|L050|P	a6	TS_G_objective	934.159
specific|acrobot-swingup|D(all)|L050|P	a6	rank_ties	1
specific|acrobot-swingup|D(all)|L050|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(all)|L050|P	a6	lambda_C	0.975446
specific|acrobot-swingup|D(all)|L050|P	a6	stake_C	0.950685
specific|acrobot-swingup|D(all)|L050|P	a6	F_C	1053.95
specific|acrobot-swingup|D(all)|L050|P	a6	source	optimizer
specific|acrobot-swingup|D(all)|L050|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(all)|L050|P	a6	boundary_stake	False
specific|acrobot-swingup|D(all)|L050|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(all)|L050|P	variance	0	0.000248894
specific|acrobot-swingup|D(all)|L050|P	variance	1	0.00030342
specific|acrobot-swingup|D(all)|L050|P	variance	2	0.000334012
specific|acrobot-swingup|D(all)|L050|P	variance	3	0.000251426
specific|acrobot-swingup|D(all)|L050|P	variance	4	0.00124023
specific|acrobot-swingup|D(all)|L050|P	variance	5	0.00135609
specific|acrobot-swingup|D(all)|L075|U	p6	selected_index	1
specific|acrobot-swingup|D(all)|L075|U	p6	lambda_V	0.5
specific|acrobot-swingup|D(all)|L075|U	p6	lambda_T	0.651841
specific|acrobot-swingup|D(all)|L075|U	p6	SV_grid_index	1
specific|acrobot-swingup|D(all)|L075|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(all)|L075|U	p6	SV_lambda	0.5
specific|acrobot-swingup|D(all)|L075|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(all)|L075|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(all)|L075|U	a6	rank_c0	0
specific|acrobot-swingup|D(all)|L075|U	a6	T_G	1
specific|acrobot-swingup|D(all)|L075|U	a6	TS_G_objective	3772.44
specific|acrobot-swingup|D(all)|L075|U	a6	rank_ties	1
specific|acrobot-swingup|D(all)|L075|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(all)|L075|U	a6	lambda_C	0.70891
specific|acrobot-swingup|D(all)|L075|U	a6	stake_C	0.995811
specific|acrobot-swingup|D(all)|L075|U	a6	F_C	3855.21
specific|acrobot-swingup|D(all)|L075|U	a6	source	optimizer
specific|acrobot-swingup|D(all)|L075|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(all)|L075|U	a6	boundary_stake	False
specific|acrobot-swingup|D(all)|L075|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(all)|L075|U	variance	0	0.000191746
specific|acrobot-swingup|D(all)|L075|U	variance	1	0.00022172
specific|acrobot-swingup|D(all)|L075|U	variance	2	0.000255358
specific|acrobot-swingup|D(all)|L075|U	variance	3	0.000206863
specific|acrobot-swingup|D(all)|L075|U	variance	4	0.00100375
specific|acrobot-swingup|D(all)|L075|U	variance	5	0.00119739
specific|acrobot-swingup|D(all)|L075|P	p6	selected_index	0
specific|acrobot-swingup|D(all)|L075|P	p6	lambda_V	1.0
specific|acrobot-swingup|D(all)|L075|P	p6	lambda_T	0.603044
specific|acrobot-swingup|D(all)|L075|P	p6	SV_grid_index	0
specific|acrobot-swingup|D(all)|L075|P	p6	SV_stake_index	0
specific|acrobot-swingup|D(all)|L075|P	p6	SV_lambda	1.0
specific|acrobot-swingup|D(all)|L075|P	p6	SV_stake	1.0
specific|acrobot-swingup|D(all)|L075|P	p6	SV_exact_ties	1
specific|acrobot-swingup|D(all)|L075|P	a6	rank_c0	0
specific|acrobot-swingup|D(all)|L075|P	a6	T_G	1
specific|acrobot-swingup|D(all)|L075|P	a6	TS_G_objective	579.941
specific|acrobot-swingup|D(all)|L075|P	a6	rank_ties	1
specific|acrobot-swingup|D(all)|L075|P	a6	TS_G_ties	1
specific|acrobot-swingup|D(all)|L075|P	a6	lambda_C	0.821208
specific|acrobot-swingup|D(all)|L075|P	a6	stake_C	0.961313
specific|acrobot-swingup|D(all)|L075|P	a6	F_C	616.673
specific|acrobot-swingup|D(all)|L075|P	a6	source	optimizer
specific|acrobot-swingup|D(all)|L075|P	a6	boundary_lambda	False
specific|acrobot-swingup|D(all)|L075|P	a6	boundary_stake	False
specific|acrobot-swingup|D(all)|L075|P	a6	finite_candidates	1697
specific|acrobot-swingup|D(all)|L075|P	variance	0	0.000171645
specific|acrobot-swingup|D(all)|L075|P	variance	1	0.000244179
specific|acrobot-swingup|D(all)|L075|P	variance	2	0.000234479
specific|acrobot-swingup|D(all)|L075|P	variance	3	0.00020285
specific|acrobot-swingup|D(all)|L075|P	variance	4	0.00102907
specific|acrobot-swingup|D(all)|L075|P	variance	5	0.00115551
specific|acrobot-swingup|D(all)|L100|U	p6	selected_index	0
specific|acrobot-swingup|D(all)|L100|U	p6	lambda_V	1.0
specific|acrobot-swingup|D(all)|L100|U	p6	lambda_T	0.617288
specific|acrobot-swingup|D(all)|L100|U	p6	SV_grid_index	0
specific|acrobot-swingup|D(all)|L100|U	p6	SV_stake_index	0
specific|acrobot-swingup|D(all)|L100|U	p6	SV_lambda	1.0
specific|acrobot-swingup|D(all)|L100|U	p6	SV_stake	1.0
specific|acrobot-swingup|D(all)|L100|U	p6	SV_exact_ties	1
specific|acrobot-swingup|D(all)|L100|U	a6	rank_c0	0
specific|acrobot-swingup|D(all)|L100|U	a6	T_G	1
specific|acrobot-swingup|D(all)|L100|U	a6	TS_G_objective	5753.88
specific|acrobot-swingup|D(all)|L100|U	a6	rank_ties	1
specific|acrobot-swingup|D(all)|L100|U	a6	TS_G_ties	1
specific|acrobot-swingup|D(all)|L100|U	a6	lambda_C	0.774974
specific|acrobot-swingup|D(all)|L100|U	a6	stake_C	0.982532
specific|acrobot-swingup|D(all)|L100|U	a6	F_C	5851.46
specific|acrobot-swingup|D(all)|L100|U	a6	source	optimizer
specific|acrobot-swingup|D(all)|L100|U	a6	boundary_lambda	False
specific|acrobot-swingup|D(all)|L100|U	a6	boundary_stake	False
specific|acrobot-swingup|D(all)|L100|U	a6	finite_candidates	1697
specific|acrobot-swingup|D(all)|L100|U	variance	0	0.000212603
specific|acrobot-swingup|D(all)|L100|U	variance	1	0.000266358
specific|acrobot-swingup|D(all)|L100|U	variance	2	0.000251259
specific|acrobot-swingup|D(all)|L100|U	variance	3	0.000198758
specific|acrobot-swingup|D(all)|L100|U	variance	4	0.00139499
specific|acrobot-swingup|D(all)|L100|U	variance	5	0.00139845
primary|pendulum-swingup|D(pol)|common	p6	selected_index	0
primary|pendulum-swingup|D(pol)|common	p6	lambda_V	1.0
primary|pendulum-swingup|D(pol)|common	p6	lambda_T	0.997999
primary|pendulum-swingup|D(pol)|common	p6	SV_grid_index	0
primary|pendulum-swingup|D(pol)|common	p6	SV_stake_index	0
primary|pendulum-swingup|D(pol)|common	p6	SV_lambda	1.0
primary|pendulum-swingup|D(pol)|common	p6	SV_stake	1.0
primary|pendulum-swingup|D(pol)|common	p6	SV_exact_ties	1
primary|pendulum-swingup|D(pol)|common	a6	rank_c0	0
primary|pendulum-swingup|D(pol)|common	a6	T_G	0
primary|pendulum-swingup|D(pol)|common	a6	TS_G_objective	58562.2
primary|pendulum-swingup|D(pol)|common	a6	rank_ties	1
primary|pendulum-swingup|D(pol)|common	a6	TS_G_ties	1
primary|pendulum-swingup|D(pol)|common	a6	lambda_C	1.10917
primary|pendulum-swingup|D(pol)|common	a6	stake_C	0.996821
primary|pendulum-swingup|D(pol)|common	a6	F_C	58633.9
primary|pendulum-swingup|D(pol)|common	a6	source	optimizer
primary|pendulum-swingup|D(pol)|common	a6	boundary_lambda	False
primary|pendulum-swingup|D(pol)|common	a6	boundary_stake	False
primary|pendulum-swingup|D(pol)|common	a6	finite_candidates	1697
primary|pendulum-swingup|D(pol)|common	variance	0	0.000151309
primary|pendulum-swingup|D(pol)|common	variance	1	0.000419693
primary|pendulum-swingup|D(pol)|common	variance	2	4.[identifier omitted]-05
specific|pendulum-swingup|D(pol)|L000|P	p6	selected_index	0
specific|pendulum-swingup|D(pol)|L000|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(pol)|L000|P	p6	lambda_T	0.917202
specific|pendulum-swingup|D(pol)|L000|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(pol)|L000|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(pol)|L000|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(pol)|L000|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(pol)|L000|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(pol)|L000|P	a6	rank_c0	0
specific|pendulum-swingup|D(pol)|L000|P	a6	T_G	0
specific|pendulum-swingup|D(pol)|L000|P	a6	TS_G_objective	9938.96
specific|pendulum-swingup|D(pol)|L000|P	a6	rank_ties	1
specific|pendulum-swingup|D(pol)|L000|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(pol)|L000|P	a6	lambda_C	3.16002
specific|pendulum-swingup|D(pol)|L000|P	a6	stake_C	0.967618
specific|pendulum-swingup|D(pol)|L000|P	a6	F_C	10212.2
specific|pendulum-swingup|D(pol)|L000|P	a6	source	optimizer
specific|pendulum-swingup|D(pol)|L000|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(pol)|L000|P	a6	boundary_stake	False
specific|pendulum-swingup|D(pol)|L000|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(pol)|L000|P	variance	0	5.[identifier omitted]-05
specific|pendulum-swingup|D(pol)|L000|P	variance	1	0.00013456
specific|pendulum-swingup|D(pol)|L000|P	variance	2	2.[identifier omitted]-05
specific|pendulum-swingup|D(pol)|L010|P	p6	selected_index	0
specific|pendulum-swingup|D(pol)|L010|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(pol)|L010|P	p6	lambda_T	1.11548
specific|pendulum-swingup|D(pol)|L010|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(pol)|L010|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(pol)|L010|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(pol)|L010|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(pol)|L010|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(pol)|L010|P	a6	rank_c0	0
specific|pendulum-swingup|D(pol)|L010|P	a6	T_G	0
specific|pendulum-swingup|D(pol)|L010|P	a6	TS_G_objective	8065.37
specific|pendulum-swingup|D(pol)|L010|P	a6	rank_ties	1
specific|pendulum-swingup|D(pol)|L010|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(pol)|L010|P	a6	lambda_C	2.51975
specific|pendulum-swingup|D(pol)|L010|P	a6	stake_C	0.972573
specific|pendulum-swingup|D(pol)|L010|P	a6	F_C	8200.51
specific|pendulum-swingup|D(pol)|L010|P	a6	source	optimizer
specific|pendulum-swingup|D(pol)|L010|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(pol)|L010|P	a6	boundary_stake	False
specific|pendulum-swingup|D(pol)|L010|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(pol)|L010|P	variance	0	9.[identifier omitted]-05
specific|pendulum-swingup|D(pol)|L010|P	variance	1	0.000241063
specific|pendulum-swingup|D(pol)|L010|P	variance	2	4.[identifier omitted]-05
specific|pendulum-swingup|D(pol)|L025|U	p6	selected_index	0
specific|pendulum-swingup|D(pol)|L025|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(pol)|L025|U	p6	lambda_T	0.979654
specific|pendulum-swingup|D(pol)|L025|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(pol)|L025|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(pol)|L025|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(pol)|L025|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(pol)|L025|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(pol)|L025|U	a6	rank_c0	0
specific|pendulum-swingup|D(pol)|L025|U	a6	T_G	0
specific|pendulum-swingup|D(pol)|L025|U	a6	TS_G_objective	2986.15
specific|pendulum-swingup|D(pol)|L025|U	a6	rank_ties	1
specific|pendulum-swingup|D(pol)|L025|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(pol)|L025|U	a6	lambda_C	0.979654
specific|pendulum-swingup|D(pol)|L025|U	a6	stake_C	1.0
specific|pendulum-swingup|D(pol)|L025|U	a6	F_C	2986.22
specific|pendulum-swingup|D(pol)|L025|U	a6	source	optimizer
specific|pendulum-swingup|D(pol)|L025|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(pol)|L025|U	a6	boundary_stake	True
specific|pendulum-swingup|D(pol)|L025|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(pol)|L025|U	variance	0	0.000281965
specific|pendulum-swingup|D(pol)|L025|U	variance	1	0.000780468
specific|pendulum-swingup|D(pol)|L025|U	variance	2	0.00010219
specific|pendulum-swingup|D(pol)|L025|P	p6	selected_index	0
specific|pendulum-swingup|D(pol)|L025|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(pol)|L025|P	p6	lambda_T	1.11922
specific|pendulum-swingup|D(pol)|L025|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(pol)|L025|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(pol)|L025|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(pol)|L025|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(pol)|L025|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(pol)|L025|P	a6	rank_c0	0
specific|pendulum-swingup|D(pol)|L025|P	a6	T_G	0
specific|pendulum-swingup|D(pol)|L025|P	a6	TS_G_objective	4713.52
specific|pendulum-swingup|D(pol)|L025|P	a6	rank_ties	1
specific|pendulum-swingup|D(pol)|L025|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(pol)|L025|P	a6	lambda_C	1.11922
specific|pendulum-swingup|D(pol)|L025|P	a6	stake_C	1.0
specific|pendulum-swingup|D(pol)|L025|P	a6	F_C	4718.13
specific|pendulum-swingup|D(pol)|L025|P	a6	source	T
specific|pendulum-swingup|D(pol)|L025|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(pol)|L025|P	a6	boundary_stake	True
specific|pendulum-swingup|D(pol)|L025|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(pol)|L025|P	variance	0	0.000238482
specific|pendulum-swingup|D(pol)|L025|P	variance	1	0.000553573
specific|pendulum-swingup|D(pol)|L025|P	variance	2	8.[identifier omitted]-05
specific|pendulum-swingup|D(pol)|L050|U	p6	selected_index	0
specific|pendulum-swingup|D(pol)|L050|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(pol)|L050|U	p6	lambda_T	0.987189
specific|pendulum-swingup|D(pol)|L050|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(pol)|L050|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(pol)|L050|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(pol)|L050|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(pol)|L050|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(pol)|L050|U	a6	rank_c0	0
specific|pendulum-swingup|D(pol)|L050|U	a6	T_G	0
specific|pendulum-swingup|D(pol)|L050|U	a6	TS_G_objective	5811.3
specific|pendulum-swingup|D(pol)|L050|U	a6	rank_ties	1
specific|pendulum-swingup|D(pol)|L050|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(pol)|L050|U	a6	lambda_C	0.987189
specific|pendulum-swingup|D(pol)|L050|U	a6	stake_C	1.0
specific|pendulum-swingup|D(pol)|L050|U	a6	F_C	5811.34
specific|pendulum-swingup|D(pol)|L050|U	a6	source	optimizer
specific|pendulum-swingup|D(pol)|L050|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(pol)|L050|U	a6	boundary_stake	True
specific|pendulum-swingup|D(pol)|L050|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(pol)|L050|U	variance	0	0.000203838
specific|pendulum-swingup|D(pol)|L050|U	variance	1	0.000620655
specific|pendulum-swingup|D(pol)|L050|U	variance	2	5.[identifier omitted]-05
specific|pendulum-swingup|D(pol)|L050|P	p6	selected_index	0
specific|pendulum-swingup|D(pol)|L050|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(pol)|L050|P	p6	lambda_T	1.12539
specific|pendulum-swingup|D(pol)|L050|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(pol)|L050|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(pol)|L050|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(pol)|L050|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(pol)|L050|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(pol)|L050|P	a6	rank_c0	0
specific|pendulum-swingup|D(pol)|L050|P	a6	T_G	0
specific|pendulum-swingup|D(pol)|L050|P	a6	TS_G_objective	3285.24
specific|pendulum-swingup|D(pol)|L050|P	a6	rank_ties	1
specific|pendulum-swingup|D(pol)|L050|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(pol)|L050|P	a6	lambda_C	1.12539
specific|pendulum-swingup|D(pol)|L050|P	a6	stake_C	1.0
specific|pendulum-swingup|D(pol)|L050|P	a6	F_C	3288.29
specific|pendulum-swingup|D(pol)|L050|P	a6	source	optimizer
specific|pendulum-swingup|D(pol)|L050|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(pol)|L050|P	a6	boundary_stake	True
specific|pendulum-swingup|D(pol)|L050|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(pol)|L050|P	variance	0	0.00015745
specific|pendulum-swingup|D(pol)|L050|P	variance	1	0.00042546
specific|pendulum-swingup|D(pol)|L050|P	variance	2	6.[identifier omitted]-05
specific|pendulum-swingup|D(pol)|L075|U	p6	selected_index	0
specific|pendulum-swingup|D(pol)|L075|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(pol)|L075|U	p6	lambda_T	0.951787
specific|pendulum-swingup|D(pol)|L075|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(pol)|L075|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(pol)|L075|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(pol)|L075|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(pol)|L075|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(pol)|L075|U	a6	rank_c0	0
specific|pendulum-swingup|D(pol)|L075|U	a6	T_G	0
specific|pendulum-swingup|D(pol)|L075|U	a6	TS_G_objective	9104.88
specific|pendulum-swingup|D(pol)|L075|U	a6	rank_ties	1
specific|pendulum-swingup|D(pol)|L075|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(pol)|L075|U	a6	lambda_C	0.968689
specific|pendulum-swingup|D(pol)|L075|U	a6	stake_C	0.999714
specific|pendulum-swingup|D(pol)|L075|U	a6	F_C	9105.7
specific|pendulum-swingup|D(pol)|L075|U	a6	source	optimizer
specific|pendulum-swingup|D(pol)|L075|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(pol)|L075|U	a6	boundary_stake	False
specific|pendulum-swingup|D(pol)|L075|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(pol)|L075|U	variance	0	0.000139636
specific|pendulum-swingup|D(pol)|L075|U	variance	1	0.000625765
specific|pendulum-swingup|D(pol)|L075|U	variance	2	1.[identifier omitted]-05
specific|pendulum-swingup|D(pol)|L075|P	p6	selected_index	0
specific|pendulum-swingup|D(pol)|L075|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(pol)|L075|P	p6	lambda_T	1.04684
specific|pendulum-swingup|D(pol)|L075|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(pol)|L075|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(pol)|L075|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(pol)|L075|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(pol)|L075|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(pol)|L075|P	a6	rank_c0	0
specific|pendulum-swingup|D(pol)|L075|P	a6	T_G	0
specific|pendulum-swingup|D(pol)|L075|P	a6	TS_G_objective	1833.26
specific|pendulum-swingup|D(pol)|L075|P	a6	rank_ties	1
specific|pendulum-swingup|D(pol)|L075|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(pol)|L075|P	a6	lambda_C	1.04684
specific|pendulum-swingup|D(pol)|L075|P	a6	stake_C	1.0
specific|pendulum-swingup|D(pol)|L075|P	a6	F_C	1833.44
specific|pendulum-swingup|D(pol)|L075|P	a6	source	optimizer
specific|pendulum-swingup|D(pol)|L075|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(pol)|L075|P	a6	boundary_stake	True
specific|pendulum-swingup|D(pol)|L075|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(pol)|L075|P	variance	0	0.000186362
specific|pendulum-swingup|D(pol)|L075|P	variance	1	0.000497827
specific|pendulum-swingup|D(pol)|L075|P	variance	2	1.[identifier omitted]-05
specific|pendulum-swingup|D(pol)|L100|U	p6	selected_index	0
specific|pendulum-swingup|D(pol)|L100|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(pol)|L100|U	p6	lambda_T	0.936774
specific|pendulum-swingup|D(pol)|L100|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(pol)|L100|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(pol)|L100|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(pol)|L100|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(pol)|L100|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(pol)|L100|U	a6	rank_c0	0
specific|pendulum-swingup|D(pol)|L100|U	a6	T_G	0
specific|pendulum-swingup|D(pol)|L100|U	a6	TS_G_objective	12369
specific|pendulum-swingup|D(pol)|L100|U	a6	rank_ties	1
specific|pendulum-swingup|D(pol)|L100|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(pol)|L100|U	a6	lambda_C	1.03131
specific|pendulum-swingup|D(pol)|L100|U	a6	stake_C	0.998747
specific|pendulum-swingup|D(pol)|L100|U	a6	F_C	12383.8
specific|pendulum-swingup|D(pol)|L100|U	a6	source	optimizer
specific|pendulum-swingup|D(pol)|L100|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(pol)|L100|U	a6	boundary_stake	False
specific|pendulum-swingup|D(pol)|L100|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(pol)|L100|U	variance	0	0.000164421
specific|pendulum-swingup|D(pol)|L100|U	variance	1	0.00040267
specific|pendulum-swingup|D(pol)|L100|U	variance	2	1.[identifier omitted]-05
primary|pendulum-swingup|D(uni)|common	p6	selected_index	0
primary|pendulum-swingup|D(uni)|common	p6	lambda_V	1.0
primary|pendulum-swingup|D(uni)|common	p6	lambda_T	1.14595
primary|pendulum-swingup|D(uni)|common	p6	SV_grid_index	0
primary|pendulum-swingup|D(uni)|common	p6	SV_stake_index	0
primary|pendulum-swingup|D(uni)|common	p6	SV_lambda	1.0
primary|pendulum-swingup|D(uni)|common	p6	SV_stake	1.0
primary|pendulum-swingup|D(uni)|common	p6	SV_exact_ties	1
primary|pendulum-swingup|D(uni)|common	a6	rank_c0	0
primary|pendulum-swingup|D(uni)|common	a6	T_G	0
primary|pendulum-swingup|D(uni)|common	a6	TS_G_objective	50297.8
primary|pendulum-swingup|D(uni)|common	a6	rank_ties	1
primary|pendulum-swingup|D(uni)|common	a6	TS_G_ties	1
primary|pendulum-swingup|D(uni)|common	a6	lambda_C	1.72701
primary|pendulum-swingup|D(uni)|common	a6	stake_C	0.98803
primary|pendulum-swingup|D(uni)|common	a6	F_C	51579.5
primary|pendulum-swingup|D(uni)|common	a6	source	optimizer
primary|pendulum-swingup|D(uni)|common	a6	boundary_lambda	False
primary|pendulum-swingup|D(uni)|common	a6	boundary_stake	False
primary|pendulum-swingup|D(uni)|common	a6	finite_candidates	1697
primary|pendulum-swingup|D(uni)|common	variance	0	0.00158825
primary|pendulum-swingup|D(uni)|common	variance	1	0.00147635
primary|pendulum-swingup|D(uni)|common	variance	2	0.00027528
specific|pendulum-swingup|D(uni)|L000|P	p6	selected_index	0
specific|pendulum-swingup|D(uni)|L000|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(uni)|L000|P	p6	lambda_T	1.25262
specific|pendulum-swingup|D(uni)|L000|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(uni)|L000|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(uni)|L000|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(uni)|L000|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(uni)|L000|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(uni)|L000|P	a6	rank_c0	0
specific|pendulum-swingup|D(uni)|L000|P	a6	T_G	0
specific|pendulum-swingup|D(uni)|L000|P	a6	TS_G_objective	7404.28
specific|pendulum-swingup|D(uni)|L000|P	a6	rank_ties	1
specific|pendulum-swingup|D(uni)|L000|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(uni)|L000|P	a6	lambda_C	1.99862
specific|pendulum-swingup|D(uni)|L000|P	a6	stake_C	0.984641
specific|pendulum-swingup|D(uni)|L000|P	a6	F_C	7719.51
specific|pendulum-swingup|D(uni)|L000|P	a6	source	optimizer
specific|pendulum-swingup|D(uni)|L000|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(uni)|L000|P	a6	boundary_stake	False
specific|pendulum-swingup|D(uni)|L000|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(uni)|L000|P	variance	0	0.00234438
specific|pendulum-swingup|D(uni)|L000|P	variance	1	0.00247204
specific|pendulum-swingup|D(uni)|L000|P	variance	2	0.000412649
specific|pendulum-swingup|D(uni)|L010|P	p6	selected_index	0
specific|pendulum-swingup|D(uni)|L010|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(uni)|L010|P	p6	lambda_T	1.45302
specific|pendulum-swingup|D(uni)|L010|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(uni)|L010|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(uni)|L010|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(uni)|L010|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(uni)|L010|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(uni)|L010|P	a6	rank_c0	0
specific|pendulum-swingup|D(uni)|L010|P	a6	T_G	0
specific|pendulum-swingup|D(uni)|L010|P	a6	TS_G_objective	5910.5
specific|pendulum-swingup|D(uni)|L010|P	a6	rank_ties	1
specific|pendulum-swingup|D(uni)|L010|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(uni)|L010|P	a6	lambda_C	2.57254
specific|pendulum-swingup|D(uni)|L010|P	a6	stake_C	0.975173
specific|pendulum-swingup|D(uni)|L010|P	a6	F_C	6231
specific|pendulum-swingup|D(uni)|L010|P	a6	source	optimizer
specific|pendulum-swingup|D(uni)|L010|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(uni)|L010|P	a6	boundary_stake	False
specific|pendulum-swingup|D(uni)|L010|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(uni)|L010|P	variance	0	0.00382589
specific|pendulum-swingup|D(uni)|L010|P	variance	1	0.00386371
specific|pendulum-swingup|D(uni)|L010|P	variance	2	0.000594083
specific|pendulum-swingup|D(uni)|L025|U	p6	selected_index	0
specific|pendulum-swingup|D(uni)|L025|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(uni)|L025|U	p6	lambda_T	1.10448
specific|pendulum-swingup|D(uni)|L025|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(uni)|L025|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(uni)|L025|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(uni)|L025|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(uni)|L025|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(uni)|L025|U	a6	rank_c0	0
specific|pendulum-swingup|D(uni)|L025|U	a6	T_G	0
specific|pendulum-swingup|D(uni)|L025|U	a6	TS_G_objective	2811.51
specific|pendulum-swingup|D(uni)|L025|U	a6	rank_ties	1
specific|pendulum-swingup|D(uni)|L025|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(uni)|L025|U	a6	lambda_C	1.14556
specific|pendulum-swingup|D(uni)|L025|U	a6	stake_C	0.998664
specific|pendulum-swingup|D(uni)|L025|U	a6	F_C	2813.71
specific|pendulum-swingup|D(uni)|L025|U	a6	source	optimizer
specific|pendulum-swingup|D(uni)|L025|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(uni)|L025|U	a6	boundary_stake	False
specific|pendulum-swingup|D(uni)|L025|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(uni)|L025|U	variance	0	0.00182594
specific|pendulum-swingup|D(uni)|L025|U	variance	1	0.00129435
specific|pendulum-swingup|D(uni)|L025|U	variance	2	0.000311236
specific|pendulum-swingup|D(uni)|L025|P	p6	selected_index	0
specific|pendulum-swingup|D(uni)|L025|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(uni)|L025|P	p6	lambda_T	1.14479
specific|pendulum-swingup|D(uni)|L025|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(uni)|L025|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(uni)|L025|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(uni)|L025|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(uni)|L025|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(uni)|L025|P	a6	rank_c0	0
specific|pendulum-swingup|D(uni)|L025|P	a6	T_G	0
specific|pendulum-swingup|D(uni)|L025|P	a6	TS_G_objective	3786.79
specific|pendulum-swingup|D(uni)|L025|P	a6	rank_ties	1
specific|pendulum-swingup|D(uni)|L025|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(uni)|L025|P	a6	lambda_C	1.38956
specific|pendulum-swingup|D(uni)|L025|P	a6	stake_C	0.986057
specific|pendulum-swingup|D(uni)|L025|P	a6	F_C	3806.47
specific|pendulum-swingup|D(uni)|L025|P	a6	source	optimizer
specific|pendulum-swingup|D(uni)|L025|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(uni)|L025|P	a6	boundary_stake	False
specific|pendulum-swingup|D(uni)|L025|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(uni)|L025|P	variance	0	0.00240802
specific|pendulum-swingup|D(uni)|L025|P	variance	1	0.00177172
specific|pendulum-swingup|D(uni)|L025|P	variance	2	0.000441334
specific|pendulum-swingup|D(uni)|L050|U	p6	selected_index	0
specific|pendulum-swingup|D(uni)|L050|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(uni)|L050|U	p6	lambda_T	1.03861
specific|pendulum-swingup|D(uni)|L050|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(uni)|L050|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(uni)|L050|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(uni)|L050|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(uni)|L050|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(uni)|L050|U	a6	rank_c0	0
specific|pendulum-swingup|D(uni)|L050|U	a6	T_G	0
specific|pendulum-swingup|D(uni)|L050|U	a6	TS_G_objective	5501.28
specific|pendulum-swingup|D(uni)|L050|U	a6	rank_ties	1
specific|pendulum-swingup|D(uni)|L050|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(uni)|L050|U	a6	lambda_C	1.07007
specific|pendulum-swingup|D(uni)|L050|U	a6	stake_C	0.999335
specific|pendulum-swingup|D(uni)|L050|U	a6	F_C	5506.73
specific|pendulum-swingup|D(uni)|L050|U	a6	source	optimizer
specific|pendulum-swingup|D(uni)|L050|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(uni)|L050|U	a6	boundary_stake	False
specific|pendulum-swingup|D(uni)|L050|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(uni)|L050|U	variance	0	0.000649649
specific|pendulum-swingup|D(uni)|L050|U	variance	1	0.000466942
specific|pendulum-swingup|D(uni)|L050|U	variance	2	0.000179541
specific|pendulum-swingup|D(uni)|L050|P	p6	selected_index	0
specific|pendulum-swingup|D(uni)|L050|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(uni)|L050|P	p6	lambda_T	1.10817
specific|pendulum-swingup|D(uni)|L050|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(uni)|L050|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(uni)|L050|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(uni)|L050|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(uni)|L050|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(uni)|L050|P	a6	rank_c0	0
specific|pendulum-swingup|D(uni)|L050|P	a6	T_G	0
specific|pendulum-swingup|D(uni)|L050|P	a6	TS_G_objective	3034.74
specific|pendulum-swingup|D(uni)|L050|P	a6	rank_ties	1
specific|pendulum-swingup|D(uni)|L050|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(uni)|L050|P	a6	lambda_C	1.31587
specific|pendulum-swingup|D(uni)|L050|P	a6	stake_C	0.993713
specific|pendulum-swingup|D(uni)|L050|P	a6	F_C	3056.99
specific|pendulum-swingup|D(uni)|L050|P	a6	source	optimizer
specific|pendulum-swingup|D(uni)|L050|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(uni)|L050|P	a6	boundary_stake	False
specific|pendulum-swingup|D(uni)|L050|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(uni)|L050|P	variance	0	0.00079841
specific|pendulum-swingup|D(uni)|L050|P	variance	1	0.000661426
specific|pendulum-swingup|D(uni)|L050|P	variance	2	0.000179174
specific|pendulum-swingup|D(uni)|L075|U	p6	selected_index	0
specific|pendulum-swingup|D(uni)|L075|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(uni)|L075|U	p6	lambda_T	0.900025
specific|pendulum-swingup|D(uni)|L075|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(uni)|L075|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(uni)|L075|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(uni)|L075|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(uni)|L075|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(uni)|L075|U	a6	rank_c0	0
specific|pendulum-swingup|D(uni)|L075|U	a6	T_G	0
specific|pendulum-swingup|D(uni)|L075|U	a6	TS_G_objective	8847.42
specific|pendulum-swingup|D(uni)|L075|U	a6	rank_ties	1
specific|pendulum-swingup|D(uni)|L075|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(uni)|L075|U	a6	lambda_C	0.942196
specific|pendulum-swingup|D(uni)|L075|U	a6	stake_C	0.998919
specific|pendulum-swingup|D(uni)|L075|U	a6	F_C	8851.37
specific|pendulum-swingup|D(uni)|L075|U	a6	source	optimizer
specific|pendulum-swingup|D(uni)|L075|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(uni)|L075|U	a6	boundary_stake	False
specific|pendulum-swingup|D(uni)|L075|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(uni)|L075|U	variance	0	0.000270504
specific|pendulum-swingup|D(uni)|L075|U	variance	1	0.000159933
specific|pendulum-swingup|D(uni)|L075|U	variance	2	4.[identifier omitted]-05
specific|pendulum-swingup|D(uni)|L075|P	p6	selected_index	0
specific|pendulum-swingup|D(uni)|L075|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(uni)|L075|P	p6	lambda_T	1.09225
specific|pendulum-swingup|D(uni)|L075|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(uni)|L075|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(uni)|L075|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(uni)|L075|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(uni)|L075|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(uni)|L075|P	a6	rank_c0	0
specific|pendulum-swingup|D(uni)|L075|P	a6	T_G	0
specific|pendulum-swingup|D(uni)|L075|P	a6	TS_G_objective	1779.99
specific|pendulum-swingup|D(uni)|L075|P	a6	rank_ties	1
specific|pendulum-swingup|D(uni)|L075|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(uni)|L075|P	a6	lambda_C	1.31167
specific|pendulum-swingup|D(uni)|L075|P	a6	stake_C	0.998057
specific|pendulum-swingup|D(uni)|L075|P	a6	F_C	1803.88
specific|pendulum-swingup|D(uni)|L075|P	a6	source	optimizer
specific|pendulum-swingup|D(uni)|L075|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(uni)|L075|P	a6	boundary_stake	False
specific|pendulum-swingup|D(uni)|L075|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(uni)|L075|P	variance	0	0.000326436
specific|pendulum-swingup|D(uni)|L075|P	variance	1	0.000308365
specific|pendulum-swingup|D(uni)|L075|P	variance	2	4.[identifier omitted]-05
specific|pendulum-swingup|D(uni)|L100|U	p6	selected_index	1
specific|pendulum-swingup|D(uni)|L100|U	p6	lambda_V	0.5
specific|pendulum-swingup|D(uni)|L100|U	p6	lambda_T	0.672291
specific|pendulum-swingup|D(uni)|L100|U	p6	SV_grid_index	1
specific|pendulum-swingup|D(uni)|L100|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(uni)|L100|U	p6	SV_lambda	0.5
specific|pendulum-swingup|D(uni)|L100|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(uni)|L100|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(uni)|L100|U	a6	rank_c0	0
specific|pendulum-swingup|D(uni)|L100|U	a6	T_G	1
specific|pendulum-swingup|D(uni)|L100|U	a6	TS_G_objective	12086.4
specific|pendulum-swingup|D(uni)|L100|U	a6	rank_ties	1
specific|pendulum-swingup|D(uni)|L100|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(uni)|L100|U	a6	lambda_C	1.13353
specific|pendulum-swingup|D(uni)|L100|U	a6	stake_C	0.991024
specific|pendulum-swingup|D(uni)|L100|U	a6	F_C	12194.6
specific|pendulum-swingup|D(uni)|L100|U	a6	source	optimizer
specific|pendulum-swingup|D(uni)|L100|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(uni)|L100|U	a6	boundary_stake	False
specific|pendulum-swingup|D(uni)|L100|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(uni)|L100|U	variance	0	0.00024658
specific|pendulum-swingup|D(uni)|L100|U	variance	1	0.000214087
specific|pendulum-swingup|D(uni)|L100|U	variance	2	3.[identifier omitted]-05
primary|pendulum-swingup|D(mix)|common	p6	selected_index	0
primary|pendulum-swingup|D(mix)|common	p6	lambda_V	1.0
primary|pendulum-swingup|D(mix)|common	p6	lambda_T	0.959219
primary|pendulum-swingup|D(mix)|common	p6	SV_grid_index	0
primary|pendulum-swingup|D(mix)|common	p6	SV_stake_index	0
primary|pendulum-swingup|D(mix)|common	p6	SV_lambda	1.0
primary|pendulum-swingup|D(mix)|common	p6	SV_stake	1.0
primary|pendulum-swingup|D(mix)|common	p6	SV_exact_ties	1
primary|pendulum-swingup|D(mix)|common	a6	rank_c0	0
primary|pendulum-swingup|D(mix)|common	a6	T_G	0
primary|pendulum-swingup|D(mix)|common	a6	TS_G_objective	63776.1
primary|pendulum-swingup|D(mix)|common	a6	rank_ties	1
primary|pendulum-swingup|D(mix)|common	a6	TS_G_ties	1
primary|pendulum-swingup|D(mix)|common	a6	lambda_C	1.06558
primary|pendulum-swingup|D(mix)|common	a6	stake_C	0.998389
primary|pendulum-swingup|D(mix)|common	a6	F_C	63871.1
primary|pendulum-swingup|D(mix)|common	a6	source	optimizer
primary|pendulum-swingup|D(mix)|common	a6	boundary_lambda	False
primary|pendulum-swingup|D(mix)|common	a6	boundary_stake	False
primary|pendulum-swingup|D(mix)|common	a6	finite_candidates	1697
primary|pendulum-swingup|D(mix)|common	variance	0	4.[identifier omitted]-05
primary|pendulum-swingup|D(mix)|common	variance	1	5.[identifier omitted]-05
primary|pendulum-swingup|D(mix)|common	variance	2	6.[identifier omitted]-06
specific|pendulum-swingup|D(mix)|L000|P	p6	selected_index	0
specific|pendulum-swingup|D(mix)|L000|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(mix)|L000|P	p6	lambda_T	0.906328
specific|pendulum-swingup|D(mix)|L000|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(mix)|L000|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(mix)|L000|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(mix)|L000|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(mix)|L000|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(mix)|L000|P	a6	rank_c0	0
specific|pendulum-swingup|D(mix)|L000|P	a6	T_G	0
specific|pendulum-swingup|D(mix)|L000|P	a6	TS_G_objective	10886.9
specific|pendulum-swingup|D(mix)|L000|P	a6	rank_ties	1
specific|pendulum-swingup|D(mix)|L000|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(mix)|L000|P	a6	lambda_C	1.55434
specific|pendulum-swingup|D(mix)|L000|P	a6	stake_C	0.991054
specific|pendulum-swingup|D(mix)|L000|P	a6	F_C	10989
specific|pendulum-swingup|D(mix)|L000|P	a6	source	optimizer
specific|pendulum-swingup|D(mix)|L000|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(mix)|L000|P	a6	boundary_stake	False
specific|pendulum-swingup|D(mix)|L000|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(mix)|L000|P	variance	0	3.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L000|P	variance	1	3.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L000|P	variance	2	4.[identifier omitted]-06
specific|pendulum-swingup|D(mix)|L010|P	p6	selected_index	0
specific|pendulum-swingup|D(mix)|L010|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(mix)|L010|P	p6	lambda_T	1.00156
specific|pendulum-swingup|D(mix)|L010|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(mix)|L010|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(mix)|L010|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(mix)|L010|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(mix)|L010|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(mix)|L010|P	a6	rank_c0	0
specific|pendulum-swingup|D(mix)|L010|P	a6	T_G	0
specific|pendulum-swingup|D(mix)|L010|P	a6	TS_G_objective	8834.34
specific|pendulum-swingup|D(mix)|L010|P	a6	rank_ties	1
specific|pendulum-swingup|D(mix)|L010|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(mix)|L010|P	a6	lambda_C	1.64532
specific|pendulum-swingup|D(mix)|L010|P	a6	stake_C	0.989582
specific|pendulum-swingup|D(mix)|L010|P	a6	F_C	8927.09
specific|pendulum-swingup|D(mix)|L010|P	a6	source	optimizer
specific|pendulum-swingup|D(mix)|L010|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(mix)|L010|P	a6	boundary_stake	False
specific|pendulum-swingup|D(mix)|L010|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(mix)|L010|P	variance	0	5.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L010|P	variance	1	6.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L010|P	variance	2	7.[identifier omitted]-06
specific|pendulum-swingup|D(mix)|L025|U	p6	selected_index	0
specific|pendulum-swingup|D(mix)|L025|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(mix)|L025|U	p6	lambda_T	0.918788
specific|pendulum-swingup|D(mix)|L025|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(mix)|L025|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(mix)|L025|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(mix)|L025|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(mix)|L025|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(mix)|L025|U	a6	rank_c0	0
specific|pendulum-swingup|D(mix)|L025|U	a6	T_G	0
specific|pendulum-swingup|D(mix)|L025|U	a6	TS_G_objective	3279.82
specific|pendulum-swingup|D(mix)|L025|U	a6	rank_ties	1
specific|pendulum-swingup|D(mix)|L025|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(mix)|L025|U	a6	lambda_C	0.918788
specific|pendulum-swingup|D(mix)|L025|U	a6	stake_C	1.0
specific|pendulum-swingup|D(mix)|L025|U	a6	F_C	3280.55
specific|pendulum-swingup|D(mix)|L025|U	a6	source	optimizer
specific|pendulum-swingup|D(mix)|L025|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(mix)|L025|U	a6	boundary_stake	True
specific|pendulum-swingup|D(mix)|L025|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(mix)|L025|U	variance	0	8.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L025|U	variance	1	0.000104807
specific|pendulum-swingup|D(mix)|L025|U	variance	2	1.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L025|P	p6	selected_index	0
specific|pendulum-swingup|D(mix)|L025|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(mix)|L025|P	p6	lambda_T	1.00494
specific|pendulum-swingup|D(mix)|L025|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(mix)|L025|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(mix)|L025|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(mix)|L025|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(mix)|L025|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(mix)|L025|P	a6	rank_c0	0
specific|pendulum-swingup|D(mix)|L025|P	a6	T_G	0
specific|pendulum-swingup|D(mix)|L025|P	a6	TS_G_objective	5531.63
specific|pendulum-swingup|D(mix)|L025|P	a6	rank_ties	1
specific|pendulum-swingup|D(mix)|L025|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(mix)|L025|P	a6	lambda_C	1.0255
specific|pendulum-swingup|D(mix)|L025|P	a6	stake_C	0.99955
specific|pendulum-swingup|D(mix)|L025|P	a6	F_C	5532.11
specific|pendulum-swingup|D(mix)|L025|P	a6	source	optimizer
specific|pendulum-swingup|D(mix)|L025|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(mix)|L025|P	a6	boundary_stake	False
specific|pendulum-swingup|D(mix)|L025|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(mix)|L025|P	variance	0	8.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L025|P	variance	1	8.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L025|P	variance	2	9.[identifier omitted]-06
specific|pendulum-swingup|D(mix)|L050|U	p6	selected_index	0
specific|pendulum-swingup|D(mix)|L050|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(mix)|L050|U	p6	lambda_T	0.945008
specific|pendulum-swingup|D(mix)|L050|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(mix)|L050|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(mix)|L050|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(mix)|L050|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(mix)|L050|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(mix)|L050|U	a6	rank_c0	0
specific|pendulum-swingup|D(mix)|L050|U	a6	T_G	0
specific|pendulum-swingup|D(mix)|L050|U	a6	TS_G_objective	6272.22
specific|pendulum-swingup|D(mix)|L050|U	a6	rank_ties	1
specific|pendulum-swingup|D(mix)|L050|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(mix)|L050|U	a6	lambda_C	0.969592
specific|pendulum-swingup|D(mix)|L050|U	a6	stake_C	0.999654
specific|pendulum-swingup|D(mix)|L050|U	a6	F_C	6273.02
specific|pendulum-swingup|D(mix)|L050|U	a6	source	optimizer
specific|pendulum-swingup|D(mix)|L050|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(mix)|L050|U	a6	boundary_stake	False
specific|pendulum-swingup|D(mix)|L050|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(mix)|L050|U	variance	0	6.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L050|U	variance	1	6.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L050|U	variance	2	7.[identifier omitted]-06
specific|pendulum-swingup|D(mix)|L050|P	p6	selected_index	0
specific|pendulum-swingup|D(mix)|L050|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(mix)|L050|P	p6	lambda_T	1.0754
specific|pendulum-swingup|D(mix)|L050|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(mix)|L050|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(mix)|L050|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(mix)|L050|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(mix)|L050|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(mix)|L050|P	a6	rank_c0	0
specific|pendulum-swingup|D(mix)|L050|P	a6	T_G	0
specific|pendulum-swingup|D(mix)|L050|P	a6	TS_G_objective	3927.02
specific|pendulum-swingup|D(mix)|L050|P	a6	rank_ties	1
specific|pendulum-swingup|D(mix)|L050|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(mix)|L050|P	a6	lambda_C	1.0754
specific|pendulum-swingup|D(mix)|L050|P	a6	stake_C	1.0
specific|pendulum-swingup|D(mix)|L050|P	a6	F_C	3927.75
specific|pendulum-swingup|D(mix)|L050|P	a6	source	T
specific|pendulum-swingup|D(mix)|L050|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(mix)|L050|P	a6	boundary_stake	True
specific|pendulum-swingup|D(mix)|L050|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(mix)|L050|P	variance	0	7.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L050|P	variance	1	7.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L050|P	variance	2	5.[identifier omitted]-06
specific|pendulum-swingup|D(mix)|L075|U	p6	selected_index	0
specific|pendulum-swingup|D(mix)|L075|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(mix)|L075|U	p6	lambda_T	0.999569
specific|pendulum-swingup|D(mix)|L075|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(mix)|L075|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(mix)|L075|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(mix)|L075|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(mix)|L075|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(mix)|L075|U	a6	rank_c0	0
specific|pendulum-swingup|D(mix)|L075|U	a6	T_G	0
specific|pendulum-swingup|D(mix)|L075|U	a6	TS_G_objective	9374.19
specific|pendulum-swingup|D(mix)|L075|U	a6	rank_ties	1
specific|pendulum-swingup|D(mix)|L075|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(mix)|L075|U	a6	lambda_C	0.999569
specific|pendulum-swingup|D(mix)|L075|U	a6	stake_C	1.0
specific|pendulum-swingup|D(mix)|L075|U	a6	F_C	9374.19
specific|pendulum-swingup|D(mix)|L075|U	a6	source	T
specific|pendulum-swingup|D(mix)|L075|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(mix)|L075|U	a6	boundary_stake	True
specific|pendulum-swingup|D(mix)|L075|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(mix)|L075|U	variance	0	2.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L075|U	variance	1	3.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L075|U	variance	2	5.[identifier omitted]-06
specific|pendulum-swingup|D(mix)|L075|P	p6	selected_index	0
specific|pendulum-swingup|D(mix)|L075|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(mix)|L075|P	p6	lambda_T	1.20294
specific|pendulum-swingup|D(mix)|L075|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(mix)|L075|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(mix)|L075|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(mix)|L075|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(mix)|L075|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(mix)|L075|P	a6	rank_c0	0
specific|pendulum-swingup|D(mix)|L075|P	a6	T_G	0
specific|pendulum-swingup|D(mix)|L075|P	a6	TS_G_objective	1957.24
specific|pendulum-swingup|D(mix)|L075|P	a6	rank_ties	1
specific|pendulum-swingup|D(mix)|L075|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(mix)|L075|P	a6	lambda_C	1.20294
specific|pendulum-swingup|D(mix)|L075|P	a6	stake_C	1.0
specific|pendulum-swingup|D(mix)|L075|P	a6	F_C	1959.23
specific|pendulum-swingup|D(mix)|L075|P	a6	source	optimizer
specific|pendulum-swingup|D(mix)|L075|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(mix)|L075|P	a6	boundary_stake	True
specific|pendulum-swingup|D(mix)|L075|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(mix)|L075|P	variance	0	3.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L075|P	variance	1	3.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L075|P	variance	2	4.[identifier omitted]-06
specific|pendulum-swingup|D(mix)|L100|U	p6	selected_index	0
specific|pendulum-swingup|D(mix)|L100|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(mix)|L100|U	p6	lambda_T	0.93054
specific|pendulum-swingup|D(mix)|L100|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(mix)|L100|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(mix)|L100|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(mix)|L100|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(mix)|L100|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(mix)|L100|U	a6	rank_c0	0
specific|pendulum-swingup|D(mix)|L100|U	a6	T_G	0
specific|pendulum-swingup|D(mix)|L100|U	a6	TS_G_objective	12659.4
specific|pendulum-swingup|D(mix)|L100|U	a6	rank_ties	1
specific|pendulum-swingup|D(mix)|L100|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(mix)|L100|U	a6	lambda_C	0.93054
specific|pendulum-swingup|D(mix)|L100|U	a6	stake_C	1.0
specific|pendulum-swingup|D(mix)|L100|U	a6	F_C	12660.8
specific|pendulum-swingup|D(mix)|L100|U	a6	source	T
specific|pendulum-swingup|D(mix)|L100|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(mix)|L100|U	a6	boundary_stake	True
specific|pendulum-swingup|D(mix)|L100|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(mix)|L100|U	variance	0	1.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L100|U	variance	1	3.[identifier omitted]-05
specific|pendulum-swingup|D(mix)|L100|U	variance	2	5.[identifier omitted]-06
primary|pendulum-swingup|D(all)|common	p6	selected_index	0
primary|pendulum-swingup|D(all)|common	p6	lambda_V	1.0
primary|pendulum-swingup|D(all)|common	p6	lambda_T	0.96074
primary|pendulum-swingup|D(all)|common	p6	SV_grid_index	0
primary|pendulum-swingup|D(all)|common	p6	SV_stake_index	0
primary|pendulum-swingup|D(all)|common	p6	SV_lambda	1.0
primary|pendulum-swingup|D(all)|common	p6	SV_stake	1.0
primary|pendulum-swingup|D(all)|common	p6	SV_exact_ties	1
primary|pendulum-swingup|D(all)|common	a6	rank_c0	0
primary|pendulum-swingup|D(all)|common	a6	T_G	0
primary|pendulum-swingup|D(all)|common	a6	TS_G_objective	63428.7
primary|pendulum-swingup|D(all)|common	a6	rank_ties	1
primary|pendulum-swingup|D(all)|common	a6	TS_G_ties	1
primary|pendulum-swingup|D(all)|common	a6	lambda_C	1.04577
primary|pendulum-swingup|D(all)|common	a6	stake_C	0.998378
primary|pendulum-swingup|D(all)|common	a6	F_C	63485.9
primary|pendulum-swingup|D(all)|common	a6	source	optimizer
primary|pendulum-swingup|D(all)|common	a6	boundary_lambda	False
primary|pendulum-swingup|D(all)|common	a6	boundary_stake	False
primary|pendulum-swingup|D(all)|common	a6	finite_candidates	1697
primary|pendulum-swingup|D(all)|common	variance	0	3.[identifier omitted]-05
primary|pendulum-swingup|D(all)|common	variance	1	4.[identifier omitted]-05
primary|pendulum-swingup|D(all)|common	variance	2	7.[identifier omitted]-06
specific|pendulum-swingup|D(all)|L000|P	p6	selected_index	0
specific|pendulum-swingup|D(all)|L000|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(all)|L000|P	p6	lambda_T	1.05019
specific|pendulum-swingup|D(all)|L000|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(all)|L000|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(all)|L000|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(all)|L000|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(all)|L000|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(all)|L000|P	a6	rank_c0	0
specific|pendulum-swingup|D(all)|L000|P	a6	T_G	0
specific|pendulum-swingup|D(all)|L000|P	a6	TS_G_objective	10634.7
specific|pendulum-swingup|D(all)|L000|P	a6	rank_ties	1
specific|pendulum-swingup|D(all)|L000|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(all)|L000|P	a6	lambda_C	1.32115
specific|pendulum-swingup|D(all)|L000|P	a6	stake_C	0.995605
specific|pendulum-swingup|D(all)|L000|P	a6	F_C	10685.5
specific|pendulum-swingup|D(all)|L000|P	a6	source	optimizer
specific|pendulum-swingup|D(all)|L000|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(all)|L000|P	a6	boundary_stake	False
specific|pendulum-swingup|D(all)|L000|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(all)|L000|P	variance	0	2.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L000|P	variance	1	3.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L000|P	variance	2	6.[identifier omitted]-06
specific|pendulum-swingup|D(all)|L010|P	p6	selected_index	0
specific|pendulum-swingup|D(all)|L010|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(all)|L010|P	p6	lambda_T	1.18267
specific|pendulum-swingup|D(all)|L010|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(all)|L010|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(all)|L010|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(all)|L010|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(all)|L010|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(all)|L010|P	a6	rank_c0	0
specific|pendulum-swingup|D(all)|L010|P	a6	T_G	0
specific|pendulum-swingup|D(all)|L010|P	a6	TS_G_objective	8614.11
specific|pendulum-swingup|D(all)|L010|P	a6	rank_ties	1
specific|pendulum-swingup|D(all)|L010|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(all)|L010|P	a6	lambda_C	1.34245
specific|pendulum-swingup|D(all)|L010|P	a6	stake_C	0.996154
specific|pendulum-swingup|D(all)|L010|P	a6	F_C	8636.64
specific|pendulum-swingup|D(all)|L010|P	a6	source	optimizer
specific|pendulum-swingup|D(all)|L010|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(all)|L010|P	a6	boundary_stake	False
specific|pendulum-swingup|D(all)|L010|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(all)|L010|P	variance	0	4.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L010|P	variance	1	6.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L010|P	variance	2	1.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L025|U	p6	selected_index	0
specific|pendulum-swingup|D(all)|L025|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(all)|L025|U	p6	lambda_T	0.977718
specific|pendulum-swingup|D(all)|L025|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(all)|L025|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(all)|L025|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(all)|L025|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(all)|L025|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(all)|L025|U	a6	rank_c0	0
specific|pendulum-swingup|D(all)|L025|U	a6	T_G	0
specific|pendulum-swingup|D(all)|L025|U	a6	TS_G_objective	3253.9
specific|pendulum-swingup|D(all)|L025|U	a6	rank_ties	1
specific|pendulum-swingup|D(all)|L025|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(all)|L025|U	a6	lambda_C	0.977718
specific|pendulum-swingup|D(all)|L025|U	a6	stake_C	1.0
specific|pendulum-swingup|D(all)|L025|U	a6	F_C	3253.96
specific|pendulum-swingup|D(all)|L025|U	a6	source	optimizer
specific|pendulum-swingup|D(all)|L025|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(all)|L025|U	a6	boundary_stake	True
specific|pendulum-swingup|D(all)|L025|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(all)|L025|U	variance	0	7.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L025|U	variance	1	9.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L025|U	variance	2	1.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L025|P	p6	selected_index	0
specific|pendulum-swingup|D(all)|L025|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(all)|L025|P	p6	lambda_T	1.00876
specific|pendulum-swingup|D(all)|L025|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(all)|L025|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(all)|L025|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(all)|L025|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(all)|L025|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(all)|L025|P	a6	rank_c0	0
specific|pendulum-swingup|D(all)|L025|P	a6	T_G	0
specific|pendulum-swingup|D(all)|L025|P	a6	TS_G_objective	5454.2
specific|pendulum-swingup|D(all)|L025|P	a6	rank_ties	1
specific|pendulum-swingup|D(all)|L025|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(all)|L025|P	a6	lambda_C	1.00876
specific|pendulum-swingup|D(all)|L025|P	a6	stake_C	1.0
specific|pendulum-swingup|D(all)|L025|P	a6	F_C	5454.22
specific|pendulum-swingup|D(all)|L025|P	a6	source	optimizer
specific|pendulum-swingup|D(all)|L025|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(all)|L025|P	a6	boundary_stake	True
specific|pendulum-swingup|D(all)|L025|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(all)|L025|P	variance	0	5.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L025|P	variance	1	7.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L025|P	variance	2	1.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L050|U	p6	selected_index	0
specific|pendulum-swingup|D(all)|L050|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(all)|L050|U	p6	lambda_T	1.03064
specific|pendulum-swingup|D(all)|L050|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(all)|L050|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(all)|L050|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(all)|L050|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(all)|L050|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(all)|L050|U	a6	rank_c0	0
specific|pendulum-swingup|D(all)|L050|U	a6	T_G	0
specific|pendulum-swingup|D(all)|L050|U	a6	TS_G_objective	6288.44
specific|pendulum-swingup|D(all)|L050|U	a6	rank_ties	1
specific|pendulum-swingup|D(all)|L050|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(all)|L050|U	a6	lambda_C	1.03064
specific|pendulum-swingup|D(all)|L050|U	a6	stake_C	1.0
specific|pendulum-swingup|D(all)|L050|U	a6	F_C	6288.58
specific|pendulum-swingup|D(all)|L050|U	a6	source	optimizer
specific|pendulum-swingup|D(all)|L050|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(all)|L050|U	a6	boundary_stake	True
specific|pendulum-swingup|D(all)|L050|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(all)|L050|U	variance	0	5.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L050|U	variance	1	4.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L050|U	variance	2	8.[identifier omitted]-06
specific|pendulum-swingup|D(all)|L050|P	p6	selected_index	0
specific|pendulum-swingup|D(all)|L050|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(all)|L050|P	p6	lambda_T	1.11124
specific|pendulum-swingup|D(all)|L050|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(all)|L050|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(all)|L050|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(all)|L050|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(all)|L050|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(all)|L050|P	a6	rank_c0	0
specific|pendulum-swingup|D(all)|L050|P	a6	T_G	0
specific|pendulum-swingup|D(all)|L050|P	a6	TS_G_objective	3908.61
specific|pendulum-swingup|D(all)|L050|P	a6	rank_ties	1
specific|pendulum-swingup|D(all)|L050|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(all)|L050|P	a6	lambda_C	1.13116
specific|pendulum-swingup|D(all)|L050|P	a6	stake_C	0.999667
specific|pendulum-swingup|D(all)|L050|P	a6	F_C	3910.3
specific|pendulum-swingup|D(all)|L050|P	a6	source	optimizer
specific|pendulum-swingup|D(all)|L050|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(all)|L050|P	a6	boundary_stake	False
specific|pendulum-swingup|D(all)|L050|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(all)|L050|P	variance	0	4.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L050|P	variance	1	3.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L050|P	variance	2	6.[identifier omitted]-06
specific|pendulum-swingup|D(all)|L075|U	p6	selected_index	0
specific|pendulum-swingup|D(all)|L075|U	p6	lambda_V	1.0
specific|pendulum-swingup|D(all)|L075|U	p6	lambda_T	0.76431
specific|pendulum-swingup|D(all)|L075|U	p6	SV_grid_index	0
specific|pendulum-swingup|D(all)|L075|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(all)|L075|U	p6	SV_lambda	1.0
specific|pendulum-swingup|D(all)|L075|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(all)|L075|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(all)|L075|U	a6	rank_c0	0
specific|pendulum-swingup|D(all)|L075|U	a6	T_G	0
specific|pendulum-swingup|D(all)|L075|U	a6	TS_G_objective	9527.9
specific|pendulum-swingup|D(all)|L075|U	a6	rank_ties	1
specific|pendulum-swingup|D(all)|L075|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(all)|L075|U	a6	lambda_C	0.848552
specific|pendulum-swingup|D(all)|L075|U	a6	stake_C	0.998981
specific|pendulum-swingup|D(all)|L075|U	a6	F_C	9542.72
specific|pendulum-swingup|D(all)|L075|U	a6	source	optimizer
specific|pendulum-swingup|D(all)|L075|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(all)|L075|U	a6	boundary_stake	False
specific|pendulum-swingup|D(all)|L075|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(all)|L075|U	variance	0	2.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L075|U	variance	1	2.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L075|U	variance	2	2.[identifier omitted]-06
specific|pendulum-swingup|D(all)|L075|P	p6	selected_index	0
specific|pendulum-swingup|D(all)|L075|P	p6	lambda_V	1.0
specific|pendulum-swingup|D(all)|L075|P	p6	lambda_T	1.22887
specific|pendulum-swingup|D(all)|L075|P	p6	SV_grid_index	0
specific|pendulum-swingup|D(all)|L075|P	p6	SV_stake_index	0
specific|pendulum-swingup|D(all)|L075|P	p6	SV_lambda	1.0
specific|pendulum-swingup|D(all)|L075|P	p6	SV_stake	1.0
specific|pendulum-swingup|D(all)|L075|P	p6	SV_exact_ties	1
specific|pendulum-swingup|D(all)|L075|P	a6	rank_c0	0
specific|pendulum-swingup|D(all)|L075|P	a6	T_G	0
specific|pendulum-swingup|D(all)|L075|P	a6	TS_G_objective	1950.26
specific|pendulum-swingup|D(all)|L075|P	a6	rank_ties	1
specific|pendulum-swingup|D(all)|L075|P	a6	TS_G_ties	1
specific|pendulum-swingup|D(all)|L075|P	a6	lambda_C	1.37264
specific|pendulum-swingup|D(all)|L075|P	a6	stake_C	0.998647
specific|pendulum-swingup|D(all)|L075|P	a6	F_C	1957.15
specific|pendulum-swingup|D(all)|L075|P	a6	source	optimizer
specific|pendulum-swingup|D(all)|L075|P	a6	boundary_lambda	False
specific|pendulum-swingup|D(all)|L075|P	a6	boundary_stake	False
specific|pendulum-swingup|D(all)|L075|P	a6	finite_candidates	1697
specific|pendulum-swingup|D(all)|L075|P	variance	0	1.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L075|P	variance	1	2.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L075|P	variance	2	4.[identifier omitted]-06
specific|pendulum-swingup|D(all)|L100|U	p6	selected_index	1
specific|pendulum-swingup|D(all)|L100|U	p6	lambda_V	0.5
specific|pendulum-swingup|D(all)|L100|U	p6	lambda_T	0.694583
specific|pendulum-swingup|D(all)|L100|U	p6	SV_grid_index	1
specific|pendulum-swingup|D(all)|L100|U	p6	SV_stake_index	0
specific|pendulum-swingup|D(all)|L100|U	p6	SV_lambda	0.5
specific|pendulum-swingup|D(all)|L100|U	p6	SV_stake	1.0
specific|pendulum-swingup|D(all)|L100|U	p6	SV_exact_ties	1
specific|pendulum-swingup|D(all)|L100|U	a6	rank_c0	0
specific|pendulum-swingup|D(all)|L100|U	a6	T_G	1
specific|pendulum-swingup|D(all)|L100|U	a6	TS_G_objective	12931.1
specific|pendulum-swingup|D(all)|L100|U	a6	rank_ties	1
specific|pendulum-swingup|D(all)|L100|U	a6	TS_G_ties	1
specific|pendulum-swingup|D(all)|L100|U	a6	lambda_C	1.00721
specific|pendulum-swingup|D(all)|L100|U	a6	stake_C	0.996997
specific|pendulum-swingup|D(all)|L100|U	a6	F_C	12987.2
specific|pendulum-swingup|D(all)|L100|U	a6	source	optimizer
specific|pendulum-swingup|D(all)|L100|U	a6	boundary_lambda	False
specific|pendulum-swingup|D(all)|L100|U	a6	boundary_stake	False
specific|pendulum-swingup|D(all)|L100|U	a6	finite_candidates	1697
specific|pendulum-swingup|D(all)|L100|U	variance	0	1.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L100|U	variance	1	2.[identifier omitted]-05
specific|pendulum-swingup|D(all)|L100|U	variance	2	2.[identifier omitted]-06
primary|cartpole-balance|D(pol)|common	p6	selected_index	0
primary|cartpole-balance|D(pol)|common	p6	lambda_V	1.0
primary|cartpole-balance|D(pol)|common	p6	lambda_T	0.668952
primary|cartpole-balance|D(pol)|common	p6	SV_grid_index	0
primary|cartpole-balance|D(pol)|common	p6	SV_stake_index	0
primary|cartpole-balance|D(pol)|common	p6	SV_lambda	1.0
primary|cartpole-balance|D(pol)|common	p6	SV_stake	1.0
primary|cartpole-balance|D(pol)|common	p6	SV_exact_ties	1
primary|cartpole-balance|D(pol)|common	a6	rank_c0	0
primary|cartpole-balance|D(pol)|common	a6	T_G	1
primary|cartpole-balance|D(pol)|common	a6	TS_G_objective	1023.26
primary|cartpole-balance|D(pol)|common	a6	rank_ties	1
primary|cartpole-balance|D(pol)|common	a6	TS_G_ties	1
primary|cartpole-balance|D(pol)|common	a6	lambda_C	4.0
primary|cartpole-balance|D(pol)|common	a6	stake_C	0.598926
primary|cartpole-balance|D(pol)|common	a6	F_C	2439.75
primary|cartpole-balance|D(pol)|common	a6	source	optimizer
primary|cartpole-balance|D(pol)|common	a6	boundary_lambda	True
primary|cartpole-balance|D(pol)|common	a6	boundary_stake	False
primary|cartpole-balance|D(pol)|common	a6	finite_candidates	1697
primary|cartpole-balance|D(pol)|common	variance	0	313483
primary|cartpole-balance|D(pol)|common	variance	1	5.78587e+06
primary|cartpole-balance|D(pol)|common	variance	2	2571.04
primary|cartpole-balance|D(pol)|common	variance	3	10.6931
primary|cartpole-balance|D(pol)|common	variance	4	59.8736
specific|cartpole-balance|D(pol)|L000|P	p6	selected_index	1
specific|cartpole-balance|D(pol)|L000|P	p6	lambda_V	0.5
specific|cartpole-balance|D(pol)|L000|P	p6	lambda_T	0.565978
specific|cartpole-balance|D(pol)|L000|P	p6	SV_grid_index	1
specific|cartpole-balance|D(pol)|L000|P	p6	SV_stake_index	0
specific|cartpole-balance|D(pol)|L000|P	p6	SV_lambda	0.5
specific|cartpole-balance|D(pol)|L000|P	p6	SV_stake	1.0
specific|cartpole-balance|D(pol)|L000|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(pol)|L000|P	a6	rank_c0	0
specific|cartpole-balance|D(pol)|L000|P	a6	T_G	1
specific|cartpole-balance|D(pol)|L000|P	a6	TS_G_objective	13199.4
specific|cartpole-balance|D(pol)|L000|P	a6	rank_ties	1
specific|cartpole-balance|D(pol)|L000|P	a6	TS_G_ties	1
specific|cartpole-balance|D(pol)|L000|P	a6	lambda_C	0.565979
specific|cartpole-balance|D(pol)|L000|P	a6	stake_C	1.0
specific|cartpole-balance|D(pol)|L000|P	a6	F_C	13201.5
specific|cartpole-balance|D(pol)|L000|P	a6	source	optimizer
specific|cartpole-balance|D(pol)|L000|P	a6	boundary_lambda	False
specific|cartpole-balance|D(pol)|L000|P	a6	boundary_stake	True
specific|cartpole-balance|D(pol)|L000|P	a6	finite_candidates	1697
specific|cartpole-balance|D(pol)|L000|P	variance	0	6.[identifier omitted]-05
specific|cartpole-balance|D(pol)|L000|P	variance	1	0.000370516
specific|cartpole-balance|D(pol)|L000|P	variance	2	4.[identifier omitted]-05
specific|cartpole-balance|D(pol)|L000|P	variance	3	3.[identifier omitted]-05
specific|cartpole-balance|D(pol)|L000|P	variance	4	3.[identifier omitted]-05
specific|cartpole-balance|D(pol)|L010|P	p6	selected_index	0
specific|cartpole-balance|D(pol)|L010|P	p6	lambda_V	1.0
specific|cartpole-balance|D(pol)|L010|P	p6	lambda_T	0.367665
specific|cartpole-balance|D(pol)|L010|P	p6	SV_grid_index	0
specific|cartpole-balance|D(pol)|L010|P	p6	SV_stake_index	0
specific|cartpole-balance|D(pol)|L010|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(pol)|L010|P	p6	SV_stake	1.0
specific|cartpole-balance|D(pol)|L010|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(pol)|L010|P	a6	rank_c0	0
specific|cartpole-balance|D(pol)|L010|P	a6	T_G	1
specific|cartpole-balance|D(pol)|L010|P	a6	TS_G_objective	11240.4
specific|cartpole-balance|D(pol)|L010|P	a6	rank_ties	1
specific|cartpole-balance|D(pol)|L010|P	a6	TS_G_ties	1
specific|cartpole-balance|D(pol)|L010|P	a6	lambda_C	0.367665
specific|cartpole-balance|D(pol)|L010|P	a6	stake_C	1.0
specific|cartpole-balance|D(pol)|L010|P	a6	F_C	11263.6
specific|cartpole-balance|D(pol)|L010|P	a6	source	T
specific|cartpole-balance|D(pol)|L010|P	a6	boundary_lambda	False
specific|cartpole-balance|D(pol)|L010|P	a6	boundary_stake	True
specific|cartpole-balance|D(pol)|L010|P	a6	finite_candidates	1697
specific|cartpole-balance|D(pol)|L010|P	variance	0	0.000269324
specific|cartpole-balance|D(pol)|L010|P	variance	1	0.0156981
specific|cartpole-balance|D(pol)|L010|P	variance	2	0.000163679
specific|cartpole-balance|D(pol)|L010|P	variance	3	8.[identifier omitted]-05
specific|cartpole-balance|D(pol)|L010|P	variance	4	0.000107567
specific|cartpole-balance|D(pol)|L025|U	p6	selected_index	0
specific|cartpole-balance|D(pol)|L025|U	p6	lambda_V	1.0
specific|cartpole-balance|D(pol)|L025|U	p6	lambda_T	0.304657
specific|cartpole-balance|D(pol)|L025|U	p6	SV_grid_index	0
specific|cartpole-balance|D(pol)|L025|U	p6	SV_stake_index	0
specific|cartpole-balance|D(pol)|L025|U	p6	SV_lambda	1.0
specific|cartpole-balance|D(pol)|L025|U	p6	SV_stake	1.0
specific|cartpole-balance|D(pol)|L025|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(pol)|L025|U	a6	rank_c0	0
specific|cartpole-balance|D(pol)|L025|U	a6	T_G	2
specific|cartpole-balance|D(pol)|L025|U	a6	TS_G_objective	2558.32
specific|cartpole-balance|D(pol)|L025|U	a6	rank_ties	1
specific|cartpole-balance|D(pol)|L025|U	a6	TS_G_ties	1
specific|cartpole-balance|D(pol)|L025|U	a6	lambda_C	4.0
specific|cartpole-balance|D(pol)|L025|U	a6	stake_C	0.966681
specific|cartpole-balance|D(pol)|L025|U	a6	F_C	2861.79
specific|cartpole-balance|D(pol)|L025|U	a6	source	optimizer
specific|cartpole-balance|D(pol)|L025|U	a6	boundary_lambda	True
specific|cartpole-balance|D(pol)|L025|U	a6	boundary_stake	False
specific|cartpole-balance|D(pol)|L025|U	a6	finite_candidates	1697
specific|cartpole-balance|D(pol)|L025|U	variance	0	0.0790637
specific|cartpole-balance|D(pol)|L025|U	variance	1	4.16398
specific|cartpole-balance|D(pol)|L025|U	variance	2	0.0094634
specific|cartpole-balance|D(pol)|L025|U	variance	3	0.00271963
specific|cartpole-balance|D(pol)|L025|U	variance	4	0.0041914
specific|cartpole-balance|D(pol)|L025|P	p6	selected_index	0
specific|cartpole-balance|D(pol)|L025|P	p6	lambda_V	1.0
specific|cartpole-balance|D(pol)|L025|P	p6	lambda_T	0.36229
specific|cartpole-balance|D(pol)|L025|P	p6	SV_grid_index	0
specific|cartpole-balance|D(pol)|L025|P	p6	SV_stake_index	0
specific|cartpole-balance|D(pol)|L025|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(pol)|L025|P	p6	SV_stake	1.0
specific|cartpole-balance|D(pol)|L025|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(pol)|L025|P	a6	rank_c0	0
specific|cartpole-balance|D(pol)|L025|P	a6	T_G	1
specific|cartpole-balance|D(pol)|L025|P	a6	TS_G_objective	7283.58
specific|cartpole-balance|D(pol)|L025|P	a6	rank_ties	1
specific|cartpole-balance|D(pol)|L025|P	a6	TS_G_ties	1
specific|cartpole-balance|D(pol)|L025|P	a6	lambda_C	4.0
specific|cartpole-balance|D(pol)|L025|P	a6	stake_C	0.707107
specific|cartpole-balance|D(pol)|L025|P	a6	F_C	7979.45
specific|cartpole-balance|D(pol)|L025|P	a6	source	grid
specific|cartpole-balance|D(pol)|L025|P	a6	boundary_lambda	True
specific|cartpole-balance|D(pol)|L025|P	a6	boundary_stake	False
specific|cartpole-balance|D(pol)|L025|P	a6	finite_candidates	1692
specific|cartpole-balance|D(pol)|L025|P	variance	0	0.0357668
specific|cartpole-balance|D(pol)|L025|P	variance	1	2.17003
specific|cartpole-balance|D(pol)|L025|P	variance	2	0.00786335
specific|cartpole-balance|D(pol)|L025|P	variance	3	0.00197293
specific|cartpole-balance|D(pol)|L025|P	variance	4	0.00233336
specific|cartpole-balance|D(pol)|L050|U	p6	selected_index	0
specific|cartpole-balance|D(pol)|L050|U	p6	lambda_V	1.0
specific|cartpole-balance|D(pol)|L050|U	p6	lambda_T	1.09866
specific|cartpole-balance|D(pol)|L050|U	p6	SV_grid_index	0
specific|cartpole-balance|D(pol)|L050|U	p6	SV_stake_index	0
specific|cartpole-balance|D(pol)|L050|U	p6	SV_lambda	1.0
specific|cartpole-balance|D(pol)|L050|U	p6	SV_stake	1.0
specific|cartpole-balance|D(pol)|L050|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(pol)|L050|U	a6	rank_c0	0
specific|cartpole-balance|D(pol)|L050|U	a6	T_G	0
specific|cartpole-balance|D(pol)|L050|U	a6	TS_G_objective	206.451
specific|cartpole-balance|D(pol)|L050|U	a6	rank_ties	1
specific|cartpole-balance|D(pol)|L050|U	a6	TS_G_ties	1
specific|cartpole-balance|D(pol)|L050|U	a6	lambda_C	4.0
specific|cartpole-balance|D(pol)|L050|U	a6	stake_C	0.734822
specific|cartpole-balance|D(pol)|L050|U	a6	F_C	454.731
specific|cartpole-balance|D(pol)|L050|U	a6	source	optimizer
specific|cartpole-balance|D(pol)|L050|U	a6	boundary_lambda	True
specific|cartpole-balance|D(pol)|L050|U	a6	boundary_stake	False
specific|cartpole-balance|D(pol)|L050|U	a6	finite_candidates	1697
specific|cartpole-balance|D(pol)|L050|U	variance	0	269007
specific|cartpole-balance|D(pol)|L050|U	variance	1	4.79869e+06
specific|cartpole-balance|D(pol)|L050|U	variance	2	3329.61
specific|cartpole-balance|D(pol)|L050|U	variance	3	12.8666
specific|cartpole-balance|D(pol)|L050|U	variance	4	59.255
specific|cartpole-balance|D(pol)|L050|P	p6	selected_index	0
specific|cartpole-balance|D(pol)|L050|P	p6	lambda_V	1.0
specific|cartpole-balance|D(pol)|L050|P	p6	lambda_T	0.849737
specific|cartpole-balance|D(pol)|L050|P	p6	SV_grid_index	0
specific|cartpole-balance|D(pol)|L050|P	p6	SV_stake_index	0
specific|cartpole-balance|D(pol)|L050|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(pol)|L050|P	p6	SV_stake	1.0
specific|cartpole-balance|D(pol)|L050|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(pol)|L050|P	a6	rank_c0	0
specific|cartpole-balance|D(pol)|L050|P	a6	T_G	0
specific|cartpole-balance|D(pol)|L050|P	a6	TS_G_objective	34.4517
specific|cartpole-balance|D(pol)|L050|P	a6	rank_ties	1
specific|cartpole-balance|D(pol)|L050|P	a6	TS_G_ties	1
specific|cartpole-balance|D(pol)|L050|P	a6	lambda_C	4.0
specific|cartpole-balance|D(pol)|L050|P	a6	stake_C	0.405829
specific|cartpole-balance|D(pol)|L050|P	a6	F_C	49.1216
specific|cartpole-balance|D(pol)|L050|P	a6	source	optimizer
specific|cartpole-balance|D(pol)|L050|P	a6	boundary_lambda	True
specific|cartpole-balance|D(pol)|L050|P	a6	boundary_stake	False
specific|cartpole-balance|D(pol)|L050|P	a6	finite_candidates	1697
specific|cartpole-balance|D(pol)|L050|P	variance	0	287866
specific|cartpole-balance|D(pol)|L050|P	variance	1	5.62095e+06
specific|cartpole-balance|D(pol)|L050|P	variance	2	3784.91
specific|cartpole-balance|D(pol)|L050|P	variance	3	15.2537
specific|cartpole-balance|D(pol)|L050|P	variance	4	70.0989
specific|cartpole-balance|D(pol)|L075|U	p6	selected_index	0
specific|cartpole-balance|D(pol)|L075|U	p6	lambda_V	1.0
specific|cartpole-balance|D(pol)|L075|U	p6	lambda_T	0.803975
specific|cartpole-balance|D(pol)|L075|U	p6	SV_grid_index	0
specific|cartpole-balance|D(pol)|L075|U	p6	SV_stake_index	0
specific|cartpole-balance|D(pol)|L075|U	p6	SV_lambda	1.0
specific|cartpole-balance|D(pol)|L075|U	p6	SV_stake	1.0
specific|cartpole-balance|D(pol)|L075|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(pol)|L075|U	a6	rank_c0	1
specific|cartpole-balance|D(pol)|L075|U	a6	T_G	0
specific|cartpole-balance|D(pol)|L075|U	a6	TS_G_objective	115.712
specific|cartpole-balance|D(pol)|L075|U	a6	rank_ties	1
specific|cartpole-balance|D(pol)|L075|U	a6	TS_G_ties	1
specific|cartpole-balance|D(pol)|L075|U	a6	lambda_C	3.40793
specific|cartpole-balance|D(pol)|L075|U	a6	stake_C	0.416887
specific|cartpole-balance|D(pol)|L075|U	a6	F_C	148.617
specific|cartpole-balance|D(pol)|L075|U	a6	source	optimizer
specific|cartpole-balance|D(pol)|L075|U	a6	boundary_lambda	False
specific|cartpole-balance|D(pol)|L075|U	a6	boundary_stake	False
specific|cartpole-balance|D(pol)|L075|U	a6	finite_candidates	1697
specific|cartpole-balance|D(pol)|L075|U	variance	0	745181
specific|cartpole-balance|D(pol)|L075|U	variance	1	1.56763e+07
specific|cartpole-balance|D(pol)|L075|U	variance	2	3963.31
specific|cartpole-balance|D(pol)|L075|U	variance	3	20.3362
specific|cartpole-balance|D(pol)|L075|U	variance	4	123.227
specific|cartpole-balance|D(pol)|L075|P	p6	selected_index	9
specific|cartpole-balance|D(pol)|L075|P	p6	lambda_V	0.00195312
specific|cartpole-balance|D(pol)|L075|P	p6	lambda_T	0.334122
specific|cartpole-balance|D(pol)|L075|P	p6	SV_grid_index	9
specific|cartpole-balance|D(pol)|L075|P	p6	SV_stake_index	0
specific|cartpole-balance|D(pol)|L075|P	p6	SV_lambda	0.00195312
specific|cartpole-balance|D(pol)|L075|P	p6	SV_stake	1.0
specific|cartpole-balance|D(pol)|L075|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(pol)|L075|P	a6	rank_c0	1
specific|cartpole-balance|D(pol)|L075|P	a6	T_G	2
specific|cartpole-balance|D(pol)|L075|P	a6	TS_G_objective	1.27788
specific|cartpole-balance|D(pol)|L075|P	a6	rank_ties	1
specific|cartpole-balance|D(pol)|L075|P	a6	TS_G_ties	1
specific|cartpole-balance|D(pol)|L075|P	a6	lambda_C	4.0
specific|cartpole-balance|D(pol)|L075|P	a6	stake_C	0.124947
specific|cartpole-balance|D(pol)|L075|P	a6	F_C	2.87126
specific|cartpole-balance|D(pol)|L075|P	a6	source	optimizer
specific|cartpole-balance|D(pol)|L075|P	a6	boundary_lambda	True
specific|cartpole-balance|D(pol)|L075|P	a6	boundary_stake	False
specific|cartpole-balance|D(pol)|L075|P	a6	finite_candidates	1697
specific|cartpole-balance|D(pol)|L075|P	variance	0	775240
specific|cartpole-balance|D(pol)|L075|P	variance	1	1.78273e+07
specific|cartpole-balance|D(pol)|L075|P	variance	2	3851.6
specific|cartpole-balance|D(pol)|L075|P	variance	3	21.8919
specific|cartpole-balance|D(pol)|L075|P	variance	4	114.25
specific|cartpole-balance|D(pol)|L100|U	p6	selected_index	0
specific|cartpole-balance|D(pol)|L100|U	p6	lambda_V	1.0
specific|cartpole-balance|D(pol)|L100|U	p6	lambda_T	0.793218
specific|cartpole-balance|D(pol)|L100|U	p6	SV_grid_index	0
specific|cartpole-balance|D(pol)|L100|U	p6	SV_stake_index	0
specific|cartpole-balance|D(pol)|L100|U	p6	SV_lambda	1.0
specific|cartpole-balance|D(pol)|L100|U	p6	SV_stake	1.0
specific|cartpole-balance|D(pol)|L100|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(pol)|L100|U	a6	rank_c0	1
specific|cartpole-balance|D(pol)|L100|U	a6	T_G	0
specific|cartpole-balance|D(pol)|L100|U	a6	TS_G_objective	106.351
specific|cartpole-balance|D(pol)|L100|U	a6	rank_ties	1
specific|cartpole-balance|D(pol)|L100|U	a6	TS_G_ties	1
specific|cartpole-balance|D(pol)|L100|U	a6	lambda_C	2.76883
specific|cartpole-balance|D(pol)|L100|U	a6	stake_C	0.392295
specific|cartpole-balance|D(pol)|L100|U	a6	F_C	116.959
specific|cartpole-balance|D(pol)|L100|U	a6	source	optimizer
specific|cartpole-balance|D(pol)|L100|U	a6	boundary_lambda	False
specific|cartpole-balance|D(pol)|L100|U	a6	boundary_stake	False
specific|cartpole-balance|D(pol)|L100|U	a6	finite_candidates	1697
specific|cartpole-balance|D(pol)|L100|U	variance	0	850276
specific|cartpole-balance|D(pol)|L100|U	variance	1	1.33299e+07
specific|cartpole-balance|D(pol)|L100|U	variance	2	7929.87
specific|cartpole-balance|D(pol)|L100|U	variance	3	29.3927
specific|cartpole-balance|D(pol)|L100|U	variance	4	173.368
primary|cartpole-balance|D(uni)|common	p6	selected_index	0
primary|cartpole-balance|D(uni)|common	p6	lambda_V	1.0
primary|cartpole-balance|D(uni)|common	p6	lambda_T	0.560468
primary|cartpole-balance|D(uni)|common	p6	SV_grid_index	0
primary|cartpole-balance|D(uni)|common	p6	SV_stake_index	0
primary|cartpole-balance|D(uni)|common	p6	SV_lambda	1.0
primary|cartpole-balance|D(uni)|common	p6	SV_stake	1.0
primary|cartpole-balance|D(uni)|common	p6	SV_exact_ties	1
primary|cartpole-balance|D(uni)|common	a6	rank_c0	0
primary|cartpole-balance|D(uni)|common	a6	T_G	1
primary|cartpole-balance|D(uni)|common	a6	TS_G_objective	31736.4
primary|cartpole-balance|D(uni)|common	a6	rank_ties	1
primary|cartpole-balance|D(uni)|common	a6	TS_G_ties	1
primary|cartpole-balance|D(uni)|common	a6	lambda_C	4.0
primary|cartpole-balance|D(uni)|common	a6	stake_C	0.707107
primary|cartpole-balance|D(uni)|common	a6	F_C	42872.5
primary|cartpole-balance|D(uni)|common	a6	source	grid
primary|cartpole-balance|D(uni)|common	a6	boundary_lambda	True
primary|cartpole-balance|D(uni)|common	a6	boundary_stake	False
primary|cartpole-balance|D(uni)|common	a6	finite_candidates	1692
primary|cartpole-balance|D(uni)|common	variance	0	0.000548106
primary|cartpole-balance|D(uni)|common	variance	1	0.00022577
primary|cartpole-balance|D(uni)|common	variance	2	0.000198383
primary|cartpole-balance|D(uni)|common	variance	3	0.0310962
primary|cartpole-balance|D(uni)|common	variance	4	0.0115589
specific|cartpole-balance|D(uni)|L000|P	p6	selected_index	1
specific|cartpole-balance|D(uni)|L000|P	p6	lambda_V	0.5
specific|cartpole-balance|D(uni)|L000|P	p6	lambda_T	0.647406
specific|cartpole-balance|D(uni)|L000|P	p6	SV_grid_index	1
specific|cartpole-balance|D(uni)|L000|P	p6	SV_stake_index	0
specific|cartpole-balance|D(uni)|L000|P	p6	SV_lambda	0.5
specific|cartpole-balance|D(uni)|L000|P	p6	SV_stake	1.0
specific|cartpole-balance|D(uni)|L000|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(uni)|L000|P	a6	rank_c0	0
specific|cartpole-balance|D(uni)|L000|P	a6	T_G	1
specific|cartpole-balance|D(uni)|L000|P	a6	TS_G_objective	11317.8
specific|cartpole-balance|D(uni)|L000|P	a6	rank_ties	1
specific|cartpole-balance|D(uni)|L000|P	a6	TS_G_ties	1
specific|cartpole-balance|D(uni)|L000|P	a6	lambda_C	0.647406
specific|cartpole-balance|D(uni)|L000|P	a6	stake_C	1.0
specific|cartpole-balance|D(uni)|L000|P	a6	F_C	11346.8
specific|cartpole-balance|D(uni)|L000|P	a6	source	optimizer
specific|cartpole-balance|D(uni)|L000|P	a6	boundary_lambda	False
specific|cartpole-balance|D(uni)|L000|P	a6	boundary_stake	True
specific|cartpole-balance|D(uni)|L000|P	a6	finite_candidates	1697
specific|cartpole-balance|D(uni)|L000|P	variance	0	0.00015172
specific|cartpole-balance|D(uni)|L000|P	variance	1	2.[identifier omitted]-06
specific|cartpole-balance|D(uni)|L000|P	variance	2	8.[identifier omitted]-05
specific|cartpole-balance|D(uni)|L000|P	variance	3	0.000150741
specific|cartpole-balance|D(uni)|L000|P	variance	4	0.000516708
specific|cartpole-balance|D(uni)|L010|P	p6	selected_index	1
specific|cartpole-balance|D(uni)|L010|P	p6	lambda_V	0.5
specific|cartpole-balance|D(uni)|L010|P	p6	lambda_T	0.660418
specific|cartpole-balance|D(uni)|L010|P	p6	SV_grid_index	1
specific|cartpole-balance|D(uni)|L010|P	p6	SV_stake_index	0
specific|cartpole-balance|D(uni)|L010|P	p6	SV_lambda	0.5
specific|cartpole-balance|D(uni)|L010|P	p6	SV_stake	1.0
specific|cartpole-balance|D(uni)|L010|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(uni)|L010|P	a6	rank_c0	0
specific|cartpole-balance|D(uni)|L010|P	a6	T_G	1
specific|cartpole-balance|D(uni)|L010|P	a6	TS_G_objective	10068.1
specific|cartpole-balance|D(uni)|L010|P	a6	rank_ties	1
specific|cartpole-balance|D(uni)|L010|P	a6	TS_G_ties	1
specific|cartpole-balance|D(uni)|L010|P	a6	lambda_C	0.660418
specific|cartpole-balance|D(uni)|L010|P	a6	stake_C	1.0
specific|cartpole-balance|D(uni)|L010|P	a6	F_C	10097.6
specific|cartpole-balance|D(uni)|L010|P	a6	source	optimizer
specific|cartpole-balance|D(uni)|L010|P	a6	boundary_lambda	False
specific|cartpole-balance|D(uni)|L010|P	a6	boundary_stake	True
specific|cartpole-balance|D(uni)|L010|P	a6	finite_candidates	1697
specific|cartpole-balance|D(uni)|L010|P	variance	0	0.00015494
specific|cartpole-balance|D(uni)|L010|P	variance	1	3.[identifier omitted]-06
specific|cartpole-balance|D(uni)|L010|P	variance	2	8.[identifier omitted]-05
specific|cartpole-balance|D(uni)|L010|P	variance	3	0.000151097
specific|cartpole-balance|D(uni)|L010|P	variance	4	0.000530385
specific|cartpole-balance|D(uni)|L025|U	p6	selected_index	0
specific|cartpole-balance|D(uni)|L025|U	p6	lambda_V	1.0
specific|cartpole-balance|D(uni)|L025|U	p6	lambda_T	0.648628
specific|cartpole-balance|D(uni)|L025|U	p6	SV_grid_index	0
specific|cartpole-balance|D(uni)|L025|U	p6	SV_stake_index	0
specific|cartpole-balance|D(uni)|L025|U	p6	SV_lambda	1.0
specific|cartpole-balance|D(uni)|L025|U	p6	SV_stake	1.0
specific|cartpole-balance|D(uni)|L025|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(uni)|L025|U	a6	rank_c0	0
specific|cartpole-balance|D(uni)|L025|U	a6	T_G	1
specific|cartpole-balance|D(uni)|L025|U	a6	TS_G_objective	3003.56
specific|cartpole-balance|D(uni)|L025|U	a6	rank_ties	1
specific|cartpole-balance|D(uni)|L025|U	a6	TS_G_ties	1
specific|cartpole-balance|D(uni)|L025|U	a6	lambda_C	0.648628
specific|cartpole-balance|D(uni)|L025|U	a6	stake_C	1.0
specific|cartpole-balance|D(uni)|L025|U	a6	F_C	3008.4
specific|cartpole-balance|D(uni)|L025|U	a6	source	optimizer
specific|cartpole-balance|D(uni)|L025|U	a6	boundary_lambda	False
specific|cartpole-balance|D(uni)|L025|U	a6	boundary_stake	True
specific|cartpole-balance|D(uni)|L025|U	a6	finite_candidates	1697
specific|cartpole-balance|D(uni)|L025|U	variance	0	0.000161968
specific|cartpole-balance|D(uni)|L025|U	variance	1	7.[identifier omitted]-06
specific|cartpole-balance|D(uni)|L025|U	variance	2	8.[identifier omitted]-05
specific|cartpole-balance|D(uni)|L025|U	variance	3	0.00013787
specific|cartpole-balance|D(uni)|L025|U	variance	4	0.000463445
specific|cartpole-balance|D(uni)|L025|P	p6	selected_index	1
specific|cartpole-balance|D(uni)|L025|P	p6	lambda_V	0.5
specific|cartpole-balance|D(uni)|L025|P	p6	lambda_T	0.642873
specific|cartpole-balance|D(uni)|L025|P	p6	SV_grid_index	1
specific|cartpole-balance|D(uni)|L025|P	p6	SV_stake_index	0
specific|cartpole-balance|D(uni)|L025|P	p6	SV_lambda	0.5
specific|cartpole-balance|D(uni)|L025|P	p6	SV_stake	1.0
specific|cartpole-balance|D(uni)|L025|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(uni)|L025|P	a6	rank_c0	0
specific|cartpole-balance|D(uni)|L025|P	a6	T_G	1
specific|cartpole-balance|D(uni)|L025|P	a6	TS_G_objective	8551.58
specific|cartpole-balance|D(uni)|L025|P	a6	rank_ties	1
specific|cartpole-balance|D(uni)|L025|P	a6	TS_G_ties	1
specific|cartpole-balance|D(uni)|L025|P	a6	lambda_C	0.642873
specific|cartpole-balance|D(uni)|L025|P	a6	stake_C	1.0
specific|cartpole-balance|D(uni)|L025|P	a6	F_C	8571.38
specific|cartpole-balance|D(uni)|L025|P	a6	source	optimizer
specific|cartpole-balance|D(uni)|L025|P	a6	boundary_lambda	False
specific|cartpole-balance|D(uni)|L025|P	a6	boundary_stake	True
specific|cartpole-balance|D(uni)|L025|P	a6	finite_candidates	1697
specific|cartpole-balance|D(uni)|L025|P	variance	0	0.000152798
specific|cartpole-balance|D(uni)|L025|P	variance	1	4.[identifier omitted]-06
specific|cartpole-balance|D(uni)|L025|P	variance	2	8.[identifier omitted]-05
specific|cartpole-balance|D(uni)|L025|P	variance	3	0.000145502
specific|cartpole-balance|D(uni)|L025|P	variance	4	0.000510681
specific|cartpole-balance|D(uni)|L050|U	p6	selected_index	0
specific|cartpole-balance|D(uni)|L050|U	p6	lambda_V	1.0
specific|cartpole-balance|D(uni)|L050|U	p6	lambda_T	0.493855
specific|cartpole-balance|D(uni)|L050|U	p6	SV_grid_index	0
specific|cartpole-balance|D(uni)|L050|U	p6	SV_stake_index	0
specific|cartpole-balance|D(uni)|L050|U	p6	SV_lambda	1.0
specific|cartpole-balance|D(uni)|L050|U	p6	SV_stake	1.0
specific|cartpole-balance|D(uni)|L050|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(uni)|L050|U	a6	rank_c0	0
specific|cartpole-balance|D(uni)|L050|U	a6	T_G	1
specific|cartpole-balance|D(uni)|L050|U	a6	TS_G_objective	2829.09
specific|cartpole-balance|D(uni)|L050|U	a6	rank_ties	1
specific|cartpole-balance|D(uni)|L050|U	a6	TS_G_ties	1
specific|cartpole-balance|D(uni)|L050|U	a6	lambda_C	4.0
specific|cartpole-balance|D(uni)|L050|U	a6	stake_C	0.707107
specific|cartpole-balance|D(uni)|L050|U	a6	F_C	3906.85
specific|cartpole-balance|D(uni)|L050|U	a6	source	grid
specific|cartpole-balance|D(uni)|L050|U	a6	boundary_lambda	True
specific|cartpole-balance|D(uni)|L050|U	a6	boundary_stake	False
specific|cartpole-balance|D(uni)|L050|U	a6	finite_candidates	1692
specific|cartpole-balance|D(uni)|L050|U	variance	0	0.000555591
specific|cartpole-balance|D(uni)|L050|U	variance	1	0.000191571
specific|cartpole-balance|D(uni)|L050|U	variance	2	0.00026236
specific|cartpole-balance|D(uni)|L050|U	variance	3	0.0461791
specific|cartpole-balance|D(uni)|L050|U	variance	4	0.0178008
specific|cartpole-balance|D(uni)|L050|P	p6	selected_index	0
specific|cartpole-balance|D(uni)|L050|P	p6	lambda_V	1.0
specific|cartpole-balance|D(uni)|L050|P	p6	lambda_T	0.790789
specific|cartpole-balance|D(uni)|L050|P	p6	SV_grid_index	0
specific|cartpole-balance|D(uni)|L050|P	p6	SV_stake_index	0
specific|cartpole-balance|D(uni)|L050|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(uni)|L050|P	p6	SV_stake	1.0
specific|cartpole-balance|D(uni)|L050|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(uni)|L050|P	a6	rank_c0	0
specific|cartpole-balance|D(uni)|L050|P	a6	T_G	0
specific|cartpole-balance|D(uni)|L050|P	a6	TS_G_objective	1933.58
specific|cartpole-balance|D(uni)|L050|P	a6	rank_ties	1
specific|cartpole-balance|D(uni)|L050|P	a6	TS_G_ties	1
specific|cartpole-balance|D(uni)|L050|P	a6	lambda_C	4.0
specific|cartpole-balance|D(uni)|L050|P	a6	stake_C	0.959164
specific|cartpole-balance|D(uni)|L050|P	a6	F_C	3236.02
specific|cartpole-balance|D(uni)|L050|P	a6	source	optimizer
specific|cartpole-balance|D(uni)|L050|P	a6	boundary_lambda	True
specific|cartpole-balance|D(uni)|L050|P	a6	boundary_stake	False
specific|cartpole-balance|D(uni)|L050|P	a6	finite_candidates	1697
specific|cartpole-balance|D(uni)|L050|P	variance	0	0.00100117
specific|cartpole-balance|D(uni)|L050|P	variance	1	0.000268956
specific|cartpole-balance|D(uni)|L050|P	variance	2	0.000269545
specific|cartpole-balance|D(uni)|L050|P	variance	3	0.0840151
specific|cartpole-balance|D(uni)|L050|P	variance	4	0.0146522
specific|cartpole-balance|D(uni)|L075|U	p6	selected_index	1
specific|cartpole-balance|D(uni)|L075|U	p6	lambda_V	0.5
specific|cartpole-balance|D(uni)|L075|U	p6	lambda_T	0.487835
specific|cartpole-balance|D(uni)|L075|U	p6	SV_grid_index	1
specific|cartpole-balance|D(uni)|L075|U	p6	SV_stake_index	0
specific|cartpole-balance|D(uni)|L075|U	p6	SV_lambda	0.5
specific|cartpole-balance|D(uni)|L075|U	p6	SV_stake	1.0
specific|cartpole-balance|D(uni)|L075|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(uni)|L075|U	a6	rank_c0	0
specific|cartpole-balance|D(uni)|L075|U	a6	T_G	1
specific|cartpole-balance|D(uni)|L075|U	a6	TS_G_objective	3237.51
specific|cartpole-balance|D(uni)|L075|U	a6	rank_ties	1
specific|cartpole-balance|D(uni)|L075|U	a6	TS_G_ties	1
specific|cartpole-balance|D(uni)|L075|U	a6	lambda_C	2.70811
specific|cartpole-balance|D(uni)|L075|U	a6	stake_C	0.917174
specific|cartpole-balance|D(uni)|L075|U	a6	F_C	4460.95
specific|cartpole-balance|D(uni)|L075|U	a6	source	optimizer
specific|cartpole-balance|D(uni)|L075|U	a6	boundary_lambda	False
specific|cartpole-balance|D(uni)|L075|U	a6	boundary_stake	False
specific|cartpole-balance|D(uni)|L075|U	a6	finite_candidates	1697
specific|cartpole-balance|D(uni)|L075|U	variance	0	0.00125192
specific|cartpole-balance|D(uni)|L075|U	variance	1	0.00076878
specific|cartpole-balance|D(uni)|L075|U	variance	2	0.000392749
specific|cartpole-balance|D(uni)|L075|U	variance	3	0.0761701
specific|cartpole-balance|D(uni)|L075|U	variance	4	0.0348749
specific|cartpole-balance|D(uni)|L075|P	p6	selected_index	1
specific|cartpole-balance|D(uni)|L075|P	p6	lambda_V	0.5
specific|cartpole-balance|D(uni)|L075|P	p6	lambda_T	0.434997
specific|cartpole-balance|D(uni)|L075|P	p6	SV_grid_index	0
specific|cartpole-balance|D(uni)|L075|P	p6	SV_stake_index	1
specific|cartpole-balance|D(uni)|L075|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(uni)|L075|P	p6	SV_stake	0.5
specific|cartpole-balance|D(uni)|L075|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(uni)|L075|P	a6	rank_c0	0
specific|cartpole-balance|D(uni)|L075|P	a6	T_G	1
specific|cartpole-balance|D(uni)|L075|P	a6	TS_G_objective	314.157
specific|cartpole-balance|D(uni)|L075|P	a6	rank_ties	1
specific|cartpole-balance|D(uni)|L075|P	a6	TS_G_ties	1
specific|cartpole-balance|D(uni)|L075|P	a6	lambda_C	4.0
specific|cartpole-balance|D(uni)|L075|P	a6	stake_C	0.771873
specific|cartpole-balance|D(uni)|L075|P	a6	F_C	548.232
specific|cartpole-balance|D(uni)|L075|P	a6	source	optimizer
specific|cartpole-balance|D(uni)|L075|P	a6	boundary_lambda	True
specific|cartpole-balance|D(uni)|L075|P	a6	boundary_stake	False
specific|cartpole-balance|D(uni)|L075|P	a6	finite_candidates	1697
specific|cartpole-balance|D(uni)|L075|P	variance	0	0.00234188
specific|cartpole-balance|D(uni)|L075|P	variance	1	0.000755874
specific|cartpole-balance|D(uni)|L075|P	variance	2	0.000596897
specific|cartpole-balance|D(uni)|L075|P	variance	3	0.163674
specific|cartpole-balance|D(uni)|L075|P	variance	4	0.0665158
specific|cartpole-balance|D(uni)|L100|U	p6	selected_index	1
specific|cartpole-balance|D(uni)|L100|U	p6	lambda_V	0.5
specific|cartpole-balance|D(uni)|L100|U	p6	lambda_T	0.484605
specific|cartpole-balance|D(uni)|L100|U	p6	SV_grid_index	1
specific|cartpole-balance|D(uni)|L100|U	p6	SV_stake_index	0
specific|cartpole-balance|D(uni)|L100|U	p6	SV_lambda	0.5
specific|cartpole-balance|D(uni)|L100|U	p6	SV_stake	1.0
specific|cartpole-balance|D(uni)|L100|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(uni)|L100|U	a6	rank_c0	0
specific|cartpole-balance|D(uni)|L100|U	a6	T_G	1
specific|cartpole-balance|D(uni)|L100|U	a6	TS_G_objective	6102.58
specific|cartpole-balance|D(uni)|L100|U	a6	rank_ties	1
specific|cartpole-balance|D(uni)|L100|U	a6	TS_G_ties	1
specific|cartpole-balance|D(uni)|L100|U	a6	lambda_C	2.09156
specific|cartpole-balance|D(uni)|L100|U	a6	stake_C	0.959251
specific|cartpole-balance|D(uni)|L100|U	a6	F_C	7673.99
specific|cartpole-balance|D(uni)|L100|U	a6	source	optimizer
specific|cartpole-balance|D(uni)|L100|U	a6	boundary_lambda	False
specific|cartpole-balance|D(uni)|L100|U	a6	boundary_stake	False
specific|cartpole-balance|D(uni)|L100|U	a6	finite_candidates	1697
specific|cartpole-balance|D(uni)|L100|U	variance	0	0.000544401
specific|cartpole-balance|D(uni)|L100|U	variance	1	0.000346889
specific|cartpole-balance|D(uni)|L100|U	variance	2	0.000239927
specific|cartpole-balance|D(uni)|L100|U	variance	3	0.0245427
specific|cartpole-balance|D(uni)|L100|U	variance	4	0.00942533
primary|cartpole-balance|D(mix)|common	p6	selected_index	0
primary|cartpole-balance|D(mix)|common	p6	lambda_V	1.0
primary|cartpole-balance|D(mix)|common	p6	lambda_T	0.522127
primary|cartpole-balance|D(mix)|common	p6	SV_grid_index	0
primary|cartpole-balance|D(mix)|common	p6	SV_stake_index	0
primary|cartpole-balance|D(mix)|common	p6	SV_lambda	1.0
primary|cartpole-balance|D(mix)|common	p6	SV_stake	1.0
primary|cartpole-balance|D(mix)|common	p6	SV_exact_ties	1
primary|cartpole-balance|D(mix)|common	a6	rank_c0	0
primary|cartpole-balance|D(mix)|common	a6	T_G	1
primary|cartpole-balance|D(mix)|common	a6	TS_G_objective	30236.6
primary|cartpole-balance|D(mix)|common	a6	rank_ties	1
primary|cartpole-balance|D(mix)|common	a6	TS_G_ties	1
primary|cartpole-balance|D(mix)|common	a6	lambda_C	4.0
primary|cartpole-balance|D(mix)|common	a6	stake_C	0.707107
primary|cartpole-balance|D(mix)|common	a6	F_C	42941.4
primary|cartpole-balance|D(mix)|common	a6	source	grid
primary|cartpole-balance|D(mix)|common	a6	boundary_lambda	True
primary|cartpole-balance|D(mix)|common	a6	boundary_stake	False
primary|cartpole-balance|D(mix)|common	a6	finite_candidates	1692
primary|cartpole-balance|D(mix)|common	variance	0	0.000952882
primary|cartpole-balance|D(mix)|common	variance	1	0.00109123
primary|cartpole-balance|D(mix)|common	variance	2	0.000569615
primary|cartpole-balance|D(mix)|common	variance	3	0.0435984
primary|cartpole-balance|D(mix)|common	variance	4	0.0221406
specific|cartpole-balance|D(mix)|L000|P	p6	selected_index	0
specific|cartpole-balance|D(mix)|L000|P	p6	lambda_V	1.0
specific|cartpole-balance|D(mix)|L000|P	p6	lambda_T	4.0
specific|cartpole-balance|D(mix)|L000|P	p6	SV_grid_index	0
specific|cartpole-balance|D(mix)|L000|P	p6	SV_stake_index	0
specific|cartpole-balance|D(mix)|L000|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(mix)|L000|P	p6	SV_stake	1.0
specific|cartpole-balance|D(mix)|L000|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(mix)|L000|P	a6	rank_c0	0
specific|cartpole-balance|D(mix)|L000|P	a6	T_G	0
specific|cartpole-balance|D(mix)|L000|P	a6	TS_G_objective	12159.1
specific|cartpole-balance|D(mix)|L000|P	a6	rank_ties	1
specific|cartpole-balance|D(mix)|L000|P	a6	TS_G_ties	1
specific|cartpole-balance|D(mix)|L000|P	a6	lambda_C	4.0
specific|cartpole-balance|D(mix)|L000|P	a6	stake_C	1.0
specific|cartpole-balance|D(mix)|L000|P	a6	F_C	12670.2
specific|cartpole-balance|D(mix)|L000|P	a6	source	grid
specific|cartpole-balance|D(mix)|L000|P	a6	boundary_lambda	True
specific|cartpole-balance|D(mix)|L000|P	a6	boundary_stake	True
specific|cartpole-balance|D(mix)|L000|P	a6	finite_candidates	1697
specific|cartpole-balance|D(mix)|L000|P	variance	0	3.[identifier omitted]-05
specific|cartpole-balance|D(mix)|L000|P	variance	1	0.000187655
specific|cartpole-balance|D(mix)|L000|P	variance	2	3.[identifier omitted]-05
specific|cartpole-balance|D(mix)|L000|P	variance	3	0.000532576
specific|cartpole-balance|D(mix)|L000|P	variance	4	0.000329287
specific|cartpole-balance|D(mix)|L010|P	p6	selected_index	0
specific|cartpole-balance|D(mix)|L010|P	p6	lambda_V	1.0
specific|cartpole-balance|D(mix)|L010|P	p6	lambda_T	4.0
specific|cartpole-balance|D(mix)|L010|P	p6	SV_grid_index	0
specific|cartpole-balance|D(mix)|L010|P	p6	SV_stake_index	0
specific|cartpole-balance|D(mix)|L010|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(mix)|L010|P	p6	SV_stake	1.0
specific|cartpole-balance|D(mix)|L010|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(mix)|L010|P	a6	rank_c0	0
specific|cartpole-balance|D(mix)|L010|P	a6	T_G	0
specific|cartpole-balance|D(mix)|L010|P	a6	TS_G_objective	10801.7
specific|cartpole-balance|D(mix)|L010|P	a6	rank_ties	1
specific|cartpole-balance|D(mix)|L010|P	a6	TS_G_ties	1
specific|cartpole-balance|D(mix)|L010|P	a6	lambda_C	4.0
specific|cartpole-balance|D(mix)|L010|P	a6	stake_C	1.0
specific|cartpole-balance|D(mix)|L010|P	a6	F_C	11260.4
specific|cartpole-balance|D(mix)|L010|P	a6	source	grid
specific|cartpole-balance|D(mix)|L010|P	a6	boundary_lambda	True
specific|cartpole-balance|D(mix)|L010|P	a6	boundary_stake	True
specific|cartpole-balance|D(mix)|L010|P	a6	finite_candidates	1697
specific|cartpole-balance|D(mix)|L010|P	variance	0	4.[identifier omitted]-05
specific|cartpole-balance|D(mix)|L010|P	variance	1	0.000195639
specific|cartpole-balance|D(mix)|L010|P	variance	2	3.[identifier omitted]-05
specific|cartpole-balance|D(mix)|L010|P	variance	3	0.00055221
specific|cartpole-balance|D(mix)|L010|P	variance	4	0.000321647
specific|cartpole-balance|D(mix)|L025|U	p6	selected_index	0
specific|cartpole-balance|D(mix)|L025|U	p6	lambda_V	1.0
specific|cartpole-balance|D(mix)|L025|U	p6	lambda_T	4.0
specific|cartpole-balance|D(mix)|L025|U	p6	SV_grid_index	0
specific|cartpole-balance|D(mix)|L025|U	p6	SV_stake_index	0
specific|cartpole-balance|D(mix)|L025|U	p6	SV_lambda	1.0
specific|cartpole-balance|D(mix)|L025|U	p6	SV_stake	1.0
specific|cartpole-balance|D(mix)|L025|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(mix)|L025|U	a6	rank_c0	0
specific|cartpole-balance|D(mix)|L025|U	a6	T_G	0
specific|cartpole-balance|D(mix)|L025|U	a6	TS_G_objective	3110.08
specific|cartpole-balance|D(mix)|L025|U	a6	rank_ties	1
specific|cartpole-balance|D(mix)|L025|U	a6	TS_G_ties	1
specific|cartpole-balance|D(mix)|L025|U	a6	lambda_C	4.0
specific|cartpole-balance|D(mix)|L025|U	a6	stake_C	1.0
specific|cartpole-balance|D(mix)|L025|U	a6	F_C	3183.31
specific|cartpole-balance|D(mix)|L025|U	a6	source	grid
specific|cartpole-balance|D(mix)|L025|U	a6	boundary_lambda	True
specific|cartpole-balance|D(mix)|L025|U	a6	boundary_stake	True
specific|cartpole-balance|D(mix)|L025|U	a6	finite_candidates	1697
specific|cartpole-balance|D(mix)|L025|U	variance	0	0.000157617
specific|cartpole-balance|D(mix)|L025|U	variance	1	0.000286599
specific|cartpole-balance|D(mix)|L025|U	variance	2	4.[identifier omitted]-05
specific|cartpole-balance|D(mix)|L025|U	variance	3	0.000574754
specific|cartpole-balance|D(mix)|L025|U	variance	4	0.000331866
specific|cartpole-balance|D(mix)|L025|P	p6	selected_index	0
specific|cartpole-balance|D(mix)|L025|P	p6	lambda_V	1.0
specific|cartpole-balance|D(mix)|L025|P	p6	lambda_T	4.0
specific|cartpole-balance|D(mix)|L025|P	p6	SV_grid_index	0
specific|cartpole-balance|D(mix)|L025|P	p6	SV_stake_index	0
specific|cartpole-balance|D(mix)|L025|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(mix)|L025|P	p6	SV_stake	1.0
specific|cartpole-balance|D(mix)|L025|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(mix)|L025|P	a6	rank_c0	0
specific|cartpole-balance|D(mix)|L025|P	a6	T_G	0
specific|cartpole-balance|D(mix)|L025|P	a6	TS_G_objective	9142
specific|cartpole-balance|D(mix)|L025|P	a6	rank_ties	1
specific|cartpole-balance|D(mix)|L025|P	a6	TS_G_ties	1
specific|cartpole-balance|D(mix)|L025|P	a6	lambda_C	4.0
specific|cartpole-balance|D(mix)|L025|P	a6	stake_C	1.0
specific|cartpole-balance|D(mix)|L025|P	a6	F_C	9569.58
specific|cartpole-balance|D(mix)|L025|P	a6	source	grid
specific|cartpole-balance|D(mix)|L025|P	a6	boundary_lambda	True
specific|cartpole-balance|D(mix)|L025|P	a6	boundary_stake	True
specific|cartpole-balance|D(mix)|L025|P	a6	finite_candidates	1697
specific|cartpole-balance|D(mix)|L025|P	variance	0	7.[identifier omitted]-05
specific|cartpole-balance|D(mix)|L025|P	variance	1	0.000212505
specific|cartpole-balance|D(mix)|L025|P	variance	2	4.[identifier omitted]-05
specific|cartpole-balance|D(mix)|L025|P	variance	3	0.000540486
specific|cartpole-balance|D(mix)|L025|P	variance	4	0.000338006
specific|cartpole-balance|D(mix)|L050|U	p6	selected_index	0
specific|cartpole-balance|D(mix)|L050|U	p6	lambda_V	1.0
specific|cartpole-balance|D(mix)|L050|U	p6	lambda_T	0.487802
specific|cartpole-balance|D(mix)|L050|U	p6	SV_grid_index	0
specific|cartpole-balance|D(mix)|L050|U	p6	SV_stake_index	0
specific|cartpole-balance|D(mix)|L050|U	p6	SV_lambda	1.0
specific|cartpole-balance|D(mix)|L050|U	p6	SV_stake	1.0
specific|cartpole-balance|D(mix)|L050|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(mix)|L050|U	a6	rank_c0	0
specific|cartpole-balance|D(mix)|L050|U	a6	T_G	1
specific|cartpole-balance|D(mix)|L050|U	a6	TS_G_objective	2959.2
specific|cartpole-balance|D(mix)|L050|U	a6	rank_ties	1
specific|cartpole-balance|D(mix)|L050|U	a6	TS_G_ties	1
specific|cartpole-balance|D(mix)|L050|U	a6	lambda_C	4.0
specific|cartpole-balance|D(mix)|L050|U	a6	stake_C	0.707107
specific|cartpole-balance|D(mix)|L050|U	a6	F_C	3982.71
specific|cartpole-balance|D(mix)|L050|U	a6	source	grid
specific|cartpole-balance|D(mix)|L050|U	a6	boundary_lambda	True
specific|cartpole-balance|D(mix)|L050|U	a6	boundary_stake	False
specific|cartpole-balance|D(mix)|L050|U	a6	finite_candidates	1692
specific|cartpole-balance|D(mix)|L050|U	variance	0	0.00152827
specific|cartpole-balance|D(mix)|L050|U	variance	1	0.00154576
specific|cartpole-balance|D(mix)|L050|U	variance	2	0.00060636
specific|cartpole-balance|D(mix)|L050|U	variance	3	0.0408179
specific|cartpole-balance|D(mix)|L050|U	variance	4	0.0254883
specific|cartpole-balance|D(mix)|L050|P	p6	selected_index	0
specific|cartpole-balance|D(mix)|L050|P	p6	lambda_V	1.0
specific|cartpole-balance|D(mix)|L050|P	p6	lambda_T	0.753085
specific|cartpole-balance|D(mix)|L050|P	p6	SV_grid_index	0
specific|cartpole-balance|D(mix)|L050|P	p6	SV_stake_index	0
specific|cartpole-balance|D(mix)|L050|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(mix)|L050|P	p6	SV_stake	1.0
specific|cartpole-balance|D(mix)|L050|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(mix)|L050|P	a6	rank_c0	0
specific|cartpole-balance|D(mix)|L050|P	a6	T_G	0
specific|cartpole-balance|D(mix)|L050|P	a6	TS_G_objective	1942.73
specific|cartpole-balance|D(mix)|L050|P	a6	rank_ties	1
specific|cartpole-balance|D(mix)|L050|P	a6	TS_G_ties	1
specific|cartpole-balance|D(mix)|L050|P	a6	lambda_C	4.0
specific|cartpole-balance|D(mix)|L050|P	a6	stake_C	0.707107
specific|cartpole-balance|D(mix)|L050|P	a6	F_C	2935.3
specific|cartpole-balance|D(mix)|L050|P	a6	source	grid
specific|cartpole-balance|D(mix)|L050|P	a6	boundary_lambda	True
specific|cartpole-balance|D(mix)|L050|P	a6	boundary_stake	False
specific|cartpole-balance|D(mix)|L050|P	a6	finite_candidates	1692
specific|cartpole-balance|D(mix)|L050|P	variance	0	0.00206321
specific|cartpole-balance|D(mix)|L050|P	variance	1	0.00161615
specific|cartpole-balance|D(mix)|L050|P	variance	2	0.000550123
specific|cartpole-balance|D(mix)|L050|P	variance	3	0.0842592
specific|cartpole-balance|D(mix)|L050|P	variance	4	0.0230001
specific|cartpole-balance|D(mix)|L075|U	p6	selected_index	1
specific|cartpole-balance|D(mix)|L075|U	p6	lambda_V	0.5
specific|cartpole-balance|D(mix)|L075|U	p6	lambda_T	0.460429
specific|cartpole-balance|D(mix)|L075|U	p6	SV_grid_index	0
specific|cartpole-balance|D(mix)|L075|U	p6	SV_stake_index	1
specific|cartpole-balance|D(mix)|L075|U	p6	SV_lambda	1.0
specific|cartpole-balance|D(mix)|L075|U	p6	SV_stake	0.5
specific|cartpole-balance|D(mix)|L075|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(mix)|L075|U	a6	rank_c0	0
specific|cartpole-balance|D(mix)|L075|U	a6	T_G	1
specific|cartpole-balance|D(mix)|L075|U	a6	TS_G_objective	3023.98
specific|cartpole-balance|D(mix)|L075|U	a6	rank_ties	1
specific|cartpole-balance|D(mix)|L075|U	a6	TS_G_ties	1
specific|cartpole-balance|D(mix)|L075|U	a6	lambda_C	3.67791
specific|cartpole-balance|D(mix)|L075|U	a6	stake_C	0.89776
specific|cartpole-balance|D(mix)|L075|U	a6	F_C	4440.1
specific|cartpole-balance|D(mix)|L075|U	a6	source	optimizer
specific|cartpole-balance|D(mix)|L075|U	a6	boundary_lambda	False
specific|cartpole-balance|D(mix)|L075|U	a6	boundary_stake	False
specific|cartpole-balance|D(mix)|L075|U	a6	finite_candidates	1697
specific|cartpole-balance|D(mix)|L075|U	variance	0	0.00217136
specific|cartpole-balance|D(mix)|L075|U	variance	1	0.0022747
specific|cartpole-balance|D(mix)|L075|U	variance	2	0.00146711
specific|cartpole-balance|D(mix)|L075|U	variance	3	0.114937
specific|cartpole-balance|D(mix)|L075|U	variance	4	0.0616809
specific|cartpole-balance|D(mix)|L075|P	p6	selected_index	1
specific|cartpole-balance|D(mix)|L075|P	p6	lambda_V	0.5
specific|cartpole-balance|D(mix)|L075|P	p6	lambda_T	0.371862
specific|cartpole-balance|D(mix)|L075|P	p6	SV_grid_index	0
specific|cartpole-balance|D(mix)|L075|P	p6	SV_stake_index	1
specific|cartpole-balance|D(mix)|L075|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(mix)|L075|P	p6	SV_stake	0.5
specific|cartpole-balance|D(mix)|L075|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(mix)|L075|P	a6	rank_c0	0
specific|cartpole-balance|D(mix)|L075|P	a6	T_G	1
specific|cartpole-balance|D(mix)|L075|P	a6	TS_G_objective	285.468
specific|cartpole-balance|D(mix)|L075|P	a6	rank_ties	1
specific|cartpole-balance|D(mix)|L075|P	a6	TS_G_ties	1
specific|cartpole-balance|D(mix)|L075|P	a6	lambda_C	4.0
specific|cartpole-balance|D(mix)|L075|P	a6	stake_C	0.707107
specific|cartpole-balance|D(mix)|L075|P	a6	F_C	470.786
specific|cartpole-balance|D(mix)|L075|P	a6	source	grid
specific|cartpole-balance|D(mix)|L075|P	a6	boundary_lambda	True
specific|cartpole-balance|D(mix)|L075|P	a6	boundary_stake	False
specific|cartpole-balance|D(mix)|L075|P	a6	finite_candidates	1692
specific|cartpole-balance|D(mix)|L075|P	variance	0	0.00350004
specific|cartpole-balance|D(mix)|L075|P	variance	1	0.00229872
specific|cartpole-balance|D(mix)|L075|P	variance	2	0.00187417
specific|cartpole-balance|D(mix)|L075|P	variance	3	0.254077
specific|cartpole-balance|D(mix)|L075|P	variance	4	0.151962
specific|cartpole-balance|D(mix)|L100|U	p6	selected_index	1
specific|cartpole-balance|D(mix)|L100|U	p6	lambda_V	0.5
specific|cartpole-balance|D(mix)|L100|U	p6	lambda_T	0.503088
specific|cartpole-balance|D(mix)|L100|U	p6	SV_grid_index	1
specific|cartpole-balance|D(mix)|L100|U	p6	SV_stake_index	0
specific|cartpole-balance|D(mix)|L100|U	p6	SV_lambda	0.5
specific|cartpole-balance|D(mix)|L100|U	p6	SV_stake	1.0
specific|cartpole-balance|D(mix)|L100|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(mix)|L100|U	a6	rank_c0	0
specific|cartpole-balance|D(mix)|L100|U	a6	T_G	1
specific|cartpole-balance|D(mix)|L100|U	a6	TS_G_objective	5410.85
specific|cartpole-balance|D(mix)|L100|U	a6	rank_ties	1
specific|cartpole-balance|D(mix)|L100|U	a6	TS_G_ties	1
specific|cartpole-balance|D(mix)|L100|U	a6	lambda_C	4.0
specific|cartpole-balance|D(mix)|L100|U	a6	stake_C	0.707107
specific|cartpole-balance|D(mix)|L100|U	a6	F_C	6917.3
specific|cartpole-balance|D(mix)|L100|U	a6	source	grid
specific|cartpole-balance|D(mix)|L100|U	a6	boundary_lambda	True
specific|cartpole-balance|D(mix)|L100|U	a6	boundary_stake	False
specific|cartpole-balance|D(mix)|L100|U	a6	finite_candidates	1692
specific|cartpole-balance|D(mix)|L100|U	variance	0	0.00126107
specific|cartpole-balance|D(mix)|L100|U	variance	1	0.00206353
specific|cartpole-balance|D(mix)|L100|U	variance	2	0.00115985
specific|cartpole-balance|D(mix)|L100|U	variance	3	0.0502249
specific|cartpole-balance|D(mix)|L100|U	variance	4	0.0251085
primary|cartpole-balance|D(all)|common	p6	selected_index	0
primary|cartpole-balance|D(all)|common	p6	lambda_V	1.0
primary|cartpole-balance|D(all)|common	p6	lambda_T	0.633
primary|cartpole-balance|D(all)|common	p6	SV_grid_index	0
primary|cartpole-balance|D(all)|common	p6	SV_stake_index	0
primary|cartpole-balance|D(all)|common	p6	SV_lambda	1.0
primary|cartpole-balance|D(all)|common	p6	SV_stake	1.0
primary|cartpole-balance|D(all)|common	p6	SV_exact_ties	1
primary|cartpole-balance|D(all)|common	a6	rank_c0	0
primary|cartpole-balance|D(all)|common	a6	T_G	1
primary|cartpole-balance|D(all)|common	a6	TS_G_objective	36024.7
primary|cartpole-balance|D(all)|common	a6	rank_ties	1
primary|cartpole-balance|D(all)|common	a6	TS_G_ties	1
primary|cartpole-balance|D(all)|common	a6	lambda_C	4.0
primary|cartpole-balance|D(all)|common	a6	stake_C	0.707107
primary|cartpole-balance|D(all)|common	a6	F_C	46038.3
primary|cartpole-balance|D(all)|common	a6	source	grid
primary|cartpole-balance|D(all)|common	a6	boundary_lambda	True
primary|cartpole-balance|D(all)|common	a6	boundary_stake	False
primary|cartpole-balance|D(all)|common	a6	finite_candidates	1692
primary|cartpole-balance|D(all)|common	variance	0	0.000522104
primary|cartpole-balance|D(all)|common	variance	1	0.000313398
primary|cartpole-balance|D(all)|common	variance	2	0.000468375
primary|cartpole-balance|D(all)|common	variance	3	0.0285144
primary|cartpole-balance|D(all)|common	variance	4	0.0128252
specific|cartpole-balance|D(all)|L000|P	p6	selected_index	0
specific|cartpole-balance|D(all)|L000|P	p6	lambda_V	1.0
specific|cartpole-balance|D(all)|L000|P	p6	lambda_T	0.834694
specific|cartpole-balance|D(all)|L000|P	p6	SV_grid_index	0
specific|cartpole-balance|D(all)|L000|P	p6	SV_stake_index	0
specific|cartpole-balance|D(all)|L000|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(all)|L000|P	p6	SV_stake	1.0
specific|cartpole-balance|D(all)|L000|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(all)|L000|P	a6	rank_c0	0
specific|cartpole-balance|D(all)|L000|P	a6	T_G	0
specific|cartpole-balance|D(all)|L000|P	a6	TS_G_objective	12071.5
specific|cartpole-balance|D(all)|L000|P	a6	rank_ties	1
specific|cartpole-balance|D(all)|L000|P	a6	TS_G_ties	1
specific|cartpole-balance|D(all)|L000|P	a6	lambda_C	0.834694
specific|cartpole-balance|D(all)|L000|P	a6	stake_C	1.0
specific|cartpole-balance|D(all)|L000|P	a6	F_C	12083.9
specific|cartpole-balance|D(all)|L000|P	a6	source	optimizer
specific|cartpole-balance|D(all)|L000|P	a6	boundary_lambda	False
specific|cartpole-balance|D(all)|L000|P	a6	boundary_stake	True
specific|cartpole-balance|D(all)|L000|P	a6	finite_candidates	1697
specific|cartpole-balance|D(all)|L000|P	variance	0	6.[identifier omitted]-06
specific|cartpole-balance|D(all)|L000|P	variance	1	3.[identifier omitted]-05
specific|cartpole-balance|D(all)|L000|P	variance	2	0.000104883
specific|cartpole-balance|D(all)|L000|P	variance	3	0.000310016
specific|cartpole-balance|D(all)|L000|P	variance	4	0.000108131
specific|cartpole-balance|D(all)|L010|P	p6	selected_index	0
specific|cartpole-balance|D(all)|L010|P	p6	lambda_V	1.0
specific|cartpole-balance|D(all)|L010|P	p6	lambda_T	0.798575
specific|cartpole-balance|D(all)|L010|P	p6	SV_grid_index	0
specific|cartpole-balance|D(all)|L010|P	p6	SV_stake_index	0
specific|cartpole-balance|D(all)|L010|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(all)|L010|P	p6	SV_stake	1.0
specific|cartpole-balance|D(all)|L010|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(all)|L010|P	a6	rank_c0	0
specific|cartpole-balance|D(all)|L010|P	a6	T_G	0
specific|cartpole-balance|D(all)|L010|P	a6	TS_G_objective	10675.8
specific|cartpole-balance|D(all)|L010|P	a6	rank_ties	1
specific|cartpole-balance|D(all)|L010|P	a6	TS_G_ties	1
specific|cartpole-balance|D(all)|L010|P	a6	lambda_C	0.798575
specific|cartpole-balance|D(all)|L010|P	a6	stake_C	1.0
specific|cartpole-balance|D(all)|L010|P	a6	F_C	10694.5
specific|cartpole-balance|D(all)|L010|P	a6	source	optimizer
specific|cartpole-balance|D(all)|L010|P	a6	boundary_lambda	False
specific|cartpole-balance|D(all)|L010|P	a6	boundary_stake	True
specific|cartpole-balance|D(all)|L010|P	a6	finite_candidates	1697
specific|cartpole-balance|D(all)|L010|P	variance	0	6.[identifier omitted]-06
specific|cartpole-balance|D(all)|L010|P	variance	1	3.[identifier omitted]-05
specific|cartpole-balance|D(all)|L010|P	variance	2	0.000111394
specific|cartpole-balance|D(all)|L010|P	variance	3	0.000328626
specific|cartpole-balance|D(all)|L010|P	variance	4	0.000114197
specific|cartpole-balance|D(all)|L025|U	p6	selected_index	0
specific|cartpole-balance|D(all)|L025|U	p6	lambda_V	1.0
specific|cartpole-balance|D(all)|L025|U	p6	lambda_T	0.697684
specific|cartpole-balance|D(all)|L025|U	p6	SV_grid_index	0
specific|cartpole-balance|D(all)|L025|U	p6	SV_stake_index	0
specific|cartpole-balance|D(all)|L025|U	p6	SV_lambda	1.0
specific|cartpole-balance|D(all)|L025|U	p6	SV_stake	1.0
specific|cartpole-balance|D(all)|L025|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(all)|L025|U	a6	rank_c0	0
specific|cartpole-balance|D(all)|L025|U	a6	T_G	1
specific|cartpole-balance|D(all)|L025|U	a6	TS_G_objective	3070.14
specific|cartpole-balance|D(all)|L025|U	a6	rank_ties	1
specific|cartpole-balance|D(all)|L025|U	a6	TS_G_ties	1
specific|cartpole-balance|D(all)|L025|U	a6	lambda_C	0.697684
specific|cartpole-balance|D(all)|L025|U	a6	stake_C	1.0
specific|cartpole-balance|D(all)|L025|U	a6	F_C	3076.53
specific|cartpole-balance|D(all)|L025|U	a6	source	T
specific|cartpole-balance|D(all)|L025|U	a6	boundary_lambda	False
specific|cartpole-balance|D(all)|L025|U	a6	boundary_stake	True
specific|cartpole-balance|D(all)|L025|U	a6	finite_candidates	1697
specific|cartpole-balance|D(all)|L025|U	variance	0	1.[identifier omitted]-05
specific|cartpole-balance|D(all)|L025|U	variance	1	3.[identifier omitted]-05
specific|cartpole-balance|D(all)|L025|U	variance	2	0.000163892
specific|cartpole-balance|D(all)|L025|U	variance	3	0.000371275
specific|cartpole-balance|D(all)|L025|U	variance	4	0.000103485
specific|cartpole-balance|D(all)|L025|P	p6	selected_index	0
specific|cartpole-balance|D(all)|L025|P	p6	lambda_V	1.0
specific|cartpole-balance|D(all)|L025|P	p6	lambda_T	0.749946
specific|cartpole-balance|D(all)|L025|P	p6	SV_grid_index	0
specific|cartpole-balance|D(all)|L025|P	p6	SV_stake_index	0
specific|cartpole-balance|D(all)|L025|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(all)|L025|P	p6	SV_stake	1.0
specific|cartpole-balance|D(all)|L025|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(all)|L025|P	a6	rank_c0	0
specific|cartpole-balance|D(all)|L025|P	a6	T_G	0
specific|cartpole-balance|D(all)|L025|P	a6	TS_G_objective	8951.4
specific|cartpole-balance|D(all)|L025|P	a6	rank_ties	1
specific|cartpole-balance|D(all)|L025|P	a6	TS_G_ties	1
specific|cartpole-balance|D(all)|L025|P	a6	lambda_C	0.749946
specific|cartpole-balance|D(all)|L025|P	a6	stake_C	1.0
specific|cartpole-balance|D(all)|L025|P	a6	F_C	8977.18
specific|cartpole-balance|D(all)|L025|P	a6	source	optimizer
specific|cartpole-balance|D(all)|L025|P	a6	boundary_lambda	False
specific|cartpole-balance|D(all)|L025|P	a6	boundary_stake	True
specific|cartpole-balance|D(all)|L025|P	a6	finite_candidates	1697
specific|cartpole-balance|D(all)|L025|P	variance	0	8.[identifier omitted]-06
specific|cartpole-balance|D(all)|L025|P	variance	1	3.[identifier omitted]-05
specific|cartpole-balance|D(all)|L025|P	variance	2	0.000115433
specific|cartpole-balance|D(all)|L025|P	variance	3	0.000335058
specific|cartpole-balance|D(all)|L025|P	variance	4	0.000112208
specific|cartpole-balance|D(all)|L050|U	p6	selected_index	1
specific|cartpole-balance|D(all)|L050|U	p6	lambda_V	0.5
specific|cartpole-balance|D(all)|L050|U	p6	lambda_T	0.431784
specific|cartpole-balance|D(all)|L050|U	p6	SV_grid_index	1
specific|cartpole-balance|D(all)|L050|U	p6	SV_stake_index	0
specific|cartpole-balance|D(all)|L050|U	p6	SV_lambda	0.5
specific|cartpole-balance|D(all)|L050|U	p6	SV_stake	1.0
specific|cartpole-balance|D(all)|L050|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(all)|L050|U	a6	rank_c0	0
specific|cartpole-balance|D(all)|L050|U	a6	T_G	1
specific|cartpole-balance|D(all)|L050|U	a6	TS_G_objective	3284.16
specific|cartpole-balance|D(all)|L050|U	a6	rank_ties	1
specific|cartpole-balance|D(all)|L050|U	a6	TS_G_ties	1
specific|cartpole-balance|D(all)|L050|U	a6	lambda_C	4.0
specific|cartpole-balance|D(all)|L050|U	a6	stake_C	0.707107
specific|cartpole-balance|D(all)|L050|U	a6	F_C	4296.93
specific|cartpole-balance|D(all)|L050|U	a6	source	grid
specific|cartpole-balance|D(all)|L050|U	a6	boundary_lambda	True
specific|cartpole-balance|D(all)|L050|U	a6	boundary_stake	False
specific|cartpole-balance|D(all)|L050|U	a6	finite_candidates	1692
specific|cartpole-balance|D(all)|L050|U	variance	0	0.000754541
specific|cartpole-balance|D(all)|L050|U	variance	1	0.000460165
specific|cartpole-balance|D(all)|L050|U	variance	2	0.000640946
specific|cartpole-balance|D(all)|L050|U	variance	3	0.0283904
specific|cartpole-balance|D(all)|L050|U	variance	4	0.0117589
specific|cartpole-balance|D(all)|L050|P	p6	selected_index	0
specific|cartpole-balance|D(all)|L050|P	p6	lambda_V	1.0
specific|cartpole-balance|D(all)|L050|P	p6	lambda_T	0.830816
specific|cartpole-balance|D(all)|L050|P	p6	SV_grid_index	0
specific|cartpole-balance|D(all)|L050|P	p6	SV_stake_index	0
specific|cartpole-balance|D(all)|L050|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(all)|L050|P	p6	SV_stake	1.0
specific|cartpole-balance|D(all)|L050|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(all)|L050|P	a6	rank_c0	0
specific|cartpole-balance|D(all)|L050|P	a6	T_G	0
specific|cartpole-balance|D(all)|L050|P	a6	TS_G_objective	2184.47
specific|cartpole-balance|D(all)|L050|P	a6	rank_ties	1
specific|cartpole-balance|D(all)|L050|P	a6	TS_G_ties	1
specific|cartpole-balance|D(all)|L050|P	a6	lambda_C	4.0
specific|cartpole-balance|D(all)|L050|P	a6	stake_C	0.707107
specific|cartpole-balance|D(all)|L050|P	a6	F_C	3149.08
specific|cartpole-balance|D(all)|L050|P	a6	source	grid
specific|cartpole-balance|D(all)|L050|P	a6	boundary_lambda	True
specific|cartpole-balance|D(all)|L050|P	a6	boundary_stake	False
specific|cartpole-balance|D(all)|L050|P	a6	finite_candidates	1692
specific|cartpole-balance|D(all)|L050|P	variance	0	0.00113145
specific|cartpole-balance|D(all)|L050|P	variance	1	0.00042984
specific|cartpole-balance|D(all)|L050|P	variance	2	0.000740721
specific|cartpole-balance|D(all)|L050|P	variance	3	0.0489962
specific|cartpole-balance|D(all)|L050|P	variance	4	0.0234041
specific|cartpole-balance|D(all)|L075|U	p6	selected_index	1
specific|cartpole-balance|D(all)|L075|U	p6	lambda_V	0.5
specific|cartpole-balance|D(all)|L075|U	p6	lambda_T	0.561829
specific|cartpole-balance|D(all)|L075|U	p6	SV_grid_index	1
specific|cartpole-balance|D(all)|L075|U	p6	SV_stake_index	0
specific|cartpole-balance|D(all)|L075|U	p6	SV_lambda	0.5
specific|cartpole-balance|D(all)|L075|U	p6	SV_stake	1.0
specific|cartpole-balance|D(all)|L075|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(all)|L075|U	a6	rank_c0	0
specific|cartpole-balance|D(all)|L075|U	a6	T_G	1
specific|cartpole-balance|D(all)|L075|U	a6	TS_G_objective	3669.33
specific|cartpole-balance|D(all)|L075|U	a6	rank_ties	1
specific|cartpole-balance|D(all)|L075|U	a6	TS_G_ties	1
specific|cartpole-balance|D(all)|L075|U	a6	lambda_C	3.36359
specific|cartpole-balance|D(all)|L075|U	a6	stake_C	0.707107
specific|cartpole-balance|D(all)|L075|U	a6	F_C	4538.29
specific|cartpole-balance|D(all)|L075|U	a6	source	grid
specific|cartpole-balance|D(all)|L075|U	a6	boundary_lambda	False
specific|cartpole-balance|D(all)|L075|U	a6	boundary_stake	False
specific|cartpole-balance|D(all)|L075|U	a6	finite_candidates	1692
specific|cartpole-balance|D(all)|L075|U	variance	0	0.00127843
specific|cartpole-balance|D(all)|L075|U	variance	1	0.000591632
specific|cartpole-balance|D(all)|L075|U	variance	2	0.000891584
specific|cartpole-balance|D(all)|L075|U	variance	3	0.0821671
specific|cartpole-balance|D(all)|L075|U	variance	4	0.0337231
specific|cartpole-balance|D(all)|L075|P	p6	selected_index	0
specific|cartpole-balance|D(all)|L075|P	p6	lambda_V	1.0
specific|cartpole-balance|D(all)|L075|P	p6	lambda_T	0.820405
specific|cartpole-balance|D(all)|L075|P	p6	SV_grid_index	0
specific|cartpole-balance|D(all)|L075|P	p6	SV_stake_index	0
specific|cartpole-balance|D(all)|L075|P	p6	SV_lambda	1.0
specific|cartpole-balance|D(all)|L075|P	p6	SV_stake	1.0
specific|cartpole-balance|D(all)|L075|P	p6	SV_exact_ties	1
specific|cartpole-balance|D(all)|L075|P	a6	rank_c0	0
specific|cartpole-balance|D(all)|L075|P	a6	T_G	0
specific|cartpole-balance|D(all)|L075|P	a6	TS_G_objective	393.868
specific|cartpole-balance|D(all)|L075|P	a6	rank_ties	1
specific|cartpole-balance|D(all)|L075|P	a6	TS_G_ties	1
specific|cartpole-balance|D(all)|L075|P	a6	lambda_C	3.79981
specific|cartpole-balance|D(all)|L075|P	a6	stake_C	0.856499
specific|cartpole-balance|D(all)|L075|P	a6	F_C	637.736
specific|cartpole-balance|D(all)|L075|P	a6	source	optimizer
specific|cartpole-balance|D(all)|L075|P	a6	boundary_lambda	False
specific|cartpole-balance|D(all)|L075|P	a6	boundary_stake	False
specific|cartpole-balance|D(all)|L075|P	a6	finite_candidates	1697
specific|cartpole-balance|D(all)|L075|P	variance	0	0.00213714
specific|cartpole-balance|D(all)|L075|P	variance	1	0.00068473
specific|cartpole-balance|D(all)|L075|P	variance	2	0.00137411
specific|cartpole-balance|D(all)|L075|P	variance	3	0.154776
specific|cartpole-balance|D(all)|L075|P	variance	4	0.0754133
specific|cartpole-balance|D(all)|L100|U	p6	selected_index	1
specific|cartpole-balance|D(all)|L100|U	p6	lambda_V	0.5
specific|cartpole-balance|D(all)|L100|U	p6	lambda_T	0.555917
specific|cartpole-balance|D(all)|L100|U	p6	SV_grid_index	1
specific|cartpole-balance|D(all)|L100|U	p6	SV_stake_index	0
specific|cartpole-balance|D(all)|L100|U	p6	SV_lambda	0.5
specific|cartpole-balance|D(all)|L100|U	p6	SV_stake	1.0
specific|cartpole-balance|D(all)|L100|U	p6	SV_exact_ties	1
specific|cartpole-balance|D(all)|L100|U	a6	rank_c0	0
specific|cartpole-balance|D(all)|L100|U	a6	T_G	1
specific|cartpole-balance|D(all)|L100|U	a6	TS_G_objective	6237.89
specific|cartpole-balance|D(all)|L100|U	a6	rank_ties	1
specific|cartpole-balance|D(all)|L100|U	a6	TS_G_ties	1
specific|cartpole-balance|D(all)|L100|U	a6	lambda_C	2.84206
specific|cartpole-balance|D(all)|L100|U	a6	stake_C	0.959145
specific|cartpole-balance|D(all)|L100|U	a6	F_C	8021.79
specific|cartpole-balance|D(all)|L100|U	a6	source	optimizer
specific|cartpole-balance|D(all)|L100|U	a6	boundary_lambda	False
specific|cartpole-balance|D(all)|L100|U	a6	boundary_stake	False
specific|cartpole-balance|D(all)|L100|U	a6	finite_candidates	1693
specific|cartpole-balance|D(all)|L100|U	variance	0	0.000689233
specific|cartpole-balance|D(all)|L100|U	variance	1	0.00071611
specific|cartpole-balance|D(all)|L100|U	variance	2	0.000770545
specific|cartpole-balance|D(all)|L100|U	variance	3	0.0324156
specific|cartpole-balance|D(all)|L100|U	variance	4	0.0156549
primary|cartpole-swingup|D(pol)|common	p6	selected_index	0
primary|cartpole-swingup|D(pol)|common	p6	lambda_V	1.0
primary|cartpole-swingup|D(pol)|common	p6	lambda_T	1.10407
primary|cartpole-swingup|D(pol)|common	p6	SV_grid_index	0
primary|cartpole-swingup|D(pol)|common	p6	SV_stake_index	0
primary|cartpole-swingup|D(pol)|common	p6	SV_lambda	1.0
primary|cartpole-swingup|D(pol)|common	p6	SV_stake	1.0
primary|cartpole-swingup|D(pol)|common	p6	SV_exact_ties	1
primary|cartpole-swingup|D(pol)|common	a6	rank_c0	0
primary|cartpole-swingup|D(pol)|common	a6	T_G	0
primary|cartpole-swingup|D(pol)|common	a6	TS_G_objective	20801.7
primary|cartpole-swingup|D(pol)|common	a6	rank_ties	1
primary|cartpole-swingup|D(pol)|common	a6	TS_G_ties	1
primary|cartpole-swingup|D(pol)|common	a6	lambda_C	4.0
primary|cartpole-swingup|D(pol)|common	a6	stake_C	0.707107
primary|cartpole-swingup|D(pol)|common	a6	F_C	30816
primary|cartpole-swingup|D(pol)|common	a6	source	grid
primary|cartpole-swingup|D(pol)|common	a6	boundary_lambda	True
primary|cartpole-swingup|D(pol)|common	a6	boundary_stake	False
primary|cartpole-swingup|D(pol)|common	a6	finite_candidates	1692
primary|cartpole-swingup|D(pol)|common	variance	0	0.0214914
primary|cartpole-swingup|D(pol)|common	variance	1	0.307076
primary|cartpole-swingup|D(pol)|common	variance	2	0.28922
primary|cartpole-swingup|D(pol)|common	variance	3	0.261908
primary|cartpole-swingup|D(pol)|common	variance	4	0.153626
specific|cartpole-swingup|D(pol)|L000|P	p6	selected_index	0
specific|cartpole-swingup|D(pol)|L000|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(pol)|L000|P	p6	lambda_T	0.887698
specific|cartpole-swingup|D(pol)|L000|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(pol)|L000|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(pol)|L000|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(pol)|L000|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(pol)|L000|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(pol)|L000|P	a6	rank_c0	0
specific|cartpole-swingup|D(pol)|L000|P	a6	T_G	0
specific|cartpole-swingup|D(pol)|L000|P	a6	TS_G_objective	12353.5
specific|cartpole-swingup|D(pol)|L000|P	a6	rank_ties	1
specific|cartpole-swingup|D(pol)|L000|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(pol)|L000|P	a6	lambda_C	1.06922
specific|cartpole-swingup|D(pol)|L000|P	a6	stake_C	0.998325
specific|cartpole-swingup|D(pol)|L000|P	a6	F_C	12372.8
specific|cartpole-swingup|D(pol)|L000|P	a6	source	optimizer
specific|cartpole-swingup|D(pol)|L000|P	a6	boundary_lambda	False
specific|cartpole-swingup|D(pol)|L000|P	a6	boundary_stake	False
specific|cartpole-swingup|D(pol)|L000|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(pol)|L000|P	variance	0	5.[identifier omitted]-05
specific|cartpole-swingup|D(pol)|L000|P	variance	1	8.[identifier omitted]-05
specific|cartpole-swingup|D(pol)|L000|P	variance	2	0.000117882
specific|cartpole-swingup|D(pol)|L000|P	variance	3	5.[identifier omitted]-05
specific|cartpole-swingup|D(pol)|L000|P	variance	4	0.000116907
specific|cartpole-swingup|D(pol)|L010|P	p6	selected_index	0
specific|cartpole-swingup|D(pol)|L010|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(pol)|L010|P	p6	lambda_T	2.01546
specific|cartpole-swingup|D(pol)|L010|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(pol)|L010|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(pol)|L010|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(pol)|L010|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(pol)|L010|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(pol)|L010|P	a6	rank_c0	0
specific|cartpole-swingup|D(pol)|L010|P	a6	T_G	0
specific|cartpole-swingup|D(pol)|L010|P	a6	TS_G_objective	5074.8
specific|cartpole-swingup|D(pol)|L010|P	a6	rank_ties	1
specific|cartpole-swingup|D(pol)|L010|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(pol)|L010|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(pol)|L010|P	a6	stake_C	0.707107
specific|cartpole-swingup|D(pol)|L010|P	a6	F_C	6143.23
specific|cartpole-swingup|D(pol)|L010|P	a6	source	grid
specific|cartpole-swingup|D(pol)|L010|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(pol)|L010|P	a6	boundary_stake	False
specific|cartpole-swingup|D(pol)|L010|P	a6	finite_candidates	1692
specific|cartpole-swingup|D(pol)|L010|P	variance	0	0.00331686
specific|cartpole-swingup|D(pol)|L010|P	variance	1	0.0127823
specific|cartpole-swingup|D(pol)|L010|P	variance	2	0.0303397
specific|cartpole-swingup|D(pol)|L010|P	variance	3	0.127333
specific|cartpole-swingup|D(pol)|L010|P	variance	4	0.027347
specific|cartpole-swingup|D(pol)|L025|U	p6	selected_index	0
specific|cartpole-swingup|D(pol)|L025|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(pol)|L025|U	p6	lambda_T	0.924637
specific|cartpole-swingup|D(pol)|L025|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(pol)|L025|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(pol)|L025|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(pol)|L025|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(pol)|L025|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(pol)|L025|U	a6	rank_c0	0
specific|cartpole-swingup|D(pol)|L025|U	a6	T_G	0
specific|cartpole-swingup|D(pol)|L025|U	a6	TS_G_objective	1113.63
specific|cartpole-swingup|D(pol)|L025|U	a6	rank_ties	1
specific|cartpole-swingup|D(pol)|L025|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(pol)|L025|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(pol)|L025|U	a6	stake_C	0.981476
specific|cartpole-swingup|D(pol)|L025|U	a6	F_C	1803.7
specific|cartpole-swingup|D(pol)|L025|U	a6	source	optimizer
specific|cartpole-swingup|D(pol)|L025|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(pol)|L025|U	a6	boundary_stake	False
specific|cartpole-swingup|D(pol)|L025|U	a6	finite_candidates	1697
specific|cartpole-swingup|D(pol)|L025|U	variance	0	0.0195443
specific|cartpole-swingup|D(pol)|L025|U	variance	1	0.167319
specific|cartpole-swingup|D(pol)|L025|U	variance	2	0.208457
specific|cartpole-swingup|D(pol)|L025|U	variance	3	0.354926
specific|cartpole-swingup|D(pol)|L025|U	variance	4	0.137009
specific|cartpole-swingup|D(pol)|L025|P	p6	selected_index	0
specific|cartpole-swingup|D(pol)|L025|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(pol)|L025|P	p6	lambda_T	1.31797
specific|cartpole-swingup|D(pol)|L025|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(pol)|L025|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(pol)|L025|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(pol)|L025|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(pol)|L025|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(pol)|L025|P	a6	rank_c0	0
specific|cartpole-swingup|D(pol)|L025|P	a6	T_G	0
specific|cartpole-swingup|D(pol)|L025|P	a6	TS_G_objective	972.303
specific|cartpole-swingup|D(pol)|L025|P	a6	rank_ties	1
specific|cartpole-swingup|D(pol)|L025|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(pol)|L025|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(pol)|L025|P	a6	stake_C	0.707107
specific|cartpole-swingup|D(pol)|L025|P	a6	F_C	2127.43
specific|cartpole-swingup|D(pol)|L025|P	a6	source	grid
specific|cartpole-swingup|D(pol)|L025|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(pol)|L025|P	a6	boundary_stake	False
specific|cartpole-swingup|D(pol)|L025|P	a6	finite_candidates	1692
specific|cartpole-swingup|D(pol)|L025|P	variance	0	0.0221029
specific|cartpole-swingup|D(pol)|L025|P	variance	1	0.25095
specific|cartpole-swingup|D(pol)|L025|P	variance	2	0.211517
specific|cartpole-swingup|D(pol)|L025|P	variance	3	0.895563
specific|cartpole-swingup|D(pol)|L025|P	variance	4	0.339224
specific|cartpole-swingup|D(pol)|L050|U	p6	selected_index	0
specific|cartpole-swingup|D(pol)|L050|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(pol)|L050|U	p6	lambda_T	0.939598
specific|cartpole-swingup|D(pol)|L050|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(pol)|L050|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(pol)|L050|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(pol)|L050|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(pol)|L050|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(pol)|L050|U	a6	rank_c0	0
specific|cartpole-swingup|D(pol)|L050|U	a6	T_G	0
specific|cartpole-swingup|D(pol)|L050|U	a6	TS_G_objective	2326.66
specific|cartpole-swingup|D(pol)|L050|U	a6	rank_ties	1
specific|cartpole-swingup|D(pol)|L050|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(pol)|L050|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(pol)|L050|U	a6	stake_C	0.707107
specific|cartpole-swingup|D(pol)|L050|U	a6	F_C	3303.82
specific|cartpole-swingup|D(pol)|L050|U	a6	source	grid
specific|cartpole-swingup|D(pol)|L050|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(pol)|L050|U	a6	boundary_stake	False
specific|cartpole-swingup|D(pol)|L050|U	a6	finite_candidates	1692
specific|cartpole-swingup|D(pol)|L050|U	variance	0	0.0221256
specific|cartpole-swingup|D(pol)|L050|U	variance	1	0.325894
specific|cartpole-swingup|D(pol)|L050|U	variance	2	0.222724
specific|cartpole-swingup|D(pol)|L050|U	variance	3	0.200833
specific|cartpole-swingup|D(pol)|L050|U	variance	4	0.14868
specific|cartpole-swingup|D(pol)|L050|P	p6	selected_index	0
specific|cartpole-swingup|D(pol)|L050|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(pol)|L050|P	p6	lambda_T	2.08336
specific|cartpole-swingup|D(pol)|L050|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(pol)|L050|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(pol)|L050|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(pol)|L050|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(pol)|L050|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(pol)|L050|P	a6	rank_c0	0
specific|cartpole-swingup|D(pol)|L050|P	a6	T_G	0
specific|cartpole-swingup|D(pol)|L050|P	a6	TS_G_objective	2080.05
specific|cartpole-swingup|D(pol)|L050|P	a6	rank_ties	1
specific|cartpole-swingup|D(pol)|L050|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(pol)|L050|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(pol)|L050|P	a6	stake_C	0.981489
specific|cartpole-swingup|D(pol)|L050|P	a6	F_C	2798.14
specific|cartpole-swingup|D(pol)|L050|P	a6	source	optimizer
specific|cartpole-swingup|D(pol)|L050|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(pol)|L050|P	a6	boundary_stake	False
specific|cartpole-swingup|D(pol)|L050|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(pol)|L050|P	variance	0	0.0216229
specific|cartpole-swingup|D(pol)|L050|P	variance	1	0.372407
specific|cartpole-swingup|D(pol)|L050|P	variance	2	0.245845
specific|cartpole-swingup|D(pol)|L050|P	variance	3	0.0760133
specific|cartpole-swingup|D(pol)|L050|P	variance	4	0.0679785
specific|cartpole-swingup|D(pol)|L075|U	p6	selected_index	0
specific|cartpole-swingup|D(pol)|L075|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(pol)|L075|U	p6	lambda_T	0.948145
specific|cartpole-swingup|D(pol)|L075|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(pol)|L075|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(pol)|L075|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(pol)|L075|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(pol)|L075|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(pol)|L075|U	a6	rank_c0	0
specific|cartpole-swingup|D(pol)|L075|U	a6	T_G	0
specific|cartpole-swingup|D(pol)|L075|U	a6	TS_G_objective	3440.96
specific|cartpole-swingup|D(pol)|L075|U	a6	rank_ties	1
specific|cartpole-swingup|D(pol)|L075|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(pol)|L075|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(pol)|L075|U	a6	stake_C	0.961644
specific|cartpole-swingup|D(pol)|L075|U	a6	F_C	4806.01
specific|cartpole-swingup|D(pol)|L075|U	a6	source	optimizer
specific|cartpole-swingup|D(pol)|L075|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(pol)|L075|U	a6	boundary_stake	False
specific|cartpole-swingup|D(pol)|L075|U	a6	finite_candidates	1697
specific|cartpole-swingup|D(pol)|L075|U	variance	0	0.0526404
specific|cartpole-swingup|D(pol)|L075|U	variance	1	1.02843
specific|cartpole-swingup|D(pol)|L075|U	variance	2	0.856744
specific|cartpole-swingup|D(pol)|L075|U	variance	3	0.184765
specific|cartpole-swingup|D(pol)|L075|U	variance	4	0.150434
specific|cartpole-swingup|D(pol)|L075|P	p6	selected_index	0
specific|cartpole-swingup|D(pol)|L075|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(pol)|L075|P	p6	lambda_T	1.18067
specific|cartpole-swingup|D(pol)|L075|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(pol)|L075|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(pol)|L075|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(pol)|L075|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(pol)|L075|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(pol)|L075|P	a6	rank_c0	0
specific|cartpole-swingup|D(pol)|L075|P	a6	T_G	0
specific|cartpole-swingup|D(pol)|L075|P	a6	TS_G_objective	624.441
specific|cartpole-swingup|D(pol)|L075|P	a6	rank_ties	1
specific|cartpole-swingup|D(pol)|L075|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(pol)|L075|P	a6	lambda_C	3.37595
specific|cartpole-swingup|D(pol)|L075|P	a6	stake_C	0.954876
specific|cartpole-swingup|D(pol)|L075|P	a6	F_C	871.332
specific|cartpole-swingup|D(pol)|L075|P	a6	source	optimizer
specific|cartpole-swingup|D(pol)|L075|P	a6	boundary_lambda	False
specific|cartpole-swingup|D(pol)|L075|P	a6	boundary_stake	False
specific|cartpole-swingup|D(pol)|L075|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(pol)|L075|P	variance	0	0.0501742
specific|cartpole-swingup|D(pol)|L075|P	variance	1	1.09909
specific|cartpole-swingup|D(pol)|L075|P	variance	2	0.95369
specific|cartpole-swingup|D(pol)|L075|P	variance	3	0.110947
specific|cartpole-swingup|D(pol)|L075|P	variance	4	0.121652
specific|cartpole-swingup|D(pol)|L100|U	p6	selected_index	0
specific|cartpole-swingup|D(pol)|L100|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(pol)|L100|U	p6	lambda_T	0.738634
specific|cartpole-swingup|D(pol)|L100|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(pol)|L100|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(pol)|L100|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(pol)|L100|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(pol)|L100|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(pol)|L100|U	a6	rank_c0	0
specific|cartpole-swingup|D(pol)|L100|U	a6	T_G	0
specific|cartpole-swingup|D(pol)|L100|U	a6	TS_G_objective	3262.11
specific|cartpole-swingup|D(pol)|L100|U	a6	rank_ties	1
specific|cartpole-swingup|D(pol)|L100|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(pol)|L100|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(pol)|L100|U	a6	stake_C	0.707107
specific|cartpole-swingup|D(pol)|L100|U	a6	F_C	5359.24
specific|cartpole-swingup|D(pol)|L100|U	a6	source	grid
specific|cartpole-swingup|D(pol)|L100|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(pol)|L100|U	a6	boundary_stake	False
specific|cartpole-swingup|D(pol)|L100|U	a6	finite_candidates	1692
specific|cartpole-swingup|D(pol)|L100|U	variance	0	0.030121
specific|cartpole-swingup|D(pol)|L100|U	variance	1	0.202538
specific|cartpole-swingup|D(pol)|L100|U	variance	2	0.37812
specific|cartpole-swingup|D(pol)|L100|U	variance	3	0.375733
specific|cartpole-swingup|D(pol)|L100|U	variance	4	0.350317
primary|cartpole-swingup|D(uni)|common	p6	selected_index	0
primary|cartpole-swingup|D(uni)|common	p6	lambda_V	1.0
primary|cartpole-swingup|D(uni)|common	p6	lambda_T	0.807442
primary|cartpole-swingup|D(uni)|common	p6	SV_grid_index	0
primary|cartpole-swingup|D(uni)|common	p6	SV_stake_index	0
primary|cartpole-swingup|D(uni)|common	p6	SV_lambda	1.0
primary|cartpole-swingup|D(uni)|common	p6	SV_stake	1.0
primary|cartpole-swingup|D(uni)|common	p6	SV_exact_ties	1
primary|cartpole-swingup|D(uni)|common	a6	rank_c0	0
primary|cartpole-swingup|D(uni)|common	a6	T_G	0
primary|cartpole-swingup|D(uni)|common	a6	TS_G_objective	23640.8
primary|cartpole-swingup|D(uni)|common	a6	rank_ties	1
primary|cartpole-swingup|D(uni)|common	a6	TS_G_ties	1
primary|cartpole-swingup|D(uni)|common	a6	lambda_C	4.0
primary|cartpole-swingup|D(uni)|common	a6	stake_C	0.707107
primary|cartpole-swingup|D(uni)|common	a6	F_C	36035
primary|cartpole-swingup|D(uni)|common	a6	source	grid
primary|cartpole-swingup|D(uni)|common	a6	boundary_lambda	True
primary|cartpole-swingup|D(uni)|common	a6	boundary_stake	False
primary|cartpole-swingup|D(uni)|common	a6	finite_candidates	1692
primary|cartpole-swingup|D(uni)|common	variance	0	0.0011176
primary|cartpole-swingup|D(uni)|common	variance	1	0.00996681
primary|cartpole-swingup|D(uni)|common	variance	2	0.00255003
primary|cartpole-swingup|D(uni)|common	variance	3	0.064957
primary|cartpole-swingup|D(uni)|common	variance	4	0.0475563
specific|cartpole-swingup|D(uni)|L000|P	p6	selected_index	0
specific|cartpole-swingup|D(uni)|L000|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(uni)|L000|P	p6	lambda_T	1.77898
specific|cartpole-swingup|D(uni)|L000|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(uni)|L000|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(uni)|L000|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(uni)|L000|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(uni)|L000|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(uni)|L000|P	a6	rank_c0	0
specific|cartpole-swingup|D(uni)|L000|P	a6	T_G	0
specific|cartpole-swingup|D(uni)|L000|P	a6	TS_G_objective	8629.38
specific|cartpole-swingup|D(uni)|L000|P	a6	rank_ties	1
specific|cartpole-swingup|D(uni)|L000|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(uni)|L000|P	a6	lambda_C	1.87817
specific|cartpole-swingup|D(uni)|L000|P	a6	stake_C	0.997631
specific|cartpole-swingup|D(uni)|L000|P	a6	F_C	8837.16
specific|cartpole-swingup|D(uni)|L000|P	a6	source	optimizer
specific|cartpole-swingup|D(uni)|L000|P	a6	boundary_lambda	False
specific|cartpole-swingup|D(uni)|L000|P	a6	boundary_stake	False
specific|cartpole-swingup|D(uni)|L000|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(uni)|L000|P	variance	0	0.00019878
specific|cartpole-swingup|D(uni)|L000|P	variance	1	0.0111919
specific|cartpole-swingup|D(uni)|L000|P	variance	2	0.000224046
specific|cartpole-swingup|D(uni)|L000|P	variance	3	0.00479007
specific|cartpole-swingup|D(uni)|L000|P	variance	4	0.00273479
specific|cartpole-swingup|D(uni)|L010|P	p6	selected_index	0
specific|cartpole-swingup|D(uni)|L010|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(uni)|L010|P	p6	lambda_T	0.987497
specific|cartpole-swingup|D(uni)|L010|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(uni)|L010|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(uni)|L010|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(uni)|L010|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(uni)|L010|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(uni)|L010|P	a6	rank_c0	0
specific|cartpole-swingup|D(uni)|L010|P	a6	T_G	0
specific|cartpole-swingup|D(uni)|L010|P	a6	TS_G_objective	5466.81
specific|cartpole-swingup|D(uni)|L010|P	a6	rank_ties	1
specific|cartpole-swingup|D(uni)|L010|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(uni)|L010|P	a6	lambda_C	3.36359
specific|cartpole-swingup|D(uni)|L010|P	a6	stake_C	0.707107
specific|cartpole-swingup|D(uni)|L010|P	a6	F_C	5992.57
specific|cartpole-swingup|D(uni)|L010|P	a6	source	grid
specific|cartpole-swingup|D(uni)|L010|P	a6	boundary_lambda	False
specific|cartpole-swingup|D(uni)|L010|P	a6	boundary_stake	False
specific|cartpole-swingup|D(uni)|L010|P	a6	finite_candidates	1692
specific|cartpole-swingup|D(uni)|L010|P	variance	0	0.000454029
specific|cartpole-swingup|D(uni)|L010|P	variance	1	0.0112389
specific|cartpole-swingup|D(uni)|L010|P	variance	2	0.000752051
specific|cartpole-swingup|D(uni)|L010|P	variance	3	0.0088605
specific|cartpole-swingup|D(uni)|L010|P	variance	4	0.0131273
specific|cartpole-swingup|D(uni)|L025|U	p6	selected_index	0
specific|cartpole-swingup|D(uni)|L025|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(uni)|L025|U	p6	lambda_T	0.940828
specific|cartpole-swingup|D(uni)|L025|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(uni)|L025|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(uni)|L025|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(uni)|L025|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(uni)|L025|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(uni)|L025|U	a6	rank_c0	0
specific|cartpole-swingup|D(uni)|L025|U	a6	T_G	0
specific|cartpole-swingup|D(uni)|L025|U	a6	TS_G_objective	1630.85
specific|cartpole-swingup|D(uni)|L025|U	a6	rank_ties	1
specific|cartpole-swingup|D(uni)|L025|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(uni)|L025|U	a6	lambda_C	3.5864
specific|cartpole-swingup|D(uni)|L025|U	a6	stake_C	0.976823
specific|cartpole-swingup|D(uni)|L025|U	a6	F_C	2031
specific|cartpole-swingup|D(uni)|L025|U	a6	source	optimizer
specific|cartpole-swingup|D(uni)|L025|U	a6	boundary_lambda	False
specific|cartpole-swingup|D(uni)|L025|U	a6	boundary_stake	False
specific|cartpole-swingup|D(uni)|L025|U	a6	finite_candidates	1697
specific|cartpole-swingup|D(uni)|L025|U	variance	0	0.00126172
specific|cartpole-swingup|D(uni)|L025|U	variance	1	0.0200051
specific|cartpole-swingup|D(uni)|L025|U	variance	2	0.00726603
specific|cartpole-swingup|D(uni)|L025|U	variance	3	0.0237081
specific|cartpole-swingup|D(uni)|L025|U	variance	4	0.1291
specific|cartpole-swingup|D(uni)|L025|P	p6	selected_index	0
specific|cartpole-swingup|D(uni)|L025|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(uni)|L025|P	p6	lambda_T	0.55
specific|cartpole-swingup|D(uni)|L025|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(uni)|L025|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(uni)|L025|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(uni)|L025|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(uni)|L025|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(uni)|L025|P	a6	rank_c0	0
specific|cartpole-swingup|D(uni)|L025|P	a6	T_G	1
specific|cartpole-swingup|D(uni)|L025|P	a6	TS_G_objective	945.598
specific|cartpole-swingup|D(uni)|L025|P	a6	rank_ties	1
specific|cartpole-swingup|D(uni)|L025|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(uni)|L025|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(uni)|L025|P	a6	stake_C	0.707107
specific|cartpole-swingup|D(uni)|L025|P	a6	F_C	2268.41
specific|cartpole-swingup|D(uni)|L025|P	a6	source	grid
specific|cartpole-swingup|D(uni)|L025|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(uni)|L025|P	a6	boundary_stake	False
specific|cartpole-swingup|D(uni)|L025|P	a6	finite_candidates	1692
specific|cartpole-swingup|D(uni)|L025|P	variance	0	0.00438152
specific|cartpole-swingup|D(uni)|L025|P	variance	1	0.0172483
specific|cartpole-swingup|D(uni)|L025|P	variance	2	0.00645783
specific|cartpole-swingup|D(uni)|L025|P	variance	3	0.343278
specific|cartpole-swingup|D(uni)|L025|P	variance	4	0.204423
specific|cartpole-swingup|D(uni)|L050|U	p6	selected_index	0
specific|cartpole-swingup|D(uni)|L050|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(uni)|L050|U	p6	lambda_T	0.773863
specific|cartpole-swingup|D(uni)|L050|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(uni)|L050|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(uni)|L050|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(uni)|L050|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(uni)|L050|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(uni)|L050|U	a6	rank_c0	0
specific|cartpole-swingup|D(uni)|L050|U	a6	T_G	0
specific|cartpole-swingup|D(uni)|L050|U	a6	TS_G_objective	2703.48
specific|cartpole-swingup|D(uni)|L050|U	a6	rank_ties	1
specific|cartpole-swingup|D(uni)|L050|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(uni)|L050|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(uni)|L050|U	a6	stake_C	0.707107
specific|cartpole-swingup|D(uni)|L050|U	a6	F_C	3423.25
specific|cartpole-swingup|D(uni)|L050|U	a6	source	grid
specific|cartpole-swingup|D(uni)|L050|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(uni)|L050|U	a6	boundary_stake	False
specific|cartpole-swingup|D(uni)|L050|U	a6	finite_candidates	1692
specific|cartpole-swingup|D(uni)|L050|U	variance	0	0.000973122
specific|cartpole-swingup|D(uni)|L050|U	variance	1	0.0119432
specific|cartpole-swingup|D(uni)|L050|U	variance	2	0.00462085
specific|cartpole-swingup|D(uni)|L050|U	variance	3	0.047794
specific|cartpole-swingup|D(uni)|L050|U	variance	4	0.0554721
specific|cartpole-swingup|D(uni)|L050|P	p6	selected_index	0
specific|cartpole-swingup|D(uni)|L050|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(uni)|L050|P	p6	lambda_T	1.16497
specific|cartpole-swingup|D(uni)|L050|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(uni)|L050|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(uni)|L050|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(uni)|L050|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(uni)|L050|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(uni)|L050|P	a6	rank_c0	0
specific|cartpole-swingup|D(uni)|L050|P	a6	T_G	0
specific|cartpole-swingup|D(uni)|L050|P	a6	TS_G_objective	2299.6
specific|cartpole-swingup|D(uni)|L050|P	a6	rank_ties	1
specific|cartpole-swingup|D(uni)|L050|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(uni)|L050|P	a6	lambda_C	2.60231
specific|cartpole-swingup|D(uni)|L050|P	a6	stake_C	0.98153
specific|cartpole-swingup|D(uni)|L050|P	a6	F_C	2739.95
specific|cartpole-swingup|D(uni)|L050|P	a6	source	optimizer
specific|cartpole-swingup|D(uni)|L050|P	a6	boundary_lambda	False
specific|cartpole-swingup|D(uni)|L050|P	a6	boundary_stake	False
specific|cartpole-swingup|D(uni)|L050|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(uni)|L050|P	variance	0	0.000953187
specific|cartpole-swingup|D(uni)|L050|P	variance	1	0.0116562
specific|cartpole-swingup|D(uni)|L050|P	variance	2	0.00359782
specific|cartpole-swingup|D(uni)|L050|P	variance	3	0.0151806
specific|cartpole-swingup|D(uni)|L050|P	variance	4	0.0339191
specific|cartpole-swingup|D(uni)|L075|U	p6	selected_index	0
specific|cartpole-swingup|D(uni)|L075|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(uni)|L075|U	p6	lambda_T	0.621486
specific|cartpole-swingup|D(uni)|L075|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(uni)|L075|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(uni)|L075|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(uni)|L075|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(uni)|L075|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(uni)|L075|U	a6	rank_c0	0
specific|cartpole-swingup|D(uni)|L075|U	a6	T_G	1
specific|cartpole-swingup|D(uni)|L075|U	a6	TS_G_objective	4612.17
specific|cartpole-swingup|D(uni)|L075|U	a6	rank_ties	1
specific|cartpole-swingup|D(uni)|L075|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(uni)|L075|U	a6	lambda_C	2.77635
specific|cartpole-swingup|D(uni)|L075|U	a6	stake_C	0.959024
specific|cartpole-swingup|D(uni)|L075|U	a6	F_C	5873.53
specific|cartpole-swingup|D(uni)|L075|U	a6	source	optimizer
specific|cartpole-swingup|D(uni)|L075|U	a6	boundary_lambda	False
specific|cartpole-swingup|D(uni)|L075|U	a6	boundary_stake	False
specific|cartpole-swingup|D(uni)|L075|U	a6	finite_candidates	1697
specific|cartpole-swingup|D(uni)|L075|U	variance	0	0.000804939
specific|cartpole-swingup|D(uni)|L075|U	variance	1	0.00588682
specific|cartpole-swingup|D(uni)|L075|U	variance	2	0.00301335
specific|cartpole-swingup|D(uni)|L075|U	variance	3	0.0334009
specific|cartpole-swingup|D(uni)|L075|U	variance	4	0.0106407
specific|cartpole-swingup|D(uni)|L075|P	p6	selected_index	0
specific|cartpole-swingup|D(uni)|L075|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(uni)|L075|P	p6	lambda_T	0.671943
specific|cartpole-swingup|D(uni)|L075|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(uni)|L075|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(uni)|L075|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(uni)|L075|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(uni)|L075|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(uni)|L075|P	a6	rank_c0	0
specific|cartpole-swingup|D(uni)|L075|P	a6	T_G	1
specific|cartpole-swingup|D(uni)|L075|P	a6	TS_G_objective	840.991
specific|cartpole-swingup|D(uni)|L075|P	a6	rank_ties	1
specific|cartpole-swingup|D(uni)|L075|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(uni)|L075|P	a6	lambda_C	2.6852
specific|cartpole-swingup|D(uni)|L075|P	a6	stake_C	0.95684
specific|cartpole-swingup|D(uni)|L075|P	a6	F_C	1184.57
specific|cartpole-swingup|D(uni)|L075|P	a6	source	optimizer
specific|cartpole-swingup|D(uni)|L075|P	a6	boundary_lambda	False
specific|cartpole-swingup|D(uni)|L075|P	a6	boundary_stake	False
specific|cartpole-swingup|D(uni)|L075|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(uni)|L075|P	variance	0	0.000988921
specific|cartpole-swingup|D(uni)|L075|P	variance	1	0.00720137
specific|cartpole-swingup|D(uni)|L075|P	variance	2	0.00312426
specific|cartpole-swingup|D(uni)|L075|P	variance	3	0.0200127
specific|cartpole-swingup|D(uni)|L075|P	variance	4	0.00952578
specific|cartpole-swingup|D(uni)|L100|U	p6	selected_index	1
specific|cartpole-swingup|D(uni)|L100|U	p6	lambda_V	0.5
specific|cartpole-swingup|D(uni)|L100|U	p6	lambda_T	0.573392
specific|cartpole-swingup|D(uni)|L100|U	p6	SV_grid_index	1
specific|cartpole-swingup|D(uni)|L100|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(uni)|L100|U	p6	SV_lambda	0.5
specific|cartpole-swingup|D(uni)|L100|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(uni)|L100|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(uni)|L100|U	a6	rank_c0	0
specific|cartpole-swingup|D(uni)|L100|U	a6	T_G	1
specific|cartpole-swingup|D(uni)|L100|U	a6	TS_G_objective	5738.75
specific|cartpole-swingup|D(uni)|L100|U	a6	rank_ties	1
specific|cartpole-swingup|D(uni)|L100|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(uni)|L100|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(uni)|L100|U	a6	stake_C	0.707107
specific|cartpole-swingup|D(uni)|L100|U	a6	F_C	7489.55
specific|cartpole-swingup|D(uni)|L100|U	a6	source	grid
specific|cartpole-swingup|D(uni)|L100|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(uni)|L100|U	a6	boundary_stake	False
specific|cartpole-swingup|D(uni)|L100|U	a6	finite_candidates	1692
specific|cartpole-swingup|D(uni)|L100|U	variance	0	0.000589938
specific|cartpole-swingup|D(uni)|L100|U	variance	1	0.00109382
specific|cartpole-swingup|D(uni)|L100|U	variance	2	0.000467702
specific|cartpole-swingup|D(uni)|L100|U	variance	3	0.0480817
specific|cartpole-swingup|D(uni)|L100|U	variance	4	0.0249379
primary|cartpole-swingup|D(mix)|common	p6	selected_index	0
primary|cartpole-swingup|D(mix)|common	p6	lambda_V	1.0
primary|cartpole-swingup|D(mix)|common	p6	lambda_T	0.682964
primary|cartpole-swingup|D(mix)|common	p6	SV_grid_index	0
primary|cartpole-swingup|D(mix)|common	p6	SV_stake_index	0
primary|cartpole-swingup|D(mix)|common	p6	SV_lambda	1.0
primary|cartpole-swingup|D(mix)|common	p6	SV_stake	1.0
primary|cartpole-swingup|D(mix)|common	p6	SV_exact_ties	1
primary|cartpole-swingup|D(mix)|common	a6	rank_c0	0
primary|cartpole-swingup|D(mix)|common	a6	T_G	1
primary|cartpole-swingup|D(mix)|common	a6	TS_G_objective	28790.8
primary|cartpole-swingup|D(mix)|common	a6	rank_ties	1
primary|cartpole-swingup|D(mix)|common	a6	TS_G_ties	1
primary|cartpole-swingup|D(mix)|common	a6	lambda_C	4.0
primary|cartpole-swingup|D(mix)|common	a6	stake_C	0.707107
primary|cartpole-swingup|D(mix)|common	a6	F_C	40899.8
primary|cartpole-swingup|D(mix)|common	a6	source	grid
primary|cartpole-swingup|D(mix)|common	a6	boundary_lambda	True
primary|cartpole-swingup|D(mix)|common	a6	boundary_stake	False
primary|cartpole-swingup|D(mix)|common	a6	finite_candidates	1692
primary|cartpole-swingup|D(mix)|common	variance	0	0.000411066
primary|cartpole-swingup|D(mix)|common	variance	1	0.000595308
primary|cartpole-swingup|D(mix)|common	variance	2	0.000542944
primary|cartpole-swingup|D(mix)|common	variance	3	0.0392481
primary|cartpole-swingup|D(mix)|common	variance	4	0.0237985
specific|cartpole-swingup|D(mix)|L000|P	p6	selected_index	0
specific|cartpole-swingup|D(mix)|L000|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(mix)|L000|P	p6	lambda_T	2.76288
specific|cartpole-swingup|D(mix)|L000|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(mix)|L000|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(mix)|L000|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(mix)|L000|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(mix)|L000|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(mix)|L000|P	a6	rank_c0	0
specific|cartpole-swingup|D(mix)|L000|P	a6	T_G	0
specific|cartpole-swingup|D(mix)|L000|P	a6	TS_G_objective	10856.5
specific|cartpole-swingup|D(mix)|L000|P	a6	rank_ties	1
specific|cartpole-swingup|D(mix)|L000|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(mix)|L000|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(mix)|L000|P	a6	stake_C	0.989947
specific|cartpole-swingup|D(mix)|L000|P	a6	F_C	11285.5
specific|cartpole-swingup|D(mix)|L000|P	a6	source	optimizer
specific|cartpole-swingup|D(mix)|L000|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(mix)|L000|P	a6	boundary_stake	False
specific|cartpole-swingup|D(mix)|L000|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(mix)|L000|P	variance	0	2.[identifier omitted]-05
specific|cartpole-swingup|D(mix)|L000|P	variance	1	6.[identifier omitted]-05
specific|cartpole-swingup|D(mix)|L000|P	variance	2	0.000168093
specific|cartpole-swingup|D(mix)|L000|P	variance	3	0.000907088
specific|cartpole-swingup|D(mix)|L000|P	variance	4	0.000583309
specific|cartpole-swingup|D(mix)|L010|P	p6	selected_index	0
specific|cartpole-swingup|D(mix)|L010|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(mix)|L010|P	p6	lambda_T	1.91512
specific|cartpole-swingup|D(mix)|L010|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(mix)|L010|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(mix)|L010|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(mix)|L010|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(mix)|L010|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(mix)|L010|P	a6	rank_c0	0
specific|cartpole-swingup|D(mix)|L010|P	a6	T_G	0
specific|cartpole-swingup|D(mix)|L010|P	a6	TS_G_objective	6950.21
specific|cartpole-swingup|D(mix)|L010|P	a6	rank_ties	1
specific|cartpole-swingup|D(mix)|L010|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(mix)|L010|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(mix)|L010|P	a6	stake_C	0.707107
specific|cartpole-swingup|D(mix)|L010|P	a6	F_C	7459.37
specific|cartpole-swingup|D(mix)|L010|P	a6	source	grid
specific|cartpole-swingup|D(mix)|L010|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(mix)|L010|P	a6	boundary_stake	False
specific|cartpole-swingup|D(mix)|L010|P	a6	finite_candidates	1694
specific|cartpole-swingup|D(mix)|L010|P	variance	0	0.000114487
specific|cartpole-swingup|D(mix)|L010|P	variance	1	0.000222628
specific|cartpole-swingup|D(mix)|L010|P	variance	2	0.000228578
specific|cartpole-swingup|D(mix)|L010|P	variance	3	0.00616489
specific|cartpole-swingup|D(mix)|L010|P	variance	4	0.00784783
specific|cartpole-swingup|D(mix)|L025|U	p6	selected_index	0
specific|cartpole-swingup|D(mix)|L025|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(mix)|L025|U	p6	lambda_T	0.479521
specific|cartpole-swingup|D(mix)|L025|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(mix)|L025|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(mix)|L025|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(mix)|L025|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(mix)|L025|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(mix)|L025|U	a6	rank_c0	0
specific|cartpole-swingup|D(mix)|L025|U	a6	T_G	1
specific|cartpole-swingup|D(mix)|L025|U	a6	TS_G_objective	1678.44
specific|cartpole-swingup|D(mix)|L025|U	a6	rank_ties	1
specific|cartpole-swingup|D(mix)|L025|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(mix)|L025|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(mix)|L025|U	a6	stake_C	0.707107
specific|cartpole-swingup|D(mix)|L025|U	a6	F_C	2159.25
specific|cartpole-swingup|D(mix)|L025|U	a6	source	grid
specific|cartpole-swingup|D(mix)|L025|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(mix)|L025|U	a6	boundary_stake	False
specific|cartpole-swingup|D(mix)|L025|U	a6	finite_candidates	1692
specific|cartpole-swingup|D(mix)|L025|U	variance	0	0.000413931
specific|cartpole-swingup|D(mix)|L025|U	variance	1	0.000703792
specific|cartpole-swingup|D(mix)|L025|U	variance	2	0.000434412
specific|cartpole-swingup|D(mix)|L025|U	variance	3	0.0290032
specific|cartpole-swingup|D(mix)|L025|U	variance	4	0.00818865
specific|cartpole-swingup|D(mix)|L025|P	p6	selected_index	0
specific|cartpole-swingup|D(mix)|L025|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(mix)|L025|P	p6	lambda_T	0.986182
specific|cartpole-swingup|D(mix)|L025|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(mix)|L025|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(mix)|L025|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(mix)|L025|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(mix)|L025|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(mix)|L025|P	a6	rank_c0	0
specific|cartpole-swingup|D(mix)|L025|P	a6	T_G	0
specific|cartpole-swingup|D(mix)|L025|P	a6	TS_G_objective	2334.3
specific|cartpole-swingup|D(mix)|L025|P	a6	rank_ties	1
specific|cartpole-swingup|D(mix)|L025|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(mix)|L025|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(mix)|L025|P	a6	stake_C	0.707107
specific|cartpole-swingup|D(mix)|L025|P	a6	F_C	3624.68
specific|cartpole-swingup|D(mix)|L025|P	a6	source	grid
specific|cartpole-swingup|D(mix)|L025|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(mix)|L025|P	a6	boundary_stake	False
specific|cartpole-swingup|D(mix)|L025|P	a6	finite_candidates	1692
specific|cartpole-swingup|D(mix)|L025|P	variance	0	0.000546075
specific|cartpole-swingup|D(mix)|L025|P	variance	1	0.000712423
specific|cartpole-swingup|D(mix)|L025|P	variance	2	0.000607364
specific|cartpole-swingup|D(mix)|L025|P	variance	3	0.0863233
specific|cartpole-swingup|D(mix)|L025|P	variance	4	0.0479078
specific|cartpole-swingup|D(mix)|L050|U	p6	selected_index	0
specific|cartpole-swingup|D(mix)|L050|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(mix)|L050|U	p6	lambda_T	0.739842
specific|cartpole-swingup|D(mix)|L050|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(mix)|L050|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(mix)|L050|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(mix)|L050|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(mix)|L050|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(mix)|L050|U	a6	rank_c0	0
specific|cartpole-swingup|D(mix)|L050|U	a6	T_G	0
specific|cartpole-swingup|D(mix)|L050|U	a6	TS_G_objective	2883.49
specific|cartpole-swingup|D(mix)|L050|U	a6	rank_ties	1
specific|cartpole-swingup|D(mix)|L050|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(mix)|L050|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(mix)|L050|U	a6	stake_C	0.707107
specific|cartpole-swingup|D(mix)|L050|U	a6	F_C	3914
specific|cartpole-swingup|D(mix)|L050|U	a6	source	grid
specific|cartpole-swingup|D(mix)|L050|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(mix)|L050|U	a6	boundary_stake	False
specific|cartpole-swingup|D(mix)|L050|U	a6	finite_candidates	1692
specific|cartpole-swingup|D(mix)|L050|U	variance	0	0.000591899
specific|cartpole-swingup|D(mix)|L050|U	variance	1	0.000718028
specific|cartpole-swingup|D(mix)|L050|U	variance	2	0.000631599
specific|cartpole-swingup|D(mix)|L050|U	variance	3	0.0527313
specific|cartpole-swingup|D(mix)|L050|U	variance	4	0.0281161
specific|cartpole-swingup|D(mix)|L050|P	p6	selected_index	0
specific|cartpole-swingup|D(mix)|L050|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(mix)|L050|P	p6	lambda_T	0.929347
specific|cartpole-swingup|D(mix)|L050|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(mix)|L050|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(mix)|L050|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(mix)|L050|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(mix)|L050|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(mix)|L050|P	a6	rank_c0	0
specific|cartpole-swingup|D(mix)|L050|P	a6	T_G	0
specific|cartpole-swingup|D(mix)|L050|P	a6	TS_G_objective	2621.78
specific|cartpole-swingup|D(mix)|L050|P	a6	rank_ties	1
specific|cartpole-swingup|D(mix)|L050|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(mix)|L050|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(mix)|L050|P	a6	stake_C	0.98766
specific|cartpole-swingup|D(mix)|L050|P	a6	F_C	3598.18
specific|cartpole-swingup|D(mix)|L050|P	a6	source	optimizer
specific|cartpole-swingup|D(mix)|L050|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(mix)|L050|P	a6	boundary_stake	False
specific|cartpole-swingup|D(mix)|L050|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(mix)|L050|P	variance	0	0.000336119
specific|cartpole-swingup|D(mix)|L050|P	variance	1	0.000600012
specific|cartpole-swingup|D(mix)|L050|P	variance	2	0.000537377
specific|cartpole-swingup|D(mix)|L050|P	variance	3	0.0120299
specific|cartpole-swingup|D(mix)|L050|P	variance	4	0.00773287
specific|cartpole-swingup|D(mix)|L075|U	p6	selected_index	0
specific|cartpole-swingup|D(mix)|L075|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(mix)|L075|U	p6	lambda_T	0.628688
specific|cartpole-swingup|D(mix)|L075|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(mix)|L075|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(mix)|L075|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(mix)|L075|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(mix)|L075|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(mix)|L075|U	a6	rank_c0	0
specific|cartpole-swingup|D(mix)|L075|U	a6	T_G	1
specific|cartpole-swingup|D(mix)|L075|U	a6	TS_G_objective	4402.73
specific|cartpole-swingup|D(mix)|L075|U	a6	rank_ties	1
specific|cartpole-swingup|D(mix)|L075|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(mix)|L075|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(mix)|L075|U	a6	stake_C	0.707107
specific|cartpole-swingup|D(mix)|L075|U	a6	F_C	5716.37
specific|cartpole-swingup|D(mix)|L075|U	a6	source	grid
specific|cartpole-swingup|D(mix)|L075|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(mix)|L075|U	a6	boundary_stake	False
specific|cartpole-swingup|D(mix)|L075|U	a6	finite_candidates	1692
specific|cartpole-swingup|D(mix)|L075|U	variance	0	0.00061046
specific|cartpole-swingup|D(mix)|L075|U	variance	1	0.000960247
specific|cartpole-swingup|D(mix)|L075|U	variance	2	0.000860232
specific|cartpole-swingup|D(mix)|L075|U	variance	3	0.0426518
specific|cartpole-swingup|D(mix)|L075|U	variance	4	0.0153939
specific|cartpole-swingup|D(mix)|L075|P	p6	selected_index	0
specific|cartpole-swingup|D(mix)|L075|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(mix)|L075|P	p6	lambda_T	1.16649
specific|cartpole-swingup|D(mix)|L075|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(mix)|L075|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(mix)|L075|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(mix)|L075|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(mix)|L075|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(mix)|L075|P	a6	rank_c0	0
specific|cartpole-swingup|D(mix)|L075|P	a6	T_G	0
specific|cartpole-swingup|D(mix)|L075|P	a6	TS_G_objective	838.847
specific|cartpole-swingup|D(mix)|L075|P	a6	rank_ties	1
specific|cartpole-swingup|D(mix)|L075|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(mix)|L075|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(mix)|L075|P	a6	stake_C	0.943828
specific|cartpole-swingup|D(mix)|L075|P	a6	F_C	1166.9
specific|cartpole-swingup|D(mix)|L075|P	a6	source	optimizer
specific|cartpole-swingup|D(mix)|L075|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(mix)|L075|P	a6	boundary_stake	False
specific|cartpole-swingup|D(mix)|L075|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(mix)|L075|P	variance	0	0.000577638
specific|cartpole-swingup|D(mix)|L075|P	variance	1	0.000934936
specific|cartpole-swingup|D(mix)|L075|P	variance	2	0.000893555
specific|cartpole-swingup|D(mix)|L075|P	variance	3	0.0480009
specific|cartpole-swingup|D(mix)|L075|P	variance	4	0.0213681
specific|cartpole-swingup|D(mix)|L100|U	p6	selected_index	1
specific|cartpole-swingup|D(mix)|L100|U	p6	lambda_V	0.5
specific|cartpole-swingup|D(mix)|L100|U	p6	lambda_T	0.513192
specific|cartpole-swingup|D(mix)|L100|U	p6	SV_grid_index	1
specific|cartpole-swingup|D(mix)|L100|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(mix)|L100|U	p6	SV_lambda	0.5
specific|cartpole-swingup|D(mix)|L100|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(mix)|L100|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(mix)|L100|U	a6	rank_c0	0
specific|cartpole-swingup|D(mix)|L100|U	a6	T_G	1
specific|cartpole-swingup|D(mix)|L100|U	a6	TS_G_objective	4648.5
specific|cartpole-swingup|D(mix)|L100|U	a6	rank_ties	1
specific|cartpole-swingup|D(mix)|L100|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(mix)|L100|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(mix)|L100|U	a6	stake_C	0.707107
specific|cartpole-swingup|D(mix)|L100|U	a6	F_C	6739.37
specific|cartpole-swingup|D(mix)|L100|U	a6	source	grid
specific|cartpole-swingup|D(mix)|L100|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(mix)|L100|U	a6	boundary_stake	False
specific|cartpole-swingup|D(mix)|L100|U	a6	finite_candidates	1692
specific|cartpole-swingup|D(mix)|L100|U	variance	0	0.000744999
specific|cartpole-swingup|D(mix)|L100|U	variance	1	0.000940345
specific|cartpole-swingup|D(mix)|L100|U	variance	2	0.000841111
specific|cartpole-swingup|D(mix)|L100|U	variance	3	0.0802156
specific|cartpole-swingup|D(mix)|L100|U	variance	4	0.0618703
primary|cartpole-swingup|D(all)|common	p6	selected_index	0
primary|cartpole-swingup|D(all)|common	p6	lambda_V	1.0
primary|cartpole-swingup|D(all)|common	p6	lambda_T	0.582225
primary|cartpole-swingup|D(all)|common	p6	SV_grid_index	0
primary|cartpole-swingup|D(all)|common	p6	SV_stake_index	0
primary|cartpole-swingup|D(all)|common	p6	SV_lambda	1.0
primary|cartpole-swingup|D(all)|common	p6	SV_stake	1.0
primary|cartpole-swingup|D(all)|common	p6	SV_exact_ties	1
primary|cartpole-swingup|D(all)|common	a6	rank_c0	0
primary|cartpole-swingup|D(all)|common	a6	T_G	1
primary|cartpole-swingup|D(all)|common	a6	TS_G_objective	32208.2
primary|cartpole-swingup|D(all)|common	a6	rank_ties	1
primary|cartpole-swingup|D(all)|common	a6	TS_G_ties	1
primary|cartpole-swingup|D(all)|common	a6	lambda_C	4.0
primary|cartpole-swingup|D(all)|common	a6	stake_C	0.707107
primary|cartpole-swingup|D(all)|common	a6	F_C	42269.4
primary|cartpole-swingup|D(all)|common	a6	source	grid
primary|cartpole-swingup|D(all)|common	a6	boundary_lambda	True
primary|cartpole-swingup|D(all)|common	a6	boundary_stake	False
primary|cartpole-swingup|D(all)|common	a6	finite_candidates	1692
primary|cartpole-swingup|D(all)|common	variance	0	0.000290626
primary|cartpole-swingup|D(all)|common	variance	1	0.000495995
primary|cartpole-swingup|D(all)|common	variance	2	0.000532764
primary|cartpole-swingup|D(all)|common	variance	3	0.0270153
primary|cartpole-swingup|D(all)|common	variance	4	0.0124487
specific|cartpole-swingup|D(all)|L000|P	p6	selected_index	0
specific|cartpole-swingup|D(all)|L000|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(all)|L000|P	p6	lambda_T	1.34218
specific|cartpole-swingup|D(all)|L000|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(all)|L000|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(all)|L000|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(all)|L000|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(all)|L000|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(all)|L000|P	a6	rank_c0	0
specific|cartpole-swingup|D(all)|L000|P	a6	T_G	0
specific|cartpole-swingup|D(all)|L000|P	a6	TS_G_objective	11889.8
specific|cartpole-swingup|D(all)|L000|P	a6	rank_ties	1
specific|cartpole-swingup|D(all)|L000|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(all)|L000|P	a6	lambda_C	2.47493
specific|cartpole-swingup|D(all)|L000|P	a6	stake_C	0.99217
specific|cartpole-swingup|D(all)|L000|P	a6	F_C	12007.9
specific|cartpole-swingup|D(all)|L000|P	a6	source	optimizer
specific|cartpole-swingup|D(all)|L000|P	a6	boundary_lambda	False
specific|cartpole-swingup|D(all)|L000|P	a6	boundary_stake	False
specific|cartpole-swingup|D(all)|L000|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(all)|L000|P	variance	0	3.[identifier omitted]-05
specific|cartpole-swingup|D(all)|L000|P	variance	1	0.000129119
specific|cartpole-swingup|D(all)|L000|P	variance	2	8.[identifier omitted]-05
specific|cartpole-swingup|D(all)|L000|P	variance	3	0.000106702
specific|cartpole-swingup|D(all)|L000|P	variance	4	0.000179048
specific|cartpole-swingup|D(all)|L010|P	p6	selected_index	0
specific|cartpole-swingup|D(all)|L010|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(all)|L010|P	p6	lambda_T	0.964245
specific|cartpole-swingup|D(all)|L010|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(all)|L010|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(all)|L010|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(all)|L010|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(all)|L010|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(all)|L010|P	a6	rank_c0	0
specific|cartpole-swingup|D(all)|L010|P	a6	T_G	0
specific|cartpole-swingup|D(all)|L010|P	a6	TS_G_objective	8063.81
specific|cartpole-swingup|D(all)|L010|P	a6	rank_ties	1
specific|cartpole-swingup|D(all)|L010|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(all)|L010|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(all)|L010|P	a6	stake_C	0.707107
specific|cartpole-swingup|D(all)|L010|P	a6	F_C	8139.47
specific|cartpole-swingup|D(all)|L010|P	a6	source	grid
specific|cartpole-swingup|D(all)|L010|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(all)|L010|P	a6	boundary_stake	False
specific|cartpole-swingup|D(all)|L010|P	a6	finite_candidates	1694
specific|cartpole-swingup|D(all)|L010|P	variance	0	0.000100734
specific|cartpole-swingup|D(all)|L010|P	variance	1	0.000198553
specific|cartpole-swingup|D(all)|L010|P	variance	2	0.000177675
specific|cartpole-swingup|D(all)|L010|P	variance	3	0.00542319
specific|cartpole-swingup|D(all)|L010|P	variance	4	0.000646891
specific|cartpole-swingup|D(all)|L025|U	p6	selected_index	0
specific|cartpole-swingup|D(all)|L025|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(all)|L025|U	p6	lambda_T	0.524806
specific|cartpole-swingup|D(all)|L025|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(all)|L025|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(all)|L025|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(all)|L025|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(all)|L025|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(all)|L025|U	a6	rank_c0	0
specific|cartpole-swingup|D(all)|L025|U	a6	T_G	1
specific|cartpole-swingup|D(all)|L025|U	a6	TS_G_objective	1844.87
specific|cartpole-swingup|D(all)|L025|U	a6	rank_ties	1
specific|cartpole-swingup|D(all)|L025|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(all)|L025|U	a6	lambda_C	2.63093
specific|cartpole-swingup|D(all)|L025|U	a6	stake_C	0.979517
specific|cartpole-swingup|D(all)|L025|U	a6	F_C	2304.15
specific|cartpole-swingup|D(all)|L025|U	a6	source	optimizer
specific|cartpole-swingup|D(all)|L025|U	a6	boundary_lambda	False
specific|cartpole-swingup|D(all)|L025|U	a6	boundary_stake	False
specific|cartpole-swingup|D(all)|L025|U	a6	finite_candidates	1697
specific|cartpole-swingup|D(all)|L025|U	variance	0	0.000311348
specific|cartpole-swingup|D(all)|L025|U	variance	1	0.000610291
specific|cartpole-swingup|D(all)|L025|U	variance	2	0.000532072
specific|cartpole-swingup|D(all)|L025|U	variance	3	0.0283816
specific|cartpole-swingup|D(all)|L025|U	variance	4	0.00491944
specific|cartpole-swingup|D(all)|L025|P	p6	selected_index	0
specific|cartpole-swingup|D(all)|L025|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(all)|L025|P	p6	lambda_T	0.966841
specific|cartpole-swingup|D(all)|L025|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(all)|L025|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(all)|L025|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(all)|L025|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(all)|L025|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(all)|L025|P	a6	rank_c0	0
specific|cartpole-swingup|D(all)|L025|P	a6	T_G	0
specific|cartpole-swingup|D(all)|L025|P	a6	TS_G_objective	2848.23
specific|cartpole-swingup|D(all)|L025|P	a6	rank_ties	1
specific|cartpole-swingup|D(all)|L025|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(all)|L025|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(all)|L025|P	a6	stake_C	0.707107
specific|cartpole-swingup|D(all)|L025|P	a6	F_C	3913.42
specific|cartpole-swingup|D(all)|L025|P	a6	source	grid
specific|cartpole-swingup|D(all)|L025|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(all)|L025|P	a6	boundary_stake	False
specific|cartpole-swingup|D(all)|L025|P	a6	finite_candidates	1692
specific|cartpole-swingup|D(all)|L025|P	variance	0	0.000485274
specific|cartpole-swingup|D(all)|L025|P	variance	1	0.000559515
specific|cartpole-swingup|D(all)|L025|P	variance	2	0.000630531
specific|cartpole-swingup|D(all)|L025|P	variance	3	0.0679184
specific|cartpole-swingup|D(all)|L025|P	variance	4	0.0202259
specific|cartpole-swingup|D(all)|L050|U	p6	selected_index	0
specific|cartpole-swingup|D(all)|L050|U	p6	lambda_V	1.0
specific|cartpole-swingup|D(all)|L050|U	p6	lambda_T	0.745988
specific|cartpole-swingup|D(all)|L050|U	p6	SV_grid_index	0
specific|cartpole-swingup|D(all)|L050|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(all)|L050|U	p6	SV_lambda	1.0
specific|cartpole-swingup|D(all)|L050|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(all)|L050|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(all)|L050|U	a6	rank_c0	0
specific|cartpole-swingup|D(all)|L050|U	a6	T_G	0
specific|cartpole-swingup|D(all)|L050|U	a6	TS_G_objective	3270.84
specific|cartpole-swingup|D(all)|L050|U	a6	rank_ties	1
specific|cartpole-swingup|D(all)|L050|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(all)|L050|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(all)|L050|U	a6	stake_C	0.707107
specific|cartpole-swingup|D(all)|L050|U	a6	F_C	3883.94
specific|cartpole-swingup|D(all)|L050|U	a6	source	grid
specific|cartpole-swingup|D(all)|L050|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(all)|L050|U	a6	boundary_stake	False
specific|cartpole-swingup|D(all)|L050|U	a6	finite_candidates	1692
specific|cartpole-swingup|D(all)|L050|U	variance	0	0.00032709
specific|cartpole-swingup|D(all)|L050|U	variance	1	0.000465331
specific|cartpole-swingup|D(all)|L050|U	variance	2	0.000630625
specific|cartpole-swingup|D(all)|L050|U	variance	3	0.0301985
specific|cartpole-swingup|D(all)|L050|U	variance	4	0.0226318
specific|cartpole-swingup|D(all)|L050|P	p6	selected_index	0
specific|cartpole-swingup|D(all)|L050|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(all)|L050|P	p6	lambda_T	0.591862
specific|cartpole-swingup|D(all)|L050|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(all)|L050|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(all)|L050|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(all)|L050|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(all)|L050|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(all)|L050|P	a6	rank_c0	0
specific|cartpole-swingup|D(all)|L050|P	a6	T_G	1
specific|cartpole-swingup|D(all)|L050|P	a6	TS_G_objective	2518.48
specific|cartpole-swingup|D(all)|L050|P	a6	rank_ties	1
specific|cartpole-swingup|D(all)|L050|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(all)|L050|P	a6	lambda_C	4.0
specific|cartpole-swingup|D(all)|L050|P	a6	stake_C	0.707107
specific|cartpole-swingup|D(all)|L050|P	a6	F_C	3205.66
specific|cartpole-swingup|D(all)|L050|P	a6	source	grid
specific|cartpole-swingup|D(all)|L050|P	a6	boundary_lambda	True
specific|cartpole-swingup|D(all)|L050|P	a6	boundary_stake	False
specific|cartpole-swingup|D(all)|L050|P	a6	finite_candidates	1692
specific|cartpole-swingup|D(all)|L050|P	variance	0	0.000256059
specific|cartpole-swingup|D(all)|L050|P	variance	1	0.000446998
specific|cartpole-swingup|D(all)|L050|P	variance	2	0.000606524
specific|cartpole-swingup|D(all)|L050|P	variance	3	0.00920082
specific|cartpole-swingup|D(all)|L050|P	variance	4	0.00525923
specific|cartpole-swingup|D(all)|L075|U	p6	selected_index	1
specific|cartpole-swingup|D(all)|L075|U	p6	lambda_V	0.5
specific|cartpole-swingup|D(all)|L075|U	p6	lambda_T	0.499132
specific|cartpole-swingup|D(all)|L075|U	p6	SV_grid_index	1
specific|cartpole-swingup|D(all)|L075|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(all)|L075|U	p6	SV_lambda	0.5
specific|cartpole-swingup|D(all)|L075|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(all)|L075|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(all)|L075|U	a6	rank_c0	0
specific|cartpole-swingup|D(all)|L075|U	a6	T_G	1
specific|cartpole-swingup|D(all)|L075|U	a6	TS_G_objective	4352.96
specific|cartpole-swingup|D(all)|L075|U	a6	rank_ties	1
specific|cartpole-swingup|D(all)|L075|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(all)|L075|U	a6	lambda_C	3.11454
specific|cartpole-swingup|D(all)|L075|U	a6	stake_C	0.952378
specific|cartpole-swingup|D(all)|L075|U	a6	F_C	5860.15
specific|cartpole-swingup|D(all)|L075|U	a6	source	optimizer
specific|cartpole-swingup|D(all)|L075|U	a6	boundary_lambda	False
specific|cartpole-swingup|D(all)|L075|U	a6	boundary_stake	False
specific|cartpole-swingup|D(all)|L075|U	a6	finite_candidates	1697
specific|cartpole-swingup|D(all)|L075|U	variance	0	0.000454896
specific|cartpole-swingup|D(all)|L075|U	variance	1	0.000944996
specific|cartpole-swingup|D(all)|L075|U	variance	2	0.000989701
specific|cartpole-swingup|D(all)|L075|U	variance	3	0.0381347
specific|cartpole-swingup|D(all)|L075|U	variance	4	0.0132548
specific|cartpole-swingup|D(all)|L075|P	p6	selected_index	0
specific|cartpole-swingup|D(all)|L075|P	p6	lambda_V	1.0
specific|cartpole-swingup|D(all)|L075|P	p6	lambda_T	0.643153
specific|cartpole-swingup|D(all)|L075|P	p6	SV_grid_index	0
specific|cartpole-swingup|D(all)|L075|P	p6	SV_stake_index	0
specific|cartpole-swingup|D(all)|L075|P	p6	SV_lambda	1.0
specific|cartpole-swingup|D(all)|L075|P	p6	SV_stake	1.0
specific|cartpole-swingup|D(all)|L075|P	p6	SV_exact_ties	1
specific|cartpole-swingup|D(all)|L075|P	a6	rank_c0	0
specific|cartpole-swingup|D(all)|L075|P	a6	T_G	1
specific|cartpole-swingup|D(all)|L075|P	a6	TS_G_objective	844.584
specific|cartpole-swingup|D(all)|L075|P	a6	rank_ties	1
specific|cartpole-swingup|D(all)|L075|P	a6	TS_G_ties	1
specific|cartpole-swingup|D(all)|L075|P	a6	lambda_C	2.61724
specific|cartpole-swingup|D(all)|L075|P	a6	stake_C	0.951139
specific|cartpole-swingup|D(all)|L075|P	a6	F_C	1170.26
specific|cartpole-swingup|D(all)|L075|P	a6	source	optimizer
specific|cartpole-swingup|D(all)|L075|P	a6	boundary_lambda	False
specific|cartpole-swingup|D(all)|L075|P	a6	boundary_stake	False
specific|cartpole-swingup|D(all)|L075|P	a6	finite_candidates	1697
specific|cartpole-swingup|D(all)|L075|P	variance	0	0.000358981
specific|cartpole-swingup|D(all)|L075|P	variance	1	0.00113848
specific|cartpole-swingup|D(all)|L075|P	variance	2	0.0010538
specific|cartpole-swingup|D(all)|L075|P	variance	3	0.0255423
specific|cartpole-swingup|D(all)|L075|P	variance	4	0.00997963
specific|cartpole-swingup|D(all)|L100|U	p6	selected_index	1
specific|cartpole-swingup|D(all)|L100|U	p6	lambda_V	0.5
specific|cartpole-swingup|D(all)|L100|U	p6	lambda_T	0.425388
specific|cartpole-swingup|D(all)|L100|U	p6	SV_grid_index	1
specific|cartpole-swingup|D(all)|L100|U	p6	SV_stake_index	0
specific|cartpole-swingup|D(all)|L100|U	p6	SV_lambda	0.5
specific|cartpole-swingup|D(all)|L100|U	p6	SV_stake	1.0
specific|cartpole-swingup|D(all)|L100|U	p6	SV_exact_ties	1
specific|cartpole-swingup|D(all)|L100|U	a6	rank_c0	0
specific|cartpole-swingup|D(all)|L100|U	a6	T_G	1
specific|cartpole-swingup|D(all)|L100|U	a6	TS_G_objective	5375.57
specific|cartpole-swingup|D(all)|L100|U	a6	rank_ties	1
specific|cartpole-swingup|D(all)|L100|U	a6	TS_G_ties	1
specific|cartpole-swingup|D(all)|L100|U	a6	lambda_C	4.0
specific|cartpole-swingup|D(all)|L100|U	a6	stake_C	0.707107
specific|cartpole-swingup|D(all)|L100|U	a6	F_C	7200.35
specific|cartpole-swingup|D(all)|L100|U	a6	source	grid
specific|cartpole-swingup|D(all)|L100|U	a6	boundary_lambda	True
specific|cartpole-swingup|D(all)|L100|U	a6	boundary_stake	False
specific|cartpole-swingup|D(all)|L100|U	a6	finite_candidates	1692
specific|cartpole-swingup|D(all)|L100|U	variance	0	0.00044076
specific|cartpole-swingup|D(all)|L100|U	variance	1	0.0006214
specific|cartpole-swingup|D(all)|L100|U	variance	2	0.00070626
specific|cartpole-swingup|D(all)|L100|U	variance	3	0.0443663
specific|cartpole-swingup|D(all)|L100|U	variance	4	0.0311312
primary|walker-walk|D(pol)|common	p6	selected_index	2
primary|walker-walk|D(pol)|common	p6	lambda_V	0.25
primary|walker-walk|D(pol)|common	p6	lambda_T	0.278837
primary|walker-walk|D(pol)|common	p6	SV_grid_index	2
primary|walker-walk|D(pol)|common	p6	SV_stake_index	0
primary|walker-walk|D(pol)|common	p6	SV_lambda	0.25
primary|walker-walk|D(pol)|common	p6	SV_stake	1.0
primary|walker-walk|D(pol)|common	p6	SV_exact_ties	1
primary|walker-walk|D(pol)|common	a6	rank_c0	0
primary|walker-walk|D(pol)|common	a6	T_G	2
primary|walker-walk|D(pol)|common	a6	TS_G_objective	29602.3
primary|walker-walk|D(pol)|common	a6	rank_ties	1
primary|walker-walk|D(pol)|common	a6	TS_G_ties	1
primary|walker-walk|D(pol)|common	a6	lambda_C	0.347198
primary|walker-walk|D(pol)|common	a6	stake_C	0.961297
primary|walker-walk|D(pol)|common	a6	F_C	30418.5
primary|walker-walk|D(pol)|common	a6	source	optimizer
primary|walker-walk|D(pol)|common	a6	boundary_lambda	False
primary|walker-walk|D(pol)|common	a6	boundary_stake	False
primary|walker-walk|D(pol)|common	a6	finite_candidates	1697
primary|walker-walk|D(pol)|common	variance	0	0.0344273
primary|walker-walk|D(pol)|common	variance	1	0.0598196
primary|walker-walk|D(pol)|common	variance	2	0.0554307
primary|walker-walk|D(pol)|common	variance	3	0.0490427
primary|walker-walk|D(pol)|common	variance	4	0.0513908
primary|walker-walk|D(pol)|common	variance	5	0.0509655
primary|walker-walk|D(pol)|common	variance	6	0.0868427
primary|walker-walk|D(pol)|common	variance	7	0.0955848
primary|walker-walk|D(pol)|common	variance	8	0.0713248
primary|walker-walk|D(pol)|common	variance	9	0.0730541
primary|walker-walk|D(pol)|common	variance	10	0.0652185
primary|walker-walk|D(pol)|common	variance	11	0.085118
primary|walker-walk|D(pol)|common	variance	12	0.0873869
primary|walker-walk|D(pol)|common	variance	13	0.0917958
primary|walker-walk|D(pol)|common	variance	14	0.036269
primary|walker-walk|D(pol)|common	variance	15	0.142048
primary|walker-walk|D(pol)|common	variance	16	0.156337
primary|walker-walk|D(pol)|common	variance	17	0.0657987
primary|walker-walk|D(pol)|common	variance	18	0.0655991
primary|walker-walk|D(pol)|common	variance	19	0.10405
primary|walker-walk|D(pol)|common	variance	20	0.118765
primary|walker-walk|D(pol)|common	variance	21	0.0729307
primary|walker-walk|D(pol)|common	variance	22	0.10258
primary|walker-walk|D(pol)|common	variance	23	0.112938
specific|walker-walk|D(pol)|L000|P	p6	selected_index	2
specific|walker-walk|D(pol)|L000|P	p6	lambda_V	0.25
specific|walker-walk|D(pol)|L000|P	p6	lambda_T	0.258692
specific|walker-walk|D(pol)|L000|P	p6	SV_grid_index	2
specific|walker-walk|D(pol)|L000|P	p6	SV_stake_index	0
specific|walker-walk|D(pol)|L000|P	p6	SV_lambda	0.25
specific|walker-walk|D(pol)|L000|P	p6	SV_stake	1.0
specific|walker-walk|D(pol)|L000|P	p6	SV_exact_ties	1
specific|walker-walk|D(pol)|L000|P	a6	rank_c0	0
specific|walker-walk|D(pol)|L000|P	a6	T_G	2
specific|walker-walk|D(pol)|L000|P	a6	TS_G_objective	2301.7
specific|walker-walk|D(pol)|L000|P	a6	rank_ties	1
specific|walker-walk|D(pol)|L000|P	a6	TS_G_ties	1
specific|walker-walk|D(pol)|L000|P	a6	lambda_C	0.304253
specific|walker-walk|D(pol)|L000|P	a6	stake_C	0.953602
specific|walker-walk|D(pol)|L000|P	a6	F_C	2355.49
specific|walker-walk|D(pol)|L000|P	a6	source	optimizer
specific|walker-walk|D(pol)|L000|P	a6	boundary_lambda	False
specific|walker-walk|D(pol)|L000|P	a6	boundary_stake	False
specific|walker-walk|D(pol)|L000|P	a6	finite_candidates	1697
specific|walker-walk|D(pol)|L000|P	variance	0	0.0198414
specific|walker-walk|D(pol)|L000|P	variance	1	0.0421554
specific|walker-walk|D(pol)|L000|P	variance	2	0.034807
specific|walker-walk|D(pol)|L000|P	variance	3	0.0339385
specific|walker-walk|D(pol)|L000|P	variance	4	0.0349752
specific|walker-walk|D(pol)|L000|P	variance	5	0.0370982
specific|walker-walk|D(pol)|L000|P	variance	6	0.0603464
specific|walker-walk|D(pol)|L000|P	variance	7	0.0639374
specific|walker-walk|D(pol)|L000|P	variance	8	0.0408644
specific|walker-walk|D(pol)|L000|P	variance	9	0.0443912
specific|walker-walk|D(pol)|L000|P	variance	10	0.0422859
specific|walker-walk|D(pol)|L000|P	variance	11	0.0537375
specific|walker-walk|D(pol)|L000|P	variance	12	0.0600119
specific|walker-walk|D(pol)|L000|P	variance	13	0.0635511
specific|walker-walk|D(pol)|L000|P	variance	14	0.0242869
specific|walker-walk|D(pol)|L000|P	variance	15	0.0961472
specific|walker-walk|D(pol)|L000|P	variance	16	0.0905182
specific|walker-walk|D(pol)|L000|P	variance	17	0.0422566
specific|walker-walk|D(pol)|L000|P	variance	18	0.0413405
specific|walker-walk|D(pol)|L000|P	variance	19	0.0865672
specific|walker-walk|D(pol)|L000|P	variance	20	0.0804395
specific|walker-walk|D(pol)|L000|P	variance	21	0.0432764
specific|walker-walk|D(pol)|L000|P	variance	22	0.0808842
specific|walker-walk|D(pol)|L000|P	variance	23	0.0814049
specific|walker-walk|D(pol)|L010|P	p6	selected_index	2
specific|walker-walk|D(pol)|L010|P	p6	lambda_V	0.25
specific|walker-walk|D(pol)|L010|P	p6	lambda_T	0.264034
specific|walker-walk|D(pol)|L010|P	p6	SV_grid_index	2
specific|walker-walk|D(pol)|L010|P	p6	SV_stake_index	0
specific|walker-walk|D(pol)|L010|P	p6	SV_lambda	0.25
specific|walker-walk|D(pol)|L010|P	p6	SV_stake	1.0
specific|walker-walk|D(pol)|L010|P	p6	SV_exact_ties	1
specific|walker-walk|D(pol)|L010|P	a6	rank_c0	0
specific|walker-walk|D(pol)|L010|P	a6	T_G	2
specific|walker-walk|D(pol)|L010|P	a6	TS_G_objective	1990.02
specific|walker-walk|D(pol)|L010|P	a6	rank_ties	1
specific|walker-walk|D(pol)|L010|P	a6	TS_G_ties	1
specific|walker-walk|D(pol)|L010|P	a6	lambda_C	0.343306
specific|walker-walk|D(pol)|L010|P	a6	stake_C	0.918744
specific|walker-walk|D(pol)|L010|P	a6	F_C	2052.05
specific|walker-walk|D(pol)|L010|P	a6	source	optimizer
specific|walker-walk|D(pol)|L010|P	a6	boundary_lambda	False
specific|walker-walk|D(pol)|L010|P	a6	boundary_stake	False
specific|walker-walk|D(pol)|L010|P	a6	finite_candidates	1697
specific|walker-walk|D(pol)|L010|P	variance	0	0.0211753
specific|walker-walk|D(pol)|L010|P	variance	1	0.0480499
specific|walker-walk|D(pol)|L010|P	variance	2	0.0390766
specific|walker-walk|D(pol)|L010|P	variance	3	0.0362749
specific|walker-walk|D(pol)|L010|P	variance	4	0.040256
specific|walker-walk|D(pol)|L010|P	variance	5	0.042163
specific|walker-walk|D(pol)|L010|P	variance	6	0.0709536
specific|walker-walk|D(pol)|L010|P	variance	7	0.0679435
specific|walker-walk|D(pol)|L010|P	variance	8	0.0496349
specific|walker-walk|D(pol)|L010|P	variance	9	0.0521307
specific|walker-walk|D(pol)|L010|P	variance	10	0.0564355
specific|walker-walk|D(pol)|L010|P	variance	11	0.0657068
specific|walker-walk|D(pol)|L010|P	variance	12	0.0706941
specific|walker-walk|D(pol)|L010|P	variance	13	0.0792586
specific|walker-walk|D(pol)|L010|P	variance	14	0.0255139
specific|walker-walk|D(pol)|L010|P	variance	15	0.110075
specific|walker-walk|D(pol)|L010|P	variance	16	0.108174
specific|walker-walk|D(pol)|L010|P	variance	17	0.0453839
specific|walker-walk|D(pol)|L010|P	variance	18	0.0467658
specific|walker-walk|D(pol)|L010|P	variance	19	0.0845632
specific|walker-walk|D(pol)|L010|P	variance	20	0.0941176
specific|walker-walk|D(pol)|L010|P	variance	21	0.0484365
specific|walker-walk|D(pol)|L010|P	variance	22	0.0948385
specific|walker-walk|D(pol)|L010|P	variance	23	0.0949638
specific|walker-walk|D(pol)|L025|U	p6	selected_index	2
specific|walker-walk|D(pol)|L025|U	p6	lambda_V	0.25
specific|walker-walk|D(pol)|L025|U	p6	lambda_T	0.298728
specific|walker-walk|D(pol)|L025|U	p6	SV_grid_index	2
specific|walker-walk|D(pol)|L025|U	p6	SV_stake_index	0
specific|walker-walk|D(pol)|L025|U	p6	SV_lambda	0.25
specific|walker-walk|D(pol)|L025|U	p6	SV_stake	1.0
specific|walker-walk|D(pol)|L025|U	p6	SV_exact_ties	1
specific|walker-walk|D(pol)|L025|U	a6	rank_c0	0
specific|walker-walk|D(pol)|L025|U	a6	T_G	2
specific|walker-walk|D(pol)|L025|U	a6	TS_G_objective	2283.32
specific|walker-walk|D(pol)|L025|U	a6	rank_ties	1
specific|walker-walk|D(pol)|L025|U	a6	TS_G_ties	1
specific|walker-walk|D(pol)|L025|U	a6	lambda_C	0.35725
specific|walker-walk|D(pol)|L025|U	a6	stake_C	0.97762
specific|walker-walk|D(pol)|L025|U	a6	F_C	2327.2
specific|walker-walk|D(pol)|L025|U	a6	source	optimizer
specific|walker-walk|D(pol)|L025|U	a6	boundary_lambda	False
specific|walker-walk|D(pol)|L025|U	a6	boundary_stake	False
specific|walker-walk|D(pol)|L025|U	a6	finite_candidates	1697
specific|walker-walk|D(pol)|L025|U	variance	0	0.0309973
specific|walker-walk|D(pol)|L025|U	variance	1	0.0571867
specific|walker-walk|D(pol)|L025|U	variance	2	0.051276
specific|walker-walk|D(pol)|L025|U	variance	3	0.0507782
specific|walker-walk|D(pol)|L025|U	variance	4	0.0619563
specific|walker-walk|D(pol)|L025|U	variance	5	0.0466371
specific|walker-walk|D(pol)|L025|U	variance	6	0.104983
specific|walker-walk|D(pol)|L025|U	variance	7	0.0875796
specific|walker-walk|D(pol)|L025|U	variance	8	0.0626934
specific|walker-walk|D(pol)|L025|U	variance	9	0.0594115
specific|walker-walk|D(pol)|L025|U	variance	10	0.0733152
specific|walker-walk|D(pol)|L025|U	variance	11	0.0687092
specific|walker-walk|D(pol)|L025|U	variance	12	0.103143
specific|walker-walk|D(pol)|L025|U	variance	13	0.088805
specific|walker-walk|D(pol)|L025|U	variance	14	0.0347573
specific|walker-walk|D(pol)|L025|U	variance	15	0.122743
specific|walker-walk|D(pol)|L025|U	variance	16	0.135945
specific|walker-walk|D(pol)|L025|U	variance	17	0.0531971
specific|walker-walk|D(pol)|L025|U	variance	18	0.0599148
specific|walker-walk|D(pol)|L025|U	variance	19	0.109578
specific|walker-walk|D(pol)|L025|U	variance	20	0.126114
specific|walker-walk|D(pol)|L025|U	variance	21	0.054868
specific|walker-walk|D(pol)|L025|U	variance	22	0.0945029
specific|walker-walk|D(pol)|L025|U	variance	23	0.102679
specific|walker-walk|D(pol)|L025|P	p6	selected_index	2
specific|walker-walk|D(pol)|L025|P	p6	lambda_V	0.25
specific|walker-walk|D(pol)|L025|P	p6	lambda_T	0.301924
specific|walker-walk|D(pol)|L025|P	p6	SV_grid_index	2
specific|walker-walk|D(pol)|L025|P	p6	SV_stake_index	0
specific|walker-walk|D(pol)|L025|P	p6	SV_lambda	0.25
specific|walker-walk|D(pol)|L025|P	p6	SV_stake	1.0
specific|walker-walk|D(pol)|L025|P	p6	SV_exact_ties	1
specific|walker-walk|D(pol)|L025|P	a6	rank_c0	0
specific|walker-walk|D(pol)|L025|P	a6	T_G	2
specific|walker-walk|D(pol)|L025|P	a6	TS_G_objective	1884.83
specific|walker-walk|D(pol)|L025|P	a6	rank_ties	1
specific|walker-walk|D(pol)|L025|P	a6	TS_G_ties	1
specific|walker-walk|D(pol)|L025|P	a6	lambda_C	0.409095
specific|walker-walk|D(pol)|L025|P	a6	stake_C	0.9095
specific|walker-walk|D(pol)|L025|P	a6	F_C	1994.29
specific|walker-walk|D(pol)|L025|P	a6	source	optimizer
specific|walker-walk|D(pol)|L025|P	a6	boundary_lambda	False
specific|walker-walk|D(pol)|L025|P	a6	boundary_stake	False
specific|walker-walk|D(pol)|L025|P	a6	finite_candidates	1697
specific|walker-walk|D(pol)|L025|P	variance	0	0.027302
specific|walker-walk|D(pol)|L025|P	variance	1	0.0539081
specific|walker-walk|D(pol)|L025|P	variance	2	0.0456269
specific|walker-walk|D(pol)|L025|P	variance	3	0.043049
specific|walker-walk|D(pol)|L025|P	variance	4	0.0446978
specific|walker-walk|D(pol)|L025|P	variance	5	0.0412218
specific|walker-walk|D(pol)|L025|P	variance	6	0.0736004
specific|walker-walk|D(pol)|L025|P	variance	7	0.0773128
specific|walker-walk|D(pol)|L025|P	variance	8	0.0555241
specific|walker-walk|D(pol)|L025|P	variance	9	0.0624857
specific|walker-walk|D(pol)|L025|P	variance	10	0.0571465
specific|walker-walk|D(pol)|L025|P	variance	11	0.0642836
specific|walker-walk|D(pol)|L025|P	variance	12	0.0822975
specific|walker-walk|D(pol)|L025|P	variance	13	0.0792099
specific|walker-walk|D(pol)|L025|P	variance	14	0.0295551
specific|walker-walk|D(pol)|L025|P	variance	15	0.116352
specific|walker-walk|D(pol)|L025|P	variance	16	0.128034
specific|walker-walk|D(pol)|L025|P	variance	17	0.0579962
specific|walker-walk|D(pol)|L025|P	variance	18	0.0595223
specific|walker-walk|D(pol)|L025|P	variance	19	0.090244
specific|walker-walk|D(pol)|L025|P	variance	20	0.0998728
specific|walker-walk|D(pol)|L025|P	variance	21	0.064347
specific|walker-walk|D(pol)|L025|P	variance	22	0.0995827
specific|walker-walk|D(pol)|L025|P	variance	23	0.104956
specific|walker-walk|D(pol)|L050|U	p6	selected_index	2
specific|walker-walk|D(pol)|L050|U	p6	lambda_V	0.25
specific|walker-walk|D(pol)|L050|U	p6	lambda_T	0.2942
specific|walker-walk|D(pol)|L050|U	p6	SV_grid_index	2
specific|walker-walk|D(pol)|L050|U	p6	SV_stake_index	0
specific|walker-walk|D(pol)|L050|U	p6	SV_lambda	0.25
specific|walker-walk|D(pol)|L050|U	p6	SV_stake	1.0
specific|walker-walk|D(pol)|L050|U	p6	SV_exact_ties	1
specific|walker-walk|D(pol)|L050|U	a6	rank_c0	0
specific|walker-walk|D(pol)|L050|U	a6	T_G	2
specific|walker-walk|D(pol)|L050|U	a6	TS_G_objective	4305.74
specific|walker-walk|D(pol)|L050|U	a6	rank_ties	1
specific|walker-walk|D(pol)|L050|U	a6	TS_G_ties	1
specific|walker-walk|D(pol)|L050|U	a6	lambda_C	0.373603
specific|walker-walk|D(pol)|L050|U	a6	stake_C	0.971311
specific|walker-walk|D(pol)|L050|U	a6	F_C	4446.34
specific|walker-walk|D(pol)|L050|U	a6	source	optimizer
specific|walker-walk|D(pol)|L050|U	a6	boundary_lambda	False
specific|walker-walk|D(pol)|L050|U	a6	boundary_stake	False
specific|walker-walk|D(pol)|L050|U	a6	finite_candidates	1697
specific|walker-walk|D(pol)|L050|U	variance	0	0.0395237
specific|walker-walk|D(pol)|L050|U	variance	1	0.0696364
specific|walker-walk|D(pol)|L050|U	variance	2	0.0655439
specific|walker-walk|D(pol)|L050|U	variance	3	0.0586227
specific|walker-walk|D(pol)|L050|U	variance	4	0.0575819
specific|walker-walk|D(pol)|L050|U	variance	5	0.0542536
specific|walker-walk|D(pol)|L050|U	variance	6	0.101732
specific|walker-walk|D(pol)|L050|U	variance	7	0.103084
specific|walker-walk|D(pol)|L050|U	variance	8	0.0763664
specific|walker-walk|D(pol)|L050|U	variance	9	0.0718962
specific|walker-walk|D(pol)|L050|U	variance	10	0.0738328
specific|walker-walk|D(pol)|L050|U	variance	11	0.0985589
specific|walker-walk|D(pol)|L050|U	variance	12	0.0970179
specific|walker-walk|D(pol)|L050|U	variance	13	0.094187
specific|walker-walk|D(pol)|L050|U	variance	14	0.0429428
specific|walker-walk|D(pol)|L050|U	variance	15	0.154904
specific|walker-walk|D(pol)|L050|U	variance	16	0.168102
specific|walker-walk|D(pol)|L050|U	variance	17	0.0677411
specific|walker-walk|D(pol)|L050|U	variance	18	0.0672357
specific|walker-walk|D(pol)|L050|U	variance	19	0.125363
specific|walker-walk|D(pol)|L050|U	variance	20	0.126441
specific|walker-walk|D(pol)|L050|U	variance	21	0.0725461
specific|walker-walk|D(pol)|L050|U	variance	22	0.10654
specific|walker-walk|D(pol)|L050|U	variance	23	0.118166
specific|walker-walk|D(pol)|L050|P	p6	selected_index	2
specific|walker-walk|D(pol)|L050|P	p6	lambda_V	0.25
specific|walker-walk|D(pol)|L050|P	p6	lambda_T	0.297267
specific|walker-walk|D(pol)|L050|P	p6	SV_grid_index	2
specific|walker-walk|D(pol)|L050|P	p6	SV_stake_index	0
specific|walker-walk|D(pol)|L050|P	p6	SV_lambda	0.25
specific|walker-walk|D(pol)|L050|P	p6	SV_stake	1.0
specific|walker-walk|D(pol)|L050|P	p6	SV_exact_ties	1
specific|walker-walk|D(pol)|L050|P	a6	rank_c0	0
specific|walker-walk|D(pol)|L050|P	a6	T_G	2
specific|walker-walk|D(pol)|L050|P	a6	TS_G_objective	1131.87
specific|walker-walk|D(pol)|L050|P	a6	rank_ties	1
specific|walker-walk|D(pol)|L050|P	a6	TS_G_ties	1
specific|walker-walk|D(pol)|L050|P	a6	lambda_C	0.419228
specific|walker-walk|D(pol)|L050|P	a6	stake_C	0.887449
specific|walker-walk|D(pol)|L050|P	a6	F_C	1216.14
specific|walker-walk|D(pol)|L050|P	a6	source	optimizer
specific|walker-walk|D(pol)|L050|P	a6	boundary_lambda	False
specific|walker-walk|D(pol)|L050|P	a6	boundary_stake	False
specific|walker-walk|D(pol)|L050|P	a6	finite_candidates	1697
specific|walker-walk|D(pol)|L050|P	variance	0	0.0327792
specific|walker-walk|D(pol)|L050|P	variance	1	0.0615624
specific|walker-walk|D(pol)|L050|P	variance	2	0.0616353
specific|walker-walk|D(pol)|L050|P	variance	3	0.0502277
specific|walker-walk|D(pol)|L050|P	variance	4	0.0579287
specific|walker-walk|D(pol)|L050|P	variance	5	0.0595509
specific|walker-walk|D(pol)|L050|P	variance	6	0.101029
specific|walker-walk|D(pol)|L050|P	variance	7	0.109766
specific|walker-walk|D(pol)|L050|P	variance	8	0.0673116
specific|walker-walk|D(pol)|L050|P	variance	9	0.0746036
specific|walker-walk|D(pol)|L050|P	variance	10	0.0725906
specific|walker-walk|D(pol)|L050|P	variance	11	0.0920292
specific|walker-walk|D(pol)|L050|P	variance	12	0.108119
specific|walker-walk|D(pol)|L050|P	variance	13	0.0986277
specific|walker-walk|D(pol)|L050|P	variance	14	0.0416586
specific|walker-walk|D(pol)|L050|P	variance	15	0.166861
specific|walker-walk|D(pol)|L050|P	variance	16	0.173738
specific|walker-walk|D(pol)|L050|P	variance	17	0.0679645
specific|walker-walk|D(pol)|L050|P	variance	18	0.0658013
specific|walker-walk|D(pol)|L050|P	variance	19	0.109092
specific|walker-walk|D(pol)|L050|P	variance	20	0.138638
specific|walker-walk|D(pol)|L050|P	variance	21	0.0760825
specific|walker-walk|D(pol)|L050|P	variance	22	0.109673
specific|walker-walk|D(pol)|L050|P	variance	23	0.135577
specific|walker-walk|D(pol)|L075|U	p6	selected_index	2
specific|walker-walk|D(pol)|L075|U	p6	lambda_V	0.25
specific|walker-walk|D(pol)|L075|U	p6	lambda_T	0.303763
specific|walker-walk|D(pol)|L075|U	p6	SV_grid_index	2
specific|walker-walk|D(pol)|L075|U	p6	SV_stake_index	0
specific|walker-walk|D(pol)|L075|U	p6	SV_lambda	0.25
specific|walker-walk|D(pol)|L075|U	p6	SV_stake	1.0
specific|walker-walk|D(pol)|L075|U	p6	SV_exact_ties	1
specific|walker-walk|D(pol)|L075|U	a6	rank_c0	0
specific|walker-walk|D(pol)|L075|U	a6	T_G	2
specific|walker-walk|D(pol)|L075|U	a6	TS_G_objective	6503.33
specific|walker-walk|D(pol)|L075|U	a6	rank_ties	1
specific|walker-walk|D(pol)|L075|U	a6	TS_G_ties	1
specific|walker-walk|D(pol)|L075|U	a6	lambda_C	0.368024
specific|walker-walk|D(pol)|L075|U	a6	stake_C	0.973247
specific|walker-walk|D(pol)|L075|U	a6	F_C	6669.4
specific|walker-walk|D(pol)|L075|U	a6	source	optimizer
specific|walker-walk|D(pol)|L075|U	a6	boundary_lambda	False
specific|walker-walk|D(pol)|L075|U	a6	boundary_stake	False
specific|walker-walk|D(pol)|L075|U	a6	finite_candidates	1697
specific|walker-walk|D(pol)|L075|U	variance	0	0.0479516
specific|walker-walk|D(pol)|L075|U	variance	1	0.0672421
specific|walker-walk|D(pol)|L075|U	variance	2	0.0708502
specific|walker-walk|D(pol)|L075|U	variance	3	0.0577736
specific|walker-walk|D(pol)|L075|U	variance	4	0.0605557
specific|walker-walk|D(pol)|L075|U	variance	5	0.0581753
specific|walker-walk|D(pol)|L075|U	variance	6	0.0975341
specific|walker-walk|D(pol)|L075|U	variance	7	0.112637
specific|walker-walk|D(pol)|L075|U	variance	8	0.095198
specific|walker-walk|D(pol)|L075|U	variance	9	0.0840883
specific|walker-walk|D(pol)|L075|U	variance	10	0.0739639
specific|walker-walk|D(pol)|L075|U	variance	11	0.108596
specific|walker-walk|D(pol)|L075|U	variance	12	0.0972863
specific|walker-walk|D(pol)|L075|U	variance	13	0.104473
specific|walker-walk|D(pol)|L075|U	variance	14	0.0462861
specific|walker-walk|D(pol)|L075|U	variance	15	0.17758
specific|walker-walk|D(pol)|L075|U	variance	16	0.19267
specific|walker-walk|D(pol)|L075|U	variance	17	0.0802026
specific|walker-walk|D(pol)|L075|U	variance	18	0.0808433
specific|walker-walk|D(pol)|L075|U	variance	19	0.120705
specific|walker-walk|D(pol)|L075|U	variance	20	0.126926
specific|walker-walk|D(pol)|L075|U	variance	21	0.0900911
specific|walker-walk|D(pol)|L075|U	variance	22	0.104738
specific|walker-walk|D(pol)|L075|U	variance	23	0.122609
specific|walker-walk|D(pol)|L075|P	p6	selected_index	1
specific|walker-walk|D(pol)|L075|P	p6	lambda_V	0.5
specific|walker-walk|D(pol)|L075|P	p6	lambda_T	0.333808
specific|walker-walk|D(pol)|L075|P	p6	SV_grid_index	1
specific|walker-walk|D(pol)|L075|P	p6	SV_stake_index	0
specific|walker-walk|D(pol)|L075|P	p6	SV_lambda	0.5
specific|walker-walk|D(pol)|L075|P	p6	SV_stake	1.0
specific|walker-walk|D(pol)|L075|P	p6	SV_exact_ties	1
specific|walker-walk|D(pol)|L075|P	a6	rank_c0	0
specific|walker-walk|D(pol)|L075|P	a6	T_G	2
specific|walker-walk|D(pol)|L075|P	a6	TS_G_objective	627.946
specific|walker-walk|D(pol)|L075|P	a6	rank_ties	1
specific|walker-walk|D(pol)|L075|P	a6	TS_G_ties	1
specific|walker-walk|D(pol)|L075|P	a6	lambda_C	0.416629
specific|walker-walk|D(pol)|L075|P	a6	stake_C	0.924438
specific|walker-walk|D(pol)|L075|P	a6	F_C	667.158
specific|walker-walk|D(pol)|L075|P	a6	source	optimizer
specific|walker-walk|D(pol)|L075|P	a6	boundary_lambda	False
specific|walker-walk|D(pol)|L075|P	a6	boundary_stake	False
specific|walker-walk|D(pol)|L075|P	a6	finite_candidates	1697
specific|walker-walk|D(pol)|L075|P	variance	0	0.0428755
specific|walker-walk|D(pol)|L075|P	variance	1	0.0690951
specific|walker-walk|D(pol)|L075|P	variance	2	0.0663307
specific|walker-walk|D(pol)|L075|P	variance	3	0.0501661
specific|walker-walk|D(pol)|L075|P	variance	4	0.0702833
specific|walker-walk|D(pol)|L075|P	variance	5	0.0568305
specific|walker-walk|D(pol)|L075|P	variance	6	0.111908
specific|walker-walk|D(pol)|L075|P	variance	7	0.0989322
specific|walker-walk|D(pol)|L075|P	variance	8	0.0712571
specific|walker-walk|D(pol)|L075|P	variance	9	0.0972394
specific|walker-walk|D(pol)|L075|P	variance	10	0.0786141
specific|walker-walk|D(pol)|L075|P	variance	11	0.110061
specific|walker-walk|D(pol)|L075|P	variance	12	0.0960392
specific|walker-walk|D(pol)|L075|P	variance	13	0.116966
specific|walker-walk|D(pol)|L075|P	variance	14	0.0409859
specific|walker-walk|D(pol)|L075|P	variance	15	0.169559
specific|walker-walk|D(pol)|L075|P	variance	16	0.193102
specific|walker-walk|D(pol)|L075|P	variance	17	0.0924896
specific|walker-walk|D(pol)|L075|P	variance	18	0.0863508
specific|walker-walk|D(pol)|L075|P	variance	19	0.126639
specific|walker-walk|D(pol)|L075|P	variance	20	0.165936
specific|walker-walk|D(pol)|L075|P	variance	21	0.0898797
specific|walker-walk|D(pol)|L075|P	variance	22	0.112899
specific|walker-walk|D(pol)|L075|P	variance	23	0.143947
specific|walker-walk|D(pol)|L100|U	p6	selected_index	2
specific|walker-walk|D(pol)|L100|U	p6	lambda_V	0.25
specific|walker-walk|D(pol)|L100|U	p6	lambda_T	0.310441
specific|walker-walk|D(pol)|L100|U	p6	SV_grid_index	2
specific|walker-walk|D(pol)|L100|U	p6	SV_stake_index	0
specific|walker-walk|D(pol)|L100|U	p6	SV_lambda	0.25
specific|walker-walk|D(pol)|L100|U	p6	SV_stake	1.0
specific|walker-walk|D(pol)|L100|U	p6	SV_exact_ties	1
specific|walker-walk|D(pol)|L100|U	a6	rank_c0	0
specific|walker-walk|D(pol)|L100|U	a6	T_G	2
specific|walker-walk|D(pol)|L100|U	a6	TS_G_objective	8029.97
specific|walker-walk|D(pol)|L100|U	a6	rank_ties	1
specific|walker-walk|D(pol)|L100|U	a6	TS_G_ties	1
specific|walker-walk|D(pol)|L100|U	a6	lambda_C	0.363325
specific|walker-walk|D(pol)|L100|U	a6	stake_C	0.973761
specific|walker-walk|D(pol)|L100|U	a6	F_C	8220.67
specific|walker-walk|D(pol)|L100|U	a6	source	optimizer
specific|walker-walk|D(pol)|L100|U	a6	boundary_lambda	False
specific|walker-walk|D(pol)|L100|U	a6	boundary_stake	False
specific|walker-walk|D(pol)|L100|U	a6	finite_candidates	1697
specific|walker-walk|D(pol)|L100|U	variance	0	0.0541509
specific|walker-walk|D(pol)|L100|U	variance	1	0.0788301
specific|walker-walk|D(pol)|L100|U	variance	2	0.0763232
specific|walker-walk|D(pol)|L100|U	variance	3	0.0661552
specific|walker-walk|D(pol)|L100|U	variance	4	0.0622808
specific|walker-walk|D(pol)|L100|U	variance	5	0.0692141
specific|walker-walk|D(pol)|L100|U	variance	6	0.105633
specific|walker-walk|D(pol)|L100|U	variance	7	0.144095
specific|walker-walk|D(pol)|L100|U	variance	8	0.119294
specific|walker-walk|D(pol)|L100|U	variance	9	0.119238
specific|walker-walk|D(pol)|L100|U	variance	10	0.0820907
specific|walker-walk|D(pol)|L100|U	variance	11	0.119718
specific|walker-walk|D(pol)|L100|U	variance	12	0.106157
specific|walker-walk|D(pol)|L100|U	variance	13	0.121703
specific|walker-walk|D(pol)|L100|U	variance	14	0.0491127
specific|walker-walk|D(pol)|L100|U	variance	15	0.189526
specific|walker-walk|D(pol)|L100|U	variance	16	0.240694
specific|walker-walk|D(pol)|L100|U	variance	17	0.0979795
specific|walker-walk|D(pol)|L100|U	variance	18	0.0960799
specific|walker-walk|D(pol)|L100|U	variance	19	0.116669
specific|walker-walk|D(pol)|L100|U	variance	20	0.161944
specific|walker-walk|D(pol)|L100|U	variance	21	0.118596
specific|walker-walk|D(pol)|L100|U	variance	22	0.125028
specific|walker-walk|D(pol)|L100|U	variance	23	0.141323
primary|walker-walk|D(uni)|common	p6	selected_index	2
primary|walker-walk|D(uni)|common	p6	lambda_V	0.25
primary|walker-walk|D(uni)|common	p6	lambda_T	0.307055
primary|walker-walk|D(uni)|common	p6	SV_grid_index	2
primary|walker-walk|D(uni)|common	p6	SV_stake_index	0
primary|walker-walk|D(uni)|common	p6	SV_lambda	0.25
primary|walker-walk|D(uni)|common	p6	SV_stake	1.0
primary|walker-walk|D(uni)|common	p6	SV_exact_ties	1
primary|walker-walk|D(uni)|common	a6	rank_c0	0
primary|walker-walk|D(uni)|common	a6	T_G	2
primary|walker-walk|D(uni)|common	a6	TS_G_objective	29879.4
primary|walker-walk|D(uni)|common	a6	rank_ties	1
primary|walker-walk|D(uni)|common	a6	TS_G_ties	1
primary|walker-walk|D(uni)|common	a6	lambda_C	0.388686
primary|walker-walk|D(uni)|common	a6	stake_C	0.940359
primary|walker-walk|D(uni)|common	a6	F_C	30928.9
primary|walker-walk|D(uni)|common	a6	source	optimizer
primary|walker-walk|D(uni)|common	a6	boundary_lambda	False
primary|walker-walk|D(uni)|common	a6	boundary_stake	False
primary|walker-walk|D(uni)|common	a6	finite_candidates	1697
primary|walker-walk|D(uni)|common	variance	0	0.0623804
primary|walker-walk|D(uni)|common	variance	1	0.544463
primary|walker-walk|D(uni)|common	variance	2	0.10055
primary|walker-walk|D(uni)|common	variance	3	0.18969
primary|walker-walk|D(uni)|common	variance	4	0.181053
primary|walker-walk|D(uni)|common	variance	5	0.206438
primary|walker-walk|D(uni)|common	variance	6	0.115739
primary|walker-walk|D(uni)|common	variance	7	0.113465
primary|walker-walk|D(uni)|common	variance	8	0.122068
primary|walker-walk|D(uni)|common	variance	9	0.17267
primary|walker-walk|D(uni)|common	variance	10	0.202921
primary|walker-walk|D(uni)|common	variance	11	0.171345
primary|walker-walk|D(uni)|common	variance	12	0.103414
primary|walker-walk|D(uni)|common	variance	13	0.112001
primary|walker-walk|D(uni)|common	variance	14	0.0925094
primary|walker-walk|D(uni)|common	variance	15	0.264812
primary|walker-walk|D(uni)|common	variance	16	0.250031
primary|walker-walk|D(uni)|common	variance	17	0.126138
primary|walker-walk|D(uni)|common	variance	18	0.128206
primary|walker-walk|D(uni)|common	variance	19	0.192578
primary|walker-walk|D(uni)|common	variance	20	0.113602
primary|walker-walk|D(uni)|common	variance	21	0.122258
primary|walker-walk|D(uni)|common	variance	22	0.178758
primary|walker-walk|D(uni)|common	variance	23	0.110915
specific|walker-walk|D(uni)|L000|P	p6	selected_index	2
specific|walker-walk|D(uni)|L000|P	p6	lambda_V	0.25
specific|walker-walk|D(uni)|L000|P	p6	lambda_T	0.241514
specific|walker-walk|D(uni)|L000|P	p6	SV_grid_index	2
specific|walker-walk|D(uni)|L000|P	p6	SV_stake_index	0
specific|walker-walk|D(uni)|L000|P	p6	SV_lambda	0.25
specific|walker-walk|D(uni)|L000|P	p6	SV_stake	1.0
specific|walker-walk|D(uni)|L000|P	p6	SV_exact_ties	1
specific|walker-walk|D(uni)|L000|P	a6	rank_c0	0
specific|walker-walk|D(uni)|L000|P	a6	T_G	2
specific|walker-walk|D(uni)|L000|P	a6	TS_G_objective	1098.57
specific|walker-walk|D(uni)|L000|P	a6	rank_ties	1
specific|walker-walk|D(uni)|L000|P	a6	TS_G_ties	1
specific|walker-walk|D(uni)|L000|P	a6	lambda_C	0.302954
specific|walker-walk|D(uni)|L000|P	a6	stake_C	0.887664
specific|walker-walk|D(uni)|L000|P	a6	F_C	1123.88
specific|walker-walk|D(uni)|L000|P	a6	source	optimizer
specific|walker-walk|D(uni)|L000|P	a6	boundary_lambda	False
specific|walker-walk|D(uni)|L000|P	a6	boundary_stake	False
specific|walker-walk|D(uni)|L000|P	a6	finite_candidates	1697
specific|walker-walk|D(uni)|L000|P	variance	0	0.0757648
specific|walker-walk|D(uni)|L000|P	variance	1	1.03021
specific|walker-walk|D(uni)|L000|P	variance	2	0.147922
specific|walker-walk|D(uni)|L000|P	variance	3	0.307389
specific|walker-walk|D(uni)|L000|P	variance	4	0.317504
specific|walker-walk|D(uni)|L000|P	variance	5	0.353442
specific|walker-walk|D(uni)|L000|P	variance	6	0.169921
specific|walker-walk|D(uni)|L000|P	variance	7	0.171118
specific|walker-walk|D(uni)|L000|P	variance	8	0.205527
specific|walker-walk|D(uni)|L000|P	variance	9	0.250862
specific|walker-walk|D(uni)|L000|P	variance	10	0.344139
specific|walker-walk|D(uni)|L000|P	variance	11	0.279418
specific|walker-walk|D(uni)|L000|P	variance	12	0.124599
specific|walker-walk|D(uni)|L000|P	variance	13	0.151307
specific|walker-walk|D(uni)|L000|P	variance	14	0.135511
specific|walker-walk|D(uni)|L000|P	variance	15	0.358545
specific|walker-walk|D(uni)|L000|P	variance	16	0.326536
specific|walker-walk|D(uni)|L000|P	variance	17	0.165077
specific|walker-walk|D(uni)|L000|P	variance	18	0.174377
specific|walker-walk|D(uni)|L000|P	variance	19	0.308022
specific|walker-walk|D(uni)|L000|P	variance	20	0.137649
specific|walker-walk|D(uni)|L000|P	variance	21	0.174482
specific|walker-walk|D(uni)|L000|P	variance	22	0.267406
specific|walker-walk|D(uni)|L000|P	variance	23	0.121859
specific|walker-walk|D(uni)|L010|P	p6	selected_index	2
specific|walker-walk|D(uni)|L010|P	p6	lambda_V	0.25
specific|walker-walk|D(uni)|L010|P	p6	lambda_T	0.266556
specific|walker-walk|D(uni)|L010|P	p6	SV_grid_index	2
specific|walker-walk|D(uni)|L010|P	p6	SV_stake_index	0
specific|walker-walk|D(uni)|L010|P	p6	SV_lambda	0.25
specific|walker-walk|D(uni)|L010|P	p6	SV_stake	1.0
specific|walker-walk|D(uni)|L010|P	p6	SV_exact_ties	1
specific|walker-walk|D(uni)|L010|P	a6	rank_c0	0
specific|walker-walk|D(uni)|L010|P	a6	T_G	2
specific|walker-walk|D(uni)|L010|P	a6	TS_G_objective	1125.82
specific|walker-walk|D(uni)|L010|P	a6	rank_ties	1
specific|walker-walk|D(uni)|L010|P	a6	TS_G_ties	1
specific|walker-walk|D(uni)|L010|P	a6	lambda_C	0.359704
specific|walker-walk|D(uni)|L010|P	a6	stake_C	0.869339
specific|walker-walk|D(uni)|L010|P	a6	F_C	1172.18
specific|walker-walk|D(uni)|L010|P	a6	source	optimizer
specific|walker-walk|D(uni)|L010|P	a6	boundary_lambda	False
specific|walker-walk|D(uni)|L010|P	a6	boundary_stake	False
specific|walker-walk|D(uni)|L010|P	a6	finite_candidates	1697
specific|walker-walk|D(uni)|L010|P	variance	0	0.0822162
specific|walker-walk|D(uni)|L010|P	variance	1	0.984428
specific|walker-walk|D(uni)|L010|P	variance	2	0.151379
specific|walker-walk|D(uni)|L010|P	variance	3	0.284728
specific|walker-walk|D(uni)|L010|P	variance	4	0.269775
specific|walker-walk|D(uni)|L010|P	variance	5	0.315637
specific|walker-walk|D(uni)|L010|P	variance	6	0.15266
specific|walker-walk|D(uni)|L010|P	variance	7	0.157046
specific|walker-walk|D(uni)|L010|P	variance	8	0.217115
specific|walker-walk|D(uni)|L010|P	variance	9	0.269668
specific|walker-walk|D(uni)|L010|P	variance	10	0.32699
specific|walker-walk|D(uni)|L010|P	variance	11	0.255879
specific|walker-walk|D(uni)|L010|P	variance	12	0.123902
specific|walker-walk|D(uni)|L010|P	variance	13	0.161415
specific|walker-walk|D(uni)|L010|P	variance	14	0.129914
specific|walker-walk|D(uni)|L010|P	variance	15	0.383776
specific|walker-walk|D(uni)|L010|P	variance	16	0.332421
specific|walker-walk|D(uni)|L010|P	variance	17	0.168596
specific|walker-walk|D(uni)|L010|P	variance	18	0.182048
specific|walker-walk|D(uni)|L010|P	variance	19	0.279918
specific|walker-walk|D(uni)|L010|P	variance	20	0.133299
specific|walker-walk|D(uni)|L010|P	variance	21	0.164339
specific|walker-walk|D(uni)|L010|P	variance	22	0.262891
specific|walker-walk|D(uni)|L010|P	variance	23	0.134943
specific|walker-walk|D(uni)|L025|U	p6	selected_index	2
specific|walker-walk|D(uni)|L025|U	p6	lambda_V	0.25
specific|walker-walk|D(uni)|L025|U	p6	lambda_T	0.310622
specific|walker-walk|D(uni)|L025|U	p6	SV_grid_index	2
specific|walker-walk|D(uni)|L025|U	p6	SV_stake_index	0
specific|walker-walk|D(uni)|L025|U	p6	SV_lambda	0.25
specific|walker-walk|D(uni)|L025|U	p6	SV_stake	1.0
specific|walker-walk|D(uni)|L025|U	p6	SV_exact_ties	1
specific|walker-walk|D(uni)|L025|U	a6	rank_c0	0
specific|walker-walk|D(uni)|L025|U	a6	T_G	2
specific|walker-walk|D(uni)|L025|U	a6	TS_G_objective	2190.42
specific|walker-walk|D(uni)|L025|U	a6	rank_ties	1
specific|walker-walk|D(uni)|L025|U	a6	TS_G_ties	1
specific|walker-walk|D(uni)|L025|U	a6	lambda_C	0.396305
specific|walker-walk|D(uni)|L025|U	a6	stake_C	0.966072
specific|walker-walk|D(uni)|L025|U	a6	F_C	2254.21
specific|walker-walk|D(uni)|L025|U	a6	source	optimizer
specific|walker-walk|D(uni)|L025|U	a6	boundary_lambda	False
specific|walker-walk|D(uni)|L025|U	a6	boundary_stake	False
specific|walker-walk|D(uni)|L025|U	a6	finite_candidates	1697
specific|walker-walk|D(uni)|L025|U	variance	0	0.0708805
specific|walker-walk|D(uni)|L025|U	variance	1	0.350809
specific|walker-walk|D(uni)|L025|U	variance	2	0.089185
specific|walker-walk|D(uni)|L025|U	variance	3	0.18253
specific|walker-walk|D(uni)|L025|U	variance	4	0.177443
specific|walker-walk|D(uni)|L025|U	variance	5	0.171115
specific|walker-walk|D(uni)|L025|U	variance	6	0.12032
specific|walker-walk|D(uni)|L025|U	variance	7	0.100986
specific|walker-walk|D(uni)|L025|U	variance	8	0.0931699
specific|walker-walk|D(uni)|L025|U	variance	9	0.168655
specific|walker-walk|D(uni)|L025|U	variance	10	0.204313
specific|walker-walk|D(uni)|L025|U	variance	11	0.165901
specific|walker-walk|D(uni)|L025|U	variance	12	0.13371
specific|walker-walk|D(uni)|L025|U	variance	13	0.0961269
specific|walker-walk|D(uni)|L025|U	variance	14	0.0906127
specific|walker-walk|D(uni)|L025|U	variance	15	0.225931
specific|walker-walk|D(uni)|L025|U	variance	16	0.240181
specific|walker-walk|D(uni)|L025|U	variance	17	0.112162
specific|walker-walk|D(uni)|L025|U	variance	18	0.11902
specific|walker-walk|D(uni)|L025|U	variance	19	0.179313
specific|walker-walk|D(uni)|L025|U	variance	20	0.099007
specific|walker-walk|D(uni)|L025|U	variance	21	0.0950983
specific|walker-walk|D(uni)|L025|U	variance	22	0.174401
specific|walker-walk|D(uni)|L025|U	variance	23	0.104716
specific|walker-walk|D(uni)|L025|P	p6	selected_index	2
specific|walker-walk|D(uni)|L025|P	p6	lambda_V	0.25
specific|walker-walk|D(uni)|L025|P	p6	lambda_T	0.299947
specific|walker-walk|D(uni)|L025|P	p6	SV_grid_index	2
specific|walker-walk|D(uni)|L025|P	p6	SV_stake_index	0
specific|walker-walk|D(uni)|L025|P	p6	SV_lambda	0.25
specific|walker-walk|D(uni)|L025|P	p6	SV_stake	1.0
specific|walker-walk|D(uni)|L025|P	p6	SV_exact_ties	1
specific|walker-walk|D(uni)|L025|P	a6	rank_c0	0
specific|walker-walk|D(uni)|L025|P	a6	T_G	2
specific|walker-walk|D(uni)|L025|P	a6	TS_G_objective	1325.66
specific|walker-walk|D(uni)|L025|P	a6	rank_ties	1
specific|walker-walk|D(uni)|L025|P	a6	TS_G_ties	1
specific|walker-walk|D(uni)|L025|P	a6	lambda_C	0.406413
specific|walker-walk|D(uni)|L025|P	a6	stake_C	0.883567
specific|walker-walk|D(uni)|L025|P	a6	F_C	1410.34
specific|walker-walk|D(uni)|L025|P	a6	source	optimizer
specific|walker-walk|D(uni)|L025|P	a6	boundary_lambda	False
specific|walker-walk|D(uni)|L025|P	a6	boundary_stake	False
specific|walker-walk|D(uni)|L025|P	a6	finite_candidates	1697
specific|walker-walk|D(uni)|L025|P	variance	0	0.0804039
specific|walker-walk|D(uni)|L025|P	variance	1	0.643542
specific|walker-walk|D(uni)|L025|P	variance	2	0.122681
specific|walker-walk|D(uni)|L025|P	variance	3	0.247946
specific|walker-walk|D(uni)|L025|P	variance	4	0.218528
specific|walker-walk|D(uni)|L025|P	variance	5	0.238453
specific|walker-walk|D(uni)|L025|P	variance	6	0.1364
specific|walker-walk|D(uni)|L025|P	variance	7	0.119068
specific|walker-walk|D(uni)|L025|P	variance	8	0.146454
specific|walker-walk|D(uni)|L025|P	variance	9	0.218506
specific|walker-walk|D(uni)|L025|P	variance	10	0.268527
specific|walker-walk|D(uni)|L025|P	variance	11	0.199597
specific|walker-walk|D(uni)|L025|P	variance	12	0.126807
specific|walker-walk|D(uni)|L025|P	variance	13	0.125649
specific|walker-walk|D(uni)|L025|P	variance	14	0.111774
specific|walker-walk|D(uni)|L025|P	variance	15	0.340791
specific|walker-walk|D(uni)|L025|P	variance	16	0.323845
specific|walker-walk|D(uni)|L025|P	variance	17	0.172793
specific|walker-walk|D(uni)|L025|P	variance	18	0.177271
specific|walker-walk|D(uni)|L025|P	variance	19	0.23507
specific|walker-walk|D(uni)|L025|P	variance	20	0.116527
specific|walker-walk|D(uni)|L025|P	variance	21	0.162631
specific|walker-walk|D(uni)|L025|P	variance	22	0.222498
specific|walker-walk|D(uni)|L025|P	variance	23	0.128743
specific|walker-walk|D(uni)|L050|U	p6	selected_index	2
specific|walker-walk|D(uni)|L050|U	p6	lambda_V	0.25
specific|walker-walk|D(uni)|L050|U	p6	lambda_T	0.308331
specific|walker-walk|D(uni)|L050|U	p6	SV_grid_index	2
specific|walker-walk|D(uni)|L050|U	p6	SV_stake_index	0
specific|walker-walk|D(uni)|L050|U	p6	SV_lambda	0.25
specific|walker-walk|D(uni)|L050|U	p6	SV_stake	1.0
specific|walker-walk|D(uni)|L050|U	p6	SV_exact_ties	1
specific|walker-walk|D(uni)|L050|U	a6	rank_c0	0
specific|walker-walk|D(uni)|L050|U	a6	T_G	2
specific|walker-walk|D(uni)|L050|U	a6	TS_G_objective	4647.06
specific|walker-walk|D(uni)|L050|U	a6	rank_ties	1
specific|walker-walk|D(uni)|L050|U	a6	TS_G_ties	1
specific|walker-walk|D(uni)|L050|U	a6	lambda_C	0.407246
specific|walker-walk|D(uni)|L050|U	a6	stake_C	0.967326
specific|walker-walk|D(uni)|L050|U	a6	F_C	4787.12
specific|walker-walk|D(uni)|L050|U	a6	source	optimizer
specific|walker-walk|D(uni)|L050|U	a6	boundary_lambda	False
specific|walker-walk|D(uni)|L050|U	a6	boundary_stake	False
specific|walker-walk|D(uni)|L050|U	a6	finite_candidates	1697
specific|walker-walk|D(uni)|L050|U	variance	0	0.0616845
specific|walker-walk|D(uni)|L050|U	variance	1	0.338026
specific|walker-walk|D(uni)|L050|U	variance	2	0.0763439
specific|walker-walk|D(uni)|L050|U	variance	3	0.146393
specific|walker-walk|D(uni)|L050|U	variance	4	0.12795
specific|walker-walk|D(uni)|L050|U	variance	5	0.170695
specific|walker-walk|D(uni)|L050|U	variance	6	0.100743
specific|walker-walk|D(uni)|L050|U	variance	7	0.092489
specific|walker-walk|D(uni)|L050|U	variance	8	0.0741207
specific|walker-walk|D(uni)|L050|U	variance	9	0.137467
specific|walker-walk|D(uni)|L050|U	variance	10	0.156572
specific|walker-walk|D(uni)|L050|U	variance	11	0.128742
specific|walker-walk|D(uni)|L050|U	variance	12	0.0937683
specific|walker-walk|D(uni)|L050|U	variance	13	0.0863135
specific|walker-walk|D(uni)|L050|U	variance	14	0.0862236
specific|walker-walk|D(uni)|L050|U	variance	15	0.235012
specific|walker-walk|D(uni)|L050|U	variance	16	0.209652
specific|walker-walk|D(uni)|L050|U	variance	17	0.105631
specific|walker-walk|D(uni)|L050|U	variance	18	0.0974059
specific|walker-walk|D(uni)|L050|U	variance	19	0.146486
specific|walker-walk|D(uni)|L050|U	variance	20	0.101574
specific|walker-walk|D(uni)|L050|U	variance	21	0.0917511
specific|walker-walk|D(uni)|L050|U	variance	22	0.142073
specific|walker-walk|D(uni)|L050|U	variance	23	0.0973469
specific|walker-walk|D(uni)|L050|P	p6	selected_index	2
specific|walker-walk|D(uni)|L050|P	p6	lambda_V	0.25
specific|walker-walk|D(uni)|L050|P	p6	lambda_T	0.309592
specific|walker-walk|D(uni)|L050|P	p6	SV_grid_index	0
specific|walker-walk|D(uni)|L050|P	p6	SV_stake_index	1
specific|walker-walk|D(uni)|L050|P	p6	SV_lambda	1.0
specific|walker-walk|D(uni)|L050|P	p6	SV_stake	0.5
specific|walker-walk|D(uni)|L050|P	p6	SV_exact_ties	1
specific|walker-walk|D(uni)|L050|P	a6	rank_c0	0
specific|walker-walk|D(uni)|L050|P	a6	T_G	2
specific|walker-walk|D(uni)|L050|P	a6	TS_G_objective	1075.36
specific|walker-walk|D(uni)|L050|P	a6	rank_ties	1
specific|walker-walk|D(uni)|L050|P	a6	TS_G_ties	1
specific|walker-walk|D(uni)|L050|P	a6	lambda_C	0.488247
specific|walker-walk|D(uni)|L050|P	a6	stake_C	0.841615
specific|walker-walk|D(uni)|L050|P	a6	F_C	1169.01
specific|walker-walk|D(uni)|L050|P	a6	source	optimizer
specific|walker-walk|D(uni)|L050|P	a6	boundary_lambda	False
specific|walker-walk|D(uni)|L050|P	a6	boundary_stake	False
specific|walker-walk|D(uni)|L050|P	a6	finite_candidates	1697
specific|walker-walk|D(uni)|L050|P	variance	0	0.0697436
specific|walker-walk|D(uni)|L050|P	variance	1	0.486819
specific|walker-walk|D(uni)|L050|P	variance	2	0.108618
specific|walker-walk|D(uni)|L050|P	variance	3	0.180041
specific|walker-walk|D(uni)|L050|P	variance	4	0.163864
specific|walker-walk|D(uni)|L050|P	variance	5	0.192435
specific|walker-walk|D(uni)|L050|P	variance	6	0.120036
specific|walker-walk|D(uni)|L050|P	variance	7	0.107323
specific|walker-walk|D(uni)|L050|P	variance	8	0.104965
specific|walker-walk|D(uni)|L050|P	variance	9	0.183492
specific|walker-walk|D(uni)|L050|P	variance	10	0.177907
specific|walker-walk|D(uni)|L050|P	variance	11	0.156676
specific|walker-walk|D(uni)|L050|P	variance	12	0.124866
specific|walker-walk|D(uni)|L050|P	variance	13	0.115836
specific|walker-walk|D(uni)|L050|P	variance	14	0.106209
specific|walker-walk|D(uni)|L050|P	variance	15	0.333542
specific|walker-walk|D(uni)|L050|P	variance	16	0.331585
specific|walker-walk|D(uni)|L050|P	variance	17	0.159973
specific|walker-walk|D(uni)|L050|P	variance	18	0.152027
specific|walker-walk|D(uni)|L050|P	variance	19	0.185603
specific|walker-walk|D(uni)|L050|P	variance	20	0.132391
specific|walker-walk|D(uni)|L050|P	variance	21	0.150697
specific|walker-walk|D(uni)|L050|P	variance	22	0.171087
specific|walker-walk|D(uni)|L050|P	variance	23	0.137046
specific|walker-walk|D(uni)|L075|U	p6	selected_index	2
specific|walker-walk|D(uni)|L075|U	p6	lambda_V	0.25
specific|walker-walk|D(uni)|L075|U	p6	lambda_T	0.288843
specific|walker-walk|D(uni)|L075|U	p6	SV_grid_index	2
specific|walker-walk|D(uni)|L075|U	p6	SV_stake_index	0
specific|walker-walk|D(uni)|L075|U	p6	SV_lambda	0.25
specific|walker-walk|D(uni)|L075|U	p6	SV_stake	1.0
specific|walker-walk|D(uni)|L075|U	p6	SV_exact_ties	1
specific|walker-walk|D(uni)|L075|U	a6	rank_c0	0
specific|walker-walk|D(uni)|L075|U	a6	T_G	2
specific|walker-walk|D(uni)|L075|U	a6	TS_G_objective	7838.28
specific|walker-walk|D(uni)|L075|U	a6	rank_ties	1
specific|walker-walk|D(uni)|L075|U	a6	TS_G_ties	1
specific|walker-walk|D(uni)|L075|U	a6	lambda_C	0.359123
specific|walker-walk|D(uni)|L075|U	a6	stake_C	0.981896
specific|walker-walk|D(uni)|L075|U	a6	F_C	7988.84
specific|walker-walk|D(uni)|L075|U	a6	source	optimizer
specific|walker-walk|D(uni)|L075|U	a6	boundary_lambda	False
specific|walker-walk|D(uni)|L075|U	a6	boundary_stake	False
specific|walker-walk|D(uni)|L075|U	a6	finite_candidates	1697
specific|walker-walk|D(uni)|L075|U	variance	0	0.0412672
specific|walker-walk|D(uni)|L075|U	variance	1	0.201023
specific|walker-walk|D(uni)|L075|U	variance	2	0.0550407
specific|walker-walk|D(uni)|L075|U	variance	3	0.0954655
specific|walker-walk|D(uni)|L075|U	variance	4	0.0879815
specific|walker-walk|D(uni)|L075|U	variance	5	0.0929446
specific|walker-walk|D(uni)|L075|U	variance	6	0.0702734
specific|walker-walk|D(uni)|L075|U	variance	7	0.0684622
specific|walker-walk|D(uni)|L075|U	variance	8	0.0525266
specific|walker-walk|D(uni)|L075|U	variance	9	0.0863684
specific|walker-walk|D(uni)|L075|U	variance	10	0.0791701
specific|walker-walk|D(uni)|L075|U	variance	11	0.0938413
specific|walker-walk|D(uni)|L075|U	variance	12	0.0790743
specific|walker-walk|D(uni)|L075|U	variance	13	0.0712533
specific|walker-walk|D(uni)|L075|U	variance	14	0.0492262
specific|walker-walk|D(uni)|L075|U	variance	15	0.144505
specific|walker-walk|D(uni)|L075|U	variance	16	0.147839
specific|walker-walk|D(uni)|L075|U	variance	17	0.0752606
specific|walker-walk|D(uni)|L075|U	variance	18	0.0709432
specific|walker-walk|D(uni)|L075|U	variance	19	0.0994616
specific|walker-walk|D(uni)|L075|U	variance	20	0.088889
specific|walker-walk|D(uni)|L075|U	variance	21	0.0703072
specific|walker-walk|D(uni)|L075|U	variance	22	0.0962604
specific|walker-walk|D(uni)|L075|U	variance	23	0.0836662
specific|walker-walk|D(uni)|L075|P	p6	selected_index	1
specific|walker-walk|D(uni)|L075|P	p6	lambda_V	0.5
specific|walker-walk|D(uni)|L075|P	p6	lambda_T	0.330879
specific|walker-walk|D(uni)|L075|P	p6	SV_grid_index	1
specific|walker-walk|D(uni)|L075|P	p6	SV_stake_index	0
specific|walker-walk|D(uni)|L075|P	p6	SV_lambda	0.5
specific|walker-walk|D(uni)|L075|P	p6	SV_stake	1.0
specific|walker-walk|D(uni)|L075|P	p6	SV_exact_ties	1
specific|walker-walk|D(uni)|L075|P	a6	rank_c0	0
specific|walker-walk|D(uni)|L075|P	a6	T_G	2
specific|walker-walk|D(uni)|L075|P	a6	TS_G_objective	731.158
specific|walker-walk|D(uni)|L075|P	a6	rank_ties	1
specific|walker-walk|D(uni)|L075|P	a6	TS_G_ties	1
specific|walker-walk|D(uni)|L075|P	a6	lambda_C	0.548352
specific|walker-walk|D(uni)|L075|P	a6	stake_C	0.867249
specific|walker-walk|D(uni)|L075|P	a6	F_C	821.564
specific|walker-walk|D(uni)|L075|P	a6	source	optimizer
specific|walker-walk|D(uni)|L075|P	a6	boundary_lambda	False
specific|walker-walk|D(uni)|L075|P	a6	boundary_stake	False
specific|walker-walk|D(uni)|L075|P	a6	finite_candidates	1697
specific|walker-walk|D(uni)|L075|P	variance	0	0.0619635
specific|walker-walk|D(uni)|L075|P	variance	1	0.336715
specific|walker-walk|D(uni)|L075|P	variance	2	0.0764603
specific|walker-walk|D(uni)|L075|P	variance	3	0.127141
specific|walker-walk|D(uni)|L075|P	variance	4	0.131856
specific|walker-walk|D(uni)|L075|P	variance	5	0.150772
specific|walker-walk|D(uni)|L075|P	variance	6	0.097674
specific|walker-walk|D(uni)|L075|P	variance	7	0.0922099
specific|walker-walk|D(uni)|L075|P	variance	8	0.0803284
specific|walker-walk|D(uni)|L075|P	variance	9	0.139915
specific|walker-walk|D(uni)|L075|P	variance	10	0.11339
specific|walker-walk|D(uni)|L075|P	variance	11	0.141093
specific|walker-walk|D(uni)|L075|P	variance	12	0.0918393
specific|walker-walk|D(uni)|L075|P	variance	13	0.102405
specific|walker-walk|D(uni)|L075|P	variance	14	0.0834888
specific|walker-walk|D(uni)|L075|P	variance	15	0.236341
specific|walker-walk|D(uni)|L075|P	variance	16	0.257935
specific|walker-walk|D(uni)|L075|P	variance	17	0.12585
specific|walker-walk|D(uni)|L075|P	variance	18	0.121694
specific|walker-walk|D(uni)|L075|P	variance	19	0.160166
specific|walker-walk|D(uni)|L075|P	variance	20	0.129275
specific|walker-walk|D(uni)|L075|P	variance	21	0.1207
specific|walker-walk|D(uni)|L075|P	variance	22	0.135989
specific|walker-walk|D(uni)|L075|P	variance	23	0.121382
specific|walker-walk|D(uni)|L100|U	p6	selected_index	2
specific|walker-walk|D(uni)|L100|U	p6	lambda_V	0.25
specific|walker-walk|D(uni)|L100|U	p6	lambda_T	0.266898
specific|walker-walk|D(uni)|L100|U	p6	SV_grid_index	2
specific|walker-walk|D(uni)|L100|U	p6	SV_stake_index	0
specific|walker-walk|D(uni)|L100|U	p6	SV_lambda	0.25
specific|walker-walk|D(uni)|L100|U	p6	SV_stake	1.0
specific|walker-walk|D(uni)|L100|U	p6	SV_exact_ties	1
specific|walker-walk|D(uni)|L100|U	a6	rank_c0	0
specific|walker-walk|D(uni)|L100|U	a6	T_G	2
specific|walker-walk|D(uni)|L100|U	a6	TS_G_objective	11108
specific|walker-walk|D(uni)|L100|U	a6	rank_ties	1
specific|walker-walk|D(uni)|L100|U	a6	TS_G_ties	1
specific|walker-walk|D(uni)|L100|U	a6	lambda_C	0.325028
specific|walker-walk|D(uni)|L100|U	a6	stake_C	0.988043
specific|walker-walk|D(uni)|L100|U	a6	F_C	11267.1
specific|walker-walk|D(uni)|L100|U	a6	source	optimizer
specific|walker-walk|D(uni)|L100|U	a6	boundary_lambda	False
specific|walker-walk|D(uni)|L100|U	a6	boundary_stake	False
specific|walker-walk|D(uni)|L100|U	a6	finite_candidates	1697
specific|walker-walk|D(uni)|L100|U	variance	0	0.0278359
specific|walker-walk|D(uni)|L100|U	variance	1	0.0697935
specific|walker-walk|D(uni)|L100|U	variance	2	0.0388715
specific|walker-walk|D(uni)|L100|U	variance	3	0.0534513
specific|walker-walk|D(uni)|L100|U	variance	4	0.05231
specific|walker-walk|D(uni)|L100|U	variance	5	0.0687887
specific|walker-walk|D(uni)|L100|U	variance	6	0.0557232
specific|walker-walk|D(uni)|L100|U	variance	7	0.0668982
specific|walker-walk|D(uni)|L100|U	variance	8	0.0373468
specific|walker-walk|D(uni)|L100|U	variance	9	0.0564813
specific|walker-walk|D(uni)|L100|U	variance	10	0.0479396
specific|walker-walk|D(uni)|L100|U	variance	11	0.0596238
specific|walker-walk|D(uni)|L100|U	variance	12	0.0551588
specific|walker-walk|D(uni)|L100|U	variance	13	0.0665211
specific|walker-walk|D(uni)|L100|U	variance	14	0.0319567
specific|walker-walk|D(uni)|L100|U	variance	15	0.0921514
specific|walker-walk|D(uni)|L100|U	variance	16	0.0989124
specific|walker-walk|D(uni)|L100|U	variance	17	0.047466
specific|walker-walk|D(uni)|L100|U	variance	18	0.0472437
specific|walker-walk|D(uni)|L100|U	variance	19	0.0688745
specific|walker-walk|D(uni)|L100|U	variance	20	0.0848287
specific|walker-walk|D(uni)|L100|U	variance	21	0.0475233
specific|walker-walk|D(uni)|L100|U	variance	22	0.0680056
specific|walker-walk|D(uni)|L100|U	variance	23	0.0776557
primary|walker-walk|D(mix)|common	p6	selected_index	2
primary|walker-walk|D(mix)|common	p6	lambda_V	0.25
primary|walker-walk|D(mix)|common	p6	lambda_T	0.298021
primary|walker-walk|D(mix)|common	p6	SV_grid_index	2
primary|walker-walk|D(mix)|common	p6	SV_stake_index	0
primary|walker-walk|D(mix)|common	p6	SV_lambda	0.25
primary|walker-walk|D(mix)|common	p6	SV_stake	1.0
primary|walker-walk|D(mix)|common	p6	SV_exact_ties	1
primary|walker-walk|D(mix)|common	a6	rank_c0	0
primary|walker-walk|D(mix)|common	a6	T_G	2
primary|walker-walk|D(mix)|common	a6	TS_G_objective	35287.2
primary|walker-walk|D(mix)|common	a6	rank_ties	1
primary|walker-walk|D(mix)|common	a6	TS_G_ties	1
primary|walker-walk|D(mix)|common	a6	lambda_C	0.345543
primary|walker-walk|D(mix)|common	a6	stake_C	0.975354
primary|walker-walk|D(mix)|common	a6	F_C	35957
primary|walker-walk|D(mix)|common	a6	source	optimizer
primary|walker-walk|D(mix)|common	a6	boundary_lambda	False
primary|walker-walk|D(mix)|common	a6	boundary_stake	False
primary|walker-walk|D(mix)|common	a6	finite_candidates	1697
primary|walker-walk|D(mix)|common	variance	0	0.0240323
primary|walker-walk|D(mix)|common	variance	1	0.0467767
primary|walker-walk|D(mix)|common	variance	2	0.0409863
primary|walker-walk|D(mix)|common	variance	3	0.0415227
primary|walker-walk|D(mix)|common	variance	4	0.049918
primary|walker-walk|D(mix)|common	variance	5	0.0553134
primary|walker-walk|D(mix)|common	variance	6	0.0630716
primary|walker-walk|D(mix)|common	variance	7	0.0731451
primary|walker-walk|D(mix)|common	variance	8	0.0421232
primary|walker-walk|D(mix)|common	variance	9	0.0494568
primary|walker-walk|D(mix)|common	variance	10	0.0539879
primary|walker-walk|D(mix)|common	variance	11	0.0642991
primary|walker-walk|D(mix)|common	variance	12	0.0664226
primary|walker-walk|D(mix)|common	variance	13	0.0709373
primary|walker-walk|D(mix)|common	variance	14	0.028106
primary|walker-walk|D(mix)|common	variance	15	0.102871
primary|walker-walk|D(mix)|common	variance	16	0.106248
primary|walker-walk|D(mix)|common	variance	17	0.0457897
primary|walker-walk|D(mix)|common	variance	18	0.0456777
primary|walker-walk|D(mix)|common	variance	19	0.0870608
primary|walker-walk|D(mix)|common	variance	20	0.083508
primary|walker-walk|D(mix)|common	variance	21	0.0453459
primary|walker-walk|D(mix)|common	variance	22	0.0811692
primary|walker-walk|D(mix)|common	variance	23	0.0804242
specific|walker-walk|D(mix)|L000|P	p6	selected_index	2
specific|walker-walk|D(mix)|L000|P	p6	lambda_V	0.25
specific|walker-walk|D(mix)|L000|P	p6	lambda_T	0.260902
specific|walker-walk|D(mix)|L000|P	p6	SV_grid_index	2
specific|walker-walk|D(mix)|L000|P	p6	SV_stake_index	0
specific|walker-walk|D(mix)|L000|P	p6	SV_lambda	0.25
specific|walker-walk|D(mix)|L000|P	p6	SV_stake	1.0
specific|walker-walk|D(mix)|L000|P	p6	SV_exact_ties	1
specific|walker-walk|D(mix)|L000|P	a6	rank_c0	0
specific|walker-walk|D(mix)|L000|P	a6	T_G	2
specific|walker-walk|D(mix)|L000|P	a6	TS_G_objective	2308.09
specific|walker-walk|D(mix)|L000|P	a6	rank_ties	1
specific|walker-walk|D(mix)|L000|P	a6	TS_G_ties	1
specific|walker-walk|D(mix)|L000|P	a6	lambda_C	0.319597
specific|walker-walk|D(mix)|L000|P	a6	stake_C	0.939683
specific|walker-walk|D(mix)|L000|P	a6	F_C	2375.35
specific|walker-walk|D(mix)|L000|P	a6	source	optimizer
specific|walker-walk|D(mix)|L000|P	a6	boundary_lambda	False
specific|walker-walk|D(mix)|L000|P	a6	boundary_stake	False
specific|walker-walk|D(mix)|L000|P	a6	finite_candidates	1697
specific|walker-walk|D(mix)|L000|P	variance	0	0.0204271
specific|walker-walk|D(mix)|L000|P	variance	1	0.0451369
specific|walker-walk|D(mix)|L000|P	variance	2	0.0347415
specific|walker-walk|D(mix)|L000|P	variance	3	0.0419288
specific|walker-walk|D(mix)|L000|P	variance	4	0.044861
specific|walker-walk|D(mix)|L000|P	variance	5	0.0552082
specific|walker-walk|D(mix)|L000|P	variance	6	0.0597887
specific|walker-walk|D(mix)|L000|P	variance	7	0.0671802
specific|walker-walk|D(mix)|L000|P	variance	8	0.035697
specific|walker-walk|D(mix)|L000|P	variance	9	0.0452642
specific|walker-walk|D(mix)|L000|P	variance	10	0.0479608
specific|walker-walk|D(mix)|L000|P	variance	11	0.0610043
specific|walker-walk|D(mix)|L000|P	variance	12	0.0576824
specific|walker-walk|D(mix)|L000|P	variance	13	0.0654566
specific|walker-walk|D(mix)|L000|P	variance	14	0.0264363
specific|walker-walk|D(mix)|L000|P	variance	15	0.0995099
specific|walker-walk|D(mix)|L000|P	variance	16	0.0892777
specific|walker-walk|D(mix)|L000|P	variance	17	0.0399709
specific|walker-walk|D(mix)|L000|P	variance	18	0.0402194
specific|walker-walk|D(mix)|L000|P	variance	19	0.0899729
specific|walker-walk|D(mix)|L000|P	variance	20	0.0685836
specific|walker-walk|D(mix)|L000|P	variance	21	0.0372356
specific|walker-walk|D(mix)|L000|P	variance	22	0.0802747
specific|walker-walk|D(mix)|L000|P	variance	23	0.0681097
specific|walker-walk|D(mix)|L010|P	p6	selected_index	2
specific|walker-walk|D(mix)|L010|P	p6	lambda_V	0.25
specific|walker-walk|D(mix)|L010|P	p6	lambda_T	0.276317
specific|walker-walk|D(mix)|L010|P	p6	SV_grid_index	2
specific|walker-walk|D(mix)|L010|P	p6	SV_stake_index	0
specific|walker-walk|D(mix)|L010|P	p6	SV_lambda	0.25
specific|walker-walk|D(mix)|L010|P	p6	SV_stake	1.0
specific|walker-walk|D(mix)|L010|P	p6	SV_exact_ties	1
specific|walker-walk|D(mix)|L010|P	a6	rank_c0	0
specific|walker-walk|D(mix)|L010|P	a6	T_G	2
specific|walker-walk|D(mix)|L010|P	a6	TS_G_objective	2098.24
specific|walker-walk|D(mix)|L010|P	a6	rank_ties	1
specific|walker-walk|D(mix)|L010|P	a6	TS_G_ties	1
specific|walker-walk|D(mix)|L010|P	a6	lambda_C	0.351815
specific|walker-walk|D(mix)|L010|P	a6	stake_C	0.928008
specific|walker-walk|D(mix)|L010|P	a6	F_C	2173.79
specific|walker-walk|D(mix)|L010|P	a6	source	optimizer
specific|walker-walk|D(mix)|L010|P	a6	boundary_lambda	False
specific|walker-walk|D(mix)|L010|P	a6	boundary_stake	False
specific|walker-walk|D(mix)|L010|P	a6	finite_candidates	1697
specific|walker-walk|D(mix)|L010|P	variance	0	0.0227032
specific|walker-walk|D(mix)|L010|P	variance	1	0.0573197
specific|walker-walk|D(mix)|L010|P	variance	2	0.0397963
specific|walker-walk|D(mix)|L010|P	variance	3	0.0412087
specific|walker-walk|D(mix)|L010|P	variance	4	0.0542216
specific|walker-walk|D(mix)|L010|P	variance	5	0.0571897
specific|walker-walk|D(mix)|L010|P	variance	6	0.061759
specific|walker-walk|D(mix)|L010|P	variance	7	0.0654748
specific|walker-walk|D(mix)|L010|P	variance	8	0.0428411
specific|walker-walk|D(mix)|L010|P	variance	9	0.0528452
specific|walker-walk|D(mix)|L010|P	variance	10	0.0561691
specific|walker-walk|D(mix)|L010|P	variance	11	0.0722429
specific|walker-walk|D(mix)|L010|P	variance	12	0.0620581
specific|walker-walk|D(mix)|L010|P	variance	13	0.0732728
specific|walker-walk|D(mix)|L010|P	variance	14	0.0304606
specific|walker-walk|D(mix)|L010|P	variance	15	0.111871
specific|walker-walk|D(mix)|L010|P	variance	16	0.0992934
specific|walker-walk|D(mix)|L010|P	variance	17	0.0433905
specific|walker-walk|D(mix)|L010|P	variance	18	0.0452274
specific|walker-walk|D(mix)|L010|P	variance	19	0.0913928
specific|walker-walk|D(mix)|L010|P	variance	20	0.0753242
specific|walker-walk|D(mix)|L010|P	variance	21	0.0423059
specific|walker-walk|D(mix)|L010|P	variance	22	0.0950761
specific|walker-walk|D(mix)|L010|P	variance	23	0.0806423
specific|walker-walk|D(mix)|L025|U	p6	selected_index	2
specific|walker-walk|D(mix)|L025|U	p6	lambda_V	0.25
specific|walker-walk|D(mix)|L025|U	p6	lambda_T	0.31314
specific|walker-walk|D(mix)|L025|U	p6	SV_grid_index	2
specific|walker-walk|D(mix)|L025|U	p6	SV_stake_index	0
specific|walker-walk|D(mix)|L025|U	p6	SV_lambda	0.25
specific|walker-walk|D(mix)|L025|U	p6	SV_stake	1.0
specific|walker-walk|D(mix)|L025|U	p6	SV_exact_ties	1
specific|walker-walk|D(mix)|L025|U	a6	rank_c0	0
specific|walker-walk|D(mix)|L025|U	a6	T_G	2
specific|walker-walk|D(mix)|L025|U	a6	TS_G_objective	2546.2
specific|walker-walk|D(mix)|L025|U	a6	rank_ties	1
specific|walker-walk|D(mix)|L025|U	a6	TS_G_ties	1
specific|walker-walk|D(mix)|L025|U	a6	lambda_C	0.369914
specific|walker-walk|D(mix)|L025|U	a6	stake_C	0.984434
specific|walker-walk|D(mix)|L025|U	a6	F_C	2592.67
specific|walker-walk|D(mix)|L025|U	a6	source	optimizer
specific|walker-walk|D(mix)|L025|U	a6	boundary_lambda	False
specific|walker-walk|D(mix)|L025|U	a6	boundary_stake	False
specific|walker-walk|D(mix)|L025|U	a6	finite_candidates	1697
specific|walker-walk|D(mix)|L025|U	variance	0	0.0273776
specific|walker-walk|D(mix)|L025|U	variance	1	0.0437072
specific|walker-walk|D(mix)|L025|U	variance	2	0.0389544
specific|walker-walk|D(mix)|L025|U	variance	3	0.0407301
specific|walker-walk|D(mix)|L025|U	variance	4	0.0572768
specific|walker-walk|D(mix)|L025|U	variance	5	0.0485338
specific|walker-walk|D(mix)|L025|U	variance	6	0.0734102
specific|walker-walk|D(mix)|L025|U	variance	7	0.0681074
specific|walker-walk|D(mix)|L025|U	variance	8	0.0399667
specific|walker-walk|D(mix)|L025|U	variance	9	0.0453332
specific|walker-walk|D(mix)|L025|U	variance	10	0.0617693
specific|walker-walk|D(mix)|L025|U	variance	11	0.0571771
specific|walker-walk|D(mix)|L025|U	variance	12	0.0904975
specific|walker-walk|D(mix)|L025|U	variance	13	0.0658976
specific|walker-walk|D(mix)|L025|U	variance	14	0.0273075
specific|walker-walk|D(mix)|L025|U	variance	15	0.0899367
specific|walker-walk|D(mix)|L025|U	variance	16	0.0995606
specific|walker-walk|D(mix)|L025|U	variance	17	0.0385875
specific|walker-walk|D(mix)|L025|U	variance	18	0.0405985
specific|walker-walk|D(mix)|L025|U	variance	19	0.0910656
specific|walker-walk|D(mix)|L025|U	variance	20	0.0791461
specific|walker-walk|D(mix)|L025|U	variance	21	0.0379997
specific|walker-walk|D(mix)|L025|U	variance	22	0.0815346
specific|walker-walk|D(mix)|L025|U	variance	23	0.0708139
specific|walker-walk|D(mix)|L025|P	p6	selected_index	2
specific|walker-walk|D(mix)|L025|P	p6	lambda_V	0.25
specific|walker-walk|D(mix)|L025|P	p6	lambda_T	0.302354
specific|walker-walk|D(mix)|L025|P	p6	SV_grid_index	2
specific|walker-walk|D(mix)|L025|P	p6	SV_stake_index	0
specific|walker-walk|D(mix)|L025|P	p6	SV_lambda	0.25
specific|walker-walk|D(mix)|L025|P	p6	SV_stake	1.0
specific|walker-walk|D(mix)|L025|P	p6	SV_exact_ties	1
specific|walker-walk|D(mix)|L025|P	a6	rank_c0	0
specific|walker-walk|D(mix)|L025|P	a6	T_G	2
specific|walker-walk|D(mix)|L025|P	a6	TS_G_objective	2098.5
specific|walker-walk|D(mix)|L025|P	a6	rank_ties	1
specific|walker-walk|D(mix)|L025|P	a6	TS_G_ties	1
specific|walker-walk|D(mix)|L025|P	a6	lambda_C	0.378562
specific|walker-walk|D(mix)|L025|P	a6	stake_C	0.934276
specific|walker-walk|D(mix)|L025|P	a6	F_C	2196.28
specific|walker-walk|D(mix)|L025|P	a6	source	optimizer
specific|walker-walk|D(mix)|L025|P	a6	boundary_lambda	False
specific|walker-walk|D(mix)|L025|P	a6	boundary_stake	False
specific|walker-walk|D(mix)|L025|P	a6	finite_candidates	1697
specific|walker-walk|D(mix)|L025|P	variance	0	0.0240095
specific|walker-walk|D(mix)|L025|P	variance	1	0.0568561
specific|walker-walk|D(mix)|L025|P	variance	2	0.0383761
specific|walker-walk|D(mix)|L025|P	variance	3	0.0464164
specific|walker-walk|D(mix)|L025|P	variance	4	0.0501507
specific|walker-walk|D(mix)|L025|P	variance	5	0.0520952
specific|walker-walk|D(mix)|L025|P	variance	6	0.0616011
specific|walker-walk|D(mix)|L025|P	variance	7	0.0660754
specific|walker-walk|D(mix)|L025|P	variance	8	0.04297
specific|walker-walk|D(mix)|L025|P	variance	9	0.0572412
specific|walker-walk|D(mix)|L025|P	variance	10	0.0575026
specific|walker-walk|D(mix)|L025|P	variance	11	0.0590283
specific|walker-walk|D(mix)|L025|P	variance	12	0.0651848
specific|walker-walk|D(mix)|L025|P	variance	13	0.0634097
specific|walker-walk|D(mix)|L025|P	variance	14	0.0273171
specific|walker-walk|D(mix)|L025|P	variance	15	0.107684
specific|walker-walk|D(mix)|L025|P	variance	16	0.109304
specific|walker-walk|D(mix)|L025|P	variance	17	0.0539898
specific|walker-walk|D(mix)|L025|P	variance	18	0.0560164
specific|walker-walk|D(mix)|L025|P	variance	19	0.0979117
specific|walker-walk|D(mix)|L025|P	variance	20	0.072777
specific|walker-walk|D(mix)|L025|P	variance	21	0.0567193
specific|walker-walk|D(mix)|L025|P	variance	22	0.0928969
specific|walker-walk|D(mix)|L025|P	variance	23	0.0792783
specific|walker-walk|D(mix)|L050|U	p6	selected_index	2
specific|walker-walk|D(mix)|L050|U	p6	lambda_V	0.25
specific|walker-walk|D(mix)|L050|U	p6	lambda_T	0.306888
specific|walker-walk|D(mix)|L050|U	p6	SV_grid_index	2
specific|walker-walk|D(mix)|L050|U	p6	SV_stake_index	0
specific|walker-walk|D(mix)|L050|U	p6	SV_lambda	0.25
specific|walker-walk|D(mix)|L050|U	p6	SV_stake	1.0
specific|walker-walk|D(mix)|L050|U	p6	SV_exact_ties	1
specific|walker-walk|D(mix)|L050|U	a6	rank_c0	0
specific|walker-walk|D(mix)|L050|U	a6	T_G	2
specific|walker-walk|D(mix)|L050|U	a6	TS_G_objective	5023.8
specific|walker-walk|D(mix)|L050|U	a6	rank_ties	1
specific|walker-walk|D(mix)|L050|U	a6	TS_G_ties	1
specific|walker-walk|D(mix)|L050|U	a6	lambda_C	0.346728
specific|walker-walk|D(mix)|L050|U	a6	stake_C	0.987206
specific|walker-walk|D(mix)|L050|U	a6	F_C	5085.86
specific|walker-walk|D(mix)|L050|U	a6	source	optimizer
specific|walker-walk|D(mix)|L050|U	a6	boundary_lambda	False
specific|walker-walk|D(mix)|L050|U	a6	boundary_stake	False
specific|walker-walk|D(mix)|L050|U	a6	finite_candidates	1697
specific|walker-walk|D(mix)|L050|U	variance	0	0.0275388
specific|walker-walk|D(mix)|L050|U	variance	1	0.0518899
specific|walker-walk|D(mix)|L050|U	variance	2	0.0426427
specific|walker-walk|D(mix)|L050|U	variance	3	0.0410602
specific|walker-walk|D(mix)|L050|U	variance	4	0.0491877
specific|walker-walk|D(mix)|L050|U	variance	5	0.0562034
specific|walker-walk|D(mix)|L050|U	variance	6	0.0632881
specific|walker-walk|D(mix)|L050|U	variance	7	0.0718151
specific|walker-walk|D(mix)|L050|U	variance	8	0.0443149
specific|walker-walk|D(mix)|L050|U	variance	9	0.0476999
specific|walker-walk|D(mix)|L050|U	variance	10	0.0594288
specific|walker-walk|D(mix)|L050|U	variance	11	0.0653044
specific|walker-walk|D(mix)|L050|U	variance	12	0.0701708
specific|walker-walk|D(mix)|L050|U	variance	13	0.0659476
specific|walker-walk|D(mix)|L050|U	variance	14	0.0314955
specific|walker-walk|D(mix)|L050|U	variance	15	0.109953
specific|walker-walk|D(mix)|L050|U	variance	16	0.105833
specific|walker-walk|D(mix)|L050|U	variance	17	0.0483464
specific|walker-walk|D(mix)|L050|U	variance	18	0.0424223
specific|walker-walk|D(mix)|L050|U	variance	19	0.0837665
specific|walker-walk|D(mix)|L050|U	variance	20	0.0798989
specific|walker-walk|D(mix)|L050|U	variance	21	0.0442543
specific|walker-walk|D(mix)|L050|U	variance	22	0.0844289
specific|walker-walk|D(mix)|L050|U	variance	23	0.0764953
specific|walker-walk|D(mix)|L050|P	p6	selected_index	2
specific|walker-walk|D(mix)|L050|P	p6	lambda_V	0.25
specific|walker-walk|D(mix)|L050|P	p6	lambda_T	0.314753
specific|walker-walk|D(mix)|L050|P	p6	SV_grid_index	2
specific|walker-walk|D(mix)|L050|P	p6	SV_stake_index	0
specific|walker-walk|D(mix)|L050|P	p6	SV_lambda	0.25
specific|walker-walk|D(mix)|L050|P	p6	SV_stake	1.0
specific|walker-walk|D(mix)|L050|P	p6	SV_exact_ties	1
specific|walker-walk|D(mix)|L050|P	a6	rank_c0	0
specific|walker-walk|D(mix)|L050|P	a6	T_G	2
specific|walker-walk|D(mix)|L050|P	a6	TS_G_objective	1383.33
specific|walker-walk|D(mix)|L050|P	a6	rank_ties	1
specific|walker-walk|D(mix)|L050|P	a6	TS_G_ties	1
specific|walker-walk|D(mix)|L050|P	a6	lambda_C	0.415918
specific|walker-walk|D(mix)|L050|P	a6	stake_C	0.914562
specific|walker-walk|D(mix)|L050|P	a6	F_C	1469.79
specific|walker-walk|D(mix)|L050|P	a6	source	optimizer
specific|walker-walk|D(mix)|L050|P	a6	boundary_lambda	False
specific|walker-walk|D(mix)|L050|P	a6	boundary_stake	False
specific|walker-walk|D(mix)|L050|P	a6	finite_candidates	1697
specific|walker-walk|D(mix)|L050|P	variance	0	0.0279312
specific|walker-walk|D(mix)|L050|P	variance	1	0.053579
specific|walker-walk|D(mix)|L050|P	variance	2	0.0563518
specific|walker-walk|D(mix)|L050|P	variance	3	0.0496149
specific|walker-walk|D(mix)|L050|P	variance	4	0.0600637
specific|walker-walk|D(mix)|L050|P	variance	5	0.0707138
specific|walker-walk|D(mix)|L050|P	variance	6	0.0720309
specific|walker-walk|D(mix)|L050|P	variance	7	0.0856694
specific|walker-walk|D(mix)|L050|P	variance	8	0.0457034
specific|walker-walk|D(mix)|L050|P	variance	9	0.0570066
specific|walker-walk|D(mix)|L050|P	variance	10	0.0619005
specific|walker-walk|D(mix)|L050|P	variance	11	0.0760854
specific|walker-walk|D(mix)|L050|P	variance	12	0.0875063
specific|walker-walk|D(mix)|L050|P	variance	13	0.0764865
specific|walker-walk|D(mix)|L050|P	variance	14	0.0324141
specific|walker-walk|D(mix)|L050|P	variance	15	0.130822
specific|walker-walk|D(mix)|L050|P	variance	16	0.145294
specific|walker-walk|D(mix)|L050|P	variance	17	0.0596106
specific|walker-walk|D(mix)|L050|P	variance	18	0.0583699
specific|walker-walk|D(mix)|L050|P	variance	19	0.0965801
specific|walker-walk|D(mix)|L050|P	variance	20	0.102831
specific|walker-walk|D(mix)|L050|P	variance	21	0.0624072
specific|walker-walk|D(mix)|L050|P	variance	22	0.0875024
specific|walker-walk|D(mix)|L050|P	variance	23	0.102516
specific|walker-walk|D(mix)|L075|U	p6	selected_index	2
specific|walker-walk|D(mix)|L075|U	p6	lambda_V	0.25
specific|walker-walk|D(mix)|L075|U	p6	lambda_T	0.307004
specific|walker-walk|D(mix)|L075|U	p6	SV_grid_index	2
specific|walker-walk|D(mix)|L075|U	p6	SV_stake_index	0
specific|walker-walk|D(mix)|L075|U	p6	SV_lambda	0.25
specific|walker-walk|D(mix)|L075|U	p6	SV_stake	1.0
specific|walker-walk|D(mix)|L075|U	p6	SV_exact_ties	1
specific|walker-walk|D(mix)|L075|U	a6	rank_c0	0
specific|walker-walk|D(mix)|L075|U	a6	T_G	2
specific|walker-walk|D(mix)|L075|U	a6	TS_G_objective	7825.56
specific|walker-walk|D(mix)|L075|U	a6	rank_ties	1
specific|walker-walk|D(mix)|L075|U	a6	TS_G_ties	1
specific|walker-walk|D(mix)|L075|U	a6	lambda_C	0.341927
specific|walker-walk|D(mix)|L075|U	a6	stake_C	0.990992
specific|walker-walk|D(mix)|L075|U	a6	F_C	7931.96
specific|walker-walk|D(mix)|L075|U	a6	source	optimizer
specific|walker-walk|D(mix)|L075|U	a6	boundary_lambda	False
specific|walker-walk|D(mix)|L075|U	a6	boundary_stake	False
specific|walker-walk|D(mix)|L075|U	a6	finite_candidates	1697
specific|walker-walk|D(mix)|L075|U	variance	0	0.0247079
specific|walker-walk|D(mix)|L075|U	variance	1	0.0456173
specific|walker-walk|D(mix)|L075|U	variance	2	0.0409597
specific|walker-walk|D(mix)|L075|U	variance	3	0.0391964
specific|walker-walk|D(mix)|L075|U	variance	4	0.0470345
specific|walker-walk|D(mix)|L075|U	variance	5	0.0458844
specific|walker-walk|D(mix)|L075|U	variance	6	0.0628857
specific|walker-walk|D(mix)|L075|U	variance	7	0.0716307
specific|walker-walk|D(mix)|L075|U	variance	8	0.0434686
specific|walker-walk|D(mix)|L075|U	variance	9	0.04437
specific|walker-walk|D(mix)|L075|U	variance	10	0.0499274
specific|walker-walk|D(mix)|L075|U	variance	11	0.0638884
specific|walker-walk|D(mix)|L075|U	variance	12	0.0684227
specific|walker-walk|D(mix)|L075|U	variance	13	0.0684251
specific|walker-walk|D(mix)|L075|U	variance	14	0.0265975
specific|walker-walk|D(mix)|L075|U	variance	15	0.0954602
specific|walker-walk|D(mix)|L075|U	variance	16	0.105784
specific|walker-walk|D(mix)|L075|U	variance	17	0.0432785
specific|walker-walk|D(mix)|L075|U	variance	18	0.043822
specific|walker-walk|D(mix)|L075|U	variance	19	0.0818202
specific|walker-walk|D(mix)|L075|U	variance	20	0.0822558
specific|walker-walk|D(mix)|L075|U	variance	21	0.0422056
specific|walker-walk|D(mix)|L075|U	variance	22	0.0688151
specific|walker-walk|D(mix)|L075|U	variance	23	0.0803877
specific|walker-walk|D(mix)|L075|P	p6	selected_index	2
specific|walker-walk|D(mix)|L075|P	p6	lambda_V	0.25
specific|walker-walk|D(mix)|L075|P	p6	lambda_T	0.328308
specific|walker-walk|D(mix)|L075|P	p6	SV_grid_index	2
specific|walker-walk|D(mix)|L075|P	p6	SV_stake_index	0
specific|walker-walk|D(mix)|L075|P	p6	SV_lambda	0.25
specific|walker-walk|D(mix)|L075|P	p6	SV_stake	1.0
specific|walker-walk|D(mix)|L075|P	p6	SV_exact_ties	1
specific|walker-walk|D(mix)|L075|P	a6	rank_c0	0
specific|walker-walk|D(mix)|L075|P	a6	T_G	2
specific|walker-walk|D(mix)|L075|P	a6	TS_G_objective	787.016
specific|walker-walk|D(mix)|L075|P	a6	rank_ties	1
specific|walker-walk|D(mix)|L075|P	a6	TS_G_ties	1
specific|walker-walk|D(mix)|L075|P	a6	lambda_C	0.46336
specific|walker-walk|D(mix)|L075|P	a6	stake_C	0.901436
specific|walker-walk|D(mix)|L075|P	a6	F_C	850.996
specific|walker-walk|D(mix)|L075|P	a6	source	optimizer
specific|walker-walk|D(mix)|L075|P	a6	boundary_lambda	False
specific|walker-walk|D(mix)|L075|P	a6	boundary_stake	False
specific|walker-walk|D(mix)|L075|P	a6	finite_candidates	1697
specific|walker-walk|D(mix)|L075|P	variance	0	0.0254117
specific|walker-walk|D(mix)|L075|P	variance	1	0.0546103
specific|walker-walk|D(mix)|L075|P	variance	2	0.0466052
specific|walker-walk|D(mix)|L075|P	variance	3	0.0501662
specific|walker-walk|D(mix)|L075|P	variance	4	0.0708585
specific|walker-walk|D(mix)|L075|P	variance	5	0.0658145
specific|walker-walk|D(mix)|L075|P	variance	6	0.0743215
specific|walker-walk|D(mix)|L075|P	variance	7	0.0846275
specific|walker-walk|D(mix)|L075|P	variance	8	0.0435418
specific|walker-walk|D(mix)|L075|P	variance	9	0.0577006
specific|walker-walk|D(mix)|L075|P	variance	10	0.0600291
specific|walker-walk|D(mix)|L075|P	variance	11	0.0752471
specific|walker-walk|D(mix)|L075|P	variance	12	0.0738632
specific|walker-walk|D(mix)|L075|P	variance	13	0.0844784
specific|walker-walk|D(mix)|L075|P	variance	14	0.031675
specific|walker-walk|D(mix)|L075|P	variance	15	0.115571
specific|walker-walk|D(mix)|L075|P	variance	16	0.152632
specific|walker-walk|D(mix)|L075|P	variance	17	0.0636148
specific|walker-walk|D(mix)|L075|P	variance	18	0.0658225
specific|walker-walk|D(mix)|L075|P	variance	19	0.116675
specific|walker-walk|D(mix)|L075|P	variance	20	0.118286
specific|walker-walk|D(mix)|L075|P	variance	21	0.0674667
specific|walker-walk|D(mix)|L075|P	variance	22	0.0888412
specific|walker-walk|D(mix)|L075|P	variance	23	0.102333
specific|walker-walk|D(mix)|L100|U	p6	selected_index	2
specific|walker-walk|D(mix)|L100|U	p6	lambda_V	0.25
specific|walker-walk|D(mix)|L100|U	p6	lambda_T	0.311747
specific|walker-walk|D(mix)|L100|U	p6	SV_grid_index	2
specific|walker-walk|D(mix)|L100|U	p6	SV_stake_index	0
specific|walker-walk|D(mix)|L100|U	p6	SV_lambda	0.25
specific|walker-walk|D(mix)|L100|U	p6	SV_stake	1.0
specific|walker-walk|D(mix)|L100|U	p6	SV_exact_ties	1
specific|walker-walk|D(mix)|L100|U	a6	rank_c0	0
specific|walker-walk|D(mix)|L100|U	a6	T_G	2
specific|walker-walk|D(mix)|L100|U	a6	TS_G_objective	10347.9
specific|walker-walk|D(mix)|L100|U	a6	rank_ties	1
specific|walker-walk|D(mix)|L100|U	a6	TS_G_ties	1
specific|walker-walk|D(mix)|L100|U	a6	lambda_C	0.341976
specific|walker-walk|D(mix)|L100|U	a6	stake_C	0.991363
specific|walker-walk|D(mix)|L100|U	a6	F_C	10469.1
specific|walker-walk|D(mix)|L100|U	a6	source	optimizer
specific|walker-walk|D(mix)|L100|U	a6	boundary_lambda	False
specific|walker-walk|D(mix)|L100|U	a6	boundary_stake	False
specific|walker-walk|D(mix)|L100|U	a6	finite_candidates	1697
specific|walker-walk|D(mix)|L100|U	variance	0	0.023876
specific|walker-walk|D(mix)|L100|U	variance	1	0.0239294
specific|walker-walk|D(mix)|L100|U	variance	2	0.040767
specific|walker-walk|D(mix)|L100|U	variance	3	0.033838
specific|walker-walk|D(mix)|L100|U	variance	4	0.041659
specific|walker-walk|D(mix)|L100|U	variance	5	0.0554546
specific|walker-walk|D(mix)|L100|U	variance	6	0.0591238
specific|walker-walk|D(mix)|L100|U	variance	7	0.085385
specific|walker-walk|D(mix)|L100|U	variance	8	0.0438084
specific|walker-walk|D(mix)|L100|U	variance	9	0.0446823
specific|walker-walk|D(mix)|L100|U	variance	10	0.0475266
specific|walker-walk|D(mix)|L100|U	variance	11	0.0562524
specific|walker-walk|D(mix)|L100|U	variance	12	0.0592334
specific|walker-walk|D(mix)|L100|U	variance	13	0.0806898
specific|walker-walk|D(mix)|L100|U	variance	14	0.0250099
specific|walker-walk|D(mix)|L100|U	variance	15	0.0824571
specific|walker-walk|D(mix)|L100|U	variance	16	0.0987791
specific|walker-walk|D(mix)|L100|U	variance	17	0.0382888
specific|walker-walk|D(mix)|L100|U	variance	18	0.0371085
specific|walker-walk|D(mix)|L100|U	variance	19	0.0635846
specific|walker-walk|D(mix)|L100|U	variance	20	0.0999166
specific|walker-walk|D(mix)|L100|U	variance	21	0.038442
specific|walker-walk|D(mix)|L100|U	variance	22	0.0616826
specific|walker-walk|D(mix)|L100|U	variance	23	0.0823476
primary|walker-walk|D(all)|common	p6	selected_index	2
primary|walker-walk|D(all)|common	p6	lambda_V	0.25
primary|walker-walk|D(all)|common	p6	lambda_T	0.295669
primary|walker-walk|D(all)|common	p6	SV_grid_index	2
primary|walker-walk|D(all)|common	p6	SV_stake_index	0
primary|walker-walk|D(all)|common	p6	SV_lambda	0.25
primary|walker-walk|D(all)|common	p6	SV_stake	1.0
primary|walker-walk|D(all)|common	p6	SV_exact_ties	1
primary|walker-walk|D(all)|common	a6	rank_c0	0
primary|walker-walk|D(all)|common	a6	T_G	2
primary|walker-walk|D(all)|common	a6	TS_G_objective	37499.1
primary|walker-walk|D(all)|common	a6	rank_ties	1
primary|walker-walk|D(all)|common	a6	TS_G_ties	1
primary|walker-walk|D(all)|common	a6	lambda_C	0.342682
primary|walker-walk|D(all)|common	a6	stake_C	0.977794
primary|walker-walk|D(all)|common	a6	F_C	38165.9
primary|walker-walk|D(all)|common	a6	source	optimizer
primary|walker-walk|D(all)|common	a6	boundary_lambda	False
primary|walker-walk|D(all)|common	a6	boundary_stake	False
primary|walker-walk|D(all)|common	a6	finite_candidates	1697
primary|walker-walk|D(all)|common	variance	0	0.0204226
primary|walker-walk|D(all)|common	variance	1	0.0427346
primary|walker-walk|D(all)|common	variance	2	0.035779
primary|walker-walk|D(all)|common	variance	3	0.0408757
primary|walker-walk|D(all)|common	variance	4	0.0462799
primary|walker-walk|D(all)|common	variance	5	0.0507952
primary|walker-walk|D(all)|common	variance	6	0.0587746
primary|walker-walk|D(all)|common	variance	7	0.0638188
primary|walker-walk|D(all)|common	variance	8	0.0383919
primary|walker-walk|D(all)|common	variance	9	0.0468307
primary|walker-walk|D(all)|common	variance	10	0.0522909
primary|walker-walk|D(all)|common	variance	11	0.0575008
primary|walker-walk|D(all)|common	variance	12	0.0658022
primary|walker-walk|D(all)|common	variance	13	0.061768
primary|walker-walk|D(all)|common	variance	14	0.0231804
primary|walker-walk|D(all)|common	variance	15	0.0965791
primary|walker-walk|D(all)|common	variance	16	0.0922864
primary|walker-walk|D(all)|common	variance	17	0.0442231
primary|walker-walk|D(all)|common	variance	18	0.043915
primary|walker-walk|D(all)|common	variance	19	0.0810336
primary|walker-walk|D(all)|common	variance	20	0.0743558
primary|walker-walk|D(all)|common	variance	21	0.0447237
primary|walker-walk|D(all)|common	variance	22	0.0817244
primary|walker-walk|D(all)|common	variance	23	0.0790124
specific|walker-walk|D(all)|L000|P	p6	selected_index	2
specific|walker-walk|D(all)|L000|P	p6	lambda_V	0.25
specific|walker-walk|D(all)|L000|P	p6	lambda_T	0.272266
specific|walker-walk|D(all)|L000|P	p6	SV_grid_index	2
specific|walker-walk|D(all)|L000|P	p6	SV_stake_index	0
specific|walker-walk|D(all)|L000|P	p6	SV_lambda	0.25
specific|walker-walk|D(all)|L000|P	p6	SV_stake	1.0
specific|walker-walk|D(all)|L000|P	p6	SV_exact_ties	1
specific|walker-walk|D(all)|L000|P	a6	rank_c0	0
specific|walker-walk|D(all)|L000|P	a6	T_G	2
specific|walker-walk|D(all)|L000|P	a6	TS_G_objective	2571.81
specific|walker-walk|D(all)|L000|P	a6	rank_ties	1
specific|walker-walk|D(all)|L000|P	a6	TS_G_ties	1
specific|walker-walk|D(all)|L000|P	a6	lambda_C	0.300057
specific|walker-walk|D(all)|L000|P	a6	stake_C	0.972096
specific|walker-walk|D(all)|L000|P	a6	F_C	2609.99
specific|walker-walk|D(all)|L000|P	a6	source	optimizer
specific|walker-walk|D(all)|L000|P	a6	boundary_lambda	False
specific|walker-walk|D(all)|L000|P	a6	boundary_stake	False
specific|walker-walk|D(all)|L000|P	a6	finite_candidates	1697
specific|walker-walk|D(all)|L000|P	variance	0	0.017102
specific|walker-walk|D(all)|L000|P	variance	1	0.0488741
specific|walker-walk|D(all)|L000|P	variance	2	0.0318498
specific|walker-walk|D(all)|L000|P	variance	3	0.0412705
specific|walker-walk|D(all)|L000|P	variance	4	0.0465735
specific|walker-walk|D(all)|L000|P	variance	5	0.0496027
specific|walker-walk|D(all)|L000|P	variance	6	0.0562528
specific|walker-walk|D(all)|L000|P	variance	7	0.0563969
specific|walker-walk|D(all)|L000|P	variance	8	0.0339961
specific|walker-walk|D(all)|L000|P	variance	9	0.0441869
specific|walker-walk|D(all)|L000|P	variance	10	0.0507429
specific|walker-walk|D(all)|L000|P	variance	11	0.059631
specific|walker-walk|D(all)|L000|P	variance	12	0.0587688
specific|walker-walk|D(all)|L000|P	variance	13	0.0602308
specific|walker-walk|D(all)|L000|P	variance	14	0.0236665
specific|walker-walk|D(all)|L000|P	variance	15	0.0920299
specific|walker-walk|D(all)|L000|P	variance	16	0.0828723
specific|walker-walk|D(all)|L000|P	variance	17	0.0426198
specific|walker-walk|D(all)|L000|P	variance	18	0.041444
specific|walker-walk|D(all)|L000|P	variance	19	0.091768
specific|walker-walk|D(all)|L000|P	variance	20	0.0624554
specific|walker-walk|D(all)|L000|P	variance	21	0.0403569
specific|walker-walk|D(all)|L000|P	variance	22	0.0850591
specific|walker-walk|D(all)|L000|P	variance	23	0.0680905
specific|walker-walk|D(all)|L010|P	p6	selected_index	2
specific|walker-walk|D(all)|L010|P	p6	lambda_V	0.25
specific|walker-walk|D(all)|L010|P	p6	lambda_T	0.276449
specific|walker-walk|D(all)|L010|P	p6	SV_grid_index	2
specific|walker-walk|D(all)|L010|P	p6	SV_stake_index	0
specific|walker-walk|D(all)|L010|P	p6	SV_lambda	0.25
specific|walker-walk|D(all)|L010|P	p6	SV_stake	1.0
specific|walker-walk|D(all)|L010|P	p6	SV_exact_ties	1
specific|walker-walk|D(all)|L010|P	a6	rank_c0	0
specific|walker-walk|D(all)|L010|P	a6	T_G	2
specific|walker-walk|D(all)|L010|P	a6	TS_G_objective	2295.87
specific|walker-walk|D(all)|L010|P	a6	rank_ties	1
specific|walker-walk|D(all)|L010|P	a6	TS_G_ties	1
specific|walker-walk|D(all)|L010|P	a6	lambda_C	0.367636
specific|walker-walk|D(all)|L010|P	a6	stake_C	0.919021
specific|walker-walk|D(all)|L010|P	a6	F_C	2389.51
specific|walker-walk|D(all)|L010|P	a6	source	optimizer
specific|walker-walk|D(all)|L010|P	a6	boundary_lambda	False
specific|walker-walk|D(all)|L010|P	a6	boundary_stake	False
specific|walker-walk|D(all)|L010|P	a6	finite_candidates	1697
specific|walker-walk|D(all)|L010|P	variance	0	0.0180644
specific|walker-walk|D(all)|L010|P	variance	1	0.0557631
specific|walker-walk|D(all)|L010|P	variance	2	0.0355046
specific|walker-walk|D(all)|L010|P	variance	3	0.0397255
specific|walker-walk|D(all)|L010|P	variance	4	0.0476875
specific|walker-walk|D(all)|L010|P	variance	5	0.0548889
specific|walker-walk|D(all)|L010|P	variance	6	0.0604098
specific|walker-walk|D(all)|L010|P	variance	7	0.0575471
specific|walker-walk|D(all)|L010|P	variance	8	0.0404801
specific|walker-walk|D(all)|L010|P	variance	9	0.049917
specific|walker-walk|D(all)|L010|P	variance	10	0.0583008
specific|walker-walk|D(all)|L010|P	variance	11	0.0632551
specific|walker-walk|D(all)|L010|P	variance	12	0.0622344
specific|walker-walk|D(all)|L010|P	variance	13	0.0650366
specific|walker-walk|D(all)|L010|P	variance	14	0.0262908
specific|walker-walk|D(all)|L010|P	variance	15	0.10914
specific|walker-walk|D(all)|L010|P	variance	16	0.0893278
specific|walker-walk|D(all)|L010|P	variance	17	0.045543
specific|walker-walk|D(all)|L010|P	variance	18	0.0457957
specific|walker-walk|D(all)|L010|P	variance	19	0.0850601
specific|walker-walk|D(all)|L010|P	variance	20	0.06802
specific|walker-walk|D(all)|L010|P	variance	21	0.0436566
specific|walker-walk|D(all)|L010|P	variance	22	0.0969166
specific|walker-walk|D(all)|L010|P	variance	23	0.081002
specific|walker-walk|D(all)|L025|U	p6	selected_index	2
specific|walker-walk|D(all)|L025|U	p6	lambda_V	0.25
specific|walker-walk|D(all)|L025|U	p6	lambda_T	0.293403
specific|walker-walk|D(all)|L025|U	p6	SV_grid_index	2
specific|walker-walk|D(all)|L025|U	p6	SV_stake_index	0
specific|walker-walk|D(all)|L025|U	p6	SV_lambda	0.25
specific|walker-walk|D(all)|L025|U	p6	SV_stake	1.0
specific|walker-walk|D(all)|L025|U	p6	SV_exact_ties	1
specific|walker-walk|D(all)|L025|U	a6	rank_c0	0
specific|walker-walk|D(all)|L025|U	a6	T_G	2
specific|walker-walk|D(all)|L025|U	a6	TS_G_objective	2637.46
specific|walker-walk|D(all)|L025|U	a6	rank_ties	1
specific|walker-walk|D(all)|L025|U	a6	TS_G_ties	1
specific|walker-walk|D(all)|L025|U	a6	lambda_C	0.359889
specific|walker-walk|D(all)|L025|U	a6	stake_C	0.984888
specific|walker-walk|D(all)|L025|U	a6	F_C	2689.89
specific|walker-walk|D(all)|L025|U	a6	source	optimizer
specific|walker-walk|D(all)|L025|U	a6	boundary_lambda	False
specific|walker-walk|D(all)|L025|U	a6	boundary_stake	False
specific|walker-walk|D(all)|L025|U	a6	finite_candidates	1697
specific|walker-walk|D(all)|L025|U	variance	0	0.0214678
specific|walker-walk|D(all)|L025|U	variance	1	0.0428792
specific|walker-walk|D(all)|L025|U	variance	2	0.0339611
specific|walker-walk|D(all)|L025|U	variance	3	0.041254
specific|walker-walk|D(all)|L025|U	variance	4	0.058363
specific|walker-walk|D(all)|L025|U	variance	5	0.0482618
specific|walker-walk|D(all)|L025|U	variance	6	0.0713775
specific|walker-walk|D(all)|L025|U	variance	7	0.0649323
specific|walker-walk|D(all)|L025|U	variance	8	0.0355827
specific|walker-walk|D(all)|L025|U	variance	9	0.0459983
specific|walker-walk|D(all)|L025|U	variance	10	0.056748
specific|walker-walk|D(all)|L025|U	variance	11	0.0501875
specific|walker-walk|D(all)|L025|U	variance	12	0.0779476
specific|walker-walk|D(all)|L025|U	variance	13	0.053708
specific|walker-walk|D(all)|L025|U	variance	14	0.0241038
specific|walker-walk|D(all)|L025|U	variance	15	0.0789958
specific|walker-walk|D(all)|L025|U	variance	16	0.0798511
specific|walker-walk|D(all)|L025|U	variance	17	0.0408592
specific|walker-walk|D(all)|L025|U	variance	18	0.0412559
specific|walker-walk|D(all)|L025|U	variance	19	0.0890455
specific|walker-walk|D(all)|L025|U	variance	20	0.0687203
specific|walker-walk|D(all)|L025|U	variance	21	0.0384161
specific|walker-walk|D(all)|L025|U	variance	22	0.0766691
specific|walker-walk|D(all)|L025|U	variance	23	0.0638536
specific|walker-walk|D(all)|L025|P	p6	selected_index	2
specific|walker-walk|D(all)|L025|P	p6	lambda_V	0.25
specific|walker-walk|D(all)|L025|P	p6	lambda_T	0.309763
specific|walker-walk|D(all)|L025|P	p6	SV_grid_index	2
specific|walker-walk|D(all)|L025|P	p6	SV_stake_index	0
specific|walker-walk|D(all)|L025|P	p6	SV_lambda	0.25
specific|walker-walk|D(all)|L025|P	p6	SV_stake	1.0
specific|walker-walk|D(all)|L025|P	p6	SV_exact_ties	1
specific|walker-walk|D(all)|L025|P	a6	rank_c0	0
specific|walker-walk|D(all)|L025|P	a6	T_G	2
specific|walker-walk|D(all)|L025|P	a6	TS_G_objective	2291.2
specific|walker-walk|D(all)|L025|P	a6	rank_ties	1
specific|walker-walk|D(all)|L025|P	a6	TS_G_ties	1
specific|walker-walk|D(all)|L025|P	a6	lambda_C	0.395468
specific|walker-walk|D(all)|L025|P	a6	stake_C	0.935973
specific|walker-walk|D(all)|L025|P	a6	F_C	2417.74
specific|walker-walk|D(all)|L025|P	a6	source	optimizer
specific|walker-walk|D(all)|L025|P	a6	boundary_lambda	False
specific|walker-walk|D(all)|L025|P	a6	boundary_stake	False
specific|walker-walk|D(all)|L025|P	a6	finite_candidates	1697
specific|walker-walk|D(all)|L025|P	variance	0	0.0201794
specific|walker-walk|D(all)|L025|P	variance	1	0.0523428
specific|walker-walk|D(all)|L025|P	variance	2	0.034656
specific|walker-walk|D(all)|L025|P	variance	3	0.0470848
specific|walker-walk|D(all)|L025|P	variance	4	0.0466202
specific|walker-walk|D(all)|L025|P	variance	5	0.0495384
specific|walker-walk|D(all)|L025|P	variance	6	0.0592167
specific|walker-walk|D(all)|L025|P	variance	7	0.0554868
specific|walker-walk|D(all)|L025|P	variance	8	0.041743
specific|walker-walk|D(all)|L025|P	variance	9	0.0544629
specific|walker-walk|D(all)|L025|P	variance	10	0.0565589
specific|walker-walk|D(all)|L025|P	variance	11	0.0553706
specific|walker-walk|D(all)|L025|P	variance	12	0.0675027
specific|walker-walk|D(all)|L025|P	variance	13	0.0598486
specific|walker-walk|D(all)|L025|P	variance	14	0.0233287
specific|walker-walk|D(all)|L025|P	variance	15	0.104394
specific|walker-walk|D(all)|L025|P	variance	16	0.101565
specific|walker-walk|D(all)|L025|P	variance	17	0.0532571
specific|walker-walk|D(all)|L025|P	variance	18	0.0553253
specific|walker-walk|D(all)|L025|P	variance	19	0.0898212
specific|walker-walk|D(all)|L025|P	variance	20	0.0731144
specific|walker-walk|D(all)|L025|P	variance	21	0.0567291
specific|walker-walk|D(all)|L025|P	variance	22	0.0923001
specific|walker-walk|D(all)|L025|P	variance	23	0.0817522
specific|walker-walk|D(all)|L050|U	p6	selected_index	2
specific|walker-walk|D(all)|L050|U	p6	lambda_V	0.25
specific|walker-walk|D(all)|L050|U	p6	lambda_T	0.305001
specific|walker-walk|D(all)|L050|U	p6	SV_grid_index	2
specific|walker-walk|D(all)|L050|U	p6	SV_stake_index	0
specific|walker-walk|D(all)|L050|U	p6	SV_lambda	0.25
specific|walker-walk|D(all)|L050|U	p6	SV_stake	1.0
specific|walker-walk|D(all)|L050|U	p6	SV_exact_ties	1
specific|walker-walk|D(all)|L050|U	a6	rank_c0	0
specific|walker-walk|D(all)|L050|U	a6	T_G	2
specific|walker-walk|D(all)|L050|U	a6	TS_G_objective	5275.43
specific|walker-walk|D(all)|L050|U	a6	rank_ties	1
specific|walker-walk|D(all)|L050|U	a6	TS_G_ties	1
specific|walker-walk|D(all)|L050|U	a6	lambda_C	0.340433
specific|walker-walk|D(all)|L050|U	a6	stake_C	0.991296
specific|walker-walk|D(all)|L050|U	a6	F_C	5336.11
specific|walker-walk|D(all)|L050|U	a6	source	optimizer
specific|walker-walk|D(all)|L050|U	a6	boundary_lambda	False
specific|walker-walk|D(all)|L050|U	a6	boundary_stake	False
specific|walker-walk|D(all)|L050|U	a6	finite_candidates	1697
specific|walker-walk|D(all)|L050|U	variance	0	0.0241145
specific|walker-walk|D(all)|L050|U	variance	1	0.0432705
specific|walker-walk|D(all)|L050|U	variance	2	0.0364376
specific|walker-walk|D(all)|L050|U	variance	3	0.0421847
specific|walker-walk|D(all)|L050|U	variance	4	0.0474567
specific|walker-walk|D(all)|L050|U	variance	5	0.0537708
specific|walker-walk|D(all)|L050|U	variance	6	0.0605046
specific|walker-walk|D(all)|L050|U	variance	7	0.0644994
specific|walker-walk|D(all)|L050|U	variance	8	0.0392427
specific|walker-walk|D(all)|L050|U	variance	9	0.045047
specific|walker-walk|D(all)|L050|U	variance	10	0.0573042
specific|walker-walk|D(all)|L050|U	variance	11	0.0561201
specific|walker-walk|D(all)|L050|U	variance	12	0.068513
specific|walker-walk|D(all)|L050|U	variance	13	0.0558541
specific|walker-walk|D(all)|L050|U	variance	14	0.0261187
specific|walker-walk|D(all)|L050|U	variance	15	0.0999063
specific|walker-walk|D(all)|L050|U	variance	16	0.0963455
specific|walker-walk|D(all)|L050|U	variance	17	0.0440895
specific|walker-walk|D(all)|L050|U	variance	18	0.0390442
specific|walker-walk|D(all)|L050|U	variance	19	0.0774497
specific|walker-walk|D(all)|L050|U	variance	20	0.0708668
specific|walker-walk|D(all)|L050|U	variance	21	0.0428654
specific|walker-walk|D(all)|L050|U	variance	22	0.0773234
specific|walker-walk|D(all)|L050|U	variance	23	0.0722319
specific|walker-walk|D(all)|L050|P	p6	selected_index	2
specific|walker-walk|D(all)|L050|P	p6	lambda_V	0.25
specific|walker-walk|D(all)|L050|P	p6	lambda_T	0.32614
specific|walker-walk|D(all)|L050|P	p6	SV_grid_index	2
specific|walker-walk|D(all)|L050|P	p6	SV_stake_index	0
specific|walker-walk|D(all)|L050|P	p6	SV_lambda	0.25
specific|walker-walk|D(all)|L050|P	p6	SV_stake	1.0
specific|walker-walk|D(all)|L050|P	p6	SV_exact_ties	1
specific|walker-walk|D(all)|L050|P	a6	rank_c0	0
specific|walker-walk|D(all)|L050|P	a6	T_G	2
specific|walker-walk|D(all)|L050|P	a6	TS_G_objective	1571.8
specific|walker-walk|D(all)|L050|P	a6	rank_ties	1
specific|walker-walk|D(all)|L050|P	a6	TS_G_ties	1
specific|walker-walk|D(all)|L050|P	a6	lambda_C	0.436358
specific|walker-walk|D(all)|L050|P	a6	stake_C	0.91537
specific|walker-walk|D(all)|L050|P	a6	F_C	1677.68
specific|walker-walk|D(all)|L050|P	a6	source	optimizer
specific|walker-walk|D(all)|L050|P	a6	boundary_lambda	False
specific|walker-walk|D(all)|L050|P	a6	boundary_stake	False
specific|walker-walk|D(all)|L050|P	a6	finite_candidates	1697
specific|walker-walk|D(all)|L050|P	variance	0	0.023864
specific|walker-walk|D(all)|L050|P	variance	1	0.0485827
specific|walker-walk|D(all)|L050|P	variance	2	0.0440518
specific|walker-walk|D(all)|L050|P	variance	3	0.0501186
specific|walker-walk|D(all)|L050|P	variance	4	0.0536523
specific|walker-walk|D(all)|L050|P	variance	5	0.0658372
specific|walker-walk|D(all)|L050|P	variance	6	0.0709182
specific|walker-walk|D(all)|L050|P	variance	7	0.0710106
specific|walker-walk|D(all)|L050|P	variance	8	0.0432226
specific|walker-walk|D(all)|L050|P	variance	9	0.0572446
specific|walker-walk|D(all)|L050|P	variance	10	0.0621985
specific|walker-walk|D(all)|L050|P	variance	11	0.0630245
specific|walker-walk|D(all)|L050|P	variance	12	0.0828361
specific|walker-walk|D(all)|L050|P	variance	13	0.0696304
specific|walker-walk|D(all)|L050|P	variance	14	0.0270823
specific|walker-walk|D(all)|L050|P	variance	15	0.125843
specific|walker-walk|D(all)|L050|P	variance	16	0.125761
specific|walker-walk|D(all)|L050|P	variance	17	0.0576545
specific|walker-walk|D(all)|L050|P	variance	18	0.0550511
specific|walker-walk|D(all)|L050|P	variance	19	0.0894247
specific|walker-walk|D(all)|L050|P	variance	20	0.0953003
specific|walker-walk|D(all)|L050|P	variance	21	0.0608128
specific|walker-walk|D(all)|L050|P	variance	22	0.0896941
specific|walker-walk|D(all)|L050|P	variance	23	0.0976808
specific|walker-walk|D(all)|L075|U	p6	selected_index	2
specific|walker-walk|D(all)|L075|U	p6	lambda_V	0.25
specific|walker-walk|D(all)|L075|U	p6	lambda_T	0.289332
specific|walker-walk|D(all)|L075|U	p6	SV_grid_index	2
specific|walker-walk|D(all)|L075|U	p6	SV_stake_index	0
specific|walker-walk|D(all)|L075|U	p6	SV_lambda	0.25
specific|walker-walk|D(all)|L075|U	p6	SV_stake	1.0
specific|walker-walk|D(all)|L075|U	p6	SV_exact_ties	1
specific|walker-walk|D(all)|L075|U	a6	rank_c0	0
specific|walker-walk|D(all)|L075|U	a6	T_G	2
specific|walker-walk|D(all)|L075|U	a6	TS_G_objective	8144.61
specific|walker-walk|D(all)|L075|U	a6	rank_ties	1
specific|walker-walk|D(all)|L075|U	a6	TS_G_ties	1
specific|walker-walk|D(all)|L075|U	a6	lambda_C	0.330423
specific|walker-walk|D(all)|L075|U	a6	stake_C	0.990459
specific|walker-walk|D(all)|L075|U	a6	F_C	8239.66
specific|walker-walk|D(all)|L075|U	a6	source	optimizer
specific|walker-walk|D(all)|L075|U	a6	boundary_lambda	False
specific|walker-walk|D(all)|L075|U	a6	boundary_stake	False
specific|walker-walk|D(all)|L075|U	a6	finite_candidates	1697
specific|walker-walk|D(all)|L075|U	variance	0	0.0218062
specific|walker-walk|D(all)|L075|U	variance	1	0.0340142
specific|walker-walk|D(all)|L075|U	variance	2	0.0371444
specific|walker-walk|D(all)|L075|U	variance	3	0.0381692
specific|walker-walk|D(all)|L075|U	variance	4	0.0421266
specific|walker-walk|D(all)|L075|U	variance	5	0.0414501
specific|walker-walk|D(all)|L075|U	variance	6	0.0548092
specific|walker-walk|D(all)|L075|U	variance	7	0.0623739
specific|walker-walk|D(all)|L075|U	variance	8	0.0388276
specific|walker-walk|D(all)|L075|U	variance	9	0.0424607
specific|walker-walk|D(all)|L075|U	variance	10	0.0463085
specific|walker-walk|D(all)|L075|U	variance	11	0.0580821
specific|walker-walk|D(all)|L075|U	variance	12	0.069209
specific|walker-walk|D(all)|L075|U	variance	13	0.0565948
specific|walker-walk|D(all)|L075|U	variance	14	0.020889
specific|walker-walk|D(all)|L075|U	variance	15	0.0868692
specific|walker-walk|D(all)|L075|U	variance	16	0.0858665
specific|walker-walk|D(all)|L075|U	variance	17	0.0386423
specific|walker-walk|D(all)|L075|U	variance	18	0.0392826
specific|walker-walk|D(all)|L075|U	variance	19	0.0730782
specific|walker-walk|D(all)|L075|U	variance	20	0.0719582
specific|walker-walk|D(all)|L075|U	variance	21	0.0392896
specific|walker-walk|D(all)|L075|U	variance	22	0.067969
specific|walker-walk|D(all)|L075|U	variance	23	0.0765445
specific|walker-walk|D(all)|L075|P	p6	selected_index	2
specific|walker-walk|D(all)|L075|P	p6	lambda_V	0.25
specific|walker-walk|D(all)|L075|P	p6	lambda_T	0.346404
specific|walker-walk|D(all)|L075|P	p6	SV_grid_index	2
specific|walker-walk|D(all)|L075|P	p6	SV_stake_index	0
specific|walker-walk|D(all)|L075|P	p6	SV_lambda	0.25
specific|walker-walk|D(all)|L075|P	p6	SV_stake	1.0
specific|walker-walk|D(all)|L075|P	p6	SV_exact_ties	1
specific|walker-walk|D(all)|L075|P	a6	rank_c0	0
specific|walker-walk|D(all)|L075|P	a6	T_G	2
specific|walker-walk|D(all)|L075|P	a6	TS_G_objective	888.956
specific|walker-walk|D(all)|L075|P	a6	rank_ties	1
specific|walker-walk|D(all)|L075|P	a6	TS_G_ties	1
specific|walker-walk|D(all)|L075|P	a6	lambda_C	0.463443
specific|walker-walk|D(all)|L075|P	a6	stake_C	0.92142
specific|walker-walk|D(all)|L075|P	a6	F_C	959.622
specific|walker-walk|D(all)|L075|P	a6	source	optimizer
specific|walker-walk|D(all)|L075|P	a6	boundary_lambda	False
specific|walker-walk|D(all)|L075|P	a6	boundary_stake	False
specific|walker-walk|D(all)|L075|P	a6	finite_candidates	1697
specific|walker-walk|D(all)|L075|P	variance	0	0.0246981
specific|walker-walk|D(all)|L075|P	variance	1	0.050933
specific|walker-walk|D(all)|L075|P	variance	2	0.038383
specific|walker-walk|D(all)|L075|P	variance	3	0.0423508
specific|walker-walk|D(all)|L075|P	variance	4	0.0604022
specific|walker-walk|D(all)|L075|P	variance	5	0.056147
specific|walker-walk|D(all)|L075|P	variance	6	0.0727929
specific|walker-walk|D(all)|L075|P	variance	7	0.067162
specific|walker-walk|D(all)|L075|P	variance	8	0.0397942
specific|walker-walk|D(all)|L075|P	variance	9	0.0551104
specific|walker-walk|D(all)|L075|P	variance	10	0.0549085
specific|walker-walk|D(all)|L075|P	variance	11	0.0600972
specific|walker-walk|D(all)|L075|P	variance	12	0.0703045
specific|walker-walk|D(all)|L075|P	variance	13	0.0764446
specific|walker-walk|D(all)|L075|P	variance	14	0.023601
specific|walker-walk|D(all)|L075|P	variance	15	0.110279
specific|walker-walk|D(all)|L075|P	variance	16	0.138467
specific|walker-walk|D(all)|L075|P	variance	17	0.0588841
specific|walker-walk|D(all)|L075|P	variance	18	0.0600728
specific|walker-walk|D(all)|L075|P	variance	19	0.0950706
specific|walker-walk|D(all)|L075|P	variance	20	0.110596
specific|walker-walk|D(all)|L075|P	variance	21	0.06558
specific|walker-walk|D(all)|L075|P	variance	22	0.0914593
specific|walker-walk|D(all)|L075|P	variance	23	0.0982904
specific|walker-walk|D(all)|L100|U	p6	selected_index	2
specific|walker-walk|D(all)|L100|U	p6	lambda_V	0.25
specific|walker-walk|D(all)|L100|U	p6	lambda_T	0.295682
specific|walker-walk|D(all)|L100|U	p6	SV_grid_index	2
specific|walker-walk|D(all)|L100|U	p6	SV_stake_index	0
specific|walker-walk|D(all)|L100|U	p6	SV_lambda	0.25
specific|walker-walk|D(all)|L100|U	p6	SV_stake	1.0
specific|walker-walk|D(all)|L100|U	p6	SV_exact_ties	1
specific|walker-walk|D(all)|L100|U	a6	rank_c0	0
specific|walker-walk|D(all)|L100|U	a6	T_G	2
specific|walker-walk|D(all)|L100|U	a6	TS_G_objective	10890
specific|walker-walk|D(all)|L100|U	a6	rank_ties	1
specific|walker-walk|D(all)|L100|U	a6	TS_G_ties	1
specific|walker-walk|D(all)|L100|U	a6	lambda_C	0.335234
specific|walker-walk|D(all)|L100|U	a6	stake_C	0.99081
specific|walker-walk|D(all)|L100|U	a6	F_C	11004.7
specific|walker-walk|D(all)|L100|U	a6	source	optimizer
specific|walker-walk|D(all)|L100|U	a6	boundary_lambda	False
specific|walker-walk|D(all)|L100|U	a6	boundary_stake	False
specific|walker-walk|D(all)|L100|U	a6	finite_candidates	1697
specific|walker-walk|D(all)|L100|U	variance	0	0.0204087
specific|walker-walk|D(all)|L100|U	variance	1	0.0171325
specific|walker-walk|D(all)|L100|U	variance	2	0.0350594
specific|walker-walk|D(all)|L100|U	variance	3	0.0338437
specific|walker-walk|D(all)|L100|U	variance	4	0.036504
specific|walker-walk|D(all)|L100|U	variance	5	0.0477925
specific|walker-walk|D(all)|L100|U	variance	6	0.0493262
specific|walker-walk|D(all)|L100|U	variance	7	0.0793363
specific|walker-walk|D(all)|L100|U	variance	8	0.035718
specific|walker-walk|D(all)|L100|U	variance	9	0.0382484
specific|walker-walk|D(all)|L100|U	variance	10	0.0403412
specific|walker-walk|D(all)|L100|U	variance	11	0.0488358
specific|walker-walk|D(all)|L100|U	variance	12	0.0586848
specific|walker-walk|D(all)|L100|U	variance	13	0.0635598
specific|walker-walk|D(all)|L100|U	variance	14	0.0176429
specific|walker-walk|D(all)|L100|U	variance	15	0.0766478
specific|walker-walk|D(all)|L100|U	variance	16	0.0761593
specific|walker-walk|D(all)|L100|U	variance	17	0.0323407
specific|walker-walk|D(all)|L100|U	variance	18	0.0337057
specific|walker-walk|D(all)|L100|U	variance	19	0.0574516
specific|walker-walk|D(all)|L100|U	variance	20	0.0800113
specific|walker-walk|D(all)|L100|U	variance	21	0.0347456
specific|walker-walk|D(all)|L100|U	variance	22	0.0643005
specific|walker-walk|D(all)|L100|U	variance	23	0.081753
primary|cheetah-run|D(pol)|common	p6	selected_index	1
primary|cheetah-run|D(pol)|common	p6	lambda_V	0.5
primary|cheetah-run|D(pol)|common	p6	lambda_T	0.473126
primary|cheetah-run|D(pol)|common	p6	SV_grid_index	1
primary|cheetah-run|D(pol)|common	p6	SV_stake_index	0
primary|cheetah-run|D(pol)|common	p6	SV_lambda	0.5
primary|cheetah-run|D(pol)|common	p6	SV_stake	1.0
primary|cheetah-run|D(pol)|common	p6	SV_exact_ties	1
primary|cheetah-run|D(pol)|common	a6	rank_c0	0
primary|cheetah-run|D(pol)|common	a6	T_G	1
primary|cheetah-run|D(pol)|common	a6	TS_G_objective	53087.8
primary|cheetah-run|D(pol)|common	a6	rank_ties	1
primary|cheetah-run|D(pol)|common	a6	TS_G_ties	1
primary|cheetah-run|D(pol)|common	a6	lambda_C	1.43626
primary|cheetah-run|D(pol)|common	a6	stake_C	0.938907
primary|cheetah-run|D(pol)|common	a6	F_C	60634.9
primary|cheetah-run|D(pol)|common	a6	source	optimizer
primary|cheetah-run|D(pol)|common	a6	boundary_lambda	False
primary|cheetah-run|D(pol)|common	a6	boundary_stake	False
primary|cheetah-run|D(pol)|common	a6	finite_candidates	1694
primary|cheetah-run|D(pol)|common	variance	0	0.0335293
primary|cheetah-run|D(pol)|common	variance	1	0.017309
primary|cheetah-run|D(pol)|common	variance	2	0.0127798
primary|cheetah-run|D(pol)|common	variance	3	0.0107515
primary|cheetah-run|D(pol)|common	variance	4	0.0239882
primary|cheetah-run|D(pol)|common	variance	5	0.0132091
primary|cheetah-run|D(pol)|common	variance	6	0.0261689
primary|cheetah-run|D(pol)|common	variance	7	0.0304851
primary|cheetah-run|D(pol)|common	variance	8	0.0884716
primary|cheetah-run|D(pol)|common	variance	9	0.147644
primary|cheetah-run|D(pol)|common	variance	10	0.111276
primary|cheetah-run|D(pol)|common	variance	11	0.0361682
primary|cheetah-run|D(pol)|common	variance	12	0.0290257
primary|cheetah-run|D(pol)|common	variance	13	0.0567079
primary|cheetah-run|D(pol)|common	variance	14	0.0286986
primary|cheetah-run|D(pol)|common	variance	15	0.0545114
primary|cheetah-run|D(pol)|common	variance	16	0.064091
specific|cheetah-run|D(pol)|L000|P	p6	selected_index	1
specific|cheetah-run|D(pol)|L000|P	p6	lambda_V	0.5
specific|cheetah-run|D(pol)|L000|P	p6	lambda_T	0.517844
specific|cheetah-run|D(pol)|L000|P	p6	SV_grid_index	0
specific|cheetah-run|D(pol)|L000|P	p6	SV_stake_index	1
specific|cheetah-run|D(pol)|L000|P	p6	SV_lambda	1.0
specific|cheetah-run|D(pol)|L000|P	p6	SV_stake	0.5
specific|cheetah-run|D(pol)|L000|P	p6	SV_exact_ties	1
specific|cheetah-run|D(pol)|L000|P	a6	rank_c0	0
specific|cheetah-run|D(pol)|L000|P	a6	T_G	1
specific|cheetah-run|D(pol)|L000|P	a6	TS_G_objective	6163.95
specific|cheetah-run|D(pol)|L000|P	a6	rank_ties	1
specific|cheetah-run|D(pol)|L000|P	a6	TS_G_ties	1
specific|cheetah-run|D(pol)|L000|P	a6	lambda_C	2.35356
specific|cheetah-run|D(pol)|L000|P	a6	stake_C	0.861313
specific|cheetah-run|D(pol)|L000|P	a6	F_C	7866.49
specific|cheetah-run|D(pol)|L000|P	a6	source	optimizer
specific|cheetah-run|D(pol)|L000|P	a6	boundary_lambda	False
specific|cheetah-run|D(pol)|L000|P	a6	boundary_stake	False
specific|cheetah-run|D(pol)|L000|P	a6	finite_candidates	1694
specific|cheetah-run|D(pol)|L000|P	variance	0	0.0469747
specific|cheetah-run|D(pol)|L000|P	variance	1	0.0177872
specific|cheetah-run|D(pol)|L000|P	variance	2	0.0174261
specific|cheetah-run|D(pol)|L000|P	variance	3	0.0150666
specific|cheetah-run|D(pol)|L000|P	variance	4	0.018486
specific|cheetah-run|D(pol)|L000|P	variance	5	0.0127965
specific|cheetah-run|D(pol)|L000|P	variance	6	0.0349476
specific|cheetah-run|D(pol)|L000|P	variance	7	0.0412654
specific|cheetah-run|D(pol)|L000|P	variance	8	0.106979
specific|cheetah-run|D(pol)|L000|P	variance	9	0.213645
specific|cheetah-run|D(pol)|L000|P	variance	10	0.111723
specific|cheetah-run|D(pol)|L000|P	variance	11	0.0531899
specific|cheetah-run|D(pol)|L000|P	variance	12	0.0383229
specific|cheetah-run|D(pol)|L000|P	variance	13	0.0472688
specific|cheetah-run|D(pol)|L000|P	variance	14	0.0311328
specific|cheetah-run|D(pol)|L000|P	variance	15	0.0690832
specific|cheetah-run|D(pol)|L000|P	variance	16	0.0839394
specific|cheetah-run|D(pol)|L010|P	p6	selected_index	1
specific|cheetah-run|D(pol)|L010|P	p6	lambda_V	0.5
specific|cheetah-run|D(pol)|L010|P	p6	lambda_T	0.545028
specific|cheetah-run|D(pol)|L010|P	p6	SV_grid_index	0
specific|cheetah-run|D(pol)|L010|P	p6	SV_stake_index	1
specific|cheetah-run|D(pol)|L010|P	p6	SV_lambda	1.0
specific|cheetah-run|D(pol)|L010|P	p6	SV_stake	0.5
specific|cheetah-run|D(pol)|L010|P	p6	SV_exact_ties	1
specific|cheetah-run|D(pol)|L010|P	a6	rank_c0	0
specific|cheetah-run|D(pol)|L010|P	a6	T_G	1
specific|cheetah-run|D(pol)|L010|P	a6	TS_G_objective	5990.46
specific|cheetah-run|D(pol)|L010|P	a6	rank_ties	1
specific|cheetah-run|D(pol)|L010|P	a6	TS_G_ties	1
specific|cheetah-run|D(pol)|L010|P	a6	lambda_C	1.85898
specific|cheetah-run|D(pol)|L010|P	a6	stake_C	0.880565
specific|cheetah-run|D(pol)|L010|P	a6	F_C	7377.76
specific|cheetah-run|D(pol)|L010|P	a6	source	optimizer
specific|cheetah-run|D(pol)|L010|P	a6	boundary_lambda	False
specific|cheetah-run|D(pol)|L010|P	a6	boundary_stake	False
specific|cheetah-run|D(pol)|L010|P	a6	finite_candidates	1695
specific|cheetah-run|D(pol)|L010|P	variance	0	0.0409945
specific|cheetah-run|D(pol)|L010|P	variance	1	0.0196279
specific|cheetah-run|D(pol)|L010|P	variance	2	0.0144796
specific|cheetah-run|D(pol)|L010|P	variance	3	0.0131204
specific|cheetah-run|D(pol)|L010|P	variance	4	0.0202513
specific|cheetah-run|D(pol)|L010|P	variance	5	0.0125145
specific|cheetah-run|D(pol)|L010|P	variance	6	0.0221818
specific|cheetah-run|D(pol)|L010|P	variance	7	0.025523
specific|cheetah-run|D(pol)|L010|P	variance	8	0.123097
specific|cheetah-run|D(pol)|L010|P	variance	9	0.166783
specific|cheetah-run|D(pol)|L010|P	variance	10	0.110115
specific|cheetah-run|D(pol)|L010|P	variance	11	0.0445184
specific|cheetah-run|D(pol)|L010|P	variance	12	0.0344391
specific|cheetah-run|D(pol)|L010|P	variance	13	0.0532614
specific|cheetah-run|D(pol)|L010|P	variance	14	0.0265436
specific|cheetah-run|D(pol)|L010|P	variance	15	0.0455176
specific|cheetah-run|D(pol)|L010|P	variance	16	0.0563639
specific|cheetah-run|D(pol)|L025|U	p6	selected_index	2
specific|cheetah-run|D(pol)|L025|U	p6	lambda_V	0.25
specific|cheetah-run|D(pol)|L025|U	p6	lambda_T	0.234578
specific|cheetah-run|D(pol)|L025|U	p6	SV_grid_index	2
specific|cheetah-run|D(pol)|L025|U	p6	SV_stake_index	0
specific|cheetah-run|D(pol)|L025|U	p6	SV_lambda	0.25
specific|cheetah-run|D(pol)|L025|U	p6	SV_stake	1.0
specific|cheetah-run|D(pol)|L025|U	p6	SV_exact_ties	1
specific|cheetah-run|D(pol)|L025|U	a6	rank_c0	0
specific|cheetah-run|D(pol)|L025|U	a6	T_G	2
specific|cheetah-run|D(pol)|L025|U	a6	TS_G_objective	3085.52
specific|cheetah-run|D(pol)|L025|U	a6	rank_ties	1
specific|cheetah-run|D(pol)|L025|U	a6	TS_G_ties	1
specific|cheetah-run|D(pol)|L025|U	a6	lambda_C	0.36007
specific|cheetah-run|D(pol)|L025|U	a6	stake_C	0.986813
specific|cheetah-run|D(pol)|L025|U	a6	F_C	3178.89
specific|cheetah-run|D(pol)|L025|U	a6	source	optimizer
specific|cheetah-run|D(pol)|L025|U	a6	boundary_lambda	False
specific|cheetah-run|D(pol)|L025|U	a6	boundary_stake	False
specific|cheetah-run|D(pol)|L025|U	a6	finite_candidates	1697
specific|cheetah-run|D(pol)|L025|U	variance	0	0.0527207
specific|cheetah-run|D(pol)|L025|U	variance	1	0.0213679
specific|cheetah-run|D(pol)|L025|U	variance	2	0.0137871
specific|cheetah-run|D(pol)|L025|U	variance	3	0.0105932
specific|cheetah-run|D(pol)|L025|U	variance	4	0.0290797
specific|cheetah-run|D(pol)|L025|U	variance	5	0.0164439
specific|cheetah-run|D(pol)|L025|U	variance	6	0.0356032
specific|cheetah-run|D(pol)|L025|U	variance	7	0.0344365
specific|cheetah-run|D(pol)|L025|U	variance	8	0.130699
specific|cheetah-run|D(pol)|L025|U	variance	9	0.252881
specific|cheetah-run|D(pol)|L025|U	variance	10	0.153538
specific|cheetah-run|D(pol)|L025|U	variance	11	0.0375801
specific|cheetah-run|D(pol)|L025|U	variance	12	0.031457
specific|cheetah-run|D(pol)|L025|U	variance	13	0.0676357
specific|cheetah-run|D(pol)|L025|U	variance	14	0.0311699
specific|cheetah-run|D(pol)|L025|U	variance	15	0.0655472
specific|cheetah-run|D(pol)|L025|U	variance	16	0.0654209
specific|cheetah-run|D(pol)|L025|P	p6	selected_index	1
specific|cheetah-run|D(pol)|L025|P	p6	lambda_V	0.5
specific|cheetah-run|D(pol)|L025|P	p6	lambda_T	0.628907
specific|cheetah-run|D(pol)|L025|P	p6	SV_grid_index	1
specific|cheetah-run|D(pol)|L025|P	p6	SV_stake_index	0
specific|cheetah-run|D(pol)|L025|P	p6	SV_lambda	0.5
specific|cheetah-run|D(pol)|L025|P	p6	SV_stake	1.0
specific|cheetah-run|D(pol)|L025|P	p6	SV_exact_ties	1
specific|cheetah-run|D(pol)|L025|P	a6	rank_c0	0
specific|cheetah-run|D(pol)|L025|P	a6	T_G	1
specific|cheetah-run|D(pol)|L025|P	a6	TS_G_objective	4921.51
specific|cheetah-run|D(pol)|L025|P	a6	rank_ties	1
specific|cheetah-run|D(pol)|L025|P	a6	TS_G_ties	1
specific|cheetah-run|D(pol)|L025|P	a6	lambda_C	1.79301
specific|cheetah-run|D(pol)|L025|P	a6	stake_C	0.892987
specific|cheetah-run|D(pol)|L025|P	a6	F_C	6129.48
specific|cheetah-run|D(pol)|L025|P	a6	source	optimizer
specific|cheetah-run|D(pol)|L025|P	a6	boundary_lambda	False
specific|cheetah-run|D(pol)|L025|P	a6	boundary_stake	False
specific|cheetah-run|D(pol)|L025|P	a6	finite_candidates	1697
specific|cheetah-run|D(pol)|L025|P	variance	0	0.0357383
specific|cheetah-run|D(pol)|L025|P	variance	1	0.0148261
specific|cheetah-run|D(pol)|L025|P	variance	2	0.0142638
specific|cheetah-run|D(pol)|L025|P	variance	3	0.0125183
specific|cheetah-run|D(pol)|L025|P	variance	4	0.0252143
specific|cheetah-run|D(pol)|L025|P	variance	5	0.0151671
specific|cheetah-run|D(pol)|L025|P	variance	6	0.0279475
specific|cheetah-run|D(pol)|L025|P	variance	7	0.0322688
specific|cheetah-run|D(pol)|L025|P	variance	8	0.0924891
specific|cheetah-run|D(pol)|L025|P	variance	9	0.14262
specific|cheetah-run|D(pol)|L025|P	variance	10	0.0920297
specific|cheetah-run|D(pol)|L025|P	variance	11	0.0416951
specific|cheetah-run|D(pol)|L025|P	variance	12	0.0323809
specific|cheetah-run|D(pol)|L025|P	variance	13	0.0615562
specific|cheetah-run|D(pol)|L025|P	variance	14	0.030204
specific|cheetah-run|D(pol)|L025|P	variance	15	0.0604099
specific|cheetah-run|D(pol)|L025|P	variance	16	0.0739668
specific|cheetah-run|D(pol)|L050|U	p6	selected_index	2
specific|cheetah-run|D(pol)|L050|U	p6	lambda_V	0.25
specific|cheetah-run|D(pol)|L050|U	p6	lambda_T	0.25458
specific|cheetah-run|D(pol)|L050|U	p6	SV_grid_index	2
specific|cheetah-run|D(pol)|L050|U	p6	SV_stake_index	0
specific|cheetah-run|D(pol)|L050|U	p6	SV_lambda	0.25
specific|cheetah-run|D(pol)|L050|U	p6	SV_stake	1.0
specific|cheetah-run|D(pol)|L050|U	p6	SV_exact_ties	1
specific|cheetah-run|D(pol)|L050|U	a6	rank_c0	0
specific|cheetah-run|D(pol)|L050|U	a6	T_G	2
specific|cheetah-run|D(pol)|L050|U	a6	TS_G_objective	6315.65
specific|cheetah-run|D(pol)|L050|U	a6	rank_ties	1
specific|cheetah-run|D(pol)|L050|U	a6	TS_G_ties	1
specific|cheetah-run|D(pol)|L050|U	a6	lambda_C	0.346355
specific|cheetah-run|D(pol)|L050|U	a6	stake_C	0.991921
specific|cheetah-run|D(pol)|L050|U	a6	F_C	6378.72
specific|cheetah-run|D(pol)|L050|U	a6	source	optimizer
specific|cheetah-run|D(pol)|L050|U	a6	boundary_lambda	False
specific|cheetah-run|D(pol)|L050|U	a6	boundary_stake	False
specific|cheetah-run|D(pol)|L050|U	a6	finite_candidates	1697
specific|cheetah-run|D(pol)|L050|U	variance	0	0.0271959
specific|cheetah-run|D(pol)|L050|U	variance	1	0.0178592
specific|cheetah-run|D(pol)|L050|U	variance	2	0.0117616
specific|cheetah-run|D(pol)|L050|U	variance	3	0.00738645
specific|cheetah-run|D(pol)|L050|U	variance	4	0.0331925
specific|cheetah-run|D(pol)|L050|U	variance	5	0.0140503
specific|cheetah-run|D(pol)|L050|U	variance	6	0.0242306
specific|cheetah-run|D(pol)|L050|U	variance	7	0.0274313
specific|cheetah-run|D(pol)|L050|U	variance	8	0.0806323
specific|cheetah-run|D(pol)|L050|U	variance	9	0.130634
specific|cheetah-run|D(pol)|L050|U	variance	10	0.125635
specific|cheetah-run|D(pol)|L050|U	variance	11	0.0277555
specific|cheetah-run|D(pol)|L050|U	variance	12	0.0206865
specific|cheetah-run|D(pol)|L050|U	variance	13	0.073925
specific|cheetah-run|D(pol)|L050|U	variance	14	0.0292305
specific|cheetah-run|D(pol)|L050|U	variance	15	0.0482865
specific|cheetah-run|D(pol)|L050|U	variance	16	0.0539568
specific|cheetah-run|D(pol)|L050|P	p6	selected_index	0
specific|cheetah-run|D(pol)|L050|P	p6	lambda_V	1.0
specific|cheetah-run|D(pol)|L050|P	p6	lambda_T	0.74403
specific|cheetah-run|D(pol)|L050|P	p6	SV_grid_index	0
specific|cheetah-run|D(pol)|L050|P	p6	SV_stake_index	0
specific|cheetah-run|D(pol)|L050|P	p6	SV_lambda	1.0
specific|cheetah-run|D(pol)|L050|P	p6	SV_stake	1.0
specific|cheetah-run|D(pol)|L050|P	p6	SV_exact_ties	1
specific|cheetah-run|D(pol)|L050|P	a6	rank_c0	0
specific|cheetah-run|D(pol)|L050|P	a6	T_G	0
specific|cheetah-run|D(pol)|L050|P	a6	TS_G_objective	4001.74
specific|cheetah-run|D(pol)|L050|P	a6	rank_ties	1
specific|cheetah-run|D(pol)|L050|P	a6	TS_G_ties	1
specific|cheetah-run|D(pol)|L050|P	a6	lambda_C	1.53145
specific|cheetah-run|D(pol)|L050|P	a6	stake_C	0.915732
specific|cheetah-run|D(pol)|L050|P	a6	F_C	4471.42
specific|cheetah-run|D(pol)|L050|P	a6	source	optimizer
specific|cheetah-run|D(pol)|L050|P	a6	boundary_lambda	False
specific|cheetah-run|D(pol)|L050|P	a6	boundary_stake	False
specific|cheetah-run|D(pol)|L050|P	a6	finite_candidates	1697
specific|cheetah-run|D(pol)|L050|P	variance	0	0.0207634
specific|cheetah-run|D(pol)|L050|P	variance	1	0.0108469
specific|cheetah-run|D(pol)|L050|P	variance	2	0.00997152
specific|cheetah-run|D(pol)|L050|P	variance	3	0.00880056
specific|cheetah-run|D(pol)|L050|P	variance	4	0.0240544
specific|cheetah-run|D(pol)|L050|P	variance	5	0.0121172
specific|cheetah-run|D(pol)|L050|P	variance	6	0.0208333
specific|cheetah-run|D(pol)|L050|P	variance	7	0.0278461
specific|cheetah-run|D(pol)|L050|P	variance	8	0.0687909
specific|cheetah-run|D(pol)|L050|P	variance	9	0.086298
specific|cheetah-run|D(pol)|L050|P	variance	10	0.0660227
specific|cheetah-run|D(pol)|L050|P	variance	11	0.0327597
specific|cheetah-run|D(pol)|L050|P	variance	12	0.0263686
specific|cheetah-run|D(pol)|L050|P	variance	13	0.0593717
specific|cheetah-run|D(pol)|L050|P	variance	14	0.0283463
specific|cheetah-run|D(pol)|L050|P	variance	15	0.0523228
specific|cheetah-run|D(pol)|L050|P	variance	16	0.0663995
specific|cheetah-run|D(pol)|L075|U	p6	selected_index	2
specific|cheetah-run|D(pol)|L075|U	p6	lambda_V	0.25
specific|cheetah-run|D(pol)|L075|U	p6	lambda_T	0.295769
specific|cheetah-run|D(pol)|L075|U	p6	SV_grid_index	2
specific|cheetah-run|D(pol)|L075|U	p6	SV_stake_index	0
specific|cheetah-run|D(pol)|L075|U	p6	SV_lambda	0.25
specific|cheetah-run|D(pol)|L075|U	p6	SV_stake	1.0
specific|cheetah-run|D(pol)|L075|U	p6	SV_exact_ties	1
specific|cheetah-run|D(pol)|L075|U	a6	rank_c0	0
specific|cheetah-run|D(pol)|L075|U	a6	T_G	2
specific|cheetah-run|D(pol)|L075|U	a6	TS_G_objective	9906.12
specific|cheetah-run|D(pol)|L075|U	a6	rank_ties	1
specific|cheetah-run|D(pol)|L075|U	a6	TS_G_ties	1
specific|cheetah-run|D(pol)|L075|U	a6	lambda_C	0.346927
specific|cheetah-run|D(pol)|L075|U	a6	stake_C	0.995986
specific|cheetah-run|D(pol)|L075|U	a6	F_C	9940.83
specific|cheetah-run|D(pol)|L075|U	a6	source	optimizer
specific|cheetah-run|D(pol)|L075|U	a6	boundary_lambda	False
specific|cheetah-run|D(pol)|L075|U	a6	boundary_stake	False
specific|cheetah-run|D(pol)|L075|U	a6	finite_candidates	1697
specific|cheetah-run|D(pol)|L075|U	variance	0	0.0266109
specific|cheetah-run|D(pol)|L075|U	variance	1	0.0205663
specific|cheetah-run|D(pol)|L075|U	variance	2	0.0107814
specific|cheetah-run|D(pol)|L075|U	variance	3	0.00634537
specific|cheetah-run|D(pol)|L075|U	variance	4	0.0329782
specific|cheetah-run|D(pol)|L075|U	variance	5	0.0123498
specific|cheetah-run|D(pol)|L075|U	variance	6	0.0220973
specific|cheetah-run|D(pol)|L075|U	variance	7	0.0258464
specific|cheetah-run|D(pol)|L075|U	variance	8	0.0647312
specific|cheetah-run|D(pol)|L075|U	variance	9	0.119728
specific|cheetah-run|D(pol)|L075|U	variance	10	0.138935
specific|cheetah-run|D(pol)|L075|U	variance	11	0.0241399
specific|cheetah-run|D(pol)|L075|U	variance	12	0.0175684
specific|cheetah-run|D(pol)|L075|U	variance	13	0.0685472
specific|cheetah-run|D(pol)|L075|U	variance	14	0.0272837
specific|cheetah-run|D(pol)|L075|U	variance	15	0.0465066
specific|cheetah-run|D(pol)|L075|U	variance	16	0.0501572
specific|cheetah-run|D(pol)|L075|P	p6	selected_index	0
specific|cheetah-run|D(pol)|L075|P	p6	lambda_V	1.0
specific|cheetah-run|D(pol)|L075|P	p6	lambda_T	0.764648
specific|cheetah-run|D(pol)|L075|P	p6	SV_grid_index	0
specific|cheetah-run|D(pol)|L075|P	p6	SV_stake_index	0
specific|cheetah-run|D(pol)|L075|P	p6	SV_lambda	1.0
specific|cheetah-run|D(pol)|L075|P	p6	SV_stake	1.0
specific|cheetah-run|D(pol)|L075|P	p6	SV_exact_ties	1
specific|cheetah-run|D(pol)|L075|P	a6	rank_c0	0
specific|cheetah-run|D(pol)|L075|P	a6	T_G	0
specific|cheetah-run|D(pol)|L075|P	a6	TS_G_objective	1983.88
specific|cheetah-run|D(pol)|L075|P	a6	rank_ties	1
specific|cheetah-run|D(pol)|L075|P	a6	TS_G_ties	1
specific|cheetah-run|D(pol)|L075|P	a6	lambda_C	1.10248
specific|cheetah-run|D(pol)|L075|P	a6	stake_C	0.950505
specific|cheetah-run|D(pol)|L075|P	a6	F_C	2100.96
specific|cheetah-run|D(pol)|L075|P	a6	source	optimizer
specific|cheetah-run|D(pol)|L075|P	a6	boundary_lambda	False
specific|cheetah-run|D(pol)|L075|P	a6	boundary_stake	False
specific|cheetah-run|D(pol)|L075|P	a6	finite_candidates	1697
specific|cheetah-run|D(pol)|L075|P	variance	0	0.0178726
specific|cheetah-run|D(pol)|L075|P	variance	1	0.0124093
specific|cheetah-run|D(pol)|L075|P	variance	2	0.0081608
specific|cheetah-run|D(pol)|L075|P	variance	3	0.00768722
specific|cheetah-run|D(pol)|L075|P	variance	4	0.0169854
specific|cheetah-run|D(pol)|L075|P	variance	5	0.0131696
specific|cheetah-run|D(pol)|L075|P	variance	6	0.024931
specific|cheetah-run|D(pol)|L075|P	variance	7	0.0276909
specific|cheetah-run|D(pol)|L075|P	variance	8	0.0490411
specific|cheetah-run|D(pol)|L075|P	variance	9	0.0792961
specific|cheetah-run|D(pol)|L075|P	variance	10	0.0807148
specific|cheetah-run|D(pol)|L075|P	variance	11	0.0255862
specific|cheetah-run|D(pol)|L075|P	variance	12	0.0227258
specific|cheetah-run|D(pol)|L075|P	variance	13	0.0390624
specific|cheetah-run|D(pol)|L075|P	variance	14	0.0332194
specific|cheetah-run|D(pol)|L075|P	variance	15	0.0594198
specific|cheetah-run|D(pol)|L075|P	variance	16	0.0688238
specific|cheetah-run|D(pol)|L100|U	p6	selected_index	1
specific|cheetah-run|D(pol)|L100|U	p6	lambda_V	0.5
specific|cheetah-run|D(pol)|L100|U	p6	lambda_T	0.355459
specific|cheetah-run|D(pol)|L100|U	p6	SV_grid_index	1
specific|cheetah-run|D(pol)|L100|U	p6	SV_stake_index	0
specific|cheetah-run|D(pol)|L100|U	p6	SV_lambda	0.5
specific|cheetah-run|D(pol)|L100|U	p6	SV_stake	1.0
specific|cheetah-run|D(pol)|L100|U	p6	SV_exact_ties	1
specific|cheetah-run|D(pol)|L100|U	a6	rank_c0	0
specific|cheetah-run|D(pol)|L100|U	a6	T_G	1
specific|cheetah-run|D(pol)|L100|U	a6	TS_G_objective	13271
specific|cheetah-run|D(pol)|L100|U	a6	rank_ties	1
specific|cheetah-run|D(pol)|L100|U	a6	TS_G_ties	1
specific|cheetah-run|D(pol)|L100|U	a6	lambda_C	0.405987
specific|cheetah-run|D(pol)|L100|U	a6	stake_C	0.998017
specific|cheetah-run|D(pol)|L100|U	a6	F_C	13339.8
specific|cheetah-run|D(pol)|L100|U	a6	source	optimizer
specific|cheetah-run|D(pol)|L100|U	a6	boundary_lambda	False
specific|cheetah-run|D(pol)|L100|U	a6	boundary_stake	False
specific|cheetah-run|D(pol)|L100|U	a6	finite_candidates	1697
specific|cheetah-run|D(pol)|L100|U	variance	0	0.0234739
specific|cheetah-run|D(pol)|L100|U	variance	1	0.0154359
specific|cheetah-run|D(pol)|L100|U	variance	2	0.00900735
specific|cheetah-run|D(pol)|L100|U	variance	3	0.00856238
specific|cheetah-run|D(pol)|L100|U	variance	4	0.02046
specific|cheetah-run|D(pol)|L100|U	variance	5	0.0119355
specific|cheetah-run|D(pol)|L100|U	variance	6	0.0231685
specific|cheetah-run|D(pol)|L100|U	variance	7	0.0277932
specific|cheetah-run|D(pol)|L100|U	variance	8	0.0587306
specific|cheetah-run|D(pol)|L100|U	variance	9	0.109519
specific|cheetah-run|D(pol)|L100|U	variance	10	0.106392
specific|cheetah-run|D(pol)|L100|U	variance	11	0.0224276
specific|cheetah-run|D(pol)|L100|U	variance	12	0.024669
specific|cheetah-run|D(pol)|L100|U	variance	13	0.0461659
specific|cheetah-run|D(pol)|L100|U	variance	14	0.0260787
specific|cheetah-run|D(pol)|L100|U	variance	15	0.0482159
specific|cheetah-run|D(pol)|L100|U	variance	16	0.0545148
primary|cheetah-run|D(uni)|common	p6	selected_index	0
primary|cheetah-run|D(uni)|common	p6	lambda_V	1.0
primary|cheetah-run|D(uni)|common	p6	lambda_T	1.44765
primary|cheetah-run|D(uni)|common	p6	SV_grid_index	0
primary|cheetah-run|D(uni)|common	p6	SV_stake_index	0
primary|cheetah-run|D(uni)|common	p6	SV_lambda	1.0
primary|cheetah-run|D(uni)|common	p6	SV_stake	1.0
primary|cheetah-run|D(uni)|common	p6	SV_exact_ties	1
primary|cheetah-run|D(uni)|common	a6	rank_c0	0
primary|cheetah-run|D(uni)|common	a6	T_G	0
primary|cheetah-run|D(uni)|common	a6	TS_G_objective	29834.3
primary|cheetah-run|D(uni)|common	a6	rank_ties	1
primary|cheetah-run|D(uni)|common	a6	TS_G_ties	1
primary|cheetah-run|D(uni)|common	a6	lambda_C	4.0
primary|cheetah-run|D(uni)|common	a6	stake_C	0.855039
primary|cheetah-run|D(uni)|common	a6	F_C	40153.9
primary|cheetah-run|D(uni)|common	a6	source	optimizer
primary|cheetah-run|D(uni)|common	a6	boundary_lambda	True
primary|cheetah-run|D(uni)|common	a6	boundary_stake	False
primary|cheetah-run|D(uni)|common	a6	finite_candidates	1697
primary|cheetah-run|D(uni)|common	variance	0	122.837
primary|cheetah-run|D(uni)|common	variance	1	48.4416
primary|cheetah-run|D(uni)|common	variance	2	1.46449
primary|cheetah-run|D(uni)|common	variance	3	0.257
primary|cheetah-run|D(uni)|common	variance	4	1.7859
primary|cheetah-run|D(uni)|common	variance	5	5.21307
primary|cheetah-run|D(uni)|common	variance	6	63.0825
primary|cheetah-run|D(uni)|common	variance	7	29.7867
primary|cheetah-run|D(uni)|common	variance	8	57.839
primary|cheetah-run|D(uni)|common	variance	9	191.354
primary|cheetah-run|D(uni)|common	variance	10	57.9093
primary|cheetah-run|D(uni)|common	variance	11	0.378346
primary|cheetah-run|D(uni)|common	variance	12	0.202268
primary|cheetah-run|D(uni)|common	variance	13	0.425214
primary|cheetah-run|D(uni)|common	variance	14	6.52154
primary|cheetah-run|D(uni)|common	variance	15	1.14577
primary|cheetah-run|D(uni)|common	variance	16	1.8253
specific|cheetah-run|D(uni)|L000|P	p6	selected_index	0
specific|cheetah-run|D(uni)|L000|P	p6	lambda_V	1.0
specific|cheetah-run|D(uni)|L000|P	p6	lambda_T	1.20721
specific|cheetah-run|D(uni)|L000|P	p6	SV_grid_index	0
specific|cheetah-run|D(uni)|L000|P	p6	SV_stake_index	0
specific|cheetah-run|D(uni)|L000|P	p6	SV_lambda	1.0
specific|cheetah-run|D(uni)|L000|P	p6	SV_stake	1.0
specific|cheetah-run|D(uni)|L000|P	p6	SV_exact_ties	1
specific|cheetah-run|D(uni)|L000|P	a6	rank_c0	0
specific|cheetah-run|D(uni)|L000|P	a6	T_G	0
specific|cheetah-run|D(uni)|L000|P	a6	TS_G_objective	560.91
specific|cheetah-run|D(uni)|L000|P	a6	rank_ties	1
specific|cheetah-run|D(uni)|L000|P	a6	TS_G_ties	1
specific|cheetah-run|D(uni)|L000|P	a6	lambda_C	4.0
specific|cheetah-run|D(uni)|L000|P	a6	stake_C	0.565848
specific|cheetah-run|D(uni)|L000|P	a6	F_C	783.576
specific|cheetah-run|D(uni)|L000|P	a6	source	optimizer
specific|cheetah-run|D(uni)|L000|P	a6	boundary_lambda	True
specific|cheetah-run|D(uni)|L000|P	a6	boundary_stake	False
specific|cheetah-run|D(uni)|L000|P	a6	finite_candidates	1697
specific|cheetah-run|D(uni)|L000|P	variance	0	483.697
specific|cheetah-run|D(uni)|L000|P	variance	1	190.879
specific|cheetah-run|D(uni)|L000|P	variance	2	5.38226
specific|cheetah-run|D(uni)|L000|P	variance	3	0.88317
specific|cheetah-run|D(uni)|L000|P	variance	4	6.82661
specific|cheetah-run|D(uni)|L000|P	variance	5	20.3018
specific|cheetah-run|D(uni)|L000|P	variance	6	248.839
specific|cheetah-run|D(uni)|L000|P	variance	7	118.789
specific|cheetah-run|D(uni)|L000|P	variance	8	226.451
specific|cheetah-run|D(uni)|L000|P	variance	9	753.476
specific|cheetah-run|D(uni)|L000|P	variance	10	229.246
specific|cheetah-run|D(uni)|L000|P	variance	11	1.2911
specific|cheetah-run|D(uni)|L000|P	variance	12	0.625132
specific|cheetah-run|D(uni)|L000|P	variance	13	1.4723
specific|cheetah-run|D(uni)|L000|P	variance	14	25.7346
specific|cheetah-run|D(uni)|L000|P	variance	15	4.25571
specific|cheetah-run|D(uni)|L000|P	variance	16	7.10729
specific|cheetah-run|D(uni)|L010|P	p6	selected_index	0
specific|cheetah-run|D(uni)|L010|P	p6	lambda_V	1.0
specific|cheetah-run|D(uni)|L010|P	p6	lambda_T	1.11854
specific|cheetah-run|D(uni)|L010|P	p6	SV_grid_index	0
specific|cheetah-run|D(uni)|L010|P	p6	SV_stake_index	0
specific|cheetah-run|D(uni)|L010|P	p6	SV_lambda	1.0
specific|cheetah-run|D(uni)|L010|P	p6	SV_stake	1.0
specific|cheetah-run|D(uni)|L010|P	p6	SV_exact_ties	1
specific|cheetah-run|D(uni)|L010|P	a6	rank_c0	0
specific|cheetah-run|D(uni)|L010|P	a6	T_G	0
specific|cheetah-run|D(uni)|L010|P	a6	TS_G_objective	811.559
specific|cheetah-run|D(uni)|L010|P	a6	rank_ties	1
specific|cheetah-run|D(uni)|L010|P	a6	TS_G_ties	1
specific|cheetah-run|D(uni)|L010|P	a6	lambda_C	4.0
specific|cheetah-run|D(uni)|L010|P	a6	stake_C	0.672237
specific|cheetah-run|D(uni)|L010|P	a6	F_C	1485.5
specific|cheetah-run|D(uni)|L010|P	a6	source	optimizer
specific|cheetah-run|D(uni)|L010|P	a6	boundary_lambda	True
specific|cheetah-run|D(uni)|L010|P	a6	boundary_stake	False
specific|cheetah-run|D(uni)|L010|P	a6	finite_candidates	1697
specific|cheetah-run|D(uni)|L010|P	variance	0	206.559
specific|cheetah-run|D(uni)|L010|P	variance	1	81.6133
specific|cheetah-run|D(uni)|L010|P	variance	2	2.64388
specific|cheetah-run|D(uni)|L010|P	variance	3	0.489272
specific|cheetah-run|D(uni)|L010|P	variance	4	2.99681
specific|cheetah-run|D(uni)|L010|P	variance	5	8.94351
specific|cheetah-run|D(uni)|L010|P	variance	6	106.327
specific|cheetah-run|D(uni)|L010|P	variance	7	49.5641
specific|cheetah-run|D(uni)|L010|P	variance	8	97.9371
specific|cheetah-run|D(uni)|L010|P	variance	9	321.428
specific|cheetah-run|D(uni)|L010|P	variance	10	97.0557
specific|cheetah-run|D(uni)|L010|P	variance	11	0.71883
specific|cheetah-run|D(uni)|L010|P	variance	12	0.404867
specific|cheetah-run|D(uni)|L010|P	variance	13	0.766244
specific|cheetah-run|D(uni)|L010|P	variance	14	10.9091
specific|cheetah-run|D(uni)|L010|P	variance	15	2.02402
specific|cheetah-run|D(uni)|L010|P	variance	16	3.06231
specific|cheetah-run|D(uni)|L025|U	p6	selected_index	0
specific|cheetah-run|D(uni)|L025|U	p6	lambda_V	1.0
specific|cheetah-run|D(uni)|L025|U	p6	lambda_T	0.776446
specific|cheetah-run|D(uni)|L025|U	p6	SV_grid_index	0
specific|cheetah-run|D(uni)|L025|U	p6	SV_stake_index	0
specific|cheetah-run|D(uni)|L025|U	p6	SV_lambda	1.0
specific|cheetah-run|D(uni)|L025|U	p6	SV_stake	1.0
specific|cheetah-run|D(uni)|L025|U	p6	SV_exact_ties	1
specific|cheetah-run|D(uni)|L025|U	a6	rank_c0	0
specific|cheetah-run|D(uni)|L025|U	a6	T_G	0
specific|cheetah-run|D(uni)|L025|U	a6	TS_G_objective	2414.69
specific|cheetah-run|D(uni)|L025|U	a6	rank_ties	1
specific|cheetah-run|D(uni)|L025|U	a6	TS_G_ties	1
specific|cheetah-run|D(uni)|L025|U	a6	lambda_C	1.78185
specific|cheetah-run|D(uni)|L025|U	a6	stake_C	0.920409
specific|cheetah-run|D(uni)|L025|U	a6	F_C	2644.74
specific|cheetah-run|D(uni)|L025|U	a6	source	optimizer
specific|cheetah-run|D(uni)|L025|U	a6	boundary_lambda	False
specific|cheetah-run|D(uni)|L025|U	a6	boundary_stake	False
specific|cheetah-run|D(uni)|L025|U	a6	finite_candidates	1697
specific|cheetah-run|D(uni)|L025|U	variance	0	44.3615
specific|cheetah-run|D(uni)|L025|U	variance	1	16.347
specific|cheetah-run|D(uni)|L025|U	variance	2	0.635127
specific|cheetah-run|D(uni)|L025|U	variance	3	0.164894
specific|cheetah-run|D(uni)|L025|U	variance	4	0.730018
specific|cheetah-run|D(uni)|L025|U	variance	5	1.66771
specific|cheetah-run|D(uni)|L025|U	variance	6	20.5988
specific|cheetah-run|D(uni)|L025|U	variance	7	9.0195
specific|cheetah-run|D(uni)|L025|U	variance	8	19.7973
specific|cheetah-run|D(uni)|L025|U	variance	9	71.4967
specific|cheetah-run|D(uni)|L025|U	variance	10	19.4578
specific|cheetah-run|D(uni)|L025|U	variance	11	0.172253
specific|cheetah-run|D(uni)|L025|U	variance	12	0.147621
specific|cheetah-run|D(uni)|L025|U	variance	13	0.187394
specific|cheetah-run|D(uni)|L025|U	variance	14	2.05203
specific|cheetah-run|D(uni)|L025|U	variance	15	0.531605
specific|cheetah-run|D(uni)|L025|U	variance	16	0.6627
specific|cheetah-run|D(uni)|L025|P	p6	selected_index	0
specific|cheetah-run|D(uni)|L025|P	p6	lambda_V	1.0
specific|cheetah-run|D(uni)|L025|P	p6	lambda_T	1.25131
specific|cheetah-run|D(uni)|L025|P	p6	SV_grid_index	0
specific|cheetah-run|D(uni)|L025|P	p6	SV_stake_index	0
specific|cheetah-run|D(uni)|L025|P	p6	SV_lambda	1.0
specific|cheetah-run|D(uni)|L025|P	p6	SV_stake	1.0
specific|cheetah-run|D(uni)|L025|P	p6	SV_exact_ties	1
specific|cheetah-run|D(uni)|L025|P	a6	rank_c0	0
specific|cheetah-run|D(uni)|L025|P	a6	T_G	0
specific|cheetah-run|D(uni)|L025|P	a6	TS_G_objective	2048.32
specific|cheetah-run|D(uni)|L025|P	a6	rank_ties	1
specific|cheetah-run|D(uni)|L025|P	a6	TS_G_ties	1
specific|cheetah-run|D(uni)|L025|P	a6	lambda_C	4.0
specific|cheetah-run|D(uni)|L025|P	a6	stake_C	0.807638
specific|cheetah-run|D(uni)|L025|P	a6	F_C	3605.39
specific|cheetah-run|D(uni)|L025|P	a6	source	optimizer
specific|cheetah-run|D(uni)|L025|P	a6	boundary_lambda	True
specific|cheetah-run|D(uni)|L025|P	a6	boundary_stake	False
specific|cheetah-run|D(uni)|L025|P	a6	finite_candidates	1697
specific|cheetah-run|D(uni)|L025|P	variance	0	41.429
specific|cheetah-run|D(uni)|L025|P	variance	1	16.3791
specific|cheetah-run|D(uni)|L025|P	variance	2	0.717677
specific|cheetah-run|D(uni)|L025|P	variance	3	0.1275
specific|cheetah-run|D(uni)|L025|P	variance	4	0.749022
specific|cheetah-run|D(uni)|L025|P	variance	5	1.83392
specific|cheetah-run|D(uni)|L025|P	variance	6	21.3844
specific|cheetah-run|D(uni)|L025|P	variance	7	9.4057
specific|cheetah-run|D(uni)|L025|P	variance	8	20.9477
specific|cheetah-run|D(uni)|L025|P	variance	9	64.4579
specific|cheetah-run|D(uni)|L025|P	variance	10	19.0017
specific|cheetah-run|D(uni)|L025|P	variance	11	0.2355
specific|cheetah-run|D(uni)|L025|P	variance	12	0.145819
specific|cheetah-run|D(uni)|L025|P	variance	13	0.225227
specific|cheetah-run|D(uni)|L025|P	variance	14	2.23473
specific|cheetah-run|D(uni)|L025|P	variance	15	0.50474
specific|cheetah-run|D(uni)|L025|P	variance	16	0.625953
specific|cheetah-run|D(uni)|L050|U	p6	selected_index	3
specific|cheetah-run|D(uni)|L050|U	p6	lambda_V	0.125
specific|cheetah-run|D(uni)|L050|U	p6	lambda_T	0.147196
specific|cheetah-run|D(uni)|L050|U	p6	SV_grid_index	3
specific|cheetah-run|D(uni)|L050|U	p6	SV_stake_index	0
specific|cheetah-run|D(uni)|L050|U	p6	SV_lambda	0.125
specific|cheetah-run|D(uni)|L050|U	p6	SV_stake	1.0
specific|cheetah-run|D(uni)|L050|U	p6	SV_exact_ties	1
specific|cheetah-run|D(uni)|L050|U	a6	rank_c0	0
specific|cheetah-run|D(uni)|L050|U	a6	T_G	3
specific|cheetah-run|D(uni)|L050|U	a6	TS_G_objective	6638.04
specific|cheetah-run|D(uni)|L050|U	a6	rank_ties	1
specific|cheetah-run|D(uni)|L050|U	a6	TS_G_ties	1
specific|cheetah-run|D(uni)|L050|U	a6	lambda_C	0.21685
specific|cheetah-run|D(uni)|L050|U	a6	stake_C	0.997682
specific|cheetah-run|D(uni)|L050|U	a6	F_C	6691.52
specific|cheetah-run|D(uni)|L050|U	a6	source	optimizer
specific|cheetah-run|D(uni)|L050|U	a6	boundary_lambda	False
specific|cheetah-run|D(uni)|L050|U	a6	boundary_stake	False
specific|cheetah-run|D(uni)|L050|U	a6	finite_candidates	1697
specific|cheetah-run|D(uni)|L050|U	variance	0	0.0334744
specific|cheetah-run|D(uni)|L050|U	variance	1	0.0226283
specific|cheetah-run|D(uni)|L050|U	variance	2	0.0161921
specific|cheetah-run|D(uni)|L050|U	variance	3	0.0145152
specific|cheetah-run|D(uni)|L050|U	variance	4	0.0285713
specific|cheetah-run|D(uni)|L050|U	variance	5	0.0398549
specific|cheetah-run|D(uni)|L050|U	variance	6	0.0207732
specific|cheetah-run|D(uni)|L050|U	variance	7	0.0175927
specific|cheetah-run|D(uni)|L050|U	variance	8	0.0555965
specific|cheetah-run|D(uni)|L050|U	variance	9	0.0838696
specific|cheetah-run|D(uni)|L050|U	variance	10	0.0499386
specific|cheetah-run|D(uni)|L050|U	variance	11	0.0193026
specific|cheetah-run|D(uni)|L050|U	variance	12	0.0175734
specific|cheetah-run|D(uni)|L050|U	variance	13	0.0437173
specific|cheetah-run|D(uni)|L050|U	variance	14	0.0409434
specific|cheetah-run|D(uni)|L050|U	variance	15	0.029044
specific|cheetah-run|D(uni)|L050|U	variance	16	0.0306011
specific|cheetah-run|D(uni)|L050|P	p6	selected_index	1
specific|cheetah-run|D(uni)|L050|P	p6	lambda_V	0.5
specific|cheetah-run|D(uni)|L050|P	p6	lambda_T	0.618727
specific|cheetah-run|D(uni)|L050|P	p6	SV_grid_index	1
specific|cheetah-run|D(uni)|L050|P	p6	SV_stake_index	0
specific|cheetah-run|D(uni)|L050|P	p6	SV_lambda	0.5
specific|cheetah-run|D(uni)|L050|P	p6	SV_stake	1.0
specific|cheetah-run|D(uni)|L050|P	p6	SV_exact_ties	1
specific|cheetah-run|D(uni)|L050|P	a6	rank_c0	0
specific|cheetah-run|D(uni)|L050|P	a6	T_G	1
specific|cheetah-run|D(uni)|L050|P	a6	TS_G_objective	4968.18
specific|cheetah-run|D(uni)|L050|P	a6	rank_ties	1
specific|cheetah-run|D(uni)|L050|P	a6	TS_G_ties	1
specific|cheetah-run|D(uni)|L050|P	a6	lambda_C	1.11175
specific|cheetah-run|D(uni)|L050|P	a6	stake_C	0.959926
specific|cheetah-run|D(uni)|L050|P	a6	F_C	5352.49
specific|cheetah-run|D(uni)|L050|P	a6	source	optimizer
specific|cheetah-run|D(uni)|L050|P	a6	boundary_lambda	False
specific|cheetah-run|D(uni)|L050|P	a6	boundary_stake	False
specific|cheetah-run|D(uni)|L050|P	a6	finite_candidates	1697
specific|cheetah-run|D(uni)|L050|P	variance	0	0.0476632
specific|cheetah-run|D(uni)|L050|P	variance	1	0.0238913
specific|cheetah-run|D(uni)|L050|P	variance	2	0.0208719
specific|cheetah-run|D(uni)|L050|P	variance	3	0.0197942
specific|cheetah-run|D(uni)|L050|P	variance	4	0.0394347
specific|cheetah-run|D(uni)|L050|P	variance	5	0.0492334
specific|cheetah-run|D(uni)|L050|P	variance	6	0.0248806
specific|cheetah-run|D(uni)|L050|P	variance	7	0.0229637
specific|cheetah-run|D(uni)|L050|P	variance	8	0.0684201
specific|cheetah-run|D(uni)|L050|P	variance	9	0.111777
specific|cheetah-run|D(uni)|L050|P	variance	10	0.054244
specific|cheetah-run|D(uni)|L050|P	variance	11	0.0299351
specific|cheetah-run|D(uni)|L050|P	variance	12	0.0277937
specific|cheetah-run|D(uni)|L050|P	variance	13	0.057838
specific|cheetah-run|D(uni)|L050|P	variance	14	0.0416225
specific|cheetah-run|D(uni)|L050|P	variance	15	0.0424785
specific|cheetah-run|D(uni)|L050|P	variance	16	0.0445359
specific|cheetah-run|D(uni)|L075|U	p6	selected_index	3
specific|cheetah-run|D(uni)|L075|U	p6	lambda_V	0.125
specific|cheetah-run|D(uni)|L075|U	p6	lambda_T	0.0940078
specific|cheetah-run|D(uni)|L075|U	p6	SV_grid_index	3
specific|cheetah-run|D(uni)|L075|U	p6	SV_stake_index	0
specific|cheetah-run|D(uni)|L075|U	p6	SV_lambda	0.125
specific|cheetah-run|D(uni)|L075|U	p6	SV_stake	1.0
specific|cheetah-run|D(uni)|L075|U	p6	SV_exact_ties	1
specific|cheetah-run|D(uni)|L075|U	a6	rank_c0	0
specific|cheetah-run|D(uni)|L075|U	a6	T_G	3
specific|cheetah-run|D(uni)|L075|U	a6	TS_G_objective	10368
specific|cheetah-run|D(uni)|L075|U	a6	rank_ties	1
specific|cheetah-run|D(uni)|L075|U	a6	TS_G_ties	1
specific|cheetah-run|D(uni)|L075|U	a6	lambda_C	0.0940078
specific|cheetah-run|D(uni)|L075|U	a6	stake_C	1.0
specific|cheetah-run|D(uni)|L075|U	a6	F_C	10377.7
specific|cheetah-run|D(uni)|L075|U	a6	source	T
specific|cheetah-run|D(uni)|L075|U	a6	boundary_lambda	False
specific|cheetah-run|D(uni)|L075|U	a6	boundary_stake	True
specific|cheetah-run|D(uni)|L075|U	a6	finite_candidates	1697
specific|cheetah-run|D(uni)|L075|U	variance	0	0.0129776
specific|cheetah-run|D(uni)|L075|U	variance	1	0.0082864
specific|cheetah-run|D(uni)|L075|U	variance	2	0.00634063
specific|cheetah-run|D(uni)|L075|U	variance	3	0.00546651
specific|cheetah-run|D(uni)|L075|U	variance	4	0.0134679
specific|cheetah-run|D(uni)|L075|U	variance	5	0.0203656
specific|cheetah-run|D(uni)|L075|U	variance	6	0.00901358
specific|cheetah-run|D(uni)|L075|U	variance	7	0.00773506
specific|cheetah-run|D(uni)|L075|U	variance	8	0.0206609
specific|cheetah-run|D(uni)|L075|U	variance	9	0.0374821
specific|cheetah-run|D(uni)|L075|U	variance	10	0.0229495
specific|cheetah-run|D(uni)|L075|U	variance	11	0.00854539
specific|cheetah-run|D(uni)|L075|U	variance	12	0.00769764
specific|cheetah-run|D(uni)|L075|U	variance	13	0.0217662
specific|cheetah-run|D(uni)|L075|U	variance	14	0.0199085
specific|cheetah-run|D(uni)|L075|U	variance	15	0.0136259
specific|cheetah-run|D(uni)|L075|U	variance	16	0.0164643
specific|cheetah-run|D(uni)|L075|P	p6	selected_index	1
specific|cheetah-run|D(uni)|L075|P	p6	lambda_V	0.5
specific|cheetah-run|D(uni)|L075|P	p6	lambda_T	0.586362
specific|cheetah-run|D(uni)|L075|P	p6	SV_grid_index	1
specific|cheetah-run|D(uni)|L075|P	p6	SV_stake_index	0
specific|cheetah-run|D(uni)|L075|P	p6	SV_lambda	0.5
specific|cheetah-run|D(uni)|L075|P	p6	SV_stake	1.0
specific|cheetah-run|D(uni)|L075|P	p6	SV_exact_ties	1
specific|cheetah-run|D(uni)|L075|P	a6	rank_c0	0
specific|cheetah-run|D(uni)|L075|P	a6	T_G	1
specific|cheetah-run|D(uni)|L075|P	a6	TS_G_objective	2769.17
specific|cheetah-run|D(uni)|L075|P	a6	rank_ties	1
specific|cheetah-run|D(uni)|L075|P	a6	TS_G_ties	1
specific|cheetah-run|D(uni)|L075|P	a6	lambda_C	0.586362
specific|cheetah-run|D(uni)|L075|P	a6	stake_C	1.0
specific|cheetah-run|D(uni)|L075|P	a6	F_C	2776.55
specific|cheetah-run|D(uni)|L075|P	a6	source	T
specific|cheetah-run|D(uni)|L075|P	a6	boundary_lambda	False
specific|cheetah-run|D(uni)|L075|P	a6	boundary_stake	True
specific|cheetah-run|D(uni)|L075|P	a6	finite_candidates	1697
specific|cheetah-run|D(uni)|L075|P	variance	0	0.0146325
specific|cheetah-run|D(uni)|L075|P	variance	1	0.0111949
specific|cheetah-run|D(uni)|L075|P	variance	2	0.0103835
specific|cheetah-run|D(uni)|L075|P	variance	3	0.00888695
specific|cheetah-run|D(uni)|L075|P	variance	4	0.0214888
specific|cheetah-run|D(uni)|L075|P	variance	5	0.0252853
specific|cheetah-run|D(uni)|L075|P	variance	6	0.0135749
specific|cheetah-run|D(uni)|L075|P	variance	7	0.0111683
specific|cheetah-run|D(uni)|L075|P	variance	8	0.0251182
specific|cheetah-run|D(uni)|L075|P	variance	9	0.0422561
specific|cheetah-run|D(uni)|L075|P	variance	10	0.032531
specific|cheetah-run|D(uni)|L075|P	variance	11	0.0149573
specific|cheetah-run|D(uni)|L075|P	variance	12	0.013719
specific|cheetah-run|D(uni)|L075|P	variance	13	0.0313549
specific|cheetah-run|D(uni)|L075|P	variance	14	0.0317033
specific|cheetah-run|D(uni)|L075|P	variance	15	0.0336481
specific|cheetah-run|D(uni)|L075|P	variance	16	0.0362386
specific|cheetah-run|D(uni)|L100|U	p6	selected_index	0
specific|cheetah-run|D(uni)|L100|U	p6	lambda_V	1.0
specific|cheetah-run|D(uni)|L100|U	p6	lambda_T	0.217498
specific|cheetah-run|D(uni)|L100|U	p6	SV_grid_index	0
specific|cheetah-run|D(uni)|L100|U	p6	SV_stake_index	0
specific|cheetah-run|D(uni)|L100|U	p6	SV_lambda	1.0
specific|cheetah-run|D(uni)|L100|U	p6	SV_stake	1.0
specific|cheetah-run|D(uni)|L100|U	p6	SV_exact_ties	1
specific|cheetah-run|D(uni)|L100|U	a6	rank_c0	0
specific|cheetah-run|D(uni)|L100|U	a6	T_G	2
specific|cheetah-run|D(uni)|L100|U	a6	TS_G_objective	13851.3
specific|cheetah-run|D(uni)|L100|U	a6	rank_ties	1
specific|cheetah-run|D(uni)|L100|U	a6	TS_G_ties	1
specific|cheetah-run|D(uni)|L100|U	a6	lambda_C	0.217498
specific|cheetah-run|D(uni)|L100|U	a6	stake_C	1.0
specific|cheetah-run|D(uni)|L100|U	a6	F_C	13851.5
specific|cheetah-run|D(uni)|L100|U	a6	source	T
specific|cheetah-run|D(uni)|L100|U	a6	boundary_lambda	False
specific|cheetah-run|D(uni)|L100|U	a6	boundary_stake	True
specific|cheetah-run|D(uni)|L100|U	a6	finite_candidates	1697
specific|cheetah-run|D(uni)|L100|U	variance	0	0.00806843
specific|cheetah-run|D(uni)|L100|U	variance	1	0.0053091
specific|cheetah-run|D(uni)|L100|U	variance	2	0.00383133
specific|cheetah-run|D(uni)|L100|U	variance	3	0.0033556
specific|cheetah-run|D(uni)|L100|U	variance	4	0.00833979
specific|cheetah-run|D(uni)|L100|U	variance	5	0.0137807
specific|cheetah-run|D(uni)|L100|U	variance	6	0.00755637
specific|cheetah-run|D(uni)|L100|U	variance	7	0.00653586
specific|cheetah-run|D(uni)|L100|U	variance	8	0.0124465
specific|cheetah-run|D(uni)|L100|U	variance	9	0.0238182
specific|cheetah-run|D(uni)|L100|U	variance	10	0.0159211
specific|cheetah-run|D(uni)|L100|U	variance	11	0.00444937
specific|cheetah-run|D(uni)|L100|U	variance	12	0.00569253
specific|cheetah-run|D(uni)|L100|U	variance	13	0.0118664
specific|cheetah-run|D(uni)|L100|U	variance	14	0.0182199
specific|cheetah-run|D(uni)|L100|U	variance	15	0.0145179
specific|cheetah-run|D(uni)|L100|U	variance	16	0.0170632
primary|cheetah-run|D(mix)|common	p6	selected_index	0
primary|cheetah-run|D(mix)|common	p6	lambda_V	1.0
primary|cheetah-run|D(mix)|common	p6	lambda_T	0.441167
primary|cheetah-run|D(mix)|common	p6	SV_grid_index	0
primary|cheetah-run|D(mix)|common	p6	SV_stake_index	0
primary|cheetah-run|D(mix)|common	p6	SV_lambda	1.0
primary|cheetah-run|D(mix)|common	p6	SV_stake	1.0
primary|cheetah-run|D(mix)|common	p6	SV_exact_ties	1
primary|cheetah-run|D(mix)|common	a6	rank_c0	0
primary|cheetah-run|D(mix)|common	a6	T_G	1
primary|cheetah-run|D(mix)|common	a6	TS_G_objective	59575.6
primary|cheetah-run|D(mix)|common	a6	rank_ties	1
primary|cheetah-run|D(mix)|common	a6	TS_G_ties	1
primary|cheetah-run|D(mix)|common	a6	lambda_C	1.05289
primary|cheetah-run|D(mix)|common	a6	stake_C	0.95345
primary|cheetah-run|D(mix)|common	a6	F_C	64621.7
primary|cheetah-run|D(mix)|common	a6	source	optimizer
primary|cheetah-run|D(mix)|common	a6	boundary_lambda	False
primary|cheetah-run|D(mix)|common	a6	boundary_stake	False
primary|cheetah-run|D(mix)|common	a6	finite_candidates	1697
primary|cheetah-run|D(mix)|common	variance	0	0.0397798
primary|cheetah-run|D(mix)|common	variance	1	0.0156528
primary|cheetah-run|D(mix)|common	variance	2	0.0128728
primary|cheetah-run|D(mix)|common	variance	3	0.0135076
primary|cheetah-run|D(mix)|common	variance	4	0.0171567
primary|cheetah-run|D(mix)|common	variance	5	0.0130662
primary|cheetah-run|D(mix)|common	variance	6	0.021241
primary|cheetah-run|D(mix)|common	variance	7	0.02242
primary|cheetah-run|D(mix)|common	variance	8	0.0806816
primary|cheetah-run|D(mix)|common	variance	9	0.142125
primary|cheetah-run|D(mix)|common	variance	10	0.0799116
primary|cheetah-run|D(mix)|common	variance	11	0.0297897
primary|cheetah-run|D(mix)|common	variance	12	0.0219242
primary|cheetah-run|D(mix)|common	variance	13	0.0370953
primary|cheetah-run|D(mix)|common	variance	14	0.0349392
primary|cheetah-run|D(mix)|common	variance	15	0.0412073
primary|cheetah-run|D(mix)|common	variance	16	0.0426295
specific|cheetah-run|D(mix)|L000|P	p6	selected_index	1
specific|cheetah-run|D(mix)|L000|P	p6	lambda_V	0.5
specific|cheetah-run|D(mix)|L000|P	p6	lambda_T	0.628953
specific|cheetah-run|D(mix)|L000|P	p6	SV_grid_index	0
specific|cheetah-run|D(mix)|L000|P	p6	SV_stake_index	1
specific|cheetah-run|D(mix)|L000|P	p6	SV_lambda	1.0
specific|cheetah-run|D(mix)|L000|P	p6	SV_stake	0.5
specific|cheetah-run|D(mix)|L000|P	p6	SV_exact_ties	1
specific|cheetah-run|D(mix)|L000|P	a6	rank_c0	0
specific|cheetah-run|D(mix)|L000|P	a6	T_G	1
specific|cheetah-run|D(mix)|L000|P	a6	TS_G_objective	5752.13
specific|cheetah-run|D(mix)|L000|P	a6	rank_ties	1
specific|cheetah-run|D(mix)|L000|P	a6	TS_G_ties	1
specific|cheetah-run|D(mix)|L000|P	a6	lambda_C	1.95923
specific|cheetah-run|D(mix)|L000|P	a6	stake_C	0.846552
specific|cheetah-run|D(mix)|L000|P	a6	F_C	7162.6
specific|cheetah-run|D(mix)|L000|P	a6	source	optimizer
specific|cheetah-run|D(mix)|L000|P	a6	boundary_lambda	False
specific|cheetah-run|D(mix)|L000|P	a6	boundary_stake	False
specific|cheetah-run|D(mix)|L000|P	a6	finite_candidates	1697
specific|cheetah-run|D(mix)|L000|P	variance	0	0.100774
specific|cheetah-run|D(mix)|L000|P	variance	1	0.029825
specific|cheetah-run|D(mix)|L000|P	variance	2	0.031085
specific|cheetah-run|D(mix)|L000|P	variance	3	0.03346
specific|cheetah-run|D(mix)|L000|P	variance	4	0.0268329
specific|cheetah-run|D(mix)|L000|P	variance	5	0.0203728
specific|cheetah-run|D(mix)|L000|P	variance	6	0.0542639
specific|cheetah-run|D(mix)|L000|P	variance	7	0.052454
specific|cheetah-run|D(mix)|L000|P	variance	8	0.175383
specific|cheetah-run|D(mix)|L000|P	variance	9	0.355584
specific|cheetah-run|D(mix)|L000|P	variance	10	0.198435
specific|cheetah-run|D(mix)|L000|P	variance	11	0.0669376
specific|cheetah-run|D(mix)|L000|P	variance	12	0.0443059
specific|cheetah-run|D(mix)|L000|P	variance	13	0.0628606
specific|cheetah-run|D(mix)|L000|P	variance	14	0.0831733
specific|cheetah-run|D(mix)|L000|P	variance	15	0.100305
specific|cheetah-run|D(mix)|L000|P	variance	16	0.0929708
specific|cheetah-run|D(mix)|L010|P	p6	selected_index	1
specific|cheetah-run|D(mix)|L010|P	p6	lambda_V	0.5
specific|cheetah-run|D(mix)|L010|P	p6	lambda_T	0.631279
specific|cheetah-run|D(mix)|L010|P	p6	SV_grid_index	1
specific|cheetah-run|D(mix)|L010|P	p6	SV_stake_index	0
specific|cheetah-run|D(mix)|L010|P	p6	SV_lambda	0.5
specific|cheetah-run|D(mix)|L010|P	p6	SV_stake	1.0
specific|cheetah-run|D(mix)|L010|P	p6	SV_exact_ties	1
specific|cheetah-run|D(mix)|L010|P	a6	rank_c0	0
specific|cheetah-run|D(mix)|L010|P	a6	T_G	1
specific|cheetah-run|D(mix)|L010|P	a6	TS_G_objective	6193.57
specific|cheetah-run|D(mix)|L010|P	a6	rank_ties	1
specific|cheetah-run|D(mix)|L010|P	a6	TS_G_ties	1
specific|cheetah-run|D(mix)|L010|P	a6	lambda_C	1.60833
specific|cheetah-run|D(mix)|L010|P	a6	stake_C	0.889531
specific|cheetah-run|D(mix)|L010|P	a6	F_C	7476.83
specific|cheetah-run|D(mix)|L010|P	a6	source	optimizer
specific|cheetah-run|D(mix)|L010|P	a6	boundary_lambda	False
specific|cheetah-run|D(mix)|L010|P	a6	boundary_stake	False
specific|cheetah-run|D(mix)|L010|P	a6	finite_candidates	1697
specific|cheetah-run|D(mix)|L010|P	variance	0	0.0714601
specific|cheetah-run|D(mix)|L010|P	variance	1	0.0297121
specific|cheetah-run|D(mix)|L010|P	variance	2	0.0204746
specific|cheetah-run|D(mix)|L010|P	variance	3	0.0222149
specific|cheetah-run|D(mix)|L010|P	variance	4	0.0235521
specific|cheetah-run|D(mix)|L010|P	variance	5	0.0173159
specific|cheetah-run|D(mix)|L010|P	variance	6	0.0292448
specific|cheetah-run|D(mix)|L010|P	variance	7	0.0290679
specific|cheetah-run|D(mix)|L010|P	variance	8	0.164389
specific|cheetah-run|D(mix)|L010|P	variance	9	0.238007
specific|cheetah-run|D(mix)|L010|P	variance	10	0.140402
specific|cheetah-run|D(mix)|L010|P	variance	11	0.0477865
specific|cheetah-run|D(mix)|L010|P	variance	12	0.03596
specific|cheetah-run|D(mix)|L010|P	variance	13	0.049863
specific|cheetah-run|D(mix)|L010|P	variance	14	0.0491057
specific|cheetah-run|D(mix)|L010|P	variance	15	0.0527249
specific|cheetah-run|D(mix)|L010|P	variance	16	0.0556965
specific|cheetah-run|D(mix)|L025|U	p6	selected_index	2
specific|cheetah-run|D(mix)|L025|U	p6	lambda_V	0.25
specific|cheetah-run|D(mix)|L025|U	p6	lambda_T	0.203169
specific|cheetah-run|D(mix)|L025|U	p6	SV_grid_index	2
specific|cheetah-run|D(mix)|L025|U	p6	SV_stake_index	0
specific|cheetah-run|D(mix)|L025|U	p6	SV_lambda	0.25
specific|cheetah-run|D(mix)|L025|U	p6	SV_stake	1.0
specific|cheetah-run|D(mix)|L025|U	p6	SV_exact_ties	1
specific|cheetah-run|D(mix)|L025|U	a6	rank_c0	0
specific|cheetah-run|D(mix)|L025|U	a6	T_G	2
specific|cheetah-run|D(mix)|L025|U	a6	TS_G_objective	3364.82
specific|cheetah-run|D(mix)|L025|U	a6	rank_ties	1
specific|cheetah-run|D(mix)|L025|U	a6	TS_G_ties	1
specific|cheetah-run|D(mix)|L025|U	a6	lambda_C	0.254013
specific|cheetah-run|D(mix)|L025|U	a6	stake_C	0.998355
specific|cheetah-run|D(mix)|L025|U	a6	F_C	3388.45
specific|cheetah-run|D(mix)|L025|U	a6	source	optimizer
specific|cheetah-run|D(mix)|L025|U	a6	boundary_lambda	False
specific|cheetah-run|D(mix)|L025|U	a6	boundary_stake	False
specific|cheetah-run|D(mix)|L025|U	a6	finite_candidates	1697
specific|cheetah-run|D(mix)|L025|U	variance	0	0.0325301
specific|cheetah-run|D(mix)|L025|U	variance	1	0.0138851
specific|cheetah-run|D(mix)|L025|U	variance	2	0.00960185
specific|cheetah-run|D(mix)|L025|U	variance	3	0.00886589
specific|cheetah-run|D(mix)|L025|U	variance	4	0.0136671
specific|cheetah-run|D(mix)|L025|U	variance	5	0.0138753
specific|cheetah-run|D(mix)|L025|U	variance	6	0.0193255
specific|cheetah-run|D(mix)|L025|U	variance	7	0.0205966
specific|cheetah-run|D(mix)|L025|U	variance	8	0.070255
specific|cheetah-run|D(mix)|L025|U	variance	9	0.146516
specific|cheetah-run|D(mix)|L025|U	variance	10	0.0669954
specific|cheetah-run|D(mix)|L025|U	variance	11	0.023768
specific|cheetah-run|D(mix)|L025|U	variance	12	0.0185995
specific|cheetah-run|D(mix)|L025|U	variance	13	0.0305669
specific|cheetah-run|D(mix)|L025|U	variance	14	0.0254983
specific|cheetah-run|D(mix)|L025|U	variance	15	0.0336585
specific|cheetah-run|D(mix)|L025|U	variance	16	0.0378179
specific|cheetah-run|D(mix)|L025|P	p6	selected_index	1
specific|cheetah-run|D(mix)|L025|P	p6	lambda_V	0.5
specific|cheetah-run|D(mix)|L025|P	p6	lambda_T	0.67687
specific|cheetah-run|D(mix)|L025|P	p6	SV_grid_index	1
specific|cheetah-run|D(mix)|L025|P	p6	SV_stake_index	0
specific|cheetah-run|D(mix)|L025|P	p6	SV_lambda	0.5
specific|cheetah-run|D(mix)|L025|P	p6	SV_stake	1.0
specific|cheetah-run|D(mix)|L025|P	p6	SV_exact_ties	1
specific|cheetah-run|D(mix)|L025|P	a6	rank_c0	0
specific|cheetah-run|D(mix)|L025|P	a6	T_G	1
specific|cheetah-run|D(mix)|L025|P	a6	TS_G_objective	6397.57
specific|cheetah-run|D(mix)|L025|P	a6	rank_ties	1
specific|cheetah-run|D(mix)|L025|P	a6	TS_G_ties	1
specific|cheetah-run|D(mix)|L025|P	a6	lambda_C	1.43953
specific|cheetah-run|D(mix)|L025|P	a6	stake_C	0.933652
specific|cheetah-run|D(mix)|L025|P	a6	F_C	7248.19
specific|cheetah-run|D(mix)|L025|P	a6	source	optimizer
specific|cheetah-run|D(mix)|L025|P	a6	boundary_lambda	False
specific|cheetah-run|D(mix)|L025|P	a6	boundary_stake	False
specific|cheetah-run|D(mix)|L025|P	a6	finite_candidates	1697
specific|cheetah-run|D(mix)|L025|P	variance	0	0.0427744
specific|cheetah-run|D(mix)|L025|P	variance	1	0.0160348
specific|cheetah-run|D(mix)|L025|P	variance	2	0.0129458
specific|cheetah-run|D(mix)|L025|P	variance	3	0.0124872
specific|cheetah-run|D(mix)|L025|P	variance	4	0.0215762
specific|cheetah-run|D(mix)|L025|P	variance	5	0.0152001
specific|cheetah-run|D(mix)|L025|P	variance	6	0.0210579
specific|cheetah-run|D(mix)|L025|P	variance	7	0.0237642
specific|cheetah-run|D(mix)|L025|P	variance	8	0.0675166
specific|cheetah-run|D(mix)|L025|P	variance	9	0.137582
specific|cheetah-run|D(mix)|L025|P	variance	10	0.0600008
specific|cheetah-run|D(mix)|L025|P	variance	11	0.0319942
specific|cheetah-run|D(mix)|L025|P	variance	12	0.0247058
specific|cheetah-run|D(mix)|L025|P	variance	13	0.0449479
specific|cheetah-run|D(mix)|L025|P	variance	14	0.0279088
specific|cheetah-run|D(mix)|L025|P	variance	15	0.0394159
specific|cheetah-run|D(mix)|L025|P	variance	16	0.0464881
specific|cheetah-run|D(mix)|L050|U	p6	selected_index	3
specific|cheetah-run|D(mix)|L050|U	p6	lambda_V	0.125
specific|cheetah-run|D(mix)|L050|U	p6	lambda_T	0.156599
specific|cheetah-run|D(mix)|L050|U	p6	SV_grid_index	3
specific|cheetah-run|D(mix)|L050|U	p6	SV_stake_index	0
specific|cheetah-run|D(mix)|L050|U	p6	SV_lambda	0.125
specific|cheetah-run|D(mix)|L050|U	p6	SV_stake	1.0
specific|cheetah-run|D(mix)|L050|U	p6	SV_exact_ties	1
specific|cheetah-run|D(mix)|L050|U	a6	rank_c0	0
specific|cheetah-run|D(mix)|L050|U	a6	T_G	3
specific|cheetah-run|D(mix)|L050|U	a6	TS_G_objective	6693.85
specific|cheetah-run|D(mix)|L050|U	a6	rank_ties	1
specific|cheetah-run|D(mix)|L050|U	a6	TS_G_ties	1
specific|cheetah-run|D(mix)|L050|U	a6	lambda_C	0.223118
specific|cheetah-run|D(mix)|L050|U	a6	stake_C	0.998133
specific|cheetah-run|D(mix)|L050|U	a6	F_C	6721.26
specific|cheetah-run|D(mix)|L050|U	a6	source	optimizer
specific|cheetah-run|D(mix)|L050|U	a6	boundary_lambda	False
specific|cheetah-run|D(mix)|L050|U	a6	boundary_stake	False
specific|cheetah-run|D(mix)|L050|U	a6	finite_candidates	1697
specific|cheetah-run|D(mix)|L050|U	variance	0	0.0109
specific|cheetah-run|D(mix)|L050|U	variance	1	0.00691067
specific|cheetah-run|D(mix)|L050|U	variance	2	0.00531301
specific|cheetah-run|D(mix)|L050|U	variance	3	0.00565283
specific|cheetah-run|D(mix)|L050|U	variance	4	0.0128355
specific|cheetah-run|D(mix)|L050|U	variance	5	0.00905178
specific|cheetah-run|D(mix)|L050|U	variance	6	0.00856104
specific|cheetah-run|D(mix)|L050|U	variance	7	0.011349
specific|cheetah-run|D(mix)|L050|U	variance	8	0.0332121
specific|cheetah-run|D(mix)|L050|U	variance	9	0.0485062
specific|cheetah-run|D(mix)|L050|U	variance	10	0.0321448
specific|cheetah-run|D(mix)|L050|U	variance	11	0.0109418
specific|cheetah-run|D(mix)|L050|U	variance	12	0.00974426
specific|cheetah-run|D(mix)|L050|U	variance	13	0.0269329
specific|cheetah-run|D(mix)|L050|U	variance	14	0.017985
specific|cheetah-run|D(mix)|L050|U	variance	15	0.0176318
specific|cheetah-run|D(mix)|L050|U	variance	16	0.0219532
specific|cheetah-run|D(mix)|L050|P	p6	selected_index	1
specific|cheetah-run|D(mix)|L050|P	p6	lambda_V	0.5
specific|cheetah-run|D(mix)|L050|P	p6	lambda_T	0.675549
specific|cheetah-run|D(mix)|L050|P	p6	SV_grid_index	1
specific|cheetah-run|D(mix)|L050|P	p6	SV_stake_index	0
specific|cheetah-run|D(mix)|L050|P	p6	SV_lambda	0.5
specific|cheetah-run|D(mix)|L050|P	p6	SV_stake	1.0
specific|cheetah-run|D(mix)|L050|P	p6	SV_exact_ties	1
specific|cheetah-run|D(mix)|L050|P	a6	rank_c0	0
specific|cheetah-run|D(mix)|L050|P	a6	T_G	1
specific|cheetah-run|D(mix)|L050|P	a6	TS_G_objective	5369.31
specific|cheetah-run|D(mix)|L050|P	a6	rank_ties	1
specific|cheetah-run|D(mix)|L050|P	a6	TS_G_ties	1
specific|cheetah-run|D(mix)|L050|P	a6	lambda_C	1.04655
specific|cheetah-run|D(mix)|L050|P	a6	stake_C	0.977407
specific|cheetah-run|D(mix)|L050|P	a6	F_C	5666.88
specific|cheetah-run|D(mix)|L050|P	a6	source	optimizer
specific|cheetah-run|D(mix)|L050|P	a6	boundary_lambda	False
specific|cheetah-run|D(mix)|L050|P	a6	boundary_stake	False
specific|cheetah-run|D(mix)|L050|P	a6	finite_candidates	1697
specific|cheetah-run|D(mix)|L050|P	variance	0	0.0115167
specific|cheetah-run|D(mix)|L050|P	variance	1	0.00712061
specific|cheetah-run|D(mix)|L050|P	variance	2	0.00670041
specific|cheetah-run|D(mix)|L050|P	variance	3	0.00637037
specific|cheetah-run|D(mix)|L050|P	variance	4	0.0162094
specific|cheetah-run|D(mix)|L050|P	variance	5	0.0109243
specific|cheetah-run|D(mix)|L050|P	variance	6	0.0100893
specific|cheetah-run|D(mix)|L050|P	variance	7	0.0138346
specific|cheetah-run|D(mix)|L050|P	variance	8	0.0360225
specific|cheetah-run|D(mix)|L050|P	variance	9	0.0477082
specific|cheetah-run|D(mix)|L050|P	variance	10	0.0281391
specific|cheetah-run|D(mix)|L050|P	variance	11	0.0190429
specific|cheetah-run|D(mix)|L050|P	variance	12	0.0149197
specific|cheetah-run|D(mix)|L050|P	variance	13	0.0370349
specific|cheetah-run|D(mix)|L050|P	variance	14	0.0217118
specific|cheetah-run|D(mix)|L050|P	variance	15	0.0233215
specific|cheetah-run|D(mix)|L050|P	variance	16	0.0269492
specific|cheetah-run|D(mix)|L075|U	p6	selected_index	3
specific|cheetah-run|D(mix)|L075|U	p6	lambda_V	0.125
specific|cheetah-run|D(mix)|L075|U	p6	lambda_T	0.183142
specific|cheetah-run|D(mix)|L075|U	p6	SV_grid_index	3
specific|cheetah-run|D(mix)|L075|U	p6	SV_stake_index	0
specific|cheetah-run|D(mix)|L075|U	p6	SV_lambda	0.125
specific|cheetah-run|D(mix)|L075|U	p6	SV_stake	1.0
specific|cheetah-run|D(mix)|L075|U	p6	SV_exact_ties	1
specific|cheetah-run|D(mix)|L075|U	a6	rank_c0	0
specific|cheetah-run|D(mix)|L075|U	a6	T_G	2
specific|cheetah-run|D(mix)|L075|U	a6	TS_G_objective	10423.9
specific|cheetah-run|D(mix)|L075|U	a6	rank_ties	1
specific|cheetah-run|D(mix)|L075|U	a6	TS_G_ties	1
specific|cheetah-run|D(mix)|L075|U	a6	lambda_C	0.207253
specific|cheetah-run|D(mix)|L075|U	a6	stake_C	0.999574
specific|cheetah-run|D(mix)|L075|U	a6	F_C	10430.7
specific|cheetah-run|D(mix)|L075|U	a6	source	optimizer
specific|cheetah-run|D(mix)|L075|U	a6	boundary_lambda	False
specific|cheetah-run|D(mix)|L075|U	a6	boundary_stake	False
specific|cheetah-run|D(mix)|L075|U	a6	finite_candidates	1697
specific|cheetah-run|D(mix)|L075|U	variance	0	0.00795211
specific|cheetah-run|D(mix)|L075|U	variance	1	0.00550782
specific|cheetah-run|D(mix)|L075|U	variance	2	0.00376377
specific|cheetah-run|D(mix)|L075|U	variance	3	0.00333609
specific|cheetah-run|D(mix)|L075|U	variance	4	0.0100583
specific|cheetah-run|D(mix)|L075|U	variance	5	0.00790928
specific|cheetah-run|D(mix)|L075|U	variance	6	0.00591955
specific|cheetah-run|D(mix)|L075|U	variance	7	0.00724112
specific|cheetah-run|D(mix)|L075|U	variance	8	0.0203513
specific|cheetah-run|D(mix)|L075|U	variance	9	0.0356335
specific|cheetah-run|D(mix)|L075|U	variance	10	0.0243616
specific|cheetah-run|D(mix)|L075|U	variance	11	0.00847759
specific|cheetah-run|D(mix)|L075|U	variance	12	0.00689995
specific|cheetah-run|D(mix)|L075|U	variance	13	0.0211188
specific|cheetah-run|D(mix)|L075|U	variance	14	0.014798
specific|cheetah-run|D(mix)|L075|U	variance	15	0.013219
specific|cheetah-run|D(mix)|L075|U	variance	16	0.0146713
specific|cheetah-run|D(mix)|L075|P	p6	selected_index	1
specific|cheetah-run|D(mix)|L075|P	p6	lambda_V	0.5
specific|cheetah-run|D(mix)|L075|P	p6	lambda_T	0.652275
specific|cheetah-run|D(mix)|L075|P	p6	SV_grid_index	1
specific|cheetah-run|D(mix)|L075|P	p6	SV_stake_index	0
specific|cheetah-run|D(mix)|L075|P	p6	SV_lambda	0.5
specific|cheetah-run|D(mix)|L075|P	p6	SV_stake	1.0
specific|cheetah-run|D(mix)|L075|P	p6	SV_exact_ties	1
specific|cheetah-run|D(mix)|L075|P	a6	rank_c0	0
specific|cheetah-run|D(mix)|L075|P	a6	T_G	1
specific|cheetah-run|D(mix)|L075|P	a6	TS_G_objective	2635.92
specific|cheetah-run|D(mix)|L075|P	a6	rank_ties	1
specific|cheetah-run|D(mix)|L075|P	a6	TS_G_ties	1
specific|cheetah-run|D(mix)|L075|P	a6	lambda_C	1.0072
specific|cheetah-run|D(mix)|L075|P	a6	stake_C	0.973105
specific|cheetah-run|D(mix)|L075|P	a6	F_C	2734.05
specific|cheetah-run|D(mix)|L075|P	a6	source	optimizer
specific|cheetah-run|D(mix)|L075|P	a6	boundary_lambda	False
specific|cheetah-run|D(mix)|L075|P	a6	boundary_stake	False
specific|cheetah-run|D(mix)|L075|P	a6	finite_candidates	1697
specific|cheetah-run|D(mix)|L075|P	variance	0	0.00826959
specific|cheetah-run|D(mix)|L075|P	variance	1	0.0063449
specific|cheetah-run|D(mix)|L075|P	variance	2	0.00539338
specific|cheetah-run|D(mix)|L075|P	variance	3	0.00537369
specific|cheetah-run|D(mix)|L075|P	variance	4	0.0131889
specific|cheetah-run|D(mix)|L075|P	variance	5	0.00901371
specific|cheetah-run|D(mix)|L075|P	variance	6	0.0100039
specific|cheetah-run|D(mix)|L075|P	variance	7	0.0107176
specific|cheetah-run|D(mix)|L075|P	variance	8	0.0217786
specific|cheetah-run|D(mix)|L075|P	variance	9	0.0363544
specific|cheetah-run|D(mix)|L075|P	variance	10	0.026353
specific|cheetah-run|D(mix)|L075|P	variance	11	0.0149419
specific|cheetah-run|D(mix)|L075|P	variance	12	0.0123586
specific|cheetah-run|D(mix)|L075|P	variance	13	0.0259272
specific|cheetah-run|D(mix)|L075|P	variance	14	0.0213957
specific|cheetah-run|D(mix)|L075|P	variance	15	0.0278724
specific|cheetah-run|D(mix)|L075|P	variance	16	0.0302016
specific|cheetah-run|D(mix)|L100|U	p6	selected_index	2
specific|cheetah-run|D(mix)|L100|U	p6	lambda_V	0.25
specific|cheetah-run|D(mix)|L100|U	p6	lambda_T	0.241377
specific|cheetah-run|D(mix)|L100|U	p6	SV_grid_index	2
specific|cheetah-run|D(mix)|L100|U	p6	SV_stake_index	0
specific|cheetah-run|D(mix)|L100|U	p6	SV_lambda	0.25
specific|cheetah-run|D(mix)|L100|U	p6	SV_stake	1.0
specific|cheetah-run|D(mix)|L100|U	p6	SV_exact_ties	1
specific|cheetah-run|D(mix)|L100|U	a6	rank_c0	0
specific|cheetah-run|D(mix)|L100|U	a6	T_G	2
specific|cheetah-run|D(mix)|L100|U	a6	TS_G_objective	13822
specific|cheetah-run|D(mix)|L100|U	a6	rank_ties	1
specific|cheetah-run|D(mix)|L100|U	a6	TS_G_ties	1
specific|cheetah-run|D(mix)|L100|U	a6	lambda_C	0.241377
specific|cheetah-run|D(mix)|L100|U	a6	stake_C	1.0
specific|cheetah-run|D(mix)|L100|U	a6	F_C	13822.1
specific|cheetah-run|D(mix)|L100|U	a6	source	T
specific|cheetah-run|D(mix)|L100|U	a6	boundary_lambda	False
specific|cheetah-run|D(mix)|L100|U	a6	boundary_stake	True
specific|cheetah-run|D(mix)|L100|U	a6	finite_candidates	1697
specific|cheetah-run|D(mix)|L100|U	variance	0	0.00624121
specific|cheetah-run|D(mix)|L100|U	variance	1	0.00488098
specific|cheetah-run|D(mix)|L100|U	variance	2	0.00287617
specific|cheetah-run|D(mix)|L100|U	variance	3	0.00325382
specific|cheetah-run|D(mix)|L100|U	variance	4	0.00798857
specific|cheetah-run|D(mix)|L100|U	variance	5	0.00693474
specific|cheetah-run|D(mix)|L100|U	variance	6	0.00622061
specific|cheetah-run|D(mix)|L100|U	variance	7	0.00842108
specific|cheetah-run|D(mix)|L100|U	variance	8	0.0162353
specific|cheetah-run|D(mix)|L100|U	variance	9	0.0283059
specific|cheetah-run|D(mix)|L100|U	variance	10	0.0215428
specific|cheetah-run|D(mix)|L100|U	variance	11	0.0069606
specific|cheetah-run|D(mix)|L100|U	variance	12	0.00709309
specific|cheetah-run|D(mix)|L100|U	variance	13	0.0150094
specific|cheetah-run|D(mix)|L100|U	variance	14	0.0149768
specific|cheetah-run|D(mix)|L100|U	variance	15	0.014342
specific|cheetah-run|D(mix)|L100|U	variance	16	0.0178519
primary|cheetah-run|D(all)|common	p6	selected_index	1
primary|cheetah-run|D(all)|common	p6	lambda_V	0.5
primary|cheetah-run|D(all)|common	p6	lambda_T	0.461364
primary|cheetah-run|D(all)|common	p6	SV_grid_index	1
primary|cheetah-run|D(all)|common	p6	SV_stake_index	0
primary|cheetah-run|D(all)|common	p6	SV_lambda	0.5
primary|cheetah-run|D(all)|common	p6	SV_stake	1.0
primary|cheetah-run|D(all)|common	p6	SV_exact_ties	1
primary|cheetah-run|D(all)|common	a6	rank_c0	0
primary|cheetah-run|D(all)|common	a6	T_G	1
primary|cheetah-run|D(all)|common	a6	TS_G_objective	61992.9
primary|cheetah-run|D(all)|common	a6	rank_ties	1
primary|cheetah-run|D(all)|common	a6	TS_G_ties	1
primary|cheetah-run|D(all)|common	a6	lambda_C	1.08644
primary|cheetah-run|D(all)|common	a6	stake_C	0.964558
primary|cheetah-run|D(all)|common	a6	F_C	67085.7
primary|cheetah-run|D(all)|common	a6	source	optimizer
primary|cheetah-run|D(all)|common	a6	boundary_lambda	False
primary|cheetah-run|D(all)|common	a6	boundary_stake	False
primary|cheetah-run|D(all)|common	a6	finite_candidates	1695
primary|cheetah-run|D(all)|common	variance	0	0.0340906
primary|cheetah-run|D(all)|common	variance	1	0.0158221
primary|cheetah-run|D(all)|common	variance	2	0.0105465
primary|cheetah-run|D(all)|common	variance	3	0.0105924
primary|cheetah-run|D(all)|common	variance	4	0.0165827
primary|cheetah-run|D(all)|common	variance	5	0.0136354
primary|cheetah-run|D(all)|common	variance	6	0.0192514
primary|cheetah-run|D(all)|common	variance	7	0.022952
primary|cheetah-run|D(all)|common	variance	8	0.065775
primary|cheetah-run|D(all)|common	variance	9	0.130629
primary|cheetah-run|D(all)|common	variance	10	0.062546
primary|cheetah-run|D(all)|common	variance	11	0.0286684
primary|cheetah-run|D(all)|common	variance	12	0.0212685
primary|cheetah-run|D(all)|common	variance	13	0.0335673
primary|cheetah-run|D(all)|common	variance	14	0.0258057
primary|cheetah-run|D(all)|common	variance	15	0.0336325
primary|cheetah-run|D(all)|common	variance	16	0.0446095
specific|cheetah-run|D(all)|L000|P	p6	selected_index	1
specific|cheetah-run|D(all)|L000|P	p6	lambda_V	0.5
specific|cheetah-run|D(all)|L000|P	p6	lambda_T	0.647317
specific|cheetah-run|D(all)|L000|P	p6	SV_grid_index	0
specific|cheetah-run|D(all)|L000|P	p6	SV_stake_index	1
specific|cheetah-run|D(all)|L000|P	p6	SV_lambda	1.0
specific|cheetah-run|D(all)|L000|P	p6	SV_stake	0.5
specific|cheetah-run|D(all)|L000|P	p6	SV_exact_ties	1
specific|cheetah-run|D(all)|L000|P	a6	rank_c0	0
specific|cheetah-run|D(all)|L000|P	a6	T_G	1
specific|cheetah-run|D(all)|L000|P	a6	TS_G_objective	6565.06
specific|cheetah-run|D(all)|L000|P	a6	rank_ties	1
specific|cheetah-run|D(all)|L000|P	a6	TS_G_ties	1
specific|cheetah-run|D(all)|L000|P	a6	lambda_C	1.8528
specific|cheetah-run|D(all)|L000|P	a6	stake_C	0.899006
specific|cheetah-run|D(all)|L000|P	a6	F_C	8243.53
specific|cheetah-run|D(all)|L000|P	a6	source	optimizer
specific|cheetah-run|D(all)|L000|P	a6	boundary_lambda	False
specific|cheetah-run|D(all)|L000|P	a6	boundary_stake	False
specific|cheetah-run|D(all)|L000|P	a6	finite_candidates	1697
specific|cheetah-run|D(all)|L000|P	variance	0	0.0775875
specific|cheetah-run|D(all)|L000|P	variance	1	0.0306861
specific|cheetah-run|D(all)|L000|P	variance	2	0.02182
specific|cheetah-run|D(all)|L000|P	variance	3	0.0215438
specific|cheetah-run|D(all)|L000|P	variance	4	0.0259365
specific|cheetah-run|D(all)|L000|P	variance	5	0.0193093
specific|cheetah-run|D(all)|L000|P	variance	6	0.0462053
specific|cheetah-run|D(all)|L000|P	variance	7	0.0526488
specific|cheetah-run|D(all)|L000|P	variance	8	0.124195
specific|cheetah-run|D(all)|L000|P	variance	9	0.302313
specific|cheetah-run|D(all)|L000|P	variance	10	0.116094
specific|cheetah-run|D(all)|L000|P	variance	11	0.0630681
specific|cheetah-run|D(all)|L000|P	variance	12	0.040291
specific|cheetah-run|D(all)|L000|P	variance	13	0.0477447
specific|cheetah-run|D(all)|L000|P	variance	14	0.0365842
specific|cheetah-run|D(all)|L000|P	variance	15	0.0625014
specific|cheetah-run|D(all)|L000|P	variance	16	0.0849929
specific|cheetah-run|D(all)|L010|P	p6	selected_index	1
specific|cheetah-run|D(all)|L010|P	p6	lambda_V	0.5
specific|cheetah-run|D(all)|L010|P	p6	lambda_T	0.629301
specific|cheetah-run|D(all)|L010|P	p6	SV_grid_index	0
specific|cheetah-run|D(all)|L010|P	p6	SV_stake_index	1
specific|cheetah-run|D(all)|L010|P	p6	SV_lambda	1.0
specific|cheetah-run|D(all)|L010|P	p6	SV_stake	0.5
specific|cheetah-run|D(all)|L010|P	p6	SV_exact_ties	1
specific|cheetah-run|D(all)|L010|P	a6	rank_c0	0
specific|cheetah-run|D(all)|L010|P	a6	T_G	1
specific|cheetah-run|D(all)|L010|P	a6	TS_G_objective	6693.5
specific|cheetah-run|D(all)|L010|P	a6	rank_ties	1
specific|cheetah-run|D(all)|L010|P	a6	TS_G_ties	1
specific|cheetah-run|D(all)|L010|P	a6	lambda_C	1.58307
specific|cheetah-run|D(all)|L010|P	a6	stake_C	0.916352
specific|cheetah-run|D(all)|L010|P	a6	F_C	8082.66
specific|cheetah-run|D(all)|L010|P	a6	source	optimizer
specific|cheetah-run|D(all)|L010|P	a6	boundary_lambda	False
specific|cheetah-run|D(all)|L010|P	a6	boundary_stake	False
specific|cheetah-run|D(all)|L010|P	a6	finite_candidates	1697
specific|cheetah-run|D(all)|L010|P	variance	0	0.0574328
specific|cheetah-run|D(all)|L010|P	variance	1	0.0299636
specific|cheetah-run|D(all)|L010|P	variance	2	0.0165119
specific|cheetah-run|D(all)|L010|P	variance	3	0.0176526
specific|cheetah-run|D(all)|L010|P	variance	4	0.0220925
specific|cheetah-run|D(all)|L010|P	variance	5	0.0181929
specific|cheetah-run|D(all)|L010|P	variance	6	0.024506
specific|cheetah-run|D(all)|L010|P	variance	7	0.0277453
specific|cheetah-run|D(all)|L010|P	variance	8	0.1219
specific|cheetah-run|D(all)|L010|P	variance	9	0.225387
specific|cheetah-run|D(all)|L010|P	variance	10	0.109476
specific|cheetah-run|D(all)|L010|P	variance	11	0.0477136
specific|cheetah-run|D(all)|L010|P	variance	12	0.0348115
specific|cheetah-run|D(all)|L010|P	variance	13	0.0448791
specific|cheetah-run|D(all)|L010|P	variance	14	0.0362965
specific|cheetah-run|D(all)|L010|P	variance	15	0.0402064
specific|cheetah-run|D(all)|L010|P	variance	16	0.0564152
specific|cheetah-run|D(all)|L025|U	p6	selected_index	1
specific|cheetah-run|D(all)|L025|U	p6	lambda_V	0.5
specific|cheetah-run|D(all)|L025|U	p6	lambda_T	0.199389
specific|cheetah-run|D(all)|L025|U	p6	SV_grid_index	1
specific|cheetah-run|D(all)|L025|U	p6	SV_stake_index	0
specific|cheetah-run|D(all)|L025|U	p6	SV_lambda	0.5
specific|cheetah-run|D(all)|L025|U	p6	SV_stake	1.0
specific|cheetah-run|D(all)|L025|U	p6	SV_exact_ties	1
specific|cheetah-run|D(all)|L025|U	a6	rank_c0	0
specific|cheetah-run|D(all)|L025|U	a6	T_G	2
specific|cheetah-run|D(all)|L025|U	a6	TS_G_objective	3374.95
specific|cheetah-run|D(all)|L025|U	a6	rank_ties	1
specific|cheetah-run|D(all)|L025|U	a6	TS_G_ties	1
specific|cheetah-run|D(all)|L025|U	a6	lambda_C	0.343024
specific|cheetah-run|D(all)|L025|U	a6	stake_C	0.994489
specific|cheetah-run|D(all)|L025|U	a6	F_C	3392.05
specific|cheetah-run|D(all)|L025|U	a6	source	optimizer
specific|cheetah-run|D(all)|L025|U	a6	boundary_lambda	False
specific|cheetah-run|D(all)|L025|U	a6	boundary_stake	False
specific|cheetah-run|D(all)|L025|U	a6	finite_candidates	1697
specific|cheetah-run|D(all)|L025|U	variance	0	0.0406966
specific|cheetah-run|D(all)|L025|U	variance	1	0.0141194
specific|cheetah-run|D(all)|L025|U	variance	2	0.00909593
specific|cheetah-run|D(all)|L025|U	variance	3	0.00811741
specific|cheetah-run|D(all)|L025|U	variance	4	0.0123828
specific|cheetah-run|D(all)|L025|U	variance	5	0.0157753
specific|cheetah-run|D(all)|L025|U	variance	6	0.016356
specific|cheetah-run|D(all)|L025|U	variance	7	0.0211827
specific|cheetah-run|D(all)|L025|U	variance	8	0.0821114
specific|cheetah-run|D(all)|L025|U	variance	9	0.177883
specific|cheetah-run|D(all)|L025|U	variance	10	0.0669555
specific|cheetah-run|D(all)|L025|U	variance	11	0.0240074
specific|cheetah-run|D(all)|L025|U	variance	12	0.0183447
specific|cheetah-run|D(all)|L025|U	variance	13	0.0277144
specific|cheetah-run|D(all)|L025|U	variance	14	0.0297521
specific|cheetah-run|D(all)|L025|U	variance	15	0.0331944
specific|cheetah-run|D(all)|L025|U	variance	16	0.0464523
specific|cheetah-run|D(all)|L025|P	p6	selected_index	1
specific|cheetah-run|D(all)|L025|P	p6	lambda_V	0.5
specific|cheetah-run|D(all)|L025|P	p6	lambda_T	0.665505
specific|cheetah-run|D(all)|L025|P	p6	SV_grid_index	1
specific|cheetah-run|D(all)|L025|P	p6	SV_stake_index	0
specific|cheetah-run|D(all)|L025|P	p6	SV_lambda	0.5
specific|cheetah-run|D(all)|L025|P	p6	SV_stake	1.0
specific|cheetah-run|D(all)|L025|P	p6	SV_exact_ties	1
specific|cheetah-run|D(all)|L025|P	a6	rank_c0	0
specific|cheetah-run|D(all)|L025|P	a6	T_G	1
specific|cheetah-run|D(all)|L025|P	a6	TS_G_objective	6412.88
specific|cheetah-run|D(all)|L025|P	a6	rank_ties	1
specific|cheetah-run|D(all)|L025|P	a6	TS_G_ties	1
specific|cheetah-run|D(all)|L025|P	a6	lambda_C	1.53784
specific|cheetah-run|D(all)|L025|P	a6	stake_C	0.93617
specific|cheetah-run|D(all)|L025|P	a6	F_C	7379.67
specific|cheetah-run|D(all)|L025|P	a6	source	optimizer
specific|cheetah-run|D(all)|L025|P	a6	boundary_lambda	False
specific|cheetah-run|D(all)|L025|P	a6	boundary_stake	False
specific|cheetah-run|D(all)|L025|P	a6	finite_candidates	1697
specific|cheetah-run|D(all)|L025|P	variance	0	0.0389759
specific|cheetah-run|D(all)|L025|P	variance	1	0.0158766
specific|cheetah-run|D(all)|L025|P	variance	2	0.012783
specific|cheetah-run|D(all)|L025|P	variance	3	0.0119895
specific|cheetah-run|D(all)|L025|P	variance	4	0.0219998
specific|cheetah-run|D(all)|L025|P	variance	5	0.016295
specific|cheetah-run|D(all)|L025|P	variance	6	0.0216893
specific|cheetah-run|D(all)|L025|P	variance	7	0.0255394
specific|cheetah-run|D(all)|L025|P	variance	8	0.0695025
specific|cheetah-run|D(all)|L025|P	variance	9	0.124786
specific|cheetah-run|D(all)|L025|P	variance	10	0.0602208
specific|cheetah-run|D(all)|L025|P	variance	11	0.03141
specific|cheetah-run|D(all)|L025|P	variance	12	0.0245778
specific|cheetah-run|D(all)|L025|P	variance	13	0.0434021
specific|cheetah-run|D(all)|L025|P	variance	14	0.0287471
specific|cheetah-run|D(all)|L025|P	variance	15	0.0419955
specific|cheetah-run|D(all)|L025|P	variance	16	0.0553496
specific|cheetah-run|D(all)|L050|U	p6	selected_index	3
specific|cheetah-run|D(all)|L050|U	p6	lambda_V	0.125
specific|cheetah-run|D(all)|L050|U	p6	lambda_T	0.166817
specific|cheetah-run|D(all)|L050|U	p6	SV_grid_index	3
specific|cheetah-run|D(all)|L050|U	p6	SV_stake_index	0
specific|cheetah-run|D(all)|L050|U	p6	SV_lambda	0.125
specific|cheetah-run|D(all)|L050|U	p6	SV_stake	1.0
specific|cheetah-run|D(all)|L050|U	p6	SV_exact_ties	1
specific|cheetah-run|D(all)|L050|U	a6	rank_c0	0
specific|cheetah-run|D(all)|L050|U	a6	T_G	3
specific|cheetah-run|D(all)|L050|U	a6	TS_G_objective	6709.88
specific|cheetah-run|D(all)|L050|U	a6	rank_ties	1
specific|cheetah-run|D(all)|L050|U	a6	TS_G_ties	1
specific|cheetah-run|D(all)|L050|U	a6	lambda_C	0.202534
specific|cheetah-run|D(all)|L050|U	a6	stake_C	0.99881
specific|cheetah-run|D(all)|L050|U	a6	F_C	6727.12
specific|cheetah-run|D(all)|L050|U	a6	source	optimizer
specific|cheetah-run|D(all)|L050|U	a6	boundary_lambda	False
specific|cheetah-run|D(all)|L050|U	a6	boundary_stake	False
specific|cheetah-run|D(all)|L050|U	a6	finite_candidates	1697
specific|cheetah-run|D(all)|L050|U	variance	0	0.0110371
specific|cheetah-run|D(all)|L050|U	variance	1	0.00673747
specific|cheetah-run|D(all)|L050|U	variance	2	0.00507569
specific|cheetah-run|D(all)|L050|U	variance	3	0.00525871
specific|cheetah-run|D(all)|L050|U	variance	4	0.0120912
specific|cheetah-run|D(all)|L050|U	variance	5	0.0108722
specific|cheetah-run|D(all)|L050|U	variance	6	0.00881815
specific|cheetah-run|D(all)|L050|U	variance	7	0.011906
specific|cheetah-run|D(all)|L050|U	variance	8	0.0353898
specific|cheetah-run|D(all)|L050|U	variance	9	0.0496237
specific|cheetah-run|D(all)|L050|U	variance	10	0.0314802
specific|cheetah-run|D(all)|L050|U	variance	11	0.010997
specific|cheetah-run|D(all)|L050|U	variance	12	0.00978927
specific|cheetah-run|D(all)|L050|U	variance	13	0.0264321
specific|cheetah-run|D(all)|L050|U	variance	14	0.019728
specific|cheetah-run|D(all)|L050|U	variance	15	0.0186425
specific|cheetah-run|D(all)|L050|U	variance	16	0.0254159
specific|cheetah-run|D(all)|L050|P	p6	selected_index	0
specific|cheetah-run|D(all)|L050|P	p6	lambda_V	1.0
specific|cheetah-run|D(all)|L050|P	p6	lambda_T	0.718828
specific|cheetah-run|D(all)|L050|P	p6	SV_grid_index	0
specific|cheetah-run|D(all)|L050|P	p6	SV_stake_index	0
specific|cheetah-run|D(all)|L050|P	p6	SV_lambda	1.0
specific|cheetah-run|D(all)|L050|P	p6	SV_stake	1.0
specific|cheetah-run|D(all)|L050|P	p6	SV_exact_ties	1
specific|cheetah-run|D(all)|L050|P	a6	rank_c0	0
specific|cheetah-run|D(all)|L050|P	a6	T_G	0
specific|cheetah-run|D(all)|L050|P	a6	TS_G_objective	5391.86
specific|cheetah-run|D(all)|L050|P	a6	rank_ties	1
specific|cheetah-run|D(all)|L050|P	a6	TS_G_ties	1
specific|cheetah-run|D(all)|L050|P	a6	lambda_C	1.18914
specific|cheetah-run|D(all)|L050|P	a6	stake_C	0.971686
specific|cheetah-run|D(all)|L050|P	a6	F_C	5677.76
specific|cheetah-run|D(all)|L050|P	a6	source	optimizer
specific|cheetah-run|D(all)|L050|P	a6	boundary_lambda	False
specific|cheetah-run|D(all)|L050|P	a6	boundary_stake	False
specific|cheetah-run|D(all)|L050|P	a6	finite_candidates	1697
specific|cheetah-run|D(all)|L050|P	variance	0	0.0152006
specific|cheetah-run|D(all)|L050|P	variance	1	0.00777214
specific|cheetah-run|D(all)|L050|P	variance	2	0.00611195
specific|cheetah-run|D(all)|L050|P	variance	3	0.00665085
specific|cheetah-run|D(all)|L050|P	variance	4	0.014981
specific|cheetah-run|D(all)|L050|P	variance	5	0.0121918
specific|cheetah-run|D(all)|L050|P	variance	6	0.0106181
specific|cheetah-run|D(all)|L050|P	variance	7	0.0156643
specific|cheetah-run|D(all)|L050|P	variance	8	0.0411063
specific|cheetah-run|D(all)|L050|P	variance	9	0.0560044
specific|cheetah-run|D(all)|L050|P	variance	10	0.0318637
specific|cheetah-run|D(all)|L050|P	variance	11	0.0194035
specific|cheetah-run|D(all)|L050|P	variance	12	0.0171675
specific|cheetah-run|D(all)|L050|P	variance	13	0.0376414
specific|cheetah-run|D(all)|L050|P	variance	14	0.0219819
specific|cheetah-run|D(all)|L050|P	variance	15	0.0270828
specific|cheetah-run|D(all)|L050|P	variance	16	0.0344981
specific|cheetah-run|D(all)|L075|U	p6	selected_index	2
specific|cheetah-run|D(all)|L075|U	p6	lambda_V	0.25
specific|cheetah-run|D(all)|L075|U	p6	lambda_T	0.185561
specific|cheetah-run|D(all)|L075|U	p6	SV_grid_index	2
specific|cheetah-run|D(all)|L075|U	p6	SV_stake_index	0
specific|cheetah-run|D(all)|L075|U	p6	SV_lambda	0.25
specific|cheetah-run|D(all)|L075|U	p6	SV_stake	1.0
specific|cheetah-run|D(all)|L075|U	p6	SV_exact_ties	1
specific|cheetah-run|D(all)|L075|U	a6	rank_c0	0
specific|cheetah-run|D(all)|L075|U	a6	T_G	2
specific|cheetah-run|D(all)|L075|U	a6	TS_G_objective	10426
specific|cheetah-run|D(all)|L075|U	a6	rank_ties	1
specific|cheetah-run|D(all)|L075|U	a6	TS_G_ties	1
specific|cheetah-run|D(all)|L075|U	a6	lambda_C	0.279638
specific|cheetah-run|D(all)|L075|U	a6	stake_C	0.999335
specific|cheetah-run|D(all)|L075|U	a6	F_C	10444.9
specific|cheetah-run|D(all)|L075|U	a6	source	optimizer
specific|cheetah-run|D(all)|L075|U	a6	boundary_lambda	False
specific|cheetah-run|D(all)|L075|U	a6	boundary_stake	False
specific|cheetah-run|D(all)|L075|U	a6	finite_candidates	1697
specific|cheetah-run|D(all)|L075|U	variance	0	0.00909815
specific|cheetah-run|D(all)|L075|U	variance	1	0.0054211
specific|cheetah-run|D(all)|L075|U	variance	2	0.00382652
specific|cheetah-run|D(all)|L075|U	variance	3	0.00327311
specific|cheetah-run|D(all)|L075|U	variance	4	0.0100534
specific|cheetah-run|D(all)|L075|U	variance	5	0.00851728
specific|cheetah-run|D(all)|L075|U	variance	6	0.00621142
specific|cheetah-run|D(all)|L075|U	variance	7	0.00790857
specific|cheetah-run|D(all)|L075|U	variance	8	0.0209994
specific|cheetah-run|D(all)|L075|U	variance	9	0.0367609
specific|cheetah-run|D(all)|L075|U	variance	10	0.0258806
specific|cheetah-run|D(all)|L075|U	variance	11	0.00835807
specific|cheetah-run|D(all)|L075|U	variance	12	0.00728262
specific|cheetah-run|D(all)|L075|U	variance	13	0.0218984
specific|cheetah-run|D(all)|L075|U	variance	14	0.0160989
specific|cheetah-run|D(all)|L075|U	variance	15	0.0144113
specific|cheetah-run|D(all)|L075|U	variance	16	0.0175988
specific|cheetah-run|D(all)|L075|P	p6	selected_index	0
specific|cheetah-run|D(all)|L075|P	p6	lambda_V	1.0
specific|cheetah-run|D(all)|L075|P	p6	lambda_T	0.858917
specific|cheetah-run|D(all)|L075|P	p6	SV_grid_index	0
specific|cheetah-run|D(all)|L075|P	p6	SV_stake_index	0
specific|cheetah-run|D(all)|L075|P	p6	SV_lambda	1.0
specific|cheetah-run|D(all)|L075|P	p6	SV_stake	1.0
specific|cheetah-run|D(all)|L075|P	p6	SV_exact_ties	1
specific|cheetah-run|D(all)|L075|P	a6	rank_c0	0
specific|cheetah-run|D(all)|L075|P	a6	T_G	0
specific|cheetah-run|D(all)|L075|P	a6	TS_G_objective	2820.29
specific|cheetah-run|D(all)|L075|P	a6	rank_ties	1
specific|cheetah-run|D(all)|L075|P	a6	TS_G_ties	1
specific|cheetah-run|D(all)|L075|P	a6	lambda_C	0.981402
specific|cheetah-run|D(all)|L075|P	a6	stake_C	0.991911
specific|cheetah-run|D(all)|L075|P	a6	F_C	2836.46
specific|cheetah-run|D(all)|L075|P	a6	source	optimizer
specific|cheetah-run|D(all)|L075|P	a6	boundary_lambda	False
specific|cheetah-run|D(all)|L075|P	a6	boundary_stake	False
specific|cheetah-run|D(all)|L075|P	a6	finite_candidates	1697
specific|cheetah-run|D(all)|L075|P	variance	0	0.00967106
specific|cheetah-run|D(all)|L075|P	variance	1	0.00663463
specific|cheetah-run|D(all)|L075|P	variance	2	0.0055819
specific|cheetah-run|D(all)|L075|P	variance	3	0.00543065
specific|cheetah-run|D(all)|L075|P	variance	4	0.0118898
specific|cheetah-run|D(all)|L075|P	variance	5	0.0108744
specific|cheetah-run|D(all)|L075|P	variance	6	0.00962079
specific|cheetah-run|D(all)|L075|P	variance	7	0.0109485
specific|cheetah-run|D(all)|L075|P	variance	8	0.0240572
specific|cheetah-run|D(all)|L075|P	variance	9	0.0375462
specific|cheetah-run|D(all)|L075|P	variance	10	0.0298781
specific|cheetah-run|D(all)|L075|P	variance	11	0.0149052
specific|cheetah-run|D(all)|L075|P	variance	12	0.0130449
specific|cheetah-run|D(all)|L075|P	variance	13	0.025052
specific|cheetah-run|D(all)|L075|P	variance	14	0.0226345
specific|cheetah-run|D(all)|L075|P	variance	15	0.0316677
specific|cheetah-run|D(all)|L075|P	variance	16	0.0356537
specific|cheetah-run|D(all)|L100|U	p6	selected_index	2
specific|cheetah-run|D(all)|L100|U	p6	lambda_V	0.25
specific|cheetah-run|D(all)|L100|U	p6	lambda_T	0.292716
specific|cheetah-run|D(all)|L100|U	p6	SV_grid_index	2
specific|cheetah-run|D(all)|L100|U	p6	SV_stake_index	0
specific|cheetah-run|D(all)|L100|U	p6	SV_lambda	0.25
specific|cheetah-run|D(all)|L100|U	p6	SV_stake	1.0
specific|cheetah-run|D(all)|L100|U	p6	SV_exact_ties	1
specific|cheetah-run|D(all)|L100|U	a6	rank_c0	0
specific|cheetah-run|D(all)|L100|U	a6	T_G	2
specific|cheetah-run|D(all)|L100|U	a6	TS_G_objective	13836.1
specific|cheetah-run|D(all)|L100|U	a6	rank_ties	1
specific|cheetah-run|D(all)|L100|U	a6	TS_G_ties	1
specific|cheetah-run|D(all)|L100|U	a6	lambda_C	0.292716
specific|cheetah-run|D(all)|L100|U	a6	stake_C	1.0
specific|cheetah-run|D(all)|L100|U	a6	F_C	13836.7
specific|cheetah-run|D(all)|L100|U	a6	source	optimizer
specific|cheetah-run|D(all)|L100|U	a6	boundary_lambda	False
specific|cheetah-run|D(all)|L100|U	a6	boundary_stake	True
specific|cheetah-run|D(all)|L100|U	a6	finite_candidates	1697
specific|cheetah-run|D(all)|L100|U	variance	0	0.0076709
specific|cheetah-run|D(all)|L100|U	variance	1	0.00461068
specific|cheetah-run|D(all)|L100|U	variance	2	0.00306346
specific|cheetah-run|D(all)|L100|U	variance	3	0.00280876
specific|cheetah-run|D(all)|L100|U	variance	4	0.00758166
specific|cheetah-run|D(all)|L100|U	variance	5	0.00733858
specific|cheetah-run|D(all)|L100|U	variance	6	0.006963
specific|cheetah-run|D(all)|L100|U	variance	7	0.00943078
specific|cheetah-run|D(all)|L100|U	variance	8	0.0169282
specific|cheetah-run|D(all)|L100|U	variance	9	0.0295249
specific|cheetah-run|D(all)|L100|U	variance	10	0.0219036
specific|cheetah-run|D(all)|L100|U	variance	11	0.00648031
specific|cheetah-run|D(all)|L100|U	variance	12	0.00721311
specific|cheetah-run|D(all)|L100|U	variance	13	0.0151083
specific|cheetah-run|D(all)|L100|U	variance	14	0.0155093
specific|cheetah-run|D(all)|L100|U	variance	15	0.0160478
specific|cheetah-run|D(all)|L100|U	variance	16	0.020102


==> anc/u-001.tsv <==
source	task	scorer	estimand	kind	level	baseline_level	endpoint_role	point	lower	upper	point_NA_reason	interval_NA_reason	invalid_count	invalid_share	baseline_point	baseline_lower	baseline_upper	comparator_baseline_point	comparator_baseline_lower	comparator_baseline_upper
E7	acrobot-swingup	ST	G	rate	L000			1.2822538901145029	1.06477759267365	1.4946487984973205			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G	rate	L010			0.7110656670600163	0.5355865102088504	0.9132363643142638			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G	rate	L025			0.30369743471738697	0.24550876123970988	0.36836281045937674			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G	rate	L050			0.18221763209835823	0.1364926812459915	0.22830717566415465			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G	rate	L075			0.2210732755513019	0.17249228076329962	0.27076216828906424			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G	change	L050	L000	main	-1.1000362580161447	-1.3161034745386389	-0.8778293395192026			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G	change	L075	L000	secondary	-1.061180614563201	-1.2771286460201579	-0.8367328836645642			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G	retention	L050	L000	main	0.14210729521131463	0.10230306883176767	0.1906269953804125			0	0.0	1.2822538901145029	1.06477759267365	1.4946487984973205	NA	NA	NA
E7	acrobot-swingup	ST	G	retention	L075	L000	secondary	0.1724099082526944	0.12870305526990253	0.22733582456101661			0	0.0	1.2822538901145029	1.06477759267365	1.4946487984973205	NA	NA	NA
E7	acrobot-swingup	ST	G	critic_change_difference	L050	L000	main	-0.4316662842419827	-0.568718184852633	-0.29534268662278307			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G	critic_change_difference	L075	L000	secondary	-0.7027047942471427	-0.8362363910363927	-0.5727458764391333			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G	critic_retention_difference	L050	L000	main	-0.5706733203233585	-0.6375900605157959	-0.5070253625975842			0	0.0	1.2822538901145029	1.06477759267365	1.4946487984973205	2.3270364394741874	2.135930179098721	2.518132491660822
E7	acrobot-swingup	ST	G	critic_retention_difference	L075	L000	secondary	-0.6735418722028541	-0.7393498146347112	-0.610728246589822			0	0.0	1.2822538901145029	1.06477759267365	1.4946487984973205	2.3270364394741874	2.135930179098721	2.518132491660822
E7	acrobot-swingup	mt30-317M	G	rate	L000			0.6932003453755023	0.5509957723786967	0.8319257235384157			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	rate	L010			0.3298535407419756	0.21904047898780593	0.4598384667787003			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	rate	L025			0.10711686303432455	0.07987803796871142	0.14050055811677054			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	rate	L050			0.07602404608242491	0.04796769820002614	0.10393274607841439			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	rate	L075			0.07575562598384598	0.044235800457789035	0.11080442750175871			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	change	L050	L000	main	-0.6171762992930774	-0.7594472558999062	-0.47197781010423256			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	change	L075	L000	secondary	-0.6174447193916563	-0.7609930156581542	-0.47034106695560257			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	retention	L050	L000	main	0.10967110243034163	0.06718091795507884	0.16236161640072802			0	0.0	0.6932003453755023	0.5509957723786967	0.8319257235384157	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	retention	L075	L000	secondary	0.1092838837851554	0.06183993592922443	0.17213957934162105			0	0.0	0.6932003453755023	0.5509957723786967	0.8319257235384157	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	critic_change_difference	L050	L000	main	0.05119367448108458	-0.10024225077245236	0.20244363794679263			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.25896889907559806	-0.40617323776678194	-0.11653170627842423			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.6031095131043315	-0.6823437854878331	-0.5298363564706806			0	0.0	0.6932003453755023	0.5509957723786967	0.8319257235384157	2.3270364394741874	2.135930179098721	2.518132491660822
E7	acrobot-swingup	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.7366678966703931	-0.8082726024805844	-0.6699964574678003			0	0.0	0.6932003453755023	0.5509957723786967	0.8319257235384157	2.3270364394741874	2.135930179098721	2.518132491660822
E7	acrobot-swingup	CC(pool)	G	rate	L000			2.3270364394741874	2.135930179098721	2.518132491660822			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G	rate	L010			1.7872031427777157	1.6204477028224473	1.9815886069105704			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G	rate	L025			1.603872528856795	1.4745925599554734	1.7384074186940464			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G	rate	L050			1.6586664657000254	1.5175526893963056	1.8009214217982243			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G	rate	L075			1.968560619158129	1.8211414192018631	2.1271771778241573			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G	change	L050	L000	main	-0.668369973774162	-0.9085605070757321	-0.43177009737871275			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G	change	L075	L000	secondary	-0.3584758203160583	-0.6024227464700284	-0.1104833810210894			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G	retention	L050	L000	main	0.7127806155346731	0.6317130936301442	0.8018984423261789			0	0.0	2.3270364394741874	2.135930179098721	2.518132491660822	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G	retention	L075	L000	secondary	0.8459517804555485	0.7577047582216664	0.9489678726959273			0	0.0	2.3270364394741874	2.135930179098721	2.518132491660822	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	rate	L000			0.5475039190784067	0.444977488899271	0.6491440493877422			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	rate	L010			0.24170405751086965	0.1578705976547744	0.3429121768035211			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	rate	L025			0.10403759284866396	0.06387433030637554	0.1441630059232438			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	rate	L050			0.0690683917250878	0.025937504989136793	0.11440304250871178			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	rate	L075			0.1496005966421497	0.09365564335748121	0.2088810310495673			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	change	L050	L000	main	-0.47843552735331885	-0.5905248858837724	-0.36615322061302763			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	change	L075	L000	secondary	-0.397903322436257	-0.5146728610264071	-0.2796210596184254			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	retention	L050	L000	main	0.12615141064441712	0.04704101921687285	0.21904668778916037			0	0.0	0.5475039190784067	0.444977488899271	0.6491440493877422	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	retention	L075	L000	secondary	0.2732411429930345	0.16688415999671555	0.40418818430944287			0	0.0	0.5475039190784067	0.444977488899271	0.6491440493877422	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	critic_change_difference	L050	L000	main	0.18993444642084312	0.052008976906665214	0.3317088674294032			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	critic_change_difference	L075	L000	secondary	-0.03942750212019869	-0.18897905670559362	0.10506745963423494			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G	critic_retention_difference	L050	L000	main	-0.5866292048902559	-0.643394728369263	-0.5363587573589005			0	0.0	0.5475039190784067	0.444977488899271	0.6491440493877422	2.3270364394741874	2.135930179098721	2.518132491660822
E7	acrobot-swingup	D(pol)	G	critic_retention_difference	L075	L000	secondary	-0.572710637462514	-0.6472108062051768	-0.5000139734104762			0	0.0	0.5475039190784067	0.444977488899271	0.6491440493877422	2.3270364394741874	2.135930179098721	2.518132491660822
E7	acrobot-swingup	D(mix)	G	rate	L000			0.8050735026712204	0.6616575926222281	0.9468748500074025			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	rate	L010			0.42110532908714804	0.3041662299376542	0.5552378651380949			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	rate	L025			0.25671066084229766	0.17983361590370586	0.3336415885150004			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	rate	L050			0.29808805177564607	0.21305223549923172	0.38351665658415585			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	rate	L075			0.48635525246240874	0.36908868715054005	0.6091072230517672			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	change	L050	L000	main	-0.5069854508955742	-0.6750975426505521	-0.3391512023054903			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	change	L075	L000	secondary	-0.3187182502088116	-0.5043795566465107	-0.12876536072042233			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	retention	L050	L000	main	0.37026190874074844	0.2548643125830258	0.5110137832678509			0	0.0	0.8050735026712204	0.6616575926222281	0.9468748500074025	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	retention	L075	L000	secondary	0.604112855346363	0.43902882644193986	0.8151450528642943			0	0.0	0.8050735026712204	0.6616575926222281	0.9468748500074025	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	critic_change_difference	L050	L000	main	0.16138452287858773	0.06623985528207413	0.25966104041495736			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	critic_change_difference	L075	L000	secondary	0.039757570107246676	-0.048361652791804696	0.12741247243694653			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G	critic_retention_difference	L050	L000	main	-0.34251870679392465	-0.40227281922606484	-0.2727835512253683			0	0.0	0.8050735026712204	0.6616575926222281	0.9468748500074025	2.3270364394741874	2.135930179098721	2.518132491660822
E7	acrobot-swingup	D(mix)	G	critic_retention_difference	L075	L000	secondary	-0.24183892510918548	-0.3364308426318746	-0.1224782144238501			0	0.0	0.8050735026712204	0.6616575926222281	0.9468748500074025	2.3270364394741874	2.135930179098721	2.518132491660822
E7	acrobot-swingup	D(mix) minus D(pol)	G	arm_gap	L000		main	0.2575695835928137	0.2092147211724138	0.3046747775446587			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix) minus D(pol)	G	arm_gap	L050		main	0.22901966005055827	0.17252764813696908	0.2882012416894503			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix) minus D(pol)	G	arm_gap_change	L050	L000	main	-0.028549923542255412	-0.10397828780499219	0.04752146181490397			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G	rate	L000			2.2251881839489047	2.1252209193997538	2.321260431278405			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G	rate	L010			1.7437900578457355	1.6076763250658395	1.8797867492030969			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G	rate	L025			0.9360607195094014	0.8849301239047196	0.9925002713722584			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G	rate	L050			0.5586008912099261	0.5182097277513715	0.6024671262517017			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G	rate	L075			0.4131874545155308	0.39002576012423684	0.4384104060368177			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G	change	L050	L000	main	-1.6665872927389787	-1.7712476962275887	-1.5567973346925092			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G	change	L075	L000	secondary	-1.812000729433374	-1.9123679253517483	-1.711225338801054			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G	retention	L050	L000	main	0.25103534848841924	0.22999340828320128	0.27418086277126			0	0.0	2.2251881839489047	2.1252209193997538	2.321260431278405	NA	NA	NA
E7	pendulum-swingup	ST	G	retention	L075	L000	secondary	0.18568652192924753	0.1727952981633747	0.20011992492135375			0	0.0	2.2251881839489047	2.1252209193997538	2.321260431278405	NA	NA	NA
E7	pendulum-swingup	ST	G	critic_change_difference	L050	L000	main	-0.539272074941981	-0.5947778799222836	-0.4825180029383377			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G	critic_change_difference	L075	L000	secondary	-0.6396708596211846	-0.7129319765579225	-0.5679550016995801			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G	critic_retention_difference	L050	L000	main	-0.4650236298974154	-0.4848319937381331	-0.44361009696976267			0	0.0	2.2251881839489047	2.1252209193997538	2.321260431278405	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	ST	G	critic_retention_difference	L075	L000	secondary	-0.5190344508313482	-0.5395118598578164	-0.49925199248397006			0	0.0	2.2251881839489047	2.1252209193997538	2.321260431278405	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	mt30-317M	G	rate	L000			2.2127725995139	2.100499242021314	2.3215243291213996			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	rate	L010			1.6148692891857483	1.4463277522775222	1.7841448442421315			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	rate	L025			0.5308527558605098	0.4881956466716261	0.5800438555867055			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	rate	L050			0.5387203565384786	0.5101474025425948	0.5667873644203187			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	rate	L075			0.6516607640445897	0.6296215605292558	0.6742772165859134			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	change	L050	L000	main	-1.6740522429754214	-1.785452387440326	-1.5565466173705431			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	change	L075	L000	secondary	-1.5611118354693103	-1.6722122239573372	-1.4461260199786419			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	retention	L050	L000	main	0.2434594303349672	0.2263823864523586	0.2621970553940783			0	0.0	2.2127725995139	2.100499242021314	2.3215243291213996	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	retention	L075	L000	secondary	0.2944996535964636	0.2774323307885674	0.3131711477981091			0	0.0	2.2127725995139	2.100499242021314	2.3215243291213996	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	critic_change_difference	L050	L000	main	-0.5467370251784238	-0.5948078702486679	-0.49688526244751136			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.388781965657121	-0.4619000025771223	-0.3165241990362127			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.47259954805086746	-0.48608032753252695	-0.45955252599604113			0	0.0	2.2127725995139	2.100499242021314	2.3215243291213996	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.4102213191641322	-0.4275842624861732	-0.39286438533779205			0	0.0	2.2127725995139	2.100499242021314	2.3215243291213996	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	CC(pool)	G	rate	L000			3.970244283085152	3.8871302951384	4.050717451728662			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G	rate	L010			3.5526428244856203	3.4392199318641756	3.666925374705635			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G	rate	L025			2.7782925633419615	2.745869537587244	2.810771345624712			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G	rate	L050			2.8429290652881543	2.8115711416158096	2.8734114949426512			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G	rate	L075			2.7979144132729625	2.732670460071574	2.8642849416233416			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G	change	L050	L000	main	-1.1273152177969976	-1.2138467341540462	-1.0380303031916858			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G	change	L075	L000	secondary	-1.1723298698121893	-1.2754303184777942	-1.0659845515349249			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G	retention	L050	L000	main	0.7160589783858347	0.6998262294168127	0.7335851484123953			0	0.0	3.970244283085152	3.8871302951384	4.050717451728662	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G	retention	L075	L000	secondary	0.7047209727605958	0.6833473491861508	0.7271293845387846			0	0.0	3.970244283085152	3.8871302951384	4.050717451728662	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	rate	L000			2.915319336281897	2.8278153112924995	3.000289586177431			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	rate	L010			2.4536798185839244	2.3243135196802	2.5840811414308202			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	rate	L025			1.5977216247447674	1.54982284269878	1.642558494084421			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	rate	L050			1.8160528156691167	1.782180796845434	1.85109416089437			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	rate	L075			1.995159064569238	1.9528780628680367	2.036994057203016			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	change	L050	L000	main	-1.0992665206127805	-1.1911746234101916	-1.0056018717421362			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	change	L075	L000	secondary	-0.9201602717126591	-1.0167814841128469	-0.8224921447794202			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	retention	L050	L000	main	0.6229344391428663	0.6016684361851561	0.6455036153821214			0	0.0	2.915319336281897	2.8278153112924995	3.000289586177431	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	retention	L075	L000	secondary	0.6843706758772432	0.6599073591266763	0.7103920277132177			0	0.0	2.915319336281897	2.8278153112924995	3.000289586177431	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	critic_change_difference	L050	L000	main	0.028048697184217097	-0.010297272737245067	0.06444370702838015			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	critic_change_difference	L075	L000	secondary	0.2521695980995302	0.2095984076181826	0.29231532452437703			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G	critic_retention_difference	L050	L000	main	-0.09312453924296837	-0.10499628684883357	-0.08160392512584701			0	0.0	2.915319336281897	2.8278153112924995	3.000289586177431	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(pol)	G	critic_retention_difference	L075	L000	secondary	-0.020350296883352548	-0.031803523284171915	-0.008965995436356608			0	0.0	2.915319336281897	2.8278153112924995	3.000289586177431	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(mix)	G	rate	L000			3.2886721351441905	3.2017901639741457	3.3729467630369405			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	rate	L010			2.768608835562916	2.633612599752244	2.9039119266486724			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	rate	L025			1.9653770844507934	1.9011856763084867	2.0256983968707636			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	rate	L050			2.2628338336475906	2.2340597043378234	2.291239321227037			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	rate	L075			2.249447447693473	2.1977532909547333	2.3016621602094585			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	change	L050	L000	main	-1.0258383014966	-1.1153239678290248	-0.9334944466867118			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	change	L075	L000	secondary	-1.0392246874507176	-1.1383958254274185	-0.9358623105870623			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	retention	L050	L000	main	0.6880691478685143	0.6687376082968017	0.708797276961979			0	0.0	3.2886721351441905	3.2017901639741457	3.3729467630369405	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	retention	L075	L000	secondary	0.6839986946874067	0.6607288583580786	0.708920138704859			0	0.0	3.2886721351441905	3.2017901639741457	3.3729467630369405	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	critic_change_difference	L050	L000	main	0.10147691630039768	0.07201662108926618	0.13011742802638082			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	critic_change_difference	L075	L000	secondary	0.13310518236147173	0.10735101829988732	0.15848553892098052			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G	critic_retention_difference	L050	L000	main	-0.027989830517320402	-0.036172260934646885	-0.01992550819562616			0	0.0	3.2886721351441905	3.2017901639741457	3.3729467630369405	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(mix)	G	critic_retention_difference	L075	L000	secondary	-0.02072227807318905	-0.026726447316047182	-0.014498775185875841			0	0.0	3.2886721351441905	3.2017901639741457	3.3729467630369405	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(mix) minus D(pol)	G	arm_gap	L000		main	0.37335279886229333	0.3616114145877895	0.385173780572422			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix) minus D(pol)	G	arm_gap	L050		main	0.4467810179784739	0.42499646804051755	0.4695190411448529			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix) minus D(pol)	G	arm_gap_change	L050	L000	main	0.07342821911618058	0.048859602847263914	0.0985822011031934			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G	rate	L000			2.93519315252155	2.918803544815538	2.9512524661792			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G	rate	L010			2.7794501155428857	2.7465290255932113	2.8102160727585295			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G	rate	L025			2.381122668834167	2.31843860103602	2.440822769729639			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G	rate	L050			0.16501289120809143	-0.040562814135067536	0.38892832294174323			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G	rate	L075			-0.46110849252602126	-0.504218942343719	-0.4098217463911093			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G	change	L050	L000	main	-2.7701802613134587	-2.9763844562598063	-2.5438455438573593			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G	change	L075	L000	secondary	-3.396301645047571	-3.4423433811750095	-3.3433109490727237			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G	retention	L050	L000	main	0.05621875039682926	-0.01384116325784713	0.13246118613930627			0	0.0	2.93519315252155	2.918803544815538	2.9512524661792	NA	NA	NA
E7	cartpole-balance	ST	G	retention	L075	L000	secondary	-0.1570964732354648	-0.17179307554197545	-0.13957876074940875			0	0.0	2.93519315252155	2.918803544815538	2.9512524661792	NA	NA	NA
E7	cartpole-balance	ST	G	critic_change_difference	L050	L000	main	-1.5006667565871972	-1.7170576107563487	-1.2905154302260722			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G	critic_change_difference	L075	L000	secondary	-2.239067135423794	-2.363394894284598	-2.107345688610838			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G	critic_retention_difference	L050	L000	main	-0.6734308557224751	-0.7303531949272757	-0.6179295514653745			0	0.0	2.93519315252155	2.918803544815538	2.9512524661792	4.6958078606924145	4.690753247044963	4.7005565035139645
E7	cartpole-balance	ST	G	critic_retention_difference	L075	L000	secondary	-0.9106565540661276	-0.9397426400033414	-0.8803477871807777			0	0.0	2.93519315252155	2.918803544815538	2.9512524661792	4.6958078606924145	4.690753247044963	4.7005565035139645
E7	cartpole-balance	mt30-317M	G	rate	L000			2.2957606061367897	2.287521152193038	2.3040976821194854			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	rate	L010			2.2611280699436174	2.2494030386605846	2.2727575149965418			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	rate	L025			2.1452159250195715	2.1262003106172593	2.1623892184745666			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	rate	L050			0.5845867665422746	0.35548934233897445	0.8213664782189883			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	rate	L075			0.26356722163997026	0.17983432898445928	0.3449546683326657			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	change	L050	L000	main	-1.711173839594515	-1.942025972674875	-1.474743888642107			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	change	L075	L000	secondary	-2.0321933844968196	-2.1158874153166307	-1.9495818589329117			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	retention	L050	L000	main	0.2546375109754988	0.1545319569055752	0.35777879611375235			0	0.0	2.2957606061367897	2.287521152193038	2.3040976821194854	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	retention	L075	L000	secondary	0.11480605640476173	0.0783922810141426	0.1502065546510244			0	0.0	2.2957606061367897	2.287521152193038	2.3040976821194854	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	critic_change_difference	L050	L000	main	-0.4416603348682535	-0.5814668345514086	-0.30176179900827266			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.8749588748730424	-0.9561270060860843	-0.7907791995631593			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.4750120951438055	-0.5312443789923657	-0.4154577630546586			0	0.0	2.2957606061367897	2.287521152193038	2.3040976821194854	4.6958078606924145	4.690753247044963	4.7005565035139645
E7	cartpole-balance	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.638754024425901	-0.6630379677835728	-0.6150935947852686			0	0.0	2.2957606061367897	2.287521152193038	2.3040976821194854	4.6958078606924145	4.690753247044963	4.7005565035139645
E7	cartpole-balance	CC(pool)	G	rate	L000			4.6958078606924145	4.690753247044963	4.7005565035139645			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G	rate	L010			4.681728019493242	4.675894963411735	4.68767580042211			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G	rate	L025			4.643455729904599	4.6352173306402396	4.651324120198077			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G	rate	L050			3.426294355966153	3.1402097944490954	3.698968727393083			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G	rate	L075			3.5385733510686372	3.411555304183705	3.658705189086272			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G	change	L050	L000	main	-1.2695135047262616	-1.5552961436929	-0.9967879494750308			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G	change	L075	L000	secondary	-1.1572345096237773	-1.2838498616050449	-1.0373759826980666			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G	retention	L050	L000	main	0.7296496061193043	0.668752475853035	0.7876957804784052			0	0.0	4.6958078606924145	4.690753247044963	4.7005565035139645	NA	NA	NA
E7	cartpole-balance	CC(pool)	G	retention	L075	L000	secondary	0.7535600808306627	0.7266179567959019	0.7790570123955125			0	0.0	4.6958078606924145	4.690753247044963	4.7005565035139645	NA	NA	NA
E7	cartpole-balance	D(pol)	G	rate	L000			0.16437954906845523	0.1623753318999825	0.1662496157825069			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G	rate	L010			0.16245197556080404	0.16068596047918038	0.1642705697783195			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G	rate	L025			0.15990703454438188	0.1580538855165582	0.16169322722469			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G	rate	L050			-0.017348954376756775	-0.04759016818680229	0.013524690955504437			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G	rate	L075			-0.1270554228263747	-0.15403119460272485	-0.100455420928413			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G	change	L050	L000	main	-0.181728503445212	-0.21201888694762222	-0.15065799454565815			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G	change	L075	L000	secondary	-0.2914349718948299	-0.31836042827509414	-0.26497567927920807			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G	retention	L050	L000	main	-0.10554204872244703	-0.2886893590736961	0.0818819252683091			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	NA	NA	NA
E7	cartpole-balance	D(pol)	G	retention	L075	L000	secondary	-0.7729393561814856	-0.9386799747622876	-0.6111517274051095			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	NA	NA	NA
E7	cartpole-balance	D(pol)	G	critic_change_difference	L050	L000	main	1.0877850012810495	0.8273121719832466	1.3637372182472218			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G	critic_change_difference	L075	L000	secondary	0.8657995377289474	0.7357977001005446	1.0051925363803704			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G	critic_retention_difference	L050	L000	main	-0.8351916548417513	-1.006006282709451	-0.6692346411309522			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	4.6958078606924145	4.690753247044963	4.7005565035139645
E7	cartpole-balance	D(pol)	G	critic_retention_difference	L075	L000	secondary	-1.5264994370121483	-1.7012883409147108	-1.353634463265154			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	4.6958078606924145	4.690753247044963	4.7005565035139645
E7	cartpole-balance	D(mix)	G	rate	L000			2.251126799093451	2.241033371277162	2.260677681234833			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G	rate	L010			2.2405811107946274	2.2323355734128776	2.2490501897383512			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G	rate	L025			2.213525409168682	2.2046443778638607	2.222108892803052			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G	rate	L050			1.0918069519358533	0.8712494851514699	1.3080055381482374			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G	rate	L075			0.8468928614167699	0.7649693731077871	0.9266907990424816			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G	change	L050	L000	main	-1.1593198471575978	-1.3813362354047223	-0.9412797444289677			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G	change	L075	L000	secondary	-1.4042339376766813	-1.4874044352550957	-1.3234930705991683			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G	retention	L050	L000	main	0.4850046440633792	0.38711239555063237	0.5816274024093196			0	0.0	2.251126799093451	2.241033371277162	2.260677681234833	NA	NA	NA
E7	cartpole-balance	D(mix)	G	retention	L075	L000	secondary	0.3762084222700477	0.3397401260594997	0.41164603444577946			0	0.0	2.251126799093451	2.241033371277162	2.260677681234833	NA	NA	NA
E7	cartpole-balance	D(mix)	G	critic_change_difference	L050	L000	main	0.11019365756866373	0.008495889706672883	0.2165926456888127			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G	critic_change_difference	L075	L000	secondary	-0.24699942805290398	-0.3299860550119381	-0.16220676241766294			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G	critic_retention_difference	L050	L000	main	-0.24464496205592512	-0.2895347209897355	-0.19939176545757153			0	0.0	2.251126799093451	2.241033371277162	2.260677681234833	4.6958078606924145	4.690753247044963	4.7005565035139645
E7	cartpole-balance	D(mix)	G	critic_retention_difference	L075	L000	secondary	-0.37735165856061503	-0.4023512388351743	-0.3544780389793466			0	0.0	2.251126799093451	2.241033371277162	2.260677681234833	4.6958078606924145	4.690753247044963	4.7005565035139645
E7	cartpole-balance	D(mix) minus D(pol)	G	arm_gap	L000		main	2.0867472500249957	2.0785335899477504	2.0946985064146757			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix) minus D(pol)	G	arm_gap	L050		main	1.1091559063126102	0.9044221376211717	1.3071646436557003			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix) minus D(pol)	G	arm_gap_change	L050	L000	main	-0.9775913437123855	-1.1815245795626514	-0.7798498375703328			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G	rate	L000			2.4458788496608155	2.297853239183289	2.526401135860067			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G	rate	L010			1.7122757770439399	1.3759994320866833	2.007376199974111			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G	rate	L025			0.9812464293239811	0.6993818374134478	1.2504461630579997			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G	rate	L050			0.2138657629390224	0.014258785901625659	0.4271387885742854			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G	rate	L075			-0.3325596459389891	-0.36895444430223867	-0.29643137578829903			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G	change	L050	L000	main	-2.232013086721793	-2.467899712456465	-1.9721106365669034			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G	change	L075	L000	secondary	-2.7784384955998047	-2.878238715964364	-2.6148043350306067			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G	retention	L050	L000	main	0.08743922985747248	0.005809899291742358	0.17532925968866936			0	0.0	2.4458788496608155	2.297853239183289	2.526401135860067	NA	NA	NA
E7	cartpole-swingup	ST	G	retention	L075	L000	secondary	-0.1359673419577209	-0.1534225211303126	-0.12025070640165385			0	0.0	2.4458788496608155	2.297853239183289	2.526401135860067	NA	NA	NA
E7	cartpole-swingup	ST	G	critic_change_difference	L050	L000	main	-1.4161625903861434	-1.5784796160472512	-1.2322172194720646			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G	critic_change_difference	L075	L000	secondary	-1.6454544054446116	-1.7550732552500947	-1.5072670368560848			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G	critic_retention_difference	L050	L000	main	-0.7274477348674845	-0.7949609163917019	-0.6565875158346398			0	0.0	2.4458788496608155	2.297853239183289	2.526401135860067	4.407309810049032	4.361269890080853	4.435534157355923
E7	cartpole-swingup	ST	G	critic_retention_difference	L075	L000	secondary	-0.8788980323367146	-0.9045122846969431	-0.8557572841803412			0	0.0	2.4458788496608155	2.297853239183289	2.526401135860067	4.407309810049032	4.361269890080853	4.435534157355923
E7	cartpole-swingup	mt30-317M	G	rate	L000			2.0986259616813463	1.9932525018921328	2.157332881815601			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	rate	L010			1.5609240465883227	1.3234370123715875	1.7673378000383202			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	rate	L025			1.0974796661628687	0.9079676148968359	1.2751439107488476			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	rate	L050			0.600437159088892	0.4863035873493075	0.7205806569799902			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	rate	L075			0.35859509331813927	0.293581685046947	0.420836203686574			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	change	L050	L000	main	-1.4981888025924543	-1.6353391007082938	-1.336852718087444			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	change	L075	L000	secondary	-1.740030868363207	-1.8388180479778693	-1.6144487880321716			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	retention	L050	L000	main	0.2861096593924925	0.23085062314652122	0.345738094139453			0	0.0	2.0986259616813463	1.9932525018921328	2.157332881815601	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	retention	L075	L000	secondary	0.17087137006103048	0.139217004200526	0.20167507557045125			0	0.0	2.0986259616813463	1.9932525018921328	2.157332881815601	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	critic_change_difference	L050	L000	main	-0.6823383062568047	-0.7579421868984292	-0.5945156597318795			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.607046778208014	-0.6803989563311675	-0.5194566667045275			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.5287773053324645	-0.567635960692047	-0.4873578021975859			0	0.0	2.0986259616813463	1.9932525018921328	2.157332881815601	4.407309810049032	4.361269890080853	4.435534157355923
E7	cartpole-swingup	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.5720593203179632	-0.5931291017750044	-0.5499807131512677			0	0.0	2.0986259616813463	1.9932525018921328	2.157332881815601	4.407309810049032	4.361269890080853	4.435534157355923
E7	cartpole-swingup	CC(pool)	G	rate	L000			4.407309810049032	4.361269890080853	4.435534157355923			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G	rate	L010			4.211313489176735	4.120719704740058	4.290989432806604			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G	rate	L025			3.964245549458046	3.870510971723154	4.053404660397953			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G	rate	L050			3.5914593137133823	3.5011552593875708	3.6824328902876355			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G	rate	L075			3.274325719893839	3.1904526242417224	3.350263906972012			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G	change	L050	L000	main	-0.8158504963356497	-0.9126391539643521	-0.7160654256095601			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G	change	L075	L000	secondary	-1.132984090155193	-1.2252929739516645	-1.0461609380310386			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G	retention	L050	L000	main	0.8148869647249569	0.7934112004970594	0.836747794990585			0	0.0	4.407309810049032	4.361269890080853	4.435534157355923	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G	retention	L075	L000	secondary	0.7429306903789937	0.7225792203840126	0.7614787469283355			0	0.0	4.407309810049032	4.361269890080853	4.435534157355923	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	rate	L000			1.5091781548189673	1.4723296927077902	1.53221153618879			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	rate	L010			1.3376843084914025	1.257594479015199	1.408009526255574			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	rate	L025			1.163760277905291	1.0817298150663273	1.240993341844704			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	rate	L050			0.9060688793113701	0.8316336298637896	0.9826543227182033			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	rate	L075			0.7347566824324769	0.6984441938193212	0.7699788555497763			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	change	L050	L000	main	-0.6031092755075972	-0.6829115338929826	-0.5190920161144286			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	change	L075	L000	secondary	-0.7744214723864904	-0.8202092585092947	-0.7232132634628866			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	retention	L050	L000	main	0.600372379111237	0.5498422827074846	0.6531252869661663			0	0.0	1.5091781548189673	1.4723296927077902	1.53221153618879	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	retention	L075	L000	secondary	0.48685881125851194	0.46076172126940124	0.5133385326535927			0	0.0	1.5091781548189673	1.4723296927077902	1.53221153618879	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	critic_change_difference	L050	L000	main	0.21274122082805247	0.1592291157671987	0.26414851756773683			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	critic_change_difference	L075	L000	secondary	0.3585626177687027	0.2866927868896941	0.43641407090684003			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G	critic_retention_difference	L050	L000	main	-0.21451458561371994	-0.2502239642377173	-0.17834493891026812			0	0.0	1.5091781548189673	1.4723296927077902	1.53221153618879	4.407309810049032	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(pol)	G	critic_retention_difference	L075	L000	secondary	-0.2560718791204818	-0.28088892173654245	-0.23204544311175926			0	0.0	1.5091781548189673	1.4723296927077902	1.53221153618879	4.407309810049032	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(mix)	G	rate	L000			2.01863512769133	1.9760349863690478	2.0445429286441397			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	rate	L010			1.81293550100828	1.722210347760287	1.893213585723061			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	rate	L025			1.587611434702873	1.500564792680745	1.6692357712898989			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	rate	L050			1.3119267171131517	1.232376846430892	1.3933333591093704			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	rate	L075			1.1445566069200408	1.0930820439113385	1.1920319957553775			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	change	L050	L000	main	-0.7067084105781785	-0.7925960332315531	-0.6170316545146154			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	change	L075	L000	secondary	-0.8740785207712893	-0.9353437147485236	-0.8110264823211508			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	retention	L050	L000	main	0.6499078011257905	0.609256747068023	0.6915629732095734			0	0.0	2.01863512769133	1.9760349863690478	2.0445429286441397	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	retention	L075	L000	secondary	0.5669952886577604	0.5400290244146502	0.5934205766771403			0	0.0	2.01863512769133	1.9760349863690478	2.0445429286441397	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	critic_change_difference	L050	L000	main	0.1091420857574712	0.07301220164635354	0.14634955226664817			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	critic_change_difference	L075	L000	secondary	0.25890556938390374	0.20041548443895116	0.32181704986997695			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G	critic_retention_difference	L050	L000	main	-0.16497916359916642	-0.1873139195903149	-0.14175864739476352			0	0.0	2.01863512769133	1.9760349863690478	2.0445429286441397	4.407309810049032	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(mix)	G	critic_retention_difference	L075	L000	secondary	-0.17593540172123334	-0.19488767611257463	-0.15686303364287982			0	0.0	2.01863512769133	1.9760349863690478	2.0445429286441397	4.407309810049032	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(mix) minus D(pol)	G	arm_gap	L000		main	0.5094569728723628	0.501812018086399	0.5151869615997776			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix) minus D(pol)	G	arm_gap	L050		main	0.40585783780178153	0.37144751951096777	0.4381297930345404			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix) minus D(pol)	G	arm_gap_change	L050	L000	main	-0.10359913507058127	-0.13813356238035385	-0.07078862410292582			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G	rate	L000			0.5078005867271307	0.4311823465307501	0.5795862950963865			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G	rate	L010			0.5626399830334478	0.49861030527516403	0.6203103909213354			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G	rate	L025			0.4774050448360899	0.42166708286355054	0.5312852668348702			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G	rate	L050			0.4256536742985798	0.3510896708609446	0.4951362583157244			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G	rate	L075			0.2797756978961783	0.2108152340078714	0.34625062803138695			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G	change	L050	L000	main	-0.08214691242855088	-0.18688507601468882	0.021776438348685787			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G	change	L075	L000	secondary	-0.2280248888309524	-0.32869789775144803	-0.12578089196374886			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G	retention	L050	L000	main	0.83822997732633	0.6636677703601294	1.0482036436006728			0	0.0	0.5078005867271307	0.4311823465307501	0.5795862950963865	NA	NA	NA
E7	walker-walk	ST	G	retention	L075	L000	secondary	0.5509558381950378	0.40324325592269616	0.7217530999167349			0	0.0	0.5078005867271307	0.4311823465307501	0.5795862950963865	NA	NA	NA
E7	walker-walk	ST	G	critic_change_difference	L050	L000	main	-0.3665452497357281	-0.4557695099570827	-0.2783275559738889			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G	critic_change_difference	L075	L000	secondary	-0.4803886296147395	-0.5754342229355252	-0.3880746269946793			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G	critic_retention_difference	L050	L000	main	-0.3586037045459456	-0.4643828987116334	-0.23864355644272903			0	0.0	0.5078005867271307	0.4311823465307501	0.5795862950963865	1.444866217011182	1.322599712551015	1.5546095453210511
E7	walker-walk	ST	G	critic_retention_difference	L075	L000	secondary	-0.6237065200306401	-0.7293789242722973	-0.5249574198438769			0	0.0	0.5078005867271307	0.4311823465307501	0.5795862950963865	1.444866217011182	1.322599712551015	1.5546095453210511
E7	walker-walk	mt30-317M	G	rate	L000			1.001224784563155	0.8734467587063153	1.116254446761235			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G	rate	L010			1.0643664419814618	0.9693457022649778	1.14780782093195			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G	rate	L025			0.9695782098256809	0.87564452316214	1.0577795086101693			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G	rate	L050			1.0436075821200053	0.9962495550025995	1.0915341095572912			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G	rate	L075			1.0710065514168061	1.0252057182535823	1.1161994373153206			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G	change	L050	L000	main	0.04238279755685026	-0.0823878882363267	0.1779640404919778			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G	change	L075	L000	secondary	0.06978176685365112	-0.054939296765373576	0.20610678030996746			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G	retention	L050	L000	main	1.0423309512612018	0.9252523919860065	1.2022808595780325			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	NA	NA	NA
E7	walker-walk	mt30-317M	G	retention	L075	L000	secondary	1.0696964037742012	0.95025542516612	1.2331592502400568			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	NA	NA	NA
E7	walker-walk	mt30-317M	G	critic_change_difference	L050	L000	main	-0.24201553975032697	-0.34148843594925576	-0.14143764369815037			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.18258197393013598	-0.30913801126186347	-0.05549562653098173			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.15450273061107378	-0.2341240987404919	-0.06361423619427359			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	1.444866217011182	1.322599712551015	1.5546095453210511
E7	walker-walk	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.10496595445147672	-0.20868172352224545	0.010276869683592428			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	1.444866217011182	1.322599712551015	1.5546095453210511
E7	walker-walk	CC(pool)	G	rate	L000			1.444866217011182	1.322599712551015	1.5546095453210511			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G	rate	L010			1.5863970203937925	1.4775710663768966	1.6850122678086668			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G	rate	L025			1.5844605467481723	1.4732209160252134	1.6935720791811442			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G	rate	L050			1.7292645543183591	1.6224076170718345	1.831749088206278			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G	rate	L075			1.697229957794969	1.5943448957115223	1.8030624475046984			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G	change	L050	L000	main	0.28439833730717723	0.12981908014991872	0.44683242644252025			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G	change	L075	L000	secondary	0.2523637407837871	0.09852993425657208	0.41391689431722806			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G	retention	L050	L000	main	1.1968336818722756	1.0846263720052067	1.3316199171359546			0	0.0	1.444866217011182	1.322599712551015	1.5546095453210511	NA	NA	NA
E7	walker-walk	CC(pool)	G	retention	L075	L000	secondary	1.1746623582256779	1.0649916144074216	1.3078215141721776			0	0.0	1.444866217011182	1.322599712551015	1.5546095453210511	NA	NA	NA
E7	walker-walk	D(pol)	G	rate	L000			0.5961946374642468	0.4984845374221476	0.6867595081487032			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G	rate	L010			0.664955009377926	0.5823008020592091	0.7375673772820562			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G	rate	L025			0.5909097754431254	0.4938900476983011	0.682779951234947			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G	rate	L050			0.641714643869213	0.5712210558961073	0.7104067318116725			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G	rate	L075			0.5570395484216731	0.48125701123666476	0.6332382556766367			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G	change	L050	L000	main	0.04552000640496612	-0.06938135254278432	0.1651325501568121			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G	change	L075	L000	secondary	-0.0391550890425737	-0.15937345242204948	0.08486338253212124			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G	retention	L050	L000	main	1.0763509155308293	0.8954130927561228	1.32210776074674			0	0.0	0.5961946374642468	0.4984845374221476	0.6867595081487032	NA	NA	NA
E7	walker-walk	D(pol)	G	retention	L075	L000	secondary	0.934324989555241	0.758203303498632	1.1662764234242522			0	0.0	0.5961946374642468	0.4984845374221476	0.6867595081487032	NA	NA	NA
E7	walker-walk	D(pol)	G	critic_change_difference	L050	L000	main	-0.2388783309022111	-0.3031214433547098	-0.1749140465072028			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G	critic_change_difference	L075	L000	secondary	-0.2915188298263608	-0.36209890105825293	-0.22316971587872964			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G	critic_retention_difference	L050	L000	main	-0.12048276634144628	-0.20592274008828393	0.009510837036987803			0	0.0	0.5961946374642468	0.4984845374221476	0.6867595081487032	1.444866217011182	1.322599712551015	1.5546095453210511
E7	walker-walk	D(pol)	G	critic_retention_difference	L075	L000	secondary	-0.24033736867043687	-0.33034956279682587	-0.12015286772144591			0	0.0	0.5961946374642468	0.4984845374221476	0.6867595081487032	1.444866217011182	1.322599712551015	1.5546095453210511
E7	walker-walk	D(mix)	G	rate	L000			0.6114633311092759	0.5121620834838347	0.7046765314736969			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G	rate	L010			0.7036967517098427	0.6215235226126425	0.7754346073331673			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G	rate	L025			0.6794939276735559	0.5867343172416882	0.7686413579372723			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G	rate	L050			0.7642258440521906	0.7025402552629156	0.8257401346935022			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G	rate	L075			0.811918344637034	0.7468588295245917	0.878073706652252			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G	change	L050	L000	main	0.15276251294291476	0.040834574650045016	0.2691312205348244			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G	change	L075	L000	secondary	0.20045501352775819	0.08508726732279273	0.3210242333794595			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G	retention	L050	L000	main	1.2498310285684395	1.0585827466096966	1.5133541955817904			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736969	NA	NA	NA
E7	walker-walk	D(mix)	G	retention	L075	L000	secondary	1.327828347718098	1.1244397160678719	1.613927228906382			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736969	NA	NA	NA
E7	walker-walk	D(mix)	G	critic_change_difference	L050	L000	main	-0.13163582436426247	-0.20269371517352447	-0.06188681882232568			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G	critic_change_difference	L075	L000	secondary	-0.05190872725602891	-0.12775460070631625	0.022535861557603638			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G	critic_retention_difference	L050	L000	main	0.05299734669616396	-0.04555888483230992	0.20741119030224286			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736969	1.444866217011182	1.322599712551015	1.5546095453210511
E7	walker-walk	D(mix)	G	critic_retention_difference	L075	L000	secondary	0.15316598949242022	0.03621471127812635	0.3280329093687064			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736969	1.444866217011182	1.322599712551015	1.5546095453210511
E7	walker-walk	D(mix) minus D(pol)	G	arm_gap	L000		main	0.01526869364502903	-0.0033702362328727918	0.03287220324551637			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix) minus D(pol)	G	arm_gap	L050		main	0.12251120018297768	0.10300672451601442	0.14228787558124564			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix) minus D(pol)	G	arm_gap_change	L050	L000	main	0.10724250653794865	0.08105671992575865	0.13368880421805138			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G	rate	L000			1.6652484566075214	1.3727805273016664	1.9419317057102305			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G	rate	L010			2.206953360605098	2.0468826669956233	2.3609717307087457			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G	rate	L025			2.052508096594672	1.887474284343751	2.1947641967106013			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G	rate	L050			2.2719589108443863	2.1984242062362127	2.340165626062224			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G	rate	L075			2.099075041943154	2.0259786637310926	2.172962658307242			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G	change	L050	L000	main	0.6067104542368649	0.32275337238115653	0.9095606210155212			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G	change	L075	L000	secondary	0.43382658533563245	0.14622697062879816	0.7342595749989624			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G	retention	L050	L000	main	1.3643362957818728	1.166569747651368	1.6589836392067618			0	0.0	1.6652484566075214	1.3727805273016664	1.9419317057102305	NA	NA	NA
E7	cheetah-run	ST	G	retention	L075	L000	secondary	1.260517632437524	1.0758409892145475	1.5348926310342665			0	0.0	1.6652484566075214	1.3727805273016664	1.9419317057102305	NA	NA	NA
E7	cheetah-run	ST	G	critic_change_difference	L050	L000	main	0.24089258148490367	-0.000814982902079406	0.4988277240505461			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G	critic_change_difference	L075	L000	secondary	0.06801495963362592	-0.1762893581404835	0.3274023916434019			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G	critic_retention_difference	L050	L000	main	0.28071389087686405	0.09989943835787085	0.5532645105707769			0	0.0	1.6652484566075214	1.3727805273016664	1.9419317057102305	4.374639466151608	4.202498692342182	4.472420862582724
E7	cheetah-run	ST	G	critic_retention_difference	L075	L000	secondary	0.17689665554732725	0.007171428986200765	0.4290736926441601			0	0.0	1.6652484566075214	1.3727805273016664	1.9419317057102305	4.374639466151608	4.202498692342182	4.472420862582724
E7	cheetah-run	mt30-317M	G	rate	L000			1.3710563203861934	1.2231434254132538	1.5133455873527775			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G	rate	L010			1.6681354191985953	1.578764171634656	1.7576581512803777			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G	rate	L025			1.6714652663331309	1.5534883320857276	1.7766089813225285			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G	rate	L050			1.8849592005381774	1.8317306703500396	1.9376634641238903			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G	rate	L075			1.8262010760554597	1.76180507059796	1.8920555835207675			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G	change	L050	L000	main	0.513902880151984	0.3604168044996763	0.6723936209028577			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G	change	L075	L000	secondary	0.45514475566926627	0.29947856438975623	0.6153238744860311			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G	retention	L050	L000	main	1.3748225893501078	1.2398785885694978	1.5461669740954442			0	0.0	1.3710563203861934	1.2231434254132538	1.5133455873527775	NA	NA	NA
E7	cheetah-run	mt30-317M	G	retention	L075	L000	secondary	1.3319664910199043	1.1993109598932552	1.5008630099475455			0	0.0	1.3710563203861934	1.2231434254132538	1.5133455873527775	NA	NA	NA
E7	cheetah-run	mt30-317M	G	critic_change_difference	L050	L000	main	0.14808500740002284	0.0009484142041050859	0.2945029649331662			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G	critic_change_difference	L075	L000	secondary	0.08933312996725973	-0.06372013051152732	0.23767464368004051			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G	critic_retention_difference	L050	L000	main	0.2912001844450991	0.1722827897157963	0.443115036302494			0	0.0	1.3710563203861934	1.2231434254132538	1.5133455873527775	4.374639466151608	4.202498692342182	4.472420862582724
E7	cheetah-run	mt30-317M	G	critic_retention_difference	L075	L000	secondary	0.2483455141297075	0.129347129026789	0.3955441367796442			0	0.0	1.3710563203861934	1.2231434254132538	1.5133455873527775	4.374639466151608	4.202498692342182	4.472420862582724
E7	cheetah-run	CC(pool)	G	rate	L000			4.374639466151608	4.202498692342182	4.472420862582724			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G	rate	L010			4.582727441244854	4.5561639272037775	4.607576971855572			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G	rate	L025			4.636559643178478	4.5999002525217785	4.669587402598859			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G	rate	L050			4.740457338903569	4.729403685777478	4.751231562763628			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G	rate	L075			4.740451091853615	4.726812257491924	4.753328231555315			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G	change	L050	L000	main	0.3658178727519612	0.26584643194732394	0.5389687317662448			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G	change	L075	L000	secondary	0.36581162570200654	0.2650788829820011	0.5398571272415976			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G	retention	L050	L000	main	1.0836224049050087	1.0594457629131038	1.128204312857488			0	0.0	4.374639466151608	4.202498692342182	4.472420862582724	NA	NA	NA
E7	cheetah-run	CC(pool)	G	retention	L075	L000	secondary	1.0836209768901968	1.0592909119412095	1.1283821252712092			0	0.0	4.374639466151608	4.202498692342182	4.472420862582724	NA	NA	NA
E7	cheetah-run	D(pol)	G	rate	L000			2.2477739626825115	2.0269370885042823	2.3898292836210735			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G	rate	L010			2.4265350956890233	2.376383379739928	2.473197011418117			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G	rate	L025			2.3380717249895353	2.2396213037022856	2.4232510653954047			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G	rate	L050			2.5293456230196103	2.4763266672152766	2.5780861864212894			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G	rate	L075			2.465886186616504	2.3935805833610218	2.5394665720077705			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G	change	L050	L000	main	0.2815716603370988	0.12823883861333094	0.5101880575551075			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G	change	L075	L000	secondary	0.21811222393399232	0.050392649273630144	0.4514011263336374			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G	retention	L050	L000	main	1.1252668929401908	1.0537661295577954	1.2512344415456242			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	NA	NA	NA
E7	cheetah-run	D(pol)	G	retention	L075	L000	secondary	1.0970347675322725	1.0211362707637293	1.2217381427662357			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	NA	NA	NA
E7	cheetah-run	D(pol)	G	critic_change_difference	L050	L000	main	-0.08424621241486241	-0.16241864441044382	-0.005958965151024839			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G	critic_change_difference	L075	L000	secondary	-0.14769940176801422	-0.24400968418041116	-0.049413751546048136			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G	critic_retention_difference	L050	L000	main	0.04164448803518206	-0.009071799898628068	0.12277531495680936			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	4.374639466151608	4.202498692342182	4.472420862582724
E7	cheetah-run	D(pol)	G	critic_retention_difference	L075	L000	secondary	0.013413790642075707	-0.04245018728304649	0.09613239668779527			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	4.374639466151608	4.202498692342182	4.472420862582724
E7	cheetah-run	D(mix)	G	rate	L000			2.012633178950317	1.711799694540656	2.2628222428693823			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G	rate	L010			2.5996173390903587	2.4899536820275725	2.691295039002894			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G	rate	L025			2.786876840056989	2.6560900758133483	2.899846658222105			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G	rate	L050			3.233010204718131	3.1790793994560755	3.277727199720725			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G	rate	L075			3.3936525105218904	3.355198129662795	3.432603646152234			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G	change	L050	L000	main	1.2203770257678141	0.9651667905973612	1.5273202390023848			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G	change	L075	L000	secondary	1.3810193315715735	1.127356255222439	1.6839098795163492			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G	retention	L050	L000	main	1.6063583958226795	1.4266074387025562	1.8902450370225257			0	0.0	2.012633178950317	1.711799694540656	2.2628222428693823	NA	NA	NA
E7	cheetah-run	D(mix)	G	retention	L075	L000	secondary	1.6861753776174158	1.4997774002271218	1.978782755202572			0	0.0	2.012633178950317	1.711799694540656	2.2628222428693823	NA	NA	NA
E7	cheetah-run	D(mix)	G	critic_change_difference	L050	L000	main	0.854559153015853	0.6696772350398988	1.0751934305540003			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G	critic_change_difference	L075	L000	secondary	1.015207705869567	0.8305876578472698	1.2369262514570083			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G	critic_retention_difference	L050	L000	main	0.5227359909176708	0.3633077746988696	0.772531521641646			0	0.0	2.012633178950317	1.711799694540656	2.2628222428693823	4.374639466151608	4.202498692342182	4.472420862582724
E7	cheetah-run	D(mix)	G	critic_retention_difference	L075	L000	secondary	0.602554400727219	0.4346534474731509	0.8670739221101063			0	0.0	2.012633178950317	1.711799694540656	2.2628222428693823	4.374639466151608	4.202498692342182	4.472420862582724
E7	cheetah-run	D(mix) minus D(pol)	G	arm_gap	L000		main	-0.2351407837321946	-0.4853463211983877	-0.026801052784668954			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix) minus D(pol)	G	arm_gap	L050		main	0.7036645816985208	0.6685134150958008	0.7368447255378681			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix) minus D(pol)	G	arm_gap_change	L050	L000	main	0.9388053654307154	0.7272539771851797	1.190622616220952			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G	rate	L000			1.4150032247759474	1.1942160786687364	1.6343883823349086			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G	rate	L010			0.7856720626002665	0.6323634812990537	0.948194619623175			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G	rate	L025			0.3048612393507035	0.25939982990238847	0.3560341060554268			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G	rate	L050			0.22131673069401425	0.16901217950830688	0.27065794932631354			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G	rate	L075			0.22437529042705903	0.16184295861392078	0.2858370514379264			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G	change	L050	L000	main	-1.1936864940819332	-1.420725479794791	-0.9713504822409664			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G	change	L075	L000	secondary	-1.1906279343488884	-1.4170306941001183	-0.9638986987972435			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G	retention	L050	L000	main	0.15640722707826882	0.11519380621315567	0.2026745241083021			0	0.0	1.4150032247759474	1.1942160786687364	1.6343883823349086	NA	NA	NA
E6	acrobot-swingup	ST	G	retention	L075	L000	secondary	0.15856874846528124	0.11135552439096008	0.2126783633991575			0	0.0	1.4150032247759474	1.1942160786687364	1.6343883823349086	NA	NA	NA
E6	acrobot-swingup	ST	G	critic_change_difference	L050	L000	main	-0.5541869935137316	-0.7018749358492207	-0.4012773744254954			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G	critic_change_difference	L075	L000	secondary	-0.7823343326997494	-0.934969019259786	-0.6287837717894136			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G	critic_retention_difference	L050	L000	main	-0.5850309726989239	-0.6510248687892375	-0.524641931690596			0	0.0	1.4150032247759474	1.1942160786687364	1.6343883823349086	2.4732945857320514	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	ST	G	critic_retention_difference	L075	L000	secondary	-0.6763503897544423	-0.7418032263788131	-0.6148092840508559			0	0.0	1.4150032247759474	1.1942160786687364	1.6343883823349086	2.4732945857320514	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	mt30-317M	G	rate	L000			0.788895376647383	0.6477125630698635	0.9328202449559012			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	rate	L010			0.3795763024097223	0.27978892592951415	0.4859548585741657			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	rate	L025			0.11180591641009724	0.0816162738201037	0.14517249850905753			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	rate	L050			0.05089149411385245	0.03174557364977134	0.07001381313431757			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	rate	L075			0.08883195235018089	0.04470469744543488	0.13880414592045515			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	change	L050	L000	main	-0.7380038825335306	-0.882872686569054	-0.5955334052535661			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	change	L075	L000	secondary	-0.700063424297202	-0.849526877182773	-0.5512897860440709			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	retention	L050	L000	main	0.06450981412786212	0.0397157567899438	0.09348867428272094			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	retention	L075	L000	secondary	0.11260295722316878	0.05622322117219912	0.18306322699713695			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	critic_change_difference	L050	L000	main	-0.09850438196532896	-0.25854592410413396	0.06362155110616827			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.29176982264806306	-0.4476399741756837	-0.13569848545767976			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.6769283856493306	-0.7548559964422529	-0.6039219562847462			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	2.4732945857320514	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.7223161809965547	-0.7831833384427993	-0.6631292332982892			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	2.4732945857320514	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	CC(pool)	G	rate	L000			2.4732945857320514	2.285785928694151	2.6677718001648945			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G	rate	L010			1.7416465568404713	1.6102545110722977	1.8843077741184866			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G	rate	L025			1.5950077614256586	1.4592898587140883	1.7334599581531978			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G	rate	L050			1.8337950851638498	1.6786063520296426	1.98408558481312			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G	rate	L075			2.0650009840829124	1.8868232812062824	2.246279229270794			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G	change	L050	L000	main	-0.6394995005682016	-0.8876050380034065	-0.39485042540379656			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G	change	L075	L000	secondary	-0.40829360164913897	-0.6691584375307785	-0.14984008586198538			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G	retention	L050	L000	main	0.7414381997771927	0.6615520644390913	0.8308305488037948			0	0.0	2.4732945857320514	2.285785928694151	2.6677718001648945	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G	retention	L075	L000	secondary	0.8349191382197235	0.7434273171037713	0.9361544493639614			0	0.0	2.4732945857320514	2.285785928694151	2.6677718001648945	NA	NA	NA
E6	pendulum-swingup	ST	G	rate	L000			2.164377471977308	2.0704054709600355	2.259691473026516			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G	rate	L010			1.7589160190232938	1.6225560304988575	1.8959570935273147			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G	rate	L025			0.9703853564600355	0.8952932855863786	1.0474814631569949			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G	rate	L050			0.5321519646677153	0.4980341616367571	0.5680872320587704			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G	rate	L075			0.40989792878307907	0.3859305329458766	0.4373058413201308			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G	change	L050	L000	main	-1.6322255073095926	-1.7341431209230866	-1.5313709915416305			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G	change	L075	L000	secondary	-1.7544795431942288	-1.8523627299175998	-1.6575263457489466			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G	retention	L050	L000	main	0.24586837164848044	0.22713441098061823	0.26592641878482975			0	0.0	2.164377471977308	2.0704054709600355	2.259691473026516	NA	NA	NA
E6	pendulum-swingup	ST	G	retention	L075	L000	secondary	0.1893837531068964	0.17568646611616962	0.20480029168340155			0	0.0	2.164377471977308	2.0704054709600355	2.259691473026516	NA	NA	NA
E6	pendulum-swingup	ST	G	critic_change_difference	L050	L000	main	-0.559095525406637	-0.6089610477261893	-0.5106213942864103			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G	critic_change_difference	L075	L000	secondary	-0.6291893196803391	-0.6973321018266213	-0.5587850488566616			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G	critic_retention_difference	L050	L000	main	-0.4806746271727942	-0.4969713684451165	-0.46422851443769453			0	0.0	2.164377471977308	2.0704054709600355	2.259691473026516	3.9243097718371525	3.845374703372996	4.003897150110505
E6	pendulum-swingup	ST	G	critic_retention_difference	L075	L000	secondary	-0.5238676748029119	-0.5433112882384246	-0.5042737318618548			0	0.0	2.164377471977308	2.0704054709600355	2.259691473026516	3.9243097718371525	3.845374703372996	4.003897150110505
E6	pendulum-swingup	mt30-317M	G	rate	L000			2.1504832067301543	2.0478815191377	2.254936585544711			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	rate	L010			1.6196060517061823	1.4568395488430808	1.7843713625677056			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	rate	L025			0.5867332422781429	0.5443744979927347	0.6377239977645716			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	rate	L050			0.5630646688444091	0.5403851135356166	0.5851559226170375			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	rate	L075			0.6475530113290506	0.6202803515356515	0.6752119985206566			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	change	L050	L000	main	-1.5874185378857453	-1.695066685993218	-1.4832438859044643			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	change	L075	L000	secondary	-1.5029301954011036	-1.6107830152625078	-1.3974186854258592			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	retention	L050	L000	main	0.26183169767717385	0.24576925324538676	0.27852139698948813			0	0.0	2.1504832067301543	2.0478815191377	2.254936585544711	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	retention	L075	L000	secondary	0.30111977126929806	0.2822330990505208	0.3212775308598724			0	0.0	2.1504832067301543	2.0478815191377	2.254936585544711	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	critic_change_difference	L050	L000	main	-0.5142885559827897	-0.569305049520095	-0.4594013874558908			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.3776399718872139	-0.4452089669429454	-0.3091285213327641			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.46471130114410075	-0.4791937578459256	-0.4503363750384501			0	0.0	2.1504832067301543	2.0478815191377	2.254936585544711	3.9243097718371525	3.845374703372996	4.003897150110505
E6	pendulum-swingup	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.41213165664051016	-0.42856153368161093	-0.3960516403698293			0	0.0	2.1504832067301543	2.0478815191377	2.254936585544711	3.9243097718371525	3.845374703372996	4.003897150110505
E6	pendulum-swingup	CC(pool)	G	rate	L000			3.9243097718371525	3.845374703372996	4.003897150110505			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G	rate	L010			3.532617782607984	3.4141875453557398	3.6523832396443074			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G	rate	L025			2.8556318255462654	2.8119044494216747	2.902661622030995			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G	rate	L050			2.851179789934197	2.811565467789532	2.891585311221736			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G	rate	L075			2.7990195483232627	2.7304226510061884	2.8644622840605223			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G	change	L050	L000	main	-1.0731299819029556	-1.1637975888849663	-0.9862099317291061			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G	change	L075	L000	secondary	-1.1252902235138897	-1.2298082019992733	-1.0225204057824266			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G	retention	L050	L000	main	0.7265429988212746	0.7087857251107184	0.744383466117272			0	0.0	3.9243097718371525	3.845374703372996	4.003897150110505	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G	retention	L075	L000	secondary	0.7132514279098082	0.6911009404132148	0.7352684701490491			0	0.0	3.9243097718371525	3.845374703372996	4.003897150110505	NA	NA	NA
E6	cartpole-balance	ST	G	rate	L000			2.9317568353450083	2.919358778200236	2.9442639885547917			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G	rate	L010			2.7766299290983802	2.753655776485214	2.7976245035606504			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G	rate	L025			2.392834017637431	2.3132148835049358	2.457402619374944			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G	rate	L050			0.2767805513006964	0.05365361121627571	0.510882498152352			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G	rate	L075			-0.449534113632924	-0.48866203641845135	-0.41021522847649095			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G	change	L050	L000	main	-2.654976284044312	-2.878024697691025	-2.420022696069162			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G	change	L075	L000	secondary	-3.381290948977932	-3.4221475030972277	-3.339318546412939			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G	retention	L050	L000	main	0.09440774485927819	0.018345874570475224	0.17434014721775126			0	0.0	2.9317568353450083	2.919358778200236	2.9442639885547917	NA	NA	NA
E6	cartpole-balance	ST	G	retention	L075	L000	secondary	-0.15333267350599455	-0.16671333226644272	-0.13992827848616693			0	0.0	2.9317568353450083	2.919358778200236	2.9442639885547917	NA	NA	NA
E6	cartpole-balance	ST	G	critic_change_difference	L050	L000	main	-1.588562479060239	-1.782646627415081	-1.388376248336556			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G	critic_change_difference	L075	L000	secondary	-2.1804808133670703	-2.3595145121669225	-1.9858662190775307			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G	critic_retention_difference	L050	L000	main	-0.6782490572622027	-0.7354229600069191	-0.6215110367740961			0	0.0	2.9317568353450083	2.919358778200236	2.9442639885547917	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	ST	G	critic_retention_difference	L075	L000	secondary	-0.8973382227601241	-0.936570830354678	-0.8549572851633449			0	0.0	2.9317568353450083	2.919358778200236	2.9442639885547917	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	mt30-317M	G	rate	L000			2.2960323676075087	2.2873307041764503	2.304367693941631			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	rate	L010			2.258040527938766	2.2465303747811145	2.26962805964112			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	rate	L025			2.125314493496255	2.080814797670274	2.1582067849026174			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	rate	L050			0.7681370849907829	0.5351372383562675	1.004810549925479			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	rate	L075			0.2526695232997661	0.15643240995310148	0.3441956564141209			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	change	L050	L000	main	-1.5278952826167258	-1.760962071929007	-1.2919038638905045			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	change	L075	L000	secondary	-2.0433628443077425	-2.14080926864001	-1.9507915540782235			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	retention	L050	L000	main	0.3345497632471054	0.23292453964212814	0.4374999993069347			0	0.0	2.2960323676075087	2.2873307041764503	2.304367693941631	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	retention	L075	L000	secondary	0.11004615042210862	0.06810323335982729	0.14996696676950672			0	0.0	2.2960323676075087	2.2873307041764503	2.304367693941631	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	critic_change_difference	L050	L000	main	-0.4614814776326528	-0.594852593392513	-0.3308451051838012			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.8425527086968807	-0.9601977641111594	-0.7112743571176411			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.4381070388743755	-0.49696070041177104	-0.37724512471795285			0	0.0	2.2960323676075087	2.2873307041764503	2.304367693941631	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.6339593988320209	-0.6607056209686492	-0.6084778804327987			0	0.0	2.2960323676075087	2.2873307041764503	2.304367693941631	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	CC(pool)	G	rate	L000			4.690766272910049	4.68786853071946	4.693746552173636			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G	rate	L010			4.681281272953637	4.677293234171213	4.68532352513558			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G	rate	L025			4.6384699163059455	4.626713234828355	4.648869741567628			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G	rate	L050			3.624352467925976	3.352900153605991	3.876923173973297			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G	rate	L075			3.4899561372991874	3.2979230429603144	3.664895064200782			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G	change	L050	L000	main	-1.066413804984073	-1.3377884652074332	-0.8135935022558497			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G	change	L075	L000	secondary	-1.2008101356108618	-1.3923056329507224	-1.025940547201935			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G	retention	L050	L000	main	0.7726568021214809	0.7147660754511982	0.8265693930839307			0	0.0	4.690766272910049	4.68786853071946	4.693746552173636	NA	NA	NA
E6	cartpole-balance	CC(pool)	G	retention	L075	L000	secondary	0.7440055492541295	0.70308737808928	0.7811739970279066			0	0.0	4.690766272910049	4.68786853071946	4.693746552173636	NA	NA	NA
E6	cartpole-swingup	ST	G	rate	L000			2.4545904466494695	2.3070862886263623	2.534898459736032			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G	rate	L010			1.7055396598449806	1.3761190065790045	2.009855701123478			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G	rate	L025			0.9754571476000491	0.6837704712057124	1.2685251388166512			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G	rate	L050			0.16989695833019597	-0.020026009086151007	0.386519973223914			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G	rate	L075			-0.32993637141076143	-0.35615787729746246	-0.30305474236547497			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G	change	L050	L000	main	-2.2846934883192733	-2.5072550302163865	-2.0269204234812026			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G	change	L075	L000	secondary	-2.7845268180602307	-2.877822259812767	-2.6271542184412455			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G	retention	L050	L000	main	0.06921601058217526	-0.00821802817080933	0.15792332025462782			0	0.0	2.4545904466494695	2.3070862886263623	2.534898459736032	NA	NA	NA
E6	cartpole-swingup	ST	G	retention	L075	L000	secondary	-0.13441605782387303	-0.14870241742485577	-0.12184599666060549			0	0.0	2.4545904466494695	2.3070862886263623	2.534898459736032	NA	NA	NA
E6	cartpole-swingup	ST	G	critic_change_difference	L050	L000	main	-1.4094637436117248	-1.5730400649347036	-1.218816811563355			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G	critic_change_difference	L075	L000	secondary	-1.6882899685854937	-1.7931032980419639	-1.542593993262875			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G	critic_retention_difference	L050	L000	main	-0.732823266568819	-0.7954836582809286	-0.6616977860426656			0	0.0	2.4545904466494695	2.3070862886263623	2.534898459736032	4.421229282816515	4.393684886063515	4.440669550901912
E6	cartpole-swingup	ST	G	critic_retention_difference	L075	L000	secondary	-0.8864676300562033	-0.9066821520423323	-0.8681613131556823			0	0.0	2.4545904466494695	2.3070862886263623	2.534898459736032	4.421229282816515	4.393684886063515	4.440669550901912
E6	cartpole-swingup	mt30-317M	G	rate	L000			2.084609337562358	1.9674904898461572	2.149196723899935			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	rate	L010			1.5676546178553599	1.336953754136462	1.7802325434148574			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	rate	L025			1.064335668490421	0.8608388546229375	1.2654894191318982			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	rate	L050			0.5634850092547548	0.4522534728789452	0.6904723735953179			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	rate	L075			0.37592860023542957	0.3359585292027404	0.41520769557677295			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	change	L050	L000	main	-1.5211243283076032	-1.6646236687231568	-1.3490630542042787			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	change	L075	L000	secondary	-1.7086807373269284	-1.795773402879875	-1.5769749748054491			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	retention	L050	L000	main	0.27030724611147866	0.2163158088176346	0.3333608982117446			0	0.0	2.084609337562358	1.9674904898461572	2.149196723899935	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	retention	L075	L000	secondary	0.18033527599709517	0.15962814101233955	0.20244207091839872			0	0.0	2.084609337562358	1.9674904898461572	2.149196723899935	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	critic_change_difference	L050	L000	main	-0.6458945836000547	-0.7369457151470631	-0.5295062436533211			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.6124438878521914	-0.7019246017448767	-0.4979240349676567			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.5317320310395157	-0.569991327282245	-0.48719927679499575			0	0.0	2.084609337562358	1.9674904898461572	2.149196723899935	4.421229282816515	4.393684886063515	4.440669550901912
E6	cartpole-swingup	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.5717162962352351	-0.5925096643821586	-0.5510664556404351			0	0.0	2.084609337562358	1.9674904898461572	2.149196723899935	4.421229282816515	4.393684886063515	4.440669550901912
E6	cartpole-swingup	CC(pool)	G	rate	L000			4.421229282816515	4.393684886063515	4.440669550901912			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G	rate	L010			4.1747999432939356	4.061333815027178	4.275709294256683			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G	rate	L025			3.962620775662482	3.8611626019605985	4.059176397275382			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G	rate	L050			3.545999538108967	3.4553532043666664	3.6433442681123345			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G	rate	L075			3.3249924333417784	3.2736639325327657	3.376766833452364			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G	change	L050	L000	main	-0.8752297447075486	-0.9678166101315936	-0.775146971678573			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G	change	L075	L000	secondary	-1.096236849474737	-1.1520530690118773	-1.0385999197328928			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G	retention	L050	L000	main	0.8020392771509943	0.7814407489277649	0.8244397721787637			0	0.0	4.421229282816515	4.393684886063515	4.440669550901912	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G	retention	L075	L000	secondary	0.7520515722323303	0.7397817878686684	0.7644192727321117			0	0.0	4.421229282816515	4.393684886063515	4.440669550901912	NA	NA	NA
E6	walker-walk	ST	G	rate	L000			0.5372716019659118	0.46176739018006024	0.6087931920968082			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G	rate	L010			0.5069019957394866	0.4248457214812321	0.583891643903736			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G	rate	L025			0.4639179180743899	0.4147739197839622	0.5109011951575796			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G	rate	L050			0.43351960556217095	0.37919876158163457	0.4840863095963496			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G	rate	L075			0.3141974949989891	0.232588913599648	0.3922743677950712			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G	change	L050	L000	main	-0.10375199640374089	-0.1949045575480186	-0.012955589184806682			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G	change	L075	L000	secondary	-0.22307410696692276	-0.33319636934501073	-0.11485699645930568			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G	retention	L050	L000	main	0.806890972788985	0.6696897528833341	0.9726441175897803			0	0.0	0.5372716019659118	0.46176739018006024	0.6087931920968082	NA	NA	NA
E6	walker-walk	ST	G	retention	L075	L000	secondary	0.5848019769690412	0.423859579126806	0.7648211521134735			0	0.0	0.5372716019659118	0.46176739018006024	0.6087931920968082	NA	NA	NA
E6	walker-walk	ST	G	critic_change_difference	L050	L000	main	-0.38402017307283287	-0.48543096664257074	-0.28248507907655535			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G	critic_change_difference	L075	L000	secondary	-0.5501405876124091	-0.6398105876031179	-0.4651544330234804			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G	critic_retention_difference	L050	L000	main	-0.38714880507425486	-0.4756750707585873	-0.29468439696767434			0	0.0	0.5372716019659118	0.46176739018006024	0.6087931920968082	1.4443851655335653	1.3341322570847378	1.5481073529441844
E6	walker-walk	ST	G	critic_retention_difference	L075	L000	secondary	-0.6416379564019622	-0.7519509067560551	-0.5333249539849437			0	0.0	0.5372716019659118	0.46176739018006024	0.6087931920968082	1.4443851655335653	1.3341322570847378	1.5481073529441844
E6	walker-walk	mt30-317M	G	rate	L000			1.037441872942575	0.9040328717936255	1.1679308501248429			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G	rate	L010			0.9753849079271996	0.8398512332981244	1.0996315866886621			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G	rate	L025			0.9954305608233811	0.9115530226899786	1.071679331847201			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G	rate	L050			1.0516706161665708	1.0118367673676545	1.0892992398535954			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G	rate	L075			1.074584835633038	1.0346286150739443	1.1147019659175672			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G	change	L050	L000	main	0.01422874322399581	-0.1213760430003069	0.15272675235771804			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G	change	L075	L000	secondary	0.03714296269046313	-0.09893322160056732	0.17609922911632783			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G	retention	L050	L000	main	1.013715219710226	0.8954218758281438	1.1679337837862303			0	0.0	1.037441872942575	0.9040328717936255	1.1679308501248429	NA	NA	NA
E6	walker-walk	mt30-317M	G	retention	L075	L000	secondary	1.0358024518377225	0.9150136127889013	1.193417364424508			0	0.0	1.037441872942575	0.9040328717936255	1.1679308501248429	NA	NA	NA
E6	walker-walk	mt30-317M	G	critic_change_difference	L050	L000	main	-0.2660394334450962	-0.40037486257119853	-0.13957821933148817			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.28992351795502325	-0.4377597142021109	-0.15111926408355397			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.18032455815301396	-0.28642152913430957	-0.07003573613219628			0	0.0	1.037441872942575	0.9040328717936255	1.1679308501248429	1.4443851655335653	1.3341322570847378	1.5481073529441844
E6	walker-walk	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.19063748153328097	-0.30963966814647825	-0.068088033997425			0	0.0	1.037441872942575	0.9040328717936255	1.1679308501248429	1.4443851655335653	1.3341322570847378	1.5481073529441844
E6	walker-walk	CC(pool)	G	rate	L000			1.4443851655335653	1.3341322570847378	1.5481073529441844			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G	rate	L010			1.4815520179153547	1.3640833415670508	1.5929054038013348			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G	rate	L025			1.558169713972798	1.4509124675271137	1.6691967147493794			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G	rate	L050			1.7246533422026573	1.613790347035878	1.8344442266249796			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G	rate	L075			1.7714516461790517	1.6639386503294693	1.8794155519589593			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G	change	L050	L000	main	0.280268176669092	0.12797284423008867	0.4369514143808419			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G	change	L075	L000	secondary	0.3270664806454864	0.17822157847327763	0.4796524601684708			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G	retention	L050	L000	main	1.19403977786324	1.084001821294339	1.319735508461761			0	0.0	1.4443851655335653	1.3341322570847378	1.5481073529441844	NA	NA	NA
E6	walker-walk	CC(pool)	G	retention	L075	L000	secondary	1.2264399333710034	1.116908870378311	1.3522633340793253			0	0.0	1.4443851655335653	1.3341322570847378	1.5481073529441844	NA	NA	NA
E6	cheetah-run	ST	G	rate	L000			1.9472963801347363	1.6933905259118163	2.1775693443723996			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G	rate	L010			1.9713090065194243	1.7709480776615134	2.1765405589420594			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G	rate	L025			1.9637510802362739	1.717071066081059	2.1692073872538136			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G	rate	L050			2.24214690012503	2.15486290969601	2.315993650145194			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G	rate	L075			2.080730521593825	2.00248428567212	2.1595719234921664			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G	change	L050	L000	main	0.29485051999029377	0.04796085437528467	0.558788056297754			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G	change	L075	L000	secondary	0.13343414145908872	-0.11187504103479098	0.39527811762393555			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G	retention	L050	L000	main	1.1514153279378523	1.0218468744595366	1.327175840548229			0	0.0	1.9472963801347363	1.6933905259118163	2.1775693443723996	NA	NA	NA
E6	cheetah-run	ST	G	retention	L075	L000	secondary	1.0685227697336224	0.9480471933113175	1.2323524581207408			0	0.0	1.9472963801347363	1.6933905259118163	2.1775693443723996	NA	NA	NA
E6	cheetah-run	ST	G	critic_change_difference	L050	L000	main	0.04169423723296717	-0.1789219794090733	0.27922997734813926			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G	critic_change_difference	L075	L000	secondary	-0.13457680299229446	-0.3561609907294812	0.10428196477009431			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G	critic_retention_difference	L050	L000	main	0.09489702164760727	-0.028336575999566075	0.2659110665735478			0	0.0	1.9472963801347363	1.6933905259118163	2.1775693443723996	4.47919089183713	4.44755322402428	4.511329368706392
E6	cheetah-run	ST	G	critic_retention_difference	L075	L000	secondary	0.008688091792165231	-0.10608041982222184	0.1668583164193876			0	0.0	1.9472963801347363	1.6933905259118163	2.1775693443723996	4.47919089183713	4.44755322402428	4.511329368706392
E6	cheetah-run	mt30-317M	G	rate	L000			1.5180539586385744	1.398554869128599	1.634097692159474			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G	rate	L010			1.5204031170661292	1.3806611324364009	1.6666896002406155			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G	rate	L025			1.6151960102332645	1.4745870444506026	1.7487499507454756			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G	rate	L050			1.8774711077103485	1.8122147084653477	1.9406914143841			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G	rate	L075			1.8374695462467006	1.7682099166997853	1.9070533949176456			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G	change	L050	L000	main	0.35941714907177413	0.22683666343882306	0.494004685305126			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G	change	L075	L000	secondary	0.31941558760812616	0.18140635768213398	0.458110709175446			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G	retention	L050	L000	main	1.2367617745248711	1.1395533100625035	1.3510197255237613			0	0.0	1.5180539586385744	1.398554869128599	1.634097692159474	NA	NA	NA
E6	cheetah-run	mt30-317M	G	retention	L075	L000	secondary	1.2104112214130949	1.1115849270634384	1.3233119339689012			0	0.0	1.5180539586385744	1.398554869128599	1.634097692159474	NA	NA	NA
E6	cheetah-run	mt30-317M	G	critic_change_difference	L050	L000	main	0.10626086631444753	-0.00842817345949136	0.22389410153665876			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G	critic_change_difference	L075	L000	secondary	0.05140464315674298	-0.06813924221966108	0.1736189911911495			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G	critic_retention_difference	L050	L000	main	0.18024346823462611	0.08841120537950574	0.2895926711318914			0	0.0	1.5180539586385744	1.398554869128599	1.634097692159474	4.47919089183713	4.44755322402428	4.511329368706392
E6	cheetah-run	mt30-317M	G	critic_retention_difference	L075	L000	secondary	0.15057654347163774	0.057027568167258784	0.2600858735004299			0	0.0	1.5180539586385744	1.398554869128599	1.634097692159474	4.47919089183713	4.44755322402428	4.511329368706392
E6	cheetah-run	CC(pool)	G	rate	L000			4.47919089183713	4.44755322402428	4.511329368706392			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G	rate	L010			4.548195701708904	4.5134621034678	4.583476451394338			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G	rate	L025			4.635234313095566	4.5912780960236494	4.6730075936882685			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G	rate	L050			4.732347174594457	4.708260293797074	4.749790879823301			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G	rate	L075			4.7472018362885136	4.733656886110239	4.759832850196621			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G	change	L050	L000	main	0.2531562827573266	0.21404988576207123	0.28952521702432366			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G	change	L075	L000	secondary	0.2680109444513832	0.2335479754762207	0.3022801557280363			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G	retention	L050	L000	main	1.056518306290245	1.0475343435543796	1.0650308778718103			0	0.0	4.47919089183713	4.44755322402428	4.511329368706392	NA	NA	NA
E6	cheetah-run	CC(pool)	G	retention	L075	L000	secondary	1.0598346779414571	1.0518373761514714	1.0679358066150877			0	0.0	4.47919089183713	4.44755322402428	4.511329368706392	NA	NA	NA


==> anc/u-002.tsv <==
source	task	scorer	estimand	kind	level	baseline_level	endpoint_role	point	lower	upper	point_NA_reason	interval_NA_reason	invalid_count	invalid_share	baseline_point	baseline_lower	baseline_upper	comparator_baseline_point	comparator_baseline_lower	comparator_baseline_upper
E7	acrobot-swingup	ST	G_o	rate	L000			1.282253890114503	1.06477759267365	1.4946487984973207			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_o	rate	L010			0.7107935124392183	0.5358331132387416	0.9111702667121198			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_o	rate	L025			0.30300892143880614	0.2447662207484213	0.36752652461599383			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_o	rate	L050			0.18315178665547865	0.13732525432808465	0.22928773249980816			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_o	rate	L075			0.22400720493253243	0.17706516059028884	0.27198966780523515			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_o	change	L050	L000	main	-1.0991021034590245	-1.3159742493397157	-0.8769038927094805			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_o	change	L075	L000	secondary	-1.0582466851819707	-1.2731671364144304	-0.8342432750127359			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_o	retention	L050	L000	main	0.14283582063387112	0.10304676532681392	0.1912637870215977			0	0.0	1.282253890114503	1.06477759267365	1.4946487984973207	NA	NA	NA
E7	acrobot-swingup	ST	G_o	retention	L075	L000	secondary	0.17469801157127235	0.13165738871576102	0.22889317838478826			0	0.0	1.282253890114503	1.06477759267365	1.4946487984973207	NA	NA	NA
E7	acrobot-swingup	ST	G_o	critic_change_difference	L050	L000	main	-0.42786640016089494	-0.5656355540818698	-0.2910118327024308			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_o	critic_change_difference	L075	L000	secondary	-0.7032190203408886	-0.8384837387844738	-0.5696265728075344			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_o	critic_retention_difference	L050	L000	main	-0.5687133017125754	-0.6356525604570165	-0.5055128111527674			0	0.0	1.282253890114503	1.06477759267365	1.4946487984973207	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.6727355486348998	-0.7398234390327738	-0.6091974018010056			0	0.0	1.282253890114503	1.06477759267365	1.4946487984973207	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	ST	G_f	rate	L000			1.282253890114503	1.06477759267365	1.4946487984973207			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_f	rate	L010			0.7093620532822226	0.5352069057390613	0.9095965225015467			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_f	rate	L025			0.3032866796167917	0.24548786562342598	0.36740198562605275			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_f	rate	L050			0.18500619849536537	0.13875013038453712	0.2325011019280812			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_f	rate	L075			0.2232791815165017	0.17390148873689174	0.2733833712235231			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_f	change	L050	L000	main	-1.0972476916191378	-1.3139990017665324	-0.8743372639065576			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_f	change	L075	L000	secondary	-1.0589747085980015	-1.2748378162512817	-0.8356137629908542			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_f	retention	L050	L000	main	0.14428203331778908	0.10380265529370343	0.1942927211438894			0	0.0	1.282253890114503	1.06477759267365	1.4946487984973207	NA	NA	NA
E7	acrobot-swingup	ST	G_f	retention	L075	L000	secondary	0.1741302430336657	0.1305002740521908	0.22924182637520002			0	0.0	1.282253890114503	1.06477759267365	1.4946487984973207	NA	NA	NA
E7	acrobot-swingup	ST	G_f	critic_change_difference	L050	L000	main	-0.44277697077479083	-0.5779699126344735	-0.3074495296016879			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_f	critic_change_difference	L075	L000	secondary	-0.6975380152393615	-0.8476927146257667	-0.5547379419858536			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G_f	critic_retention_difference	L050	L000	main	-0.5744715238924152	-0.6407130451698475	-0.5113575545940201			0	0.0	1.282253890114503	1.06477759267365	1.4946487984973207	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.6705491581018364	-0.7393722475078287	-0.6058908475980627			0	0.0	1.282253890114503	1.06477759267365	1.4946487984973207	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.0009341545571202037	-0.0030246247319530017	0.0012118363934876418			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0029339293812302714	-0.006463057191859733	0.0010369391447867216			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.0007285254225564974	-0.0023966403224377686	0.0009478674794455559			0	0.0	1.2822538901145029	1.06477759267365	1.4946487984973205	1.282253890114503	1.06477759267365	1.4946487984973207
E7	acrobot-swingup	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0022881033185779553	-0.005177208879791848	0.0008178653392353409			0	0.0	1.2822538901145029	1.06477759267365	1.4946487984973205	1.282253890114503	1.06477759267365	1.4946487984973207
E7	acrobot-swingup	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.002788566397006864	-0.007094591135035999	0.0011267087892099957			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G-G_f	estimand_change_difference	L075	L000	secondary	-0.0022059059651995394	-0.008431389860696761	0.003875649057701937			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.0021747381064744498	-0.005651592640072667	0.0008645089850382356			0	0.0	1.2822538901145029	1.06477759267365	1.4946487984973205	1.282253890114503	1.06477759267365	1.4946487984973207
E7	acrobot-swingup	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.0017203347809713054	-0.006656321108169605	0.0030215903198700473			0	0.0	1.2822538901145029	1.06477759267365	1.4946487984973205	1.282253890114503	1.06477759267365	1.4946487984973207
E7	acrobot-swingup	mt30-317M	G_o	rate	L000			0.6932003453755023	0.5509957723786968	0.8319257235384155			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	rate	L010			0.32945370992092693	0.21905846291981862	0.4586492094604612			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	rate	L025			0.10716602869689298	0.0798735533633193	0.14035974674283339			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	rate	L050			0.07573819779004012	0.04765349544216384	0.1033042877209536			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	rate	L075			0.07517488680385584	0.044067031071562915	0.11036970201781943			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	change	L050	L000	main	-0.6174621475854623	-0.7598022305263898	-0.4721754973694229			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	change	L075	L000	secondary	-0.6180254585716465	-0.7612397293082784	-0.4709509020692375			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	retention	L050	L000	main	0.10925874214475934	0.06671018134989494	0.1619005910505232			0	0.0	0.6932003453755023	0.5509957723786968	0.8319257235384155	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	retention	L075	L000	secondary	0.10844611850724636	0.06178474560210452	0.17050739628007827			0	0.0	0.6932003453755023	0.5509957723786968	0.8319257235384155	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	critic_change_difference	L050	L000	main	0.05377355571266729	-0.09731683300917682	0.20681501476587552			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.2629977937305643	-0.4108177380839948	-0.11866535319512479			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.6022903802016872	-0.6829074490842089	-0.5279216743316683			0	0.0	0.6932003453755023	0.5509957723786968	0.8319257235384155	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.7389874416989257	-0.8097730743245709	-0.6719259388030423			0	0.0	0.6932003453755023	0.5509957723786968	0.8319257235384155	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	mt30-317M	G_f	rate	L000			0.6932003453755023	0.5509957723786968	0.8319257235384155			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	rate	L010			0.32879022675511393	0.21898843064444629	0.45714544422710834			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	rate	L025			0.10726426422319847	0.07986075900895304	0.14071128060780022			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	rate	L050			0.07650504704266427	0.04816408300884411	0.10431664667280117			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	rate	L075			0.0749305684217433	0.04413832990767333	0.10962576383289224			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	change	L050	L000	main	-0.6166952983328381	-0.7590395599754006	-0.47134534223184926			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	change	L075	L000	secondary	-0.6182697769537591	-0.7617869170625288	-0.4716981335201238			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	retention	L050	L000	main	0.110364986908975	0.067531415336	0.16338441311792198			0	0.0	0.6932003453755023	0.5509957723786968	0.8319257235384155	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	retention	L075	L000	secondary	0.1080936686220978	0.06143489491361649	0.16958742878640812			0	0.0	0.6932003453755023	0.5509957723786968	0.8319257235384155	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	critic_change_difference	L050	L000	main	0.037775422511508894	-0.11668558292280908	0.19101215075590455			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.25683308359511914	-0.42211935482451957	-0.09804227671627422			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.6083885703012293	-0.6895840722871418	-0.5339966898630023			0	0.0	0.6932003453755023	0.5509957723786968	0.8319257235384155	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.7365857325134042	-0.8129936725459209	-0.6645088991824927			0	0.0	0.6932003453755023	0.5509957723786968	0.8319257235384155	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	0.00028584829238487153	-0.0009633921709423454	0.0015328073214075143			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.0005807391799901307	-0.001876535194068274	0.0031740794591235072			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	0.00041236028558229443	-0.001403511545746377	0.0022782861486464988			0	0.0	0.6932003453755023	0.5509957723786967	0.8319257235384157	0.6932003453755023	0.5509957723786968	0.8319257235384155
E7	acrobot-swingup	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0008377652779090333	-0.0028166323783726703	0.00476485201956912			0	0.0	0.6932003453755023	0.5509957723786967	0.8319257235384157	0.6932003453755023	0.5509957723786968	0.8319257235384155
E7	acrobot-swingup	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.0004810009602392862	-0.0020456133881465444	0.000959556901436151			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.0008250575621027156	-0.0017997985597788756	0.0037613721216958147			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.0006938844786333748	-0.0029827145348595234	0.0013931001228266228			0	0.0	0.6932003453755023	0.5509957723786967	0.8319257235384157	0.6932003453755023	0.5509957723786968	0.8319257235384155
E7	acrobot-swingup	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0011902151630576036	-0.0026465976587444996	0.00553804175030458			0	0.0	0.6932003453755023	0.5509957723786967	0.8319257235384157	0.6932003453755023	0.5509957723786968	0.8319257235384155
E7	acrobot-swingup	CC(pool)	G_o	rate	L000			2.3270364394741874	2.1359301790987213	2.518132491660822			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_o	rate	L010			1.7862107663819196	1.620315230352302	1.9800462080814225			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_o	rate	L025			1.6004441036952946	1.4724567636023211	1.7338141502299222			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_o	rate	L050			1.6558007361760578	1.5138770836627933	1.79967742279714			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_o	rate	L075			1.9720087746331052	1.8219453014873044	2.130590157781919			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_o	change	L050	L000	main	-0.6712357032981295	-0.9117775335248858	-0.43356469077418164			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_o	change	L075	L000	secondary	-0.35502766484108217	-0.5986873510126155	-0.1060092690043805			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_o	retention	L050	L000	main	0.7115491223464465	0.6297082715836445	0.8010295503560267			0	0.0	2.3270364394741874	2.1359301790987213	2.518132491660822	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_o	retention	L075	L000	secondary	0.8474335602061721	0.758159713483244	0.9509959766220589			0	0.0	2.3270364394741874	2.1359301790987213	2.518132491660822	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_f	rate	L000			2.3270364394741874	2.1359301790987213	2.518132491660822			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_f	rate	L010			1.7826135363662894	1.6183582737486042	1.9741600070165426			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_f	rate	L025			1.6019111774570154	1.4775086688472723	1.7300760641551622			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_f	rate	L050			1.6725657186298404	1.531287366773068	1.8159734536976053			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_f	rate	L075			1.9655997461155474	1.8023175966736729	2.139114263913345			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_f	change	L050	L000	main	-0.654470720844347	-0.8921969639915849	-0.41518735347387997			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_f	change	L075	L000	secondary	-0.3614366933586399	-0.6167632224290421	-0.10188120764818777			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_f	retention	L050	L000	main	0.7187535572102043	0.637209596890233	0.8090955292045667			0	0.0	2.3270364394741874	2.1359301790987213	2.518132491660822	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G_f	retention	L075	L000	secondary	0.844679401135502	0.7513141406520537	0.9534185544037129			0	0.0	2.3270364394741874	2.1359301790987213	2.518132491660822	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	0.002865729523967575	-0.005828933598123193	0.012128133445894083			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0034481554749761223	-0.014087934864471657	0.007676579284837647			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	0.0012314931882265734	-0.0025222921682545806	0.005241741255720413			0	0.0	2.3270364394741874	2.135930179098721	2.518132491660822	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0014817797506235797	-0.0060855041688339245	0.0033293001865977393			0	0.0	2.3270364394741874	2.135930179098721	2.518132491660822	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.013899252929814976	-0.046946983509071394	0.01743362380525135			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.0029608730425816354	-0.05573253498930605	0.05688183402910639			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.005972941675531196	-0.020241071203220527	0.0074684816003207635			0	0.0	2.3270364394741874	2.135930179098721	2.518132491660822	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.001272379320046535	-0.024121343509361032	0.02452763978516447			0	0.0	2.3270364394741874	2.135930179098721	2.518132491660822	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	D(pol)	G_o	rate	L000			0.5475039190784068	0.444977488899271	0.6491440493877421			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	rate	L010			0.24129470257564173	0.15804969637379548	0.3420388953251568			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	rate	L025			0.1034003106947675	0.06360547764467368	0.14322452223899443			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	rate	L050			0.0690930958117308	0.026085410364515442	0.11413636725395951			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	rate	L075			0.1506997107643788	0.09443764346383741	0.21081737496371725			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	change	L050	L000	main	-0.478410823266676	-0.5899738150382382	-0.3665957187731143			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	change	L075	L000	secondary	-0.39680420831402796	-0.5131364078576742	-0.2783851188750289			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	retention	L050	L000	main	0.12619653194087208	0.047772801077165125	0.21831184849288487			0	0.0	0.5475039190784068	0.444977488899271	0.6491440493877421	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	retention	L075	L000	secondary	0.27524864300158086	0.1684545921443489	0.40726418365242556			0	0.0	0.5475039190784068	0.444977488899271	0.6491440493877421	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	critic_change_difference	L050	L000	main	0.19282488003145354	0.05490492990280963	0.33558951143537763			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	critic_change_difference	L075	L000	secondary	-0.04177654347294579	-0.19078604701647367	0.10301655528496707			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_o	critic_retention_difference	L050	L000	main	-0.5853525904055744	-0.6415143250092421	-0.5358372118743885			0	0.0	0.5475039190784068	0.444977488899271	0.6491440493877421	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	D(pol)	G_o	critic_retention_difference	L075	L000	secondary	-0.5721849172045912	-0.6460317486058277	-0.5006075161238611			0	0.0	0.5475039190784068	0.444977488899271	0.6491440493877421	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	D(pol)	G_f	rate	L000			0.5475039190784068	0.444977488899271	0.6491440493877421			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	rate	L010			0.24080876185517688	0.158039275185242	0.3408558389272018			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	rate	L025			0.10349509431290436	0.06374597527442097	0.14318877622622816			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	rate	L050			0.06979266340682458	0.026438743156863877	0.11520700343732042			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	rate	L075			0.1502099367043946	0.09362382795666682	0.21004665264627778			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	change	L050	L000	main	-0.47771125567158224	-0.5895608951664228	-0.3653033914914967			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	change	L075	L000	secondary	-0.3972939823740122	-0.514032275494341	-0.278706329245151			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	retention	L050	L000	main	0.1274742718267734	0.04822655519416405	0.2212338699568511			0	0.0	0.5475039190784068	0.444977488899271	0.6491440493877421	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	retention	L075	L000	secondary	0.2743540849118257	0.16830974605363977	0.4061532889499656			0	0.0	0.5475039190784068	0.444977488899271	0.6491440493877421	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	critic_change_difference	L050	L000	main	0.17675946517276475	0.03739555413756746	0.3182724422955574			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	critic_change_difference	L075	L000	secondary	-0.03585728901537227	-0.1973558977403691	0.12061102683614851			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G_f	critic_retention_difference	L050	L000	main	-0.5912792853834309	-0.647388481369969	-0.5419254148932976			0	0.0	0.5475039190784068	0.444977488899271	0.6491440493877421	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	D(pol)	G_f	critic_retention_difference	L075	L000	secondary	-0.5703253162236763	-0.6446908046662725	-0.4969505251310765			0	0.0	0.5475039190784068	0.444977488899271	0.6491440493877421	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	D(pol)	G-G_o	estimand_change_difference	L050	L000	main	-2.4704086642846068e-05	-0.002218460807499828	0.0024010064619105153			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0010991141222290168	-0.004878990816334515	0.0026672079479206803			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G-G_o	estimand_retention_difference	L050	L000	main	-4.5121296454953e-05	-0.0041253025795033125	0.004445345386983313			0	0.0	0.5475039190784067	0.444977488899271	0.6491440493877422	0.5475039190784068	0.444977488899271	0.6491440493877421
E7	acrobot-swingup	D(pol)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0020075000085463812	-0.009156941696621386	0.004961593017943359			0	0.0	0.5475039190784067	0.444977488899271	0.6491440493877422	0.5475039190784068	0.444977488899271	0.6491440493877421
E7	acrobot-swingup	D(pol)	G-G_f	estimand_change_difference	L050	L000	main	-0.0007242716817366102	-0.0032603782206601663	0.001831530369137589			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G-G_f	estimand_change_difference	L075	L000	secondary	-0.0006093400622447787	-0.005937001274073815	0.004456665620000948			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(pol)	G-G_f	estimand_retention_difference	L050	L000	main	-0.0013228611823562775	-0.006113460860807638	0.0033679732839167037			0	0.0	0.5475039190784067	0.444977488899271	0.6491440493877422	0.5475039190784068	0.444977488899271	0.6491440493877421
E7	acrobot-swingup	D(pol)	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.0011129419187912437	-0.010915151094332698	0.008292221510670853			0	0.0	0.5475039190784067	0.444977488899271	0.6491440493877422	0.5475039190784068	0.444977488899271	0.6491440493877421
E7	acrobot-swingup	D(mix)	G_o	rate	L000			0.8050735026712202	0.6616575926222281	0.9468748500074026			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	rate	L010			0.42086080829423567	0.30448395738822975	0.5540807178318723			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	rate	L025			0.25403652389342274	0.17710049032067046	0.3307055256271478			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	rate	L050			0.29545685298748325	0.210421482463574	0.38145841314763723			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	rate	L075			0.48778498008666377	0.36869461742124543	0.6102306678949821			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	change	L050	L000	main	-0.509616649683737	-0.677664549702507	-0.3424703399926424			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	change	L075	L000	secondary	-0.3172885225845565	-0.5041859052255838	-0.12625707214461115			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	retention	L050	L000	main	0.3669936372358082	0.2522014364459954	0.5077838635774247			0	0.0	0.8050735026712202	0.6616575926222281	0.9468748500074026	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	retention	L075	L000	secondary	0.6058887523539174	0.4396728810660902	0.8186301809858695			0	0.0	0.8050735026712202	0.6616575926222281	0.9468748500074026	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	critic_change_difference	L050	L000	main	0.16161905361439255	0.06620027163524689	0.2605287090337962			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	critic_change_difference	L075	L000	secondary	0.03773914225652569	-0.049029990118851945	0.12444365343059631			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_o	critic_retention_difference	L050	L000	main	-0.3445554851106383	-0.40443078456734477	-0.27488433503069687			0	0.0	0.8050735026712202	0.6616575926222281	0.9468748500074026	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	D(mix)	G_o	critic_retention_difference	L075	L000	secondary	-0.24154480785225474	-0.33594264484779796	-0.12241176584622865			0	0.0	0.8050735026712202	0.6616575926222281	0.9468748500074026	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	D(mix)	G_f	rate	L000			0.8050735026712202	0.6616575926222281	0.9468748500074026			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	rate	L010			0.4200132413886431	0.3039398161109249	0.5531844135418349			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	rate	L025			0.25426939070699167	0.17778369166999294	0.32924569145506405			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	rate	L050			0.29844835362398153	0.21337453020975866	0.3833530322738719			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	rate	L075			0.4861996789013821	0.36723244414341344	0.6110870773956709			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	change	L050	L000	main	-0.5066251490472387	-0.674543711209204	-0.3393896373284938			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	change	L075	L000	secondary	-0.31887382376983814	-0.506666918607011	-0.12659726603432922			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	retention	L050	L000	main	0.3707094478128208	0.2557887892823803	0.5112997775392633			0	0.0	0.8050735026712202	0.6616575926222281	0.9468748500074026	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	retention	L075	L000	secondary	0.6039196139087671	0.4372611082171017	0.8166978776986589			0	0.0	0.8050735026712202	0.6616575926222281	0.9468748500074026	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	critic_change_difference	L050	L000	main	0.14784557179710833	0.0472281127298248	0.2496135728554409			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	critic_change_difference	L075	L000	secondary	0.04256286958880179	-0.06026278822386489	0.14618690871883025			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G_f	critic_retention_difference	L050	L000	main	-0.3480441093973835	-0.4106085263406846	-0.2762498799649404			0	0.0	0.8050735026712202	0.6616575926222281	0.9468748500074026	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	D(mix)	G_f	critic_retention_difference	L075	L000	secondary	-0.24075978722673486	-0.3355873959662325	-0.12253580453464151			0	0.0	0.8050735026712202	0.6616575926222281	0.9468748500074026	2.3270364394741874	2.1359301790987213	2.518132491660822
E7	acrobot-swingup	D(mix)	G-G_o	estimand_change_difference	L050	L000	main	0.0026311987881627585	-0.0020039382467594903	0.007694315749958027			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0014297276242551393	-0.010159856598149499	0.0077830010989964615			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G-G_o	estimand_retention_difference	L050	L000	main	0.0032682715049402455	-0.0024649475245053327	0.009850288739922825			0	0.0	0.8050735026712204	0.6616575926222281	0.9468748500074025	0.8050735026712202	0.6616575926222281	0.9468748500074026
E7	acrobot-swingup	D(mix)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0017758970075543168	-0.012919153801451078	0.009862019858185083			0	0.0	0.8050735026712204	0.6616575926222281	0.9468748500074025	0.8050735026712202	0.6616575926222281	0.9468748500074026
E7	acrobot-swingup	D(mix)	G-G_f	estimand_change_difference	L050	L000	main	-0.00036030184833557577	-0.007207374470224876	0.0061791280598089			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G-G_f	estimand_change_difference	L075	L000	secondary	0.00015557356102652298	-0.013822491501995582	0.013307064129227804			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix)	G-G_f	estimand_retention_difference	L050	L000	main	-0.0004475390720723449	-0.008984846696390245	0.007794047656361173			0	0.0	0.8050735026712204	0.6616575926222281	0.9468748500074025	0.8050735026712202	0.6616575926222281	0.9468748500074026
E7	acrobot-swingup	D(mix)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0001932414375959146	-0.01742349489960245	0.01671443208235362			0	0.0	0.8050735026712204	0.6616575926222281	0.9468748500074025	0.8050735026712202	0.6616575926222281	0.9468748500074026
E7	acrobot-swingup	D(mix) minus D(pol)	G_o	arm_gap	L000		main	0.25756958359281346	0.2092147211724138	0.3046747775446588			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix) minus D(pol)	G_o	arm_gap	L050		main	0.22636375717575247	0.16964719819431104	0.2856132661433842			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix) minus D(pol)	G_o	arm_gap_change	L050	L000	main	-0.03120582641706099	-0.10669896506964446	0.045197996265001754			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix) minus D(pol)	G_f	arm_gap	L000		main	0.25756958359281346	0.2092147211724138	0.3046747775446588			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix) minus D(pol)	G_f	arm_gap	L050		main	0.22865569021715695	0.17249001377937148	0.2870651199602739			0	0.0	NA	NA	NA	NA	NA	NA
E7	acrobot-swingup	D(mix) minus D(pol)	G_f	arm_gap_change	L050	L000	main	-0.028913893375656502	-0.10411841684724331	0.046579367012247526			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_o	rate	L000			2.2251881839489043	2.1252209193997538	2.321260431278405			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_o	rate	L010			1.7442064422332968	1.6084043653713507	1.8795612702869045			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_o	rate	L025			0.9362943628968202	0.8847121413981064	0.9931561536072425			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_o	rate	L050			0.5606125348229681	0.5197819530340327	0.6049061712615974			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_o	rate	L075			0.41432429192410997	0.39018386586737047	0.4407712231928576			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_o	change	L050	L000	main	-1.6645756491259363	-1.7696657950126378	-1.5550725519148956			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_o	change	L075	L000	secondary	-1.8108638920247944	-1.9115943412148024	-1.7095703867578302			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_o	retention	L050	L000	main	0.2519393815169752	0.23085069030195274	0.27521341008700156			0	0.0	2.2251881839489043	2.1252209193997538	2.321260431278405	NA	NA	NA
E7	pendulum-swingup	ST	G_o	retention	L075	L000	secondary	0.18619741688041602	0.17291724483916307	0.20095763891873947			0	0.0	2.2251881839489043	2.1252209193997538	2.321260431278405	NA	NA	NA
E7	pendulum-swingup	ST	G_o	critic_change_difference	L050	L000	main	-0.5369567531077095	-0.5928327018840699	-0.48001520313323104			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_o	critic_change_difference	L075	L000	secondary	-0.6430625255104818	-0.7150828186052897	-0.5720684311008217			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_o	critic_retention_difference	L050	L000	main	-0.46404310832065526	-0.4840729116609194	-0.44260448301924205			0	0.0	2.2251881839489043	2.1252209193997538	2.321260431278405	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.5196641666272741	-0.5401025508014404	-0.4999761082663842			0	0.0	2.2251881839489043	2.1252209193997538	2.321260431278405	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	ST	G_f	rate	L000			2.2251881839489043	2.1252209193997538	2.321260431278405			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_f	rate	L010			1.7406938042593547	1.6045257800627941	1.8777502416838037			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_f	rate	L025			0.9357481911851303	0.8839251095624913	0.9939662975239439			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_f	rate	L050			0.5667091961391679	0.5222951214486997	0.6155398060019964			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_f	rate	L075			0.4128741569023756	0.3850470210238666	0.44365683955116014			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_f	change	L050	L000	main	-1.6584789878097363	-1.7659498578044868	-1.547707899473648			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_f	change	L075	L000	secondary	-1.8123140270465288	-1.9137599083030197	-1.7100151094150622			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_f	retention	L050	L000	main	0.2546792222909723	0.23178875186409004	0.2793747373318719			0	0.0	2.2251881839489043	2.1252209193997538	2.321260431278405	NA	NA	NA
E7	pendulum-swingup	ST	G_f	retention	L075	L000	secondary	0.18554572592133456	0.1710815484332926	0.20211934382771687			0	0.0	2.2251881839489043	2.1252209193997538	2.321260431278405	NA	NA	NA
E7	pendulum-swingup	ST	G_f	critic_change_difference	L050	L000	main	-0.5617736428758624	-0.616532965683091	-0.5074155405822283			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_f	critic_change_difference	L075	L000	secondary	-0.6347041103242184	-0.7382308582277807	-0.53099086755139			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G_f	critic_retention_difference	L050	L000	main	-0.4690895771236424	-0.4878000726789763	-0.4493940609526437			0	0.0	2.2251881839489043	2.1252209193997538	2.321260431278405	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.5178453420440787	-0.5435833809081659	-0.4926257907047592			0	0.0	2.2251881839489043	2.1252209193997538	2.321260431278405	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.002011643613042402	-0.003654894190690222	-0.00040613086388784943			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0011368374085796162	-0.0032609479136935793	0.0007902103850252352			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.0009040330285559617	-0.0016463413065796295	-0.00018400293721610963			0	0.0	2.2251881839489047	2.1252209193997538	2.321260431278405	2.2251881839489043	2.1252209193997538	2.321260431278405
E7	pendulum-swingup	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.000510894951168489	-0.0014665315502628666	0.0003579429425657904			0	0.0	2.2251881839489047	2.1252209193997538	2.321260431278405	2.2251881839489043	2.1252209193997538	2.321260431278405
E7	pendulum-swingup	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.008108304929242305	-0.01664449714986082	-0.00024123490627960974			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.0003132976131547949	-0.010951700625773308	0.010989627323751121			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.0036438738025530437	-0.007491221412540534	-0.00010867088686791395			0	0.0	2.2251881839489047	2.1252209193997538	2.321260431278405	2.2251881839489043	2.1252209193997538	2.321260431278405
E7	pendulum-swingup	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.00014079600791297442	-0.0049271064977168405	0.004975118331427451			0	0.0	2.2251881839489047	2.1252209193997538	2.321260431278405	2.2251881839489043	2.1252209193997538	2.321260431278405
E7	pendulum-swingup	mt30-317M	G_o	rate	L000			2.2127725995139005	2.1004992420213147	2.3215243291213996			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	rate	L010			1.6156003795325837	1.4475274487597016	1.784821582010082			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	rate	L025			0.5313275739945648	0.4885335423235652	0.5808733556608774			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	rate	L050			0.5375328550518071	0.5087989859951254	0.5660546655557991			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	rate	L075			0.6502114199031598	0.628707470537199	0.6725013426688367			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	change	L050	L000	main	-1.6752397444620932	-1.7864486821739836	-1.557520888840837			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	change	L075	L000	secondary	-1.5625611796107406	-1.673325991587255	-1.4475404770382938			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	retention	L050	L000	main	0.24292277262014714	0.2257049454418062	0.2617714192101293			0	0.0	2.2127725995139005	2.1004992420213147	2.3215243291213996	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	retention	L075	L000	secondary	0.29384466349863403	0.27686520385785285	0.31231033504316186			0	0.0	2.2127725995139005	2.1004992420213147	2.3215243291213996	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.5476208484438665	-0.5963282118728472	-0.49760551614419246			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.39475981309642805	-0.46760188472229386	-0.3222465354300937			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.4730597172174833	-0.4866191666863102	-0.4597431914044596			0	0.0	2.2127725995139005	2.1004992420213147	2.3215243291213996	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.4120169200090561	-0.4292552590028603	-0.3944782097456693			0	0.0	2.2127725995139005	2.1004992420213147	2.3215243291213996	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	mt30-317M	G_f	rate	L000			2.2127725995139005	2.1004992420213147	2.3215243291213996			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	rate	L010			1.6123467398793585	1.4441123536687162	1.7821440424572856			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	rate	L025			0.5310176329097346	0.48754176557671935	0.5814287504058155			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	rate	L050			0.5433785248504955	0.5161656314262012	0.5705152257383852			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	rate	L075			0.6479356799334987	0.6245014489520321	0.6709361439497697			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	change	L050	L000	main	-1.6693940746634048	-1.7808912523360496	-1.5531013896953079			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	change	L075	L000	secondary	-1.5648369195804017	-1.6748267992437593	-1.4494791977497392			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	retention	L050	L000	main	0.24556455777239122	0.22878338026192968	0.26368588916384106			0	0.0	2.2127725995139005	2.1004992420213147	2.3215243291213996	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	retention	L075	L000	secondary	0.2928162071763888	0.27544749354654474	0.3117957426543575			0	0.0	2.2127725995139005	2.1004992420213147	2.3215243291213996	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.5726887297295309	-0.6358314929089256	-0.5100074195348839			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.3872270028580913	-0.49313404042898107	-0.2821461369267642			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.47820424164222347	-0.49530839988884434	-0.46180218635517195			0	0.0	2.2127725995139005	2.1004992420213147	2.3215243291213996	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.4105748607890245	-0.4345752201678784	-0.38669684197991694			0	0.0	2.2127725995139005	2.1004992420213147	2.3215243291213996	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	0.0011875014866717937	0.0001386303381723908	0.002248562823333955			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.0014493441414302755	1.0711619310560554e-05	0.002873790551750582			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	0.0005366577148200602	6.273976817287238e-05	0.0010153754769345663			0	0.0	2.2127725995139	2.100499242021314	2.3215243291213996	2.2127725995139005	2.1004992420213147	2.3215243291213996
E7	pendulum-swingup	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0006549900978295442	4.768328453722002e-06	0.0013005439470633383			0	0.0	2.2127725995139	2.100499242021314	2.3215243291213996	2.2127725995139005	2.1004992420213147	2.3215243291213996
E7	pendulum-swingup	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.004658168312016597	-0.012140101022762206	0.0025614272810700655			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.0037250841110914035	-0.012684059584236422	0.019743492968739392			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.002105127437424026	-0.005484256121849713	0.0011560180617362114			0	0.0	2.2127725995139	2.100499242021314	2.3215243291213996	2.2127725995139005	2.1004992420213147	2.3215243291213996
E7	pendulum-swingup	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0016834464200747856	-0.005771314583790289	0.00897439654801742			0	0.0	2.2127725995139	2.100499242021314	2.3215243291213996	2.2127725995139005	2.1004992420213147	2.3215243291213996
E7	pendulum-swingup	CC(pool)	G_o	rate	L000			3.970244283085152	3.8871302951384	4.050717451728662			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_o	rate	L010			3.5530395507399963	3.439794556202251	3.667455324127177			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_o	rate	L025			2.7785839486612693	2.746250538058118	2.811113804177887			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_o	rate	L050			2.842625387066925	2.8110736227385047	2.87368928609793			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_o	rate	L075			2.8024429165708393	2.737562608989786	2.867226563218095			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_o	change	L050	L000	main	-1.1276188960182267	-1.2141920596724436	-1.0382284318258699			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_o	change	L075	L000	secondary	-1.1678013665143125	-1.2706052224634141	-1.061457607942922			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_o	retention	L050	L000	main	0.7159824898376305	0.6996936874038107	0.7336229726455926			0	0.0	3.970244283085152	3.8871302951384	4.050717451728662	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_o	retention	L075	L000	secondary	0.7058615835076901	0.6846499334293429	0.7280634721653018			0	0.0	3.970244283085152	3.8871302951384	4.050717451728662	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_f	rate	L000			3.970244283085152	3.8871302951384	4.050717451728662			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_f	rate	L010			3.545884123866978	3.431452048700496	3.6628698707444713			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_f	rate	L025			2.77696310802455	2.7331254261576277	2.8190193338927507			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_f	rate	L050			2.873538938151278	2.8273643157440844	2.9228944907534125			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_f	rate	L075			2.7926343663628415	2.6808020757218065	2.9034580824195375			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_f	change	L050	L000	main	-1.096705344933874	-1.1911981235723574	-1.000743942506296			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_f	change	L075	L000	secondary	-1.1776099167223104	-1.3138997882553214	-1.0400888192267523			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_f	retention	L050	L000	main	0.7237687994146147	0.7048754940686501	0.7435526395836579			0	0.0	3.970244283085152	3.8871302951384	4.050717451728662	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G_f	retention	L075	L000	secondary	0.7033910679654133	0.6728403445639235	0.7352660245450634			0	0.0	3.970244283085152	3.8871302951384	4.050717451728662	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	0.00030367822122912	-0.0010980861616453174	0.0017820968759879484			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.004528503297876796	-0.008693112580976502	-0.0003302549306741469			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	7.648854820418993e-05	-0.00027665081618522545	0.0004496305687848701			0	0.0	3.970244283085152	3.8871302951384	4.050717451728662	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0011406107470943727	-0.0021963061074537493	-8.360406629483486e-05			0	0.0	3.970244283085152	3.8871302951384	4.050717451728662	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.030609872863123666	-0.0706636566460036	0.007830023663496244			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.005280046910121072	-0.06691669036598648	0.07421535707724042			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.0077098210287800395	-0.017767194069085047	0.00196748073569736			0	0.0	3.970244283085152	3.8871302951384	4.050717451728662	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0013299047951824683	-0.01685556260737722	0.018684511536686408			0	0.0	3.970244283085152	3.8871302951384	4.050717451728662	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(pol)	G_o	rate	L000			2.915319336281897	2.8278153112924995	3.0002895861774315			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	rate	L010			2.4541812068192725	2.3257419638097887	2.5843036956152052			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	rate	L025			1.5974569410963575	1.5495598682430898	1.6425186073099851			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	rate	L050			1.814425084642155	1.78019374760464	1.8500567520455355			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	rate	L075			1.9962098557318004	1.9547910578463106	2.0371772120137055			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	change	L050	L000	main	-1.1008942516397422	-1.1929277357941928	-1.006892325118286			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	change	L075	L000	secondary	-0.9191094805500968	-1.0145092339106458	-0.8212669143358239			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	retention	L050	L000	main	0.6223761020143382	0.6010512879343887	0.645054357168665			0	0.0	2.915319336281897	2.8278153112924995	3.0002895861774315	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	retention	L075	L000	secondary	0.6847311136342618	0.6604113417041264	0.7104708707843924			0	0.0	2.915319336281897	2.8278153112924995	3.0002895861774315	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	critic_change_difference	L050	L000	main	0.02672464437848454	-0.012264167860880557	0.06398232870940848			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	critic_change_difference	L075	L000	secondary	0.24869188596421576	0.20587350054060632	0.2893624266974566			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_o	critic_retention_difference	L050	L000	main	-0.09360638782329223	-0.10564096437285905	-0.08189218515938998			0	0.0	2.915319336281897	2.8278153112924995	3.0002895861774315	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(pol)	G_o	critic_retention_difference	L075	L000	secondary	-0.02113046987342837	-0.03268199215594003	-0.009562700487493097			0	0.0	2.915319336281897	2.8278153112924995	3.0002895861774315	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(pol)	G_f	rate	L000			2.915319336281897	2.8278153112924995	3.0002895861774315			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	rate	L010			2.4492387585555395	2.319551920681936	2.580910030937432			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	rate	L025			1.5965250912140512	1.548145871425255	1.6429628747022902			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	rate	L050			1.8341569574376386	1.8006225592943004	1.8694047235994768			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	rate	L075			1.9892231212367393	1.9188360260305843	2.0583224253843855			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	change	L050	L000	main	-1.0811623788442586	-1.1724701006726652	-0.987425569255141			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	change	L075	L000	secondary	-0.9260962150451579	-1.0343757850987654	-0.8149859758251534			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	retention	L050	L000	main	0.6291444421237443	0.6079737704991558	0.6519152193627253			0	0.0	2.915319336281897	2.8278153112924995	3.0002895861774315	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	retention	L075	L000	secondary	0.6823345547365419	0.6519084551928016	0.7142255870679647			0	0.0	2.915319336281897	2.8278153112924995	3.0002895861774315	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	critic_change_difference	L050	L000	main	0.015542966089615362	-0.03026783358498699	0.05802321000673793			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	critic_change_difference	L075	L000	secondary	0.2515137016771525	0.19807876007215292	0.30350141564481176			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G_f	critic_retention_difference	L050	L000	main	-0.09462435729087038	-0.10735820422633605	-0.08244980982457925			0	0.0	2.915319336281897	2.8278153112924995	3.0002895861774315	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(pol)	G_f	critic_retention_difference	L075	L000	secondary	-0.021056513228871365	-0.032842696999614396	-0.009429618349096851			0	0.0	2.915319336281897	2.8278153112924995	3.0002895861774315	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(pol)	G-G_o	estimand_change_difference	L050	L000	main	0.0016277310269616763	0.00034075088431824164	0.0029125119550367506			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0010507911625623478	-0.003641314339386137	0.001419879799478006			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G-G_o	estimand_retention_difference	L050	L000	main	0.0005583371285280414	0.00011685186521119273	0.0010054548502804654			0	0.0	2.915319336281897	2.8278153112924995	3.000289586177431	2.915319336281897	2.8278153112924995	3.0002895861774315
E7	pendulum-swingup	D(pol)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0003604377570185502	-0.0012496634418523028	0.00048681243137616535			0	0.0	2.915319336281897	2.8278153112924995	3.000289586177431	2.915319336281897	2.8278153112924995	3.0002895861774315
E7	pendulum-swingup	D(pol)	G-G_f	estimand_change_difference	L050	L000	main	-0.01810414176852193	-0.04350209106990478	0.006296830108598565			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G-G_f	estimand_change_difference	L075	L000	secondary	0.005935943332498805	-0.04509405695913519	0.055005795358127			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(pol)	G-G_f	estimand_retention_difference	L050	L000	main	-0.006210002980878038	-0.01487382601918436	0.002142682711177054			0	0.0	2.915319336281897	2.8278153112924995	3.000289586177431	2.915319336281897	2.8278153112924995	3.0002895861774315
E7	pendulum-swingup	D(pol)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.002036121140701286	-0.015511206877583426	0.01883170683117739			0	0.0	2.915319336281897	2.8278153112924995	3.000289586177431	2.915319336281897	2.8278153112924995	3.0002895861774315
E7	pendulum-swingup	D(mix)	G_o	rate	L000			3.2886721351441905	3.2017901639741457	3.372946763036941			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	rate	L010			2.769459991006917	2.6349041284149544	2.904289852226023			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	rate	L025			1.964750681000855	1.9010383827386568	2.0251498092555886			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	rate	L050			2.2620093751530392	2.233024965267	2.2904771296662503			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	rate	L075			2.2524750012234	2.2009318228029193	2.304094630259025			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	change	L050	L000	main	-1.0266627599911513	-1.1162082408486504	-0.934083826633732			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	change	L075	L000	secondary	-1.0361971339207905	-1.1352974912290408	-0.9332698523932658			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	retention	L050	L000	main	0.6878184513987322	0.6684353239899611	0.7085757314996246			0	0.0	3.2886721351441905	3.2017901639741457	3.372946763036941	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	retention	L075	L000	secondary	0.6849192952840953	0.6618082711019531	0.7097273840411972			0	0.0	3.2886721351441905	3.2017901639741457	3.372946763036941	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	critic_change_difference	L050	L000	main	0.10095613602707543	0.07117604271334076	0.13000232864905792			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	critic_change_difference	L075	L000	secondary	0.13160423259352205	0.10620320269845496	0.15689220264811593			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_o	critic_retention_difference	L050	L000	main	-0.028164038438898253	-0.036472148353088416	-0.01999879698843888			0	0.0	3.2886721351441905	3.2017901639741457	3.372946763036941	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(mix)	G_o	critic_retention_difference	L075	L000	secondary	-0.020942288223594785	-0.02696940009882718	-0.014680732763387527			0	0.0	3.2886721351441905	3.2017901639741457	3.372946763036941	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(mix)	G_f	rate	L000			3.2886721351441905	3.2017901639741457	3.372946763036941			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	rate	L010			2.7638826063028055	2.627601695772794	2.901631635599715			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	rate	L025			1.9636045764369379	1.8993281500789811	2.0237206286949103			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	rate	L050			2.286608727107829	2.25140549902268	2.32361806165535			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	rate	L075			2.244591338719118	2.157688068725806	2.3316213819670515			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	change	L050	L000	main	-1.0020634080363617	-1.0941702344444426	-0.906944600831252			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	change	L075	L000	secondary	-1.0440807964250727	-1.164292578106851	-0.9214854148245396			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	retention	L050	L000	main	0.6952984770576934	0.6746523985111157	0.7173045231843109			0	0.0	3.2886721351441905	3.2017901639741457	3.372946763036941	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	retention	L075	L000	secondary	0.6825220777506009	0.6515482133225179	0.7149501084673533			0	0.0	3.2886721351441905	3.2017901639741457	3.372946763036941	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	critic_change_difference	L050	L000	main	0.09464193689751221	0.061811960166133016	0.12546475062127288			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	critic_change_difference	L075	L000	secondary	0.13352912029723774	0.1017117540710584	0.16589483759673845			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G_f	critic_retention_difference	L050	L000	main	-0.028470322356921263	-0.037002895317966536	-0.020150154123311396			0	0.0	3.2886721351441905	3.2017901639741457	3.372946763036941	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(mix)	G_f	critic_retention_difference	L075	L000	secondary	-0.020868990214812366	-0.026968145170177257	-0.014575167146248555			0	0.0	3.2886721351441905	3.2017901639741457	3.372946763036941	3.970244283085152	3.8871302951384	4.050717451728662
E7	pendulum-swingup	D(mix)	G-G_o	estimand_change_difference	L050	L000	main	0.0008244584945513722	-0.00019991236103792382	0.0019181168087687986			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0030275535299271183	-0.006084076469539313	-6.141556602117366e-05			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G-G_o	estimand_retention_difference	L050	L000	main	0.0002506964697820413	-6.072527926267167e-05	0.0005838553552500485			0	0.0	3.2886721351441905	3.2017901639741457	3.3729467630369405	3.2886721351441905	3.2017901639741457	3.372946763036941
E7	pendulum-swingup	D(mix)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0009206005966886366	-0.0018537980275746685	-1.866705952808001e-05			0	0.0	3.2886721351441905	3.2017901639741457	3.3729467630369405	3.2886721351441905	3.2017901639741457	3.372946763036941
E7	pendulum-swingup	D(mix)	G-G_f	estimand_change_difference	L050	L000	main	-0.0237748934602382	-0.05546569443338586	0.006699792942896135			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G-G_f	estimand_change_difference	L075	L000	secondary	0.004856108974355067	-0.05306383535250834	0.060432919142938614			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix)	G-G_f	estimand_retention_difference	L050	L000	main	-0.007229329189179179	-0.016858799292986514	0.002030731449071174			0	0.0	3.2886721351441905	3.2017901639741457	3.3729467630369405	3.2886721351441905	3.2017901639741457	3.372946763036941
E7	pendulum-swingup	D(mix)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0014766169368057858	-0.016148728829186564	0.018341490537482096			0	0.0	3.2886721351441905	3.2017901639741457	3.3729467630369405	3.2886721351441905	3.2017901639741457	3.372946763036941
E7	pendulum-swingup	D(mix) minus D(pol)	G_o	arm_gap	L000		main	0.37335279886229333	0.3616114145877895	0.385173780572422			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix) minus D(pol)	G_o	arm_gap	L050		main	0.4475842905108842	0.42563742208265587	0.4707653527102967			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix) minus D(pol)	G_o	arm_gap_change	L050	L000	main	0.07423149164859089	0.04940931250211766	0.09986918366522668			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix) minus D(pol)	G_f	arm_gap	L000		main	0.37335279886229333	0.3616114145877895	0.385173780572422			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix) minus D(pol)	G_f	arm_gap	L050		main	0.4524517696701902	0.4280424807299069	0.4789390965501027			0	0.0	NA	NA	NA	NA	NA	NA
E7	pendulum-swingup	D(mix) minus D(pol)	G_f	arm_gap_change	L050	L000	main	0.07909897080789685	0.05190322686345355	0.10747753463029058			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_o	rate	L000			2.9351931525215496	2.918803544815538	2.9512524661792			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_o	rate	L010			2.7801273636612045	2.747647127803973	2.8106256047309506			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_o	rate	L025			2.3819322405458774	2.318698678947331	2.4421535735059026			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_o	rate	L050			0.17626672977965954	-0.035525849017035684	0.40640635790481544			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_o	rate	L075			-0.4610914351252161	-0.5039474559177816	-0.4102150779485904			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_o	change	L050	L000	main	-2.75892642274189	-2.972292649290175	-2.5267800824928486			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_o	change	L075	L000	secondary	-3.3962845876467656	-3.4419515855980927	-3.343747249004855			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_o	retention	L050	L000	main	0.06005285533874774	-0.012123136064049479	0.13845478551532892			0	0.0	2.9351931525215496	2.918803544815538	2.9512524661792	NA	NA	NA
E7	cartpole-balance	ST	G_o	retention	L075	L000	secondary	-0.15709066189702175	-0.17166765709297604	-0.13982205992496002			0	0.0	2.9351931525215496	2.918803544815538	2.9512524661792	NA	NA	NA
E7	cartpole-balance	ST	G_o	critic_change_difference	L050	L000	main	-1.5041647071544717	-1.716492257143607	-1.295367008815286			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_o	critic_change_difference	L075	L000	secondary	-2.2425127243615486	-2.364222108715032	-2.1125033956047936			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_o	critic_retention_difference	L050	L000	main	-0.6727382313471545	-0.7300505782789907	-0.6166064465697543			0	0.0	2.9351931525215496	2.918803544815538	2.9512524661792	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.9113881337030576	-0.9396203076576289	-0.8814970426234602			0	0.0	2.9351931525215496	2.918803544815538	2.9512524661792	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	ST	G_f	rate	L000			2.9351931525215496	2.918803544815538	2.9512524661792			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_f	rate	L010			2.794993322480782	2.7525754700454645	2.8341490642183347			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_f	rate	L025			2.3904674977411666	2.320862920999731	2.4614579395441365			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_f	rate	L050			0.17600232968499005	-0.03493944442008513	0.4089372795772629			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_f	rate	L075			-0.46201361799546653	-0.5070985437729632	-0.41019897922807363			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_f	change	L050	L000	main	-2.7591908228365596	-2.971924060116092	-2.5246305345093174			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_f	change	L075	L000	secondary	-3.397206770517016	-3.445229334342132	-3.3433385865573877			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_f	retention	L050	L000	main	0.05996277605573962	-0.011904882903528558	0.13914540069281334			0	0.0	2.9351931525215496	2.918803544815538	2.9512524661792	NA	NA	NA
E7	cartpole-balance	ST	G_f	retention	L075	L000	secondary	-0.15740484322081577	-0.17275253675084618	-0.13973130759865604			0	0.0	2.9351931525215496	2.918803544815538	2.9512524661792	NA	NA	NA
E7	cartpole-balance	ST	G_f	critic_change_difference	L050	L000	main	-1.4992675380314835	-1.7189890266664734	-1.2784653371290682			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_f	critic_change_difference	L075	L000	secondary	-2.250518979226613	-2.4237081715036637	-2.0755519654355616			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G_f	critic_retention_difference	L050	L000	main	-0.6717291240001336	-0.7283087687259014	-0.6156486993391367			0	0.0	2.9351931525215496	2.918803544815538	2.9512524661792	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.9132109099704635	-0.9527448532042536	-0.8733226754286788			0	0.0	2.9351931525215496	2.918803544815538	2.9512524661792	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.011253838571568586	-0.0208963578031237	-0.0007585404331488135			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-1.7057400805597922e-05	-0.002123850362830959	0.0023811511500091078			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.0038341049419184786	-0.007109376756286625	-0.0002591658157458719			0	0.0	2.93519315252155	2.918803544815538	2.9512524661792	2.9351931525215496	2.918803544815538	2.9512524661792
E7	cartpole-balance	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-5.8113384430458215e-06	-0.0007228532927860465	0.0008101502304243208			0	0.0	2.93519315252155	2.918803544815538	2.9512524661792	2.9351931525215496	2.918803544815538	2.9512524661792
E7	cartpole-balance	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.01098943847689915	-0.02275905269100855	-0.0004344339514127421			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.0009051254694449895	-0.011909791022654891	0.013441903522236781			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.003744025658910355	-0.007752727071612632	-0.00014792075328833666			0	0.0	2.93519315252155	2.918803544815538	2.9512524661792	2.9351931525215496	2.918803544815538	2.9512524661792
E7	cartpole-balance	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.00030836998535097027	-0.0040573922117389805	0.0045897316967354876			0	0.0	2.93519315252155	2.918803544815538	2.9512524661792	2.9351931525215496	2.918803544815538	2.9512524661792
E7	cartpole-balance	mt30-317M	G_o	rate	L000			2.2957606061367897	2.2875211521930385	2.3040976821194854			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	rate	L010			2.2612575285985193	2.2495154724518764	2.2729000438665765			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	rate	L025			2.145142747644487	2.1260428601222343	2.162387301974721			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	rate	L050			0.597342494950711	0.3619807683713418	0.8373817612565858			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	rate	L075			0.26546061009464594	0.18255236188802934	0.34663944840135236			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	change	L050	L000	main	-1.6984181111860788	-1.9343333995506877	-1.458181265088011			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	change	L075	L000	secondary	-2.0302999960421437	-2.1139209057001094	-1.9488164742416374			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	retention	L050	L000	main	0.26019372113710676	0.15756373373908028	0.3649075738214513			0	0.0	2.2957606061367897	2.2875211521930385	2.3040976821194854	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	retention	L075	L000	secondary	0.11563078893550317	0.07948383392459643	0.15105554223335674			0	0.0	2.2957606061367897	2.2875211521930385	2.3040976821194854	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.4436563955986603	-0.5813441186008459	-0.30577359243844954			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.8765281327569268	-0.957901092447229	-0.7919184179271079			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.47259736554879545	-0.5306993546540758	-0.4117903039452754			0	0.0	2.2957606061367897	2.2875211521930385	2.3040976821194854	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.6386666828705326	-0.6634922616046594	-0.6146749164938292			0	0.0	2.2957606061367897	2.2875211521930385	2.3040976821194854	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	mt30-317M	G_f	rate	L000			2.2957606061367897	2.2875211521930385	2.3040976821194854			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	rate	L010			2.2733489751056086	2.2547051677253105	2.2913891850888897			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	rate	L025			2.15282950915688	2.1266555610348883	2.1800200493145687			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	rate	L050			0.5964464812082849	0.35828210257591814	0.8431944422617024			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	rate	L075			0.2659915313148352	0.182092594451214	0.34821888469700263			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	change	L050	L000	main	-1.6993141249285046	-1.937372240917607	-1.4522310924473216			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	change	L075	L000	secondary	-2.0297690748219543	-2.1139394225176824	-1.9467351812076785			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	retention	L050	L000	main	0.25980343055540106	0.156201167056315	0.3672588017266457			0	0.0	2.2957606061367897	2.2875211521930385	2.3040976821194854	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	retention	L075	L000	secondary	0.11586205051337417	0.07944772019013514	0.1515788038825206			0	0.0	2.2957606061367897	2.2875211521930385	2.3040976821194854	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.43939084012342855	-0.5877201932523711	-0.28696811866232125			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.8830812835315514	-1.0078257013851386	-0.7587944753954287			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.4718884695004722	-0.5283311987261275	-0.41366531151513597			0	0.0	2.2957606061367897	2.2875211521930385	2.3040976821194854	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.6399440162362735	-0.6703299195764039	-0.6117902859012508			0	0.0	2.2957606061367897	2.2875211521930385	2.3040976821194854	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	-0.012755728408436307	-0.02211112236679168	-0.0025774522900624064			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0018933884546759039	-0.007607759464488284	0.0034583934109574154			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	-0.005556210161607955	-0.009631304797948978	-0.0011236369512250546			0	0.0	2.2957606061367897	2.287521152193038	2.3040976821194854	2.2957606061367897	2.2875211521930385	2.3040976821194854
E7	cartpole-balance	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0008247325307414455	-0.0033130348832739478	0.001507673041182799			0	0.0	2.2957606061367897	2.287521152193038	2.3040976821194854	2.2957606061367897	2.2875211521930385	2.3040976821194854
E7	cartpole-balance	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.011859714666010435	-0.027311908016831542	0.0022980633517634026			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	-0.002424309674865288	-0.012320181297896814	0.0063899611084543085			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.005165919579902256	-0.01189454735135217	0.0010016831148962815			0	0.0	2.2957606061367897	2.287521152193038	2.3040976821194854	2.2957606061367897	2.2875211521930385	2.3040976821194854
E7	cartpole-balance	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.001055994108612443	-0.005352893282604958	0.00278775797650021			0	0.0	2.2957606061367897	2.287521152193038	2.3040976821194854	2.2957606061367897	2.2875211521930385	2.3040976821194854
E7	cartpole-balance	CC(pool)	G_o	rate	L000			4.6958078606924145	4.690753247044963	4.700556503513964			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_o	rate	L010			4.681801737513597	4.675958113189872	4.687711533092814			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_o	rate	L025			4.643505311203333	4.635228494397171	4.65138692206589			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_o	rate	L050			3.441046145104996	3.154148932580731	3.712677187536911			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_o	rate	L075			3.5420359974071975	3.416024189288611	3.6586671729245137			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_o	change	L050	L000	main	-1.2547617155874184	-1.5420769314673946	-0.9835469642966396			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_o	change	L075	L000	secondary	-1.153771863285217	-1.279676372335247	-1.037187598247068			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_o	retention	L050	L000	main	0.7327910866859022	0.6717053878893828	0.7904971098898033			0	0.0	4.6958078606924145	4.690753247044963	4.700556503513964	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_o	retention	L075	L000	secondary	0.7542974718060358	0.7274625275687662	0.7791507939408251			0	0.0	4.6958078606924145	4.690753247044963	4.700556503513964	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_f	rate	L000			4.6958078606924145	4.690753247044963	4.700556503513964			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_f	rate	L010			4.706836371804469	4.680618438400847	4.73245357492879			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_f	rate	L025			4.6601445385684785	4.615115499394423	4.706103044292712			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_f	rate	L050			3.4358845758873384	3.124969887632044	3.7379543820325756			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_f	rate	L075			3.5491200694020115	3.38604254472082	3.7090793711797745			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_f	change	L050	L000	main	-1.259923284805076	-1.570556469898934	-0.9568392241020417			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_f	change	L075	L000	secondary	-1.146687791290403	-1.3100788904509695	-0.9866053865841427			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_f	retention	L050	L000	main	0.7316919000558733	0.66551872002969	0.7961646966824583			0	0.0	4.6958078606924145	4.690753247044963	4.700556503513964	NA	NA	NA
E7	cartpole-balance	CC(pool)	G_f	retention	L075	L000	secondary	0.7558060667496477	0.7210548158768298	0.7898700697876675			0	0.0	4.6958078606924145	4.690753247044963	4.700556503513964	NA	NA	NA
E7	cartpole-balance	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	-0.014751789138843119	-0.02703568630510912	-0.002473258309167207			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0034626463385603046	-0.010345911295147359	0.0033393014459671124			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	-0.0031414805665979095	-0.005756253341702563	-0.0005265809244423469			0	0.0	4.6958078606924145	4.690753247044963	4.7005565035139645	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0007373909753730645	-0.0022043314980941366	0.0007111845541286909			0	0.0	4.6958078606924145	4.690753247044963	4.7005565035139645	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.009590219921185472	-0.07232685783746914	0.05162799388955577			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	-0.010546718333374283	-0.1035251304560208	0.08226078257287509			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.002042293936568962	-0.015394168936048594	0.011005156410887063			0	0.0	4.6958078606924145	4.690753247044963	4.7005565035139645	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.0022459859189849496	-0.02204653177000725	0.017517388733416964			0	0.0	4.6958078606924145	4.690753247044963	4.7005565035139645	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	D(pol)	G_o	rate	L000			0.16437954906845523	0.1623753318999825	0.1662496157825069			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	rate	L010			0.16245252091685927	0.16068256074011245	0.16427457908854579			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	rate	L025			0.15988412056912046	0.1580538375973897	0.16166273463443154			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	rate	L050			-0.016400319605376374	-0.047452010453863096	0.01504760540160772			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	rate	L075			-0.1263434409736318	-0.15299989260335858	-0.10026758070096407			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	change	L050	L000	main	-0.1807798686738316	-0.21189084522992238	-0.14913938897735346			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	change	L075	L000	secondary	-0.290722990042087	-0.31752678097397563	-0.2647078068470473			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	retention	L050	L000	main	-0.09977104632734164	-0.2880207485416384	0.09159745037101148			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	retention	L075	L000	secondary	-0.7686080275169543	-0.9298831962440671	-0.6099451277081176			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	critic_change_difference	L050	L000	main	1.073981846913587	0.8170291051301438	1.3501314354150686			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	critic_change_difference	L075	L000	secondary	0.86304887324313	0.7361050787222497	0.9996747419319836			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_o	critic_retention_difference	L050	L000	main	-0.8325621330132439	-1.0049819435519405	-0.6644085721447053			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	D(pol)	G_o	critic_retention_difference	L075	L000	secondary	-1.5229054993229902	-1.69487071892121	-1.3532232825720651			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	D(pol)	G_f	rate	L000			0.16437954906845523	0.1623753318999825	0.1662496157825069			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	rate	L010			0.16332119064676193	0.16142343063543263	0.16533504838268814			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	rate	L025			0.16045703866782648	0.1583018430864962	0.16260036317597762			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	rate	L050			-0.01637571912596831	-0.04733876878922397	0.01504003424518568			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	rate	L075			-0.12659612785557905	-0.15286803204033925	-0.10059971411563215			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	change	L050	L000	main	-0.18075526819442353	-0.21177314483744455	-0.14903875551316145			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	change	L075	L000	secondary	-0.29097567692403425	-0.31746663288087285	-0.26493648826554067			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	retention	L050	L000	main	-0.09962138975785062	-0.2880007802683134	0.09140570843445658			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	retention	L075	L000	secondary	-0.7701452435719883	-0.931085964927499	-0.612118301726608			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	critic_change_difference	L050	L000	main	1.0791680166106525	0.7900462167900422	1.376400928589469			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	critic_change_difference	L075	L000	secondary	0.8557121143663687	0.6875207926619984	1.0286386009245454			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G_f	critic_retention_difference	L050	L000	main	-0.8313132898137239	-1.004077205654278	-0.6645431534941276			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	D(pol)	G_f	critic_retention_difference	L075	L000	secondary	-1.525951310321636	-1.6996456091342769	-1.3550232563908875			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	D(pol)	G-G_o	estimand_change_difference	L050	L000	main	-0.00094863477138038	-0.002246121732766576	0.0005184055950276204			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0007119818527429045	-0.002978845657331229	0.0013725995682986375			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G-G_o	estimand_retention_difference	L050	L000	main	-0.00577100239510539	-0.013689524198982258	0.0031628873940204665			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	0.16437954906845523	0.1623753318999825	0.1662496157825069
E7	cartpole-balance	D(pol)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.004331328664531231	-0.018138468502534883	0.008332903783899283			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	0.16437954906845523	0.1623753318999825	0.1662496157825069
E7	cartpole-balance	D(pol)	G-G_f	estimand_change_difference	L050	L000	main	-0.0009732352507884623	-0.002274383960067703	0.00028772696745083047			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G-G_f	estimand_change_difference	L075	L000	secondary	-0.00045929497079566506	-0.0047568677447001485	0.003158595399003011			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(pol)	G-G_f	estimand_retention_difference	L050	L000	main	-0.005920658964596412	-0.013834732494232857	0.0017575484366717205			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	0.16437954906845523	0.1623753318999825	0.1662496157825069
E7	cartpole-balance	D(pol)	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.0027941126094972457	-0.028806143683129046	0.019198511005456647			0	0.0	0.16437954906845523	0.1623753318999825	0.1662496157825069	0.16437954906845523	0.1623753318999825	0.1662496157825069
E7	cartpole-balance	D(mix)	G_o	rate	L000			2.251126799093451	2.2410333712771617	2.260677681234833			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	rate	L010			2.240628981508013	2.2323517358456972	2.249129736415315			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	rate	L025			2.21349993990319	2.204649183383774	2.222087005603481			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	rate	L050			1.1020619755269754	0.8766779769003215	1.321313703141419			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	rate	L075			0.8467933443085657	0.7649139563626735	0.92644293751506			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	change	L050	L000	main	-1.1490648235664758	-1.3757348301158567	-0.9289039793897735			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	change	L075	L000	secondary	-1.4043334547848856	-1.4876155984640764	-1.323772982553012			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	retention	L050	L000	main	0.4895601509300967	0.38930635154118626	0.5868469761181859			0	0.0	2.251126799093451	2.2410333712771617	2.260677681234833	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	retention	L075	L000	secondary	0.37616421458337085	0.33953650258650764	0.41153625752535583			0	0.0	2.251126799093451	2.2410333712771617	2.260677681234833	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	critic_change_difference	L050	L000	main	0.10569689202094268	0.006464435981953904	0.21083410694881888			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	critic_change_difference	L075	L000	secondary	-0.2505615914996686	-0.33312960285865023	-0.1651626375730814			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_o	critic_retention_difference	L050	L000	main	-0.2432309357558055	-0.2896505472695488	-0.19687699918566962			0	0.0	2.251126799093451	2.2410333712771617	2.260677681234833	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	D(mix)	G_o	critic_retention_difference	L075	L000	secondary	-0.37813325722266494	-0.4037083688652063	-0.35475972090160207			0	0.0	2.251126799093451	2.2410333712771617	2.260677681234833	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	D(mix)	G_f	rate	L000			2.251126799093451	2.2410333712771617	2.260677681234833			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	rate	L010			2.252610122589688	2.2379144292589954	2.2679874666897692			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	rate	L025			2.2214316480211767	2.199041022532818	2.2436976327801754			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	rate	L050			1.100408882563685	0.8713540087784312	1.3275585008866087			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	rate	L075			0.8484869309971828	0.7643638311798754	0.9318932065306414			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	change	L050	L000	main	-1.150717916529766	-1.3796479145337628	-0.9232273036533782			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	change	L075	L000	secondary	-1.4026398680962684	-1.4880827945771775	-1.3188534413711093			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	retention	L050	L000	main	0.4888258107037016	0.3867800652167691	0.5899028238909445			0	0.0	2.251126799093451	2.2410333712771617	2.260677681234833	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	retention	L075	L000	secondary	0.3769165430125376	0.3393846059153983	0.413952353301586			0	0.0	2.251126799093451	2.2410333712771617	2.260677681234833	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	critic_change_difference	L050	L000	main	0.10920536827531002	-0.007977843364154224	0.23311095205405769			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	critic_change_difference	L075	L000	secondary	-0.2559520768058654	-0.37542908711800993	-0.13629043960873802			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G_f	critic_retention_difference	L050	L000	main	-0.24286608935217163	-0.28826551508757864	-0.19710068381135062			0	0.0	2.251126799093451	2.2410333712771617	2.260677681234833	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	D(mix)	G_f	critic_retention_difference	L075	L000	secondary	-0.3788895237371101	-0.4080699378594451	-0.35253998714457047			0	0.0	2.251126799093451	2.2410333712771617	2.260677681234833	4.6958078606924145	4.690753247044963	4.700556503513964
E7	cartpole-balance	D(mix)	G-G_o	estimand_change_difference	L050	L000	main	-0.01025502359112207	-0.01886876220267026	-0.0009133284760746615			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G-G_o	estimand_change_difference	L075	L000	secondary	9.95171082043278e-05	-0.004515780706503297	0.005008021415115285			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G-G_o	estimand_retention_difference	L050	L000	main	-0.004555506866717518	-0.008386861974105087	-0.00040576559215558616			0	0.0	2.251126799093451	2.241033371277162	2.260677681234833	2.251126799093451	2.2410333712771617	2.260677681234833
E7	cartpole-balance	D(mix)	G-G_o	estimand_retention_difference	L075	L000	secondary	4.4207686676844826e-05	-0.002009517987090478	0.0022252928290303203			0	0.0	2.251126799093451	2.241033371277162	2.260677681234833	2.251126799093451	2.2410333712771617	2.260677681234833
E7	cartpole-balance	D(mix)	G-G_f	estimand_change_difference	L050	L000	main	-0.008601930627831766	-0.0306977610456007	0.012616111342980062			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G-G_f	estimand_change_difference	L075	L000	secondary	-0.0015940695804128602	-0.0254970983944804	0.021936738988228843			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix)	G-G_f	estimand_retention_difference	L050	L000	main	-0.0038211666403224487	-0.013631189871101554	0.005611783917874233			0	0.0	2.251126799093451	2.241033371277162	2.260677681234833	2.251126799093451	2.2410333712771617	2.260677681234833
E7	cartpole-balance	D(mix)	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.0007081207424898817	-0.011307954966894669	0.009734905780822032			0	0.0	2.251126799093451	2.241033371277162	2.260677681234833	2.251126799093451	2.2410333712771617	2.260677681234833
E7	cartpole-balance	D(mix) minus D(pol)	G_o	arm_gap	L000		main	2.0867472500249957	2.0785335899477504	2.094698506414676			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix) minus D(pol)	G_o	arm_gap	L050		main	1.1184622951323517	0.9118829288684861	1.317214376771843			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix) minus D(pol)	G_o	arm_gap_change	L050	L000	main	-0.968284954892644	-1.1749677395521025	-0.7692396416118727			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix) minus D(pol)	G_f	arm_gap	L000		main	2.0867472500249957	2.0785335899477504	2.094698506414676			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix) minus D(pol)	G_f	arm_gap	L050		main	1.1167846016896534	0.9072896733861089	1.3232277585310477			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-balance	D(mix) minus D(pol)	G_f	arm_gap_change	L050	L000	main	-0.9699626483353423	-1.1803689455578361	-0.7627686993755611			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_o	rate	L000			2.445878849660816	2.297853239183289	2.5264011358600675			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_o	rate	L010			1.714575970227244	1.3773004956138188	2.0097936485261654			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_o	rate	L025			0.9797783922132753	0.6981249529053205	1.2495237495165947			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_o	rate	L050			0.22269829578050807	0.019141662917734274	0.4382884397253216			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_o	rate	L075			-0.3334093247236716	-0.3698366716326987	-0.2979943749928093			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_o	change	L050	L000	main	-2.223180553880308	-2.4616293401365534	-1.9603918037007138			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_o	change	L075	L000	secondary	-2.7792881743844875	-2.8787633608560217	-2.615827052912812			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_o	retention	L050	L000	main	0.09105041969326932	0.007756449053531086	0.17981649000784775			0	0.0	2.445878849660816	2.297853239183289	2.5264011358600675	NA	NA	NA
E7	cartpole-swingup	ST	G_o	retention	L075	L000	secondary	-0.1363147339738055	-0.15374516795652637	-0.12075178268309855			0	0.0	2.445878849660816	2.297853239183289	2.5264011358600675	NA	NA	NA
E7	cartpole-swingup	ST	G_o	critic_change_difference	L050	L000	main	-1.4142435298588656	-1.5796577575082222	-1.2290804549553291			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_o	critic_change_difference	L075	L000	secondary	-1.6461998947938268	-1.7563481666814191	-1.5078554517059688			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_o	critic_retention_difference	L050	L000	main	-0.7254051827295512	-0.7942713896068512	-0.6533885047402247			0	0.0	2.445878849660816	2.297853239183289	2.5264011358600675	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.8792217842095014	-0.9048888196371746	-0.8558478109747577			0	0.0	2.445878849660816	2.297853239183289	2.5264011358600675	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	ST	G_f	rate	L000			2.445878849660816	2.297853239183289	2.5264011358600675			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_f	rate	L010			1.7154094446572157	1.3764263154716194	2.01207680142284			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_f	rate	L025			0.9778188354288487	0.6976186490405974	1.247764673914354			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_f	rate	L050			0.2227539703544532	0.01920839889242159	0.4398486252786992			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_f	rate	L075			-0.3232403403195996	-0.3604761421836564	-0.2863029089080803			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_f	change	L050	L000	main	-2.2231248793063627	-2.4616772499501587	-1.9602379171378626			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_f	change	L075	L000	secondary	-2.7691191899804153	-2.8707106703669725	-2.6056471809793615			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_f	retention	L050	L000	main	0.09107318229819264	0.007774341376718095	0.1811324450944513			0	0.0	2.445878849660816	2.297853239183289	2.5264011358600675	NA	NA	NA
E7	cartpole-swingup	ST	G_f	retention	L075	L000	secondary	-0.13215713458760445	-0.14989549130399465	-0.11587805151791515			0	0.0	2.445878849660816	2.297853239183289	2.5264011358600675	NA	NA	NA
E7	cartpole-swingup	ST	G_f	critic_change_difference	L050	L000	main	-1.4150874484814269	-1.5847943097356896	-1.2260996548351784			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_f	critic_change_difference	L075	L000	secondary	-1.5361671537107746	-1.6999788198357941	-1.3586924212696354			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G_f	critic_retention_difference	L050	L000	main	-0.7255865340252337	-0.7927193694564786	-0.655325336659271			0	0.0	2.445878849660816	2.297853239183289	2.5264011358600675	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.8524055197911116	-0.8900976949886472	-0.8163547507642093			0	0.0	2.445878849660816	2.297853239183289	2.5264011358600675	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.008832532841485108	-0.01934516342038691	0.0009819250105413274			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G-G_o	estimand_change_difference	L075	L000	secondary	0.0008496787846827836	-0.002563765137256901	0.004476725117091983			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.003611189835796849	-0.007969904806278448	0.00040136453240558194			0	0.0	2.4458788496608155	2.297853239183289	2.526401135860067	2.445878849660816	2.297853239183289	2.5264011358600675
E7	cartpole-swingup	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0003473920160846078	-0.0010492110729547358	0.0018301739913202165			0	0.0	2.4458788496608155	2.297853239183289	2.526401135860067	2.445878849660816	2.297853239183289	2.5264011358600675
E7	cartpole-swingup	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.008888207415430394	-0.02083794246632419	0.0009039094095692027			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G-G_f	estimand_change_difference	L075	L000	secondary	-0.009319305619389429	-0.020582324868336933	0.0014855222518269965			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.0036339524407201645	-0.008512306246693751	0.0003620253746125709			0	0.0	2.4458788496608155	2.297853239183289	2.526401135860067	2.445878849660816	2.297853239183289	2.5264011358600675
E7	cartpole-swingup	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.0038102073701164474	-0.008444297198423796	0.0006098790640275672			0	0.0	2.4458788496608155	2.297853239183289	2.526401135860067	2.445878849660816	2.297853239183289	2.5264011358600675
E7	cartpole-swingup	mt30-317M	G_o	rate	L000			2.098625961681346	1.9932525018921328	2.157332881815601			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	rate	L010			1.5630752692254752	1.3258159332024984	1.7687233998001064			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	rate	L025			1.096502595695916	0.9068352525266108	1.2744678259139022			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	rate	L050			0.6063581553058947	0.4913408151507711	0.7264267085024674			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	rate	L075			0.3520674798368383	0.28585987203167357	0.4153249935463572			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	change	L050	L000	main	-1.4922678063754513	-1.6297037924832247	-1.3305480239845768			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	change	L075	L000	secondary	-1.7465584818445077	-1.8464629776556611	-1.6208811993929495			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	retention	L050	L000	main	0.2889310274328741	0.23336580629637996	0.3486911565797973			0	0.0	2.098625961681346	1.9932525018921328	2.157332881815601	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	retention	L075	L000	secondary	0.16776094752719733	0.1357302153063443	0.1994476753451675			0	0.0	2.098625961681346	1.9932525018921328	2.157332881815601	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.6833307823540089	-0.7592012242375681	-0.5945738367946818			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.613470202253847	-0.6871427056959478	-0.525330226671508			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.5275245749899464	-0.5667220093354903	-0.4859620774556149			0	0.0	2.098625961681346	1.9932525018921328	2.157332881815601	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.5751461027084985	-0.596134609495848	-0.5528091679291077			0	0.0	2.098625961681346	1.9932525018921328	2.157332881815601	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	mt30-317M	G_f	rate	L000			2.098625961681346	1.9932525018921328	2.157332881815601			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	rate	L010			1.5638350974813489	1.3251030491474938	1.771743308129637			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	rate	L025			1.0943095905045241	0.9066881574435259	1.2724356366550527			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	rate	L050			0.6065097448447211	0.48771662992513304	0.732078827287386			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	rate	L075			0.34132942170181474	0.2805177379716352	0.3977659843885903			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	change	L050	L000	main	-1.4921162168366249	-1.6326677842406183	-1.3282019924863262			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	change	L075	L000	secondary	-1.757296539979531	-1.853813455039249	-1.6341051427965116			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	retention	L050	L000	main	0.28900326018973227	0.23126227705691513	0.35041497273268546			0	0.0	2.098625961681346	1.9932525018921328	2.157332881815601	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	retention	L075	L000	secondary	0.16264423862761782	0.13275225033012558	0.19109728191909187			0	0.0	2.098625961681346	1.9932525018921328	2.157332881815601	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.684078786011689	-0.7863350601424092	-0.5770327483791027			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.5243445037098904	-0.6605070741661777	-0.3833560537267515			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.527656456133694	-0.5657491747401135	-0.48696123965146854			0	0.0	2.098625961681346	1.9932525018921328	2.157332881815601	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.5576041465758893	-0.5914304633338414	-0.5234534415861009			0	0.0	2.098625961681346	1.9932525018921328	2.157332881815601	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	-0.005920996217003038	-0.012389623429877705	3.0656234830083844e-05			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.006527613481300598	0.0011706273056038	0.011890217760637456			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	-0.0028213680403815777	-0.0058948175312379955	1.4845728065453081e-05			0	0.0	2.0986259616813463	1.9932525018921328	2.157332881815601	2.098625961681346	1.9932525018921328	2.157332881815601
E7	cartpole-swingup	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.003110422533833146	0.000547521155625029	0.005697363166755331			0	0.0	2.0986259616813463	1.9932525018921328	2.157332881815601	2.098625961681346	1.9932525018921328	2.157332881815601
E7	cartpole-swingup	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.006072585755829474	-0.01875497129231927	0.005439099474712201			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.017265671616323974	0.005626964881746061	0.02964671391338734			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.0028936007972397704	-0.008930039790976157	0.0025889030567448124			0	0.0	2.0986259616813463	1.9932525018921328	2.157332881815601	2.098625961681346	1.9932525018921328	2.157332881815601
E7	cartpole-swingup	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.008227131433412666	0.0026782237152330156	0.014168821860906133			0	0.0	2.0986259616813463	1.9932525018921328	2.157332881815601	2.098625961681346	1.9932525018921328	2.157332881815601
E7	cartpole-swingup	CC(pool)	G_o	rate	L000			4.407309810049031	4.361269890080853	4.435534157355923			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_o	rate	L010			4.211698180902414	4.121046119963294	4.291548167738361			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_o	rate	L025			3.9639613901619892	3.8702963331388935	4.053349995437917			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_o	rate	L050			3.5983727860275887	3.5073206340424323	3.6887102640288063			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_o	rate	L075			3.2742215304583704	3.1867871083204573	3.3516932623835403			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_o	change	L050	L000	main	-0.8089370240214424	-0.9065784331184497	-0.7096652067346744			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_o	change	L075	L000	secondary	-1.1330882795906607	-1.228821955389311	-1.045385639385048			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_o	retention	L050	L000	main	0.8164556024228206	0.7947721651842785	0.8383230786691399			0	0.0	4.407309810049031	4.361269890080853	4.435534157355923	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_o	retention	L075	L000	secondary	0.7429070502356958	0.7219012552640115	0.7617931899666492			0	0.0	4.407309810049031	4.361269890080853	4.435534157355923	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_f	rate	L000			4.407309810049031	4.361269890080853	4.435534157355923			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_f	rate	L010			4.213745534184797	4.118370381880741	4.299788776523013			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_f	rate	L025			3.956033467381665	3.8604478114008423	4.050371157487342			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_f	rate	L050			3.5992723792240953	3.459018556725365	3.7382162007190636			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_f	rate	L075			3.1743577737793904	3.0462782219125306	3.3028578047924078			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_f	change	L050	L000	main	-0.8080374308249358	-0.9517865566817355	-0.6634490527312982			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_f	change	L075	L000	secondary	-1.2329520362696407	-1.3661480208653554	-1.0992936694227988			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_f	retention	L050	L000	main	0.8166597163234263	0.7843512630032563	0.8493538513934314			0	0.0	4.407309810049031	4.361269890080853	4.435534157355923	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G_f	retention	L075	L000	secondary	0.7202483852035071	0.6907281942151539	0.7499959148977902			0	0.0	4.407309810049031	4.361269890080853	4.435534157355923	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	-0.006913472314207247	-0.011518502873318336	-0.002327546923770008			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	0.0001041894354676387	-0.00810995374650123	0.008621057656742214			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	-0.0015686376978636396	-0.002607346414302422	-0.0005279880076821009			0	0.0	4.407309810049032	4.361269890080853	4.435534157355923	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	2.3640143297920524e-05	-0.0018370372191362893	0.001959400897063435			0	0.0	4.407309810049032	4.361269890080853	4.435534157355923	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.007813065510713813	-0.07596941858592184	0.05988227261189156			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.09996794611444759	0.00032015670341033534	0.19898561473272805			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.0017727515984693465	-0.017261336385549643	0.01361912504085279			0	0.0	4.407309810049032	4.361269890080853	4.435534157355923	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.02268230517548664	7.295510426182386e-05	0.04516423264829133			0	0.0	4.407309810049032	4.361269890080853	4.435534157355923	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(pol)	G_o	rate	L000			1.5091781548189676	1.4723296927077905	1.53221153618879			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	rate	L010			1.3380165632407723	1.2576823495723186	1.4082719960759547			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	rate	L025			1.1636517126474057	1.0817967807434967	1.2410915102807465			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	rate	L050			0.909916692157292	0.8342636671676401	0.9875390254187634			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	rate	L075			0.7317976114730266	0.6959417331109574	0.7669477421767045			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	change	L050	L000	main	-0.5992614626616756	-0.680567191714688	-0.5145157774659851			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	change	L075	L000	secondary	-0.777380543345941	-0.8231744014339941	-0.7265189036200996			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	retention	L050	L000	main	0.6029219872099464	0.5513746105618417	0.656676670314129			0	0.0	1.5091781548189676	1.4723296927077905	1.53221153618879	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	retention	L075	L000	secondary	0.4848980944604309	0.45908462632843683	0.5113437591059096			0	0.0	1.5091781548189676	1.4723296927077905	1.53221153618879	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	critic_change_difference	L050	L000	main	0.20967556135976684	0.15675551594458265	0.26148007857865685			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	critic_change_difference	L075	L000	secondary	0.35570773624471974	0.2820456223845882	0.4377379788544064			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_o	critic_retention_difference	L050	L000	main	-0.21353361521287417	-0.24967255688474888	-0.17680808872757017			0	0.0	1.5091781548189676	1.4723296927077905	1.53221153618879	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(pol)	G_o	critic_retention_difference	L075	L000	secondary	-0.2580089557752649	-0.28333973007312807	-0.23343665034300826			0	0.0	1.5091781548189676	1.4723296927077905	1.53221153618879	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(pol)	G_f	rate	L000			1.5091781548189676	1.4723296927077905	1.53221153618879			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	rate	L010			1.3386669879590143	1.2571671257159647	1.4101015275095208			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	rate	L025			1.1613244092221109	1.0799330373004177	1.239481570162138			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	rate	L050			0.9101441713303313	0.8273679153071242	0.9956293184889963			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	rate	L075			0.7094777843230993	0.6746471957557784	0.7434895304628342			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	change	L050	L000	main	-0.5990339834886362	-0.6863010715683611	-0.506795239464485			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	change	L075	L000	secondary	-0.7997003704958683	-0.8443242329484966	-0.750822724423399			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	retention	L050	L000	main	0.6030727177067489	0.5473739433826513	0.6614196171892666			0	0.0	1.5091781548189676	1.4723296927077905	1.53221153618879	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	retention	L075	L000	secondary	0.4701087025793878	0.4451581342164928	0.49530159470993956			0	0.0	1.5091781548189676	1.4723296927077905	1.53221153618879	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	critic_change_difference	L050	L000	main	0.2090034473362996	0.12463392038334858	0.29475184082400885			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	critic_change_difference	L075	L000	secondary	0.4332516657737724	0.31654067318700924	0.5477116240605272			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G_f	critic_retention_difference	L050	L000	main	-0.2135869986166774	-0.24951590495112166	-0.17740422394931285			0	0.0	1.5091781548189676	1.4723296927077905	1.53221153618879	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(pol)	G_f	critic_retention_difference	L075	L000	secondary	-0.2501396826241193	-0.27807883206594886	-0.22313479740864348			0	0.0	1.5091781548189676	1.4723296927077905	1.53221153618879	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(pol)	G-G_o	estimand_change_difference	L050	L000	main	-0.0038478128459216165	-0.007676412220381673	-0.00011864915102517463			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G-G_o	estimand_change_difference	L075	L000	secondary	0.0029590709594505826	2.366713840429311e-05	0.005786633652949228			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G-G_o	estimand_retention_difference	L050	L000	main	-0.0025496080987094105	-0.005075262530856669	-7.847795072314375e-05			0	0.0	1.5091781548189673	1.4723296927077902	1.53221153618879	1.5091781548189676	1.4723296927077905	1.53221153618879
E7	cartpole-swingup	D(pol)	G-G_o	estimand_retention_difference	L075	L000	secondary	0.001960716798081019	1.5999098143301758e-05	0.0038324335020841205			0	0.0	1.5091781548189673	1.4723296927077902	1.53221153618879	1.5091781548189676	1.4723296927077905	1.53221153618879
E7	cartpole-swingup	D(pol)	G-G_f	estimand_change_difference	L050	L000	main	-0.004075292018960952	-0.022207992809195647	0.013605461791846499			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G-G_f	estimand_change_difference	L075	L000	secondary	0.02527889810937789	0.002183659503303301	0.04872701746415011			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(pol)	G-G_f	estimand_retention_difference	L050	L000	main	-0.0027003385955118864	-0.01471156596683175	0.00900640453523254			0	0.0	1.5091781548189673	1.4723296927077902	1.53221153618879	1.5091781548189676	1.4723296927077905	1.53221153618879
E7	cartpole-swingup	D(pol)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.01675010867912413	0.0014436582602600297	0.032332877903131114			0	0.0	1.5091781548189673	1.4723296927077902	1.53221153618879	1.5091781548189676	1.4723296927077905	1.53221153618879
E7	cartpole-swingup	D(mix)	G_o	rate	L000			2.0186351276913297	1.9760349863690478	2.04454292864414			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	rate	L010			1.8133445455962998	1.7223501158865304	1.893582475438383			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	rate	L025			1.5872883428848208	1.5003559217055504	1.668918286997131			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	rate	L050			1.3170038170444496	1.2364695203090765	1.3988695667742166			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	rate	L075			1.1428876998873312	1.0927030586540807	1.189068842632054			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	change	L050	L000	main	-0.7016313106468801	-0.7874786356765446	-0.611559200601885			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	change	L075	L000	secondary	-0.8757474278039985	-0.9354122043967364	-0.8140506398448631			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	retention	L050	L000	main	0.6524229163448072	0.6116147369064173	0.6943373508061753			0	0.0	2.0186351276913297	1.9760349863690478	2.04454292864414	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	retention	L075	L000	secondary	0.5661685384393502	0.539602804680472	0.5920153312060249			0	0.0	2.0186351276913297	1.9760349863690478	2.04454292864414	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	critic_change_difference	L050	L000	main	0.1073057133745623	0.07144929828453359	0.14419944504379223			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	critic_change_difference	L075	L000	secondary	0.2573408517866622	0.1971864039919148	0.3220399606718564			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_o	critic_retention_difference	L050	L000	main	-0.16403268607801336	-0.18677502155524434	-0.14053044668587442			0	0.0	2.0186351276913297	1.9760349863690478	2.04454292864414	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(mix)	G_o	critic_retention_difference	L075	L000	secondary	-0.1767385117963456	-0.19535685999047792	-0.15805714344715482			0	0.0	2.0186351276913297	1.9760349863690478	2.04454292864414	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(mix)	G_f	rate	L000			2.0186351276913297	1.9760349863690478	2.04454292864414			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	rate	L010			1.814226032528187	1.7222004506985253	1.8962939739565547			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	rate	L025			1.5841137661990512	1.4981554705094937	1.6655952249178734			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	rate	L050			1.3173330679987107	1.2234132096123518	1.4124354352944504			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	rate	L075			1.1080296250407675	1.0516709409493852	1.1593084213232243			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	change	L050	L000	main	-0.7013020596926189	-0.8001809210816836	-0.5994339006306759			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	change	L075	L000	secondary	-0.9106055026505622	-0.974987162042845	-0.8459335834385479			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	retention	L050	L000	main	0.6525860220738934	0.6050429861812598	0.7011163231339244			0	0.0	2.0186351276913297	1.9760349863690478	2.04454292864414	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	retention	L075	L000	secondary	0.54890039801695	0.519744991630113	0.5765354074450546			0	0.0	2.0186351276913297	1.9760349863690478	2.04454292864414	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	critic_change_difference	L050	L000	main	0.1067353711323169	0.04261546391073749	0.17213617311448867			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	critic_change_difference	L075	L000	secondary	0.3223465336190785	0.22847719655860485	0.4164449347881822			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G_f	critic_retention_difference	L050	L000	main	-0.1640736942495329	-0.18591281120591927	-0.14115673319702057			0	0.0	2.0186351276913297	1.9760349863690478	2.04454292864414	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(mix)	G_f	critic_retention_difference	L075	L000	secondary	-0.17134798718655708	-0.19098543337723234	-0.1514714561836337			0	0.0	2.0186351276913297	1.9760349863690478	2.04454292864414	4.407309810049031	4.361269890080853	4.435534157355923
E7	cartpole-swingup	D(mix)	G-G_o	estimand_change_difference	L050	L000	main	-0.005077099931298346	-0.00961565263888624	-0.0008044254248112064			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G-G_o	estimand_change_difference	L075	L000	secondary	0.001668907032709166	-0.0039548535516653	0.006688850489518899			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G-G_o	estimand_retention_difference	L050	L000	main	-0.002515115219016706	-0.004756377812943283	-0.00039676283291806643			0	0.0	2.01863512769133	1.9760349863690478	2.0445429286441397	2.0186351276913297	1.9760349863690478	2.04454292864414
E7	cartpole-swingup	D(mix)	G-G_o	estimand_retention_difference	L075	L000	secondary	0.000826750218410166	-0.0019687971195066238	0.003305908718391436			0	0.0	2.01863512769133	1.9760349863690478	2.0445429286441397	2.0186351276913297	1.9760349863690478	2.04454292864414
E7	cartpole-swingup	D(mix)	G-G_f	estimand_change_difference	L050	L000	main	-0.005406350885559519	-0.030529406380710156	0.01901632350249219			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G-G_f	estimand_change_difference	L075	L000	secondary	0.036526981879272835	0.0016971012468122116	0.0717541121238249			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix)	G-G_f	estimand_retention_difference	L050	L000	main	-0.002678220948102883	-0.015100831940073544	0.009415558227712286			0	0.0	2.01863512769133	1.9760349863690478	2.0445429286441397	2.0186351276913297	1.9760349863690478	2.04454292864414
E7	cartpole-swingup	D(mix)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.01809489064081038	0.0008499401403342526	0.03567004113373013			0	0.0	2.01863512769133	1.9760349863690478	2.0445429286441397	2.0186351276913297	1.9760349863690478	2.04454292864414
E7	cartpole-swingup	D(mix) minus D(pol)	G_o	arm_gap	L000		main	0.5094569728723621	0.501812018086399	0.5151869615997774			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix) minus D(pol)	G_o	arm_gap	L050		main	0.4070871248871576	0.3727653934032478	0.4397078035504119			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix) minus D(pol)	G_o	arm_gap_change	L050	L000	main	-0.10236984798520454	-0.13706403429418537	-0.06955081515642542			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix) minus D(pol)	G_f	arm_gap	L000		main	0.5094569728723621	0.501812018086399	0.5151869615997774			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix) minus D(pol)	G_f	arm_gap	L050		main	0.40718889666837943	0.37017241016864144	0.4427407034135055			0	0.0	NA	NA	NA	NA	NA	NA
E7	cartpole-swingup	D(mix) minus D(pol)	G_f	arm_gap_change	L050	L000	main	-0.1022680762039827	-0.13919755285453217	-0.06636641809988654			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_o	rate	L000			0.5078005867271306	0.4311823465307501	0.5795862950963866			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_o	rate	L010			0.5626698900179504	0.49860448775418087	0.6205075797552041			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_o	rate	L025			0.47796653645778164	0.4219030947521588	0.5322154163517073			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_o	rate	L050			0.4273688952956921	0.3530621053927498	0.49632626557100396			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_o	rate	L075			0.2858635049184134	0.21536325318717156	0.35233027636765624			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_o	change	L050	L000	main	-0.08043169143143847	-0.1847532650742051	0.023207657421808445			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_o	change	L075	L000	secondary	-0.22193708180871718	-0.3242912805571416	-0.1202446689479539			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_o	retention	L050	L000	main	0.8416077225317211	0.6672219154855478	1.0510284437233284			0	0.0	0.5078005867271306	0.4311823465307501	0.5795862950963866	NA	NA	NA
E7	walker-walk	ST	G_o	retention	L075	L000	secondary	0.5629444163522082	0.4127592120032575	0.7351298739300904			0	0.0	0.5078005867271306	0.4311823465307501	0.5795862950963866	NA	NA	NA
E7	walker-walk	ST	G_o	critic_change_difference	L050	L000	main	-0.36812349184153925	-0.45773699986433153	-0.2792667101450825			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_o	critic_change_difference	L075	L000	secondary	-0.48269241632624893	-0.5776799593307241	-0.3899033397550943			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_o	critic_retention_difference	L050	L000	main	-0.35750538359738027	-0.4625524257371282	-0.23866619021945545			0	0.0	0.5078005867271306	0.4311823465307501	0.5795862950963866	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.6175258108892623	-0.7238154732754906	-0.518882261289079			0	0.0	0.5078005867271306	0.4311823465307501	0.5795862950963866	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	ST	G_f	rate	L000			0.5078005867271306	0.4311823465307501	0.5795862950963866			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_f	rate	L010			0.561966552655428	0.49765437648475025	0.6198344604609066			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_f	rate	L025			0.47788687536837204	0.421012315820307	0.5332526661473671			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_f	rate	L050			0.4282236330862835	0.352527451982678	0.49993019434162783			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_f	rate	L075			0.2844341873938213	0.21150090136319138	0.3548135922128999			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_f	change	L050	L000	main	-0.0795769536408471	-0.18428661175216535	0.025469442594016404			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_f	change	L075	L000	secondary	-0.22336639933330926	-0.32700092519079965	-0.1189934412623366			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_f	retention	L050	L000	main	0.8432909379767846	0.6663519913002754	1.0554289923736244			0	0.0	0.5078005867271306	0.4311823465307501	0.5795862950963866	NA	NA	NA
E7	walker-walk	ST	G_f	retention	L075	L000	secondary	0.5601296942704471	0.40619924458715656	0.7385766285777695			0	0.0	0.5078005867271306	0.4311823465307501	0.5795862950963866	NA	NA	NA
E7	walker-walk	ST	G_f	critic_change_difference	L050	L000	main	-0.37073387008579034	-0.4662114322407011	-0.27670756017007675			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_f	critic_change_difference	L075	L000	secondary	-0.47559362609319744	-0.583022710428096	-0.3703421991293157			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G_f	critic_retention_difference	L050	L000	main	-0.358220394364575	-0.462292467698362	-0.23911289078603004			0	0.0	0.5078005867271306	0.4311823465307501	0.5795862950963866	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.614438181834816	-0.7168477044934456	-0.5199555208268843			0	0.0	0.5078005867271306	0.4311823465307501	0.5795862950963866	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.00171522099711241	-0.004637877047626157	0.0013169674327306634			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.006087807022235214	-0.01196107189925488	-0.0005374917538536747			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.003377745205391136	-0.009335525576366206	0.0025979552147834197			0	0.0	0.5078005867271307	0.4311823465307501	0.5795862950963865	0.5078005867271306	0.4311823465307501	0.5795862950963866
E7	walker-walk	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.01198857815717036	-0.024229908940977464	-0.0010434827803708217			0	0.0	0.5078005867271307	0.4311823465307501	0.5795862950963865	0.5078005867271306	0.4311823465307501	0.5795862950963866
E7	walker-walk	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.0025699587877037744	-0.010082214466238783	0.004851294678754343			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G-G_f	estimand_change_difference	L075	L000	secondary	-0.004658489497643137	-0.016245313207676984	0.005544234198468132			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.005060960650454582	-0.020178762796067246	0.009607716115781113			0	0.0	0.5078005867271307	0.4311823465307501	0.5795862950963865	0.5078005867271306	0.4311823465307501	0.5795862950963866
E7	walker-walk	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.009173856075409326	-0.032919329148494714	0.010786832577184059			0	0.0	0.5078005867271307	0.4311823465307501	0.5795862950963865	0.5078005867271306	0.4311823465307501	0.5795862950963866
E7	walker-walk	mt30-317M	G_o	rate	L000			1.001224784563155	0.8734467587063153	1.116254446761235			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	rate	L010			1.0643368109379117	0.9687198591824585	1.147969807315122			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	rate	L025			0.9700369486614231	0.8761723419636113	1.057844170688942			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	rate	L050			1.0449812479138356	0.9968018383892724	1.0938559822284548			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	rate	L075			1.0720532823848363	1.026433373951008	1.1166474152955879			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	change	L050	L000	main	0.04375646335068062	-0.08136989798311127	0.1795964411011617			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	change	L075	L000	secondary	0.07082849782168132	-0.053910893661165055	0.20598392037683338			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	retention	L050	L000	main	1.0437029366684845	0.926067155503806	1.2040377708090173			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	retention	L075	L000	secondary	1.0707418542905773	0.9509482141089247	1.2347607020757092			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.24393533705942017	-0.34386828443800177	-0.14287220142228607			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.18992683669585042	-0.31727519045940883	-0.06208134658150748			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.15541016946061692	-0.23528402133839033	-0.06521254357824904			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.1097283729508931	-0.2133563334227665	0.005434608177571206			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	mt30-317M	G_f	rate	L000			1.001224784563155	0.8734467587063153	1.116254446761235			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	rate	L010			1.0630063899242392	0.9672289494447088	1.1466202411908524			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	rate	L025			0.9698752758366461	0.8749788850001691	1.0591995680192858			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	rate	L050			1.0470712104096633	0.9934846208262289	1.1036614590447404			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	rate	L075			1.0666930159729122	1.011100881776734	1.1238849451331867			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	change	L050	L000	main	0.04584642584650833	-0.0839575258608239	0.18468512810372037			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	change	L075	L000	secondary	0.06546823140975722	-0.06436839199968722	0.20596679824552774			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	retention	L050	L000	main	1.0457903425418216	0.9245371550601258	1.209949709332911			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	retention	L075	L000	secondary	1.0653881450191245	0.941721936414795	1.2335096807078498			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.2453104905984349	-0.34773052288852146	-0.14244811936556648			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.18675899535013096	-0.3203047650563434	-0.05436726191105601			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.15572098979953797	-0.23615811490456784	-0.06528751971739966			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.10917973108613865	-0.21297715146808838	0.0053387834558764865			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	-0.0013736657938303587	-0.003324589368733216	0.0006515417537252542			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0010467309680302073	-0.00473056899147869	0.00235315311303641			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	-0.001371985407282672	-0.0033709501620454605	0.0006352461537188639			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	1.001224784563155	0.8734467587063153	1.116254446761235
E7	walker-walk	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0010454505163761674	-0.004740353662245883	0.0023873085848175424			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	1.001224784563155	0.8734467587063153	1.116254446761235
E7	walker-walk	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.0034636282896580717	-0.020378694507933812	0.012686590407442548			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.004313535443893901	-0.02735311290122606	0.03438989041336243			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.0034593912806197835	-0.020383191567393287	0.012613669712299541			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	1.001224784563155	0.8734467587063153	1.116254446761235
E7	walker-walk	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.004308258755076677	-0.027389244176959444	0.034641983370651545			0	0.0	1.001224784563155	0.8734467587063153	1.116254446761235	1.001224784563155	0.8734467587063153	1.116254446761235
E7	walker-walk	CC(pool)	G_o	rate	L000			1.4448662170111821	1.322599712551015	1.5546095453210511			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_o	rate	L010			1.586249446936375	1.4771667160141013	1.6853457983209017			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_o	rate	L025			1.58662403906201	1.4740390271637005	1.695648049442183			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_o	rate	L050			1.732558017421283	1.62413926987775	1.8358932807403707			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_o	rate	L075			1.7056215515287139	1.6014497734625932	1.8107914215158873			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_o	change	L050	L000	main	0.2876918004101008	0.13236199892239917	0.45025387176118986			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_o	change	L075	L000	secondary	0.26075533451753174	0.10477733055874118	0.42191044669252653			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_o	retention	L050	L000	main	1.1991131061291014	1.0866750871354551	1.3344626962175523			0	0.0	1.4448662170111821	1.322599712551015	1.5546095453210511	NA	NA	NA
E7	walker-walk	CC(pool)	G_o	retention	L075	L000	secondary	1.1804702272414704	1.0687016006294483	1.3135092509407122			0	0.0	1.4448662170111821	1.322599712551015	1.5546095453210511	NA	NA	NA
E7	walker-walk	CC(pool)	G_f	rate	L000			1.4448662170111821	1.322599712551015	1.5546095453210511			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_f	rate	L010			1.5842666351277044	1.4748852022979058	1.6837195906607445			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_f	rate	L025			1.5863596017221664	1.4697782902593652	1.7013556276619968			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_f	rate	L050			1.7360231334561254	1.6192185355877464	1.8505411763632194			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_f	rate	L075			1.6970934437710703	1.569566069577608	1.8295078095716832			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_f	change	L050	L000	main	0.29115691644494324	0.13116362373710572	0.46248157741606905			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_f	change	L075	L000	secondary	0.2522272267598882	0.07700321201834565	0.43125587324359865			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G_f	retention	L050	L000	main	1.2015113323413595	1.0856018030196446	1.3414110793035685			0	0.0	1.4448662170111821	1.322599712551015	1.5546095453210511	NA	NA	NA
E7	walker-walk	CC(pool)	G_f	retention	L075	L000	secondary	1.1745678761052631	1.0507156657590857	1.319689243933481			0	0.0	1.4448662170111821	1.322599712551015	1.5546095453210511	NA	NA	NA
E7	walker-walk	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	-0.003293463102923555	-0.007921552429230866	0.0016280601062361618			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.008391593733744651	-0.01714943001254939	-0.0001385191043961961			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	-0.0022794242568258127	-0.0055144664513174235	0.0011223083289104646			0	0.0	1.444866217011182	1.322599712551015	1.5546095453210511	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.005807869015792555	-0.011862908665416217	-9.481060127948837e-05			0	0.0	1.444866217011182	1.322599712551015	1.5546095453210511	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.006758579137766008	-0.03451043563502888	0.020274256940213498			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.00013651402389891487	-0.05356458339012746	0.050564272448636			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.0046776504690839715	-0.023961700293083133	0.01404886236657905			0	0.0	1.444866217011182	1.322599712551015	1.5546095453210511	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	9.448212041474058e-05	-0.03733831313605295	0.035307233328440754			0	0.0	1.444866217011182	1.322599712551015	1.5546095453210511	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	D(pol)	G_o	rate	L000			0.5961946374642466	0.4984845374221476	0.6867595081487031			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_o	rate	L010			0.6650586475764877	0.5822435078377449	0.7377346857319722			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_o	rate	L025			0.5925074840496737	0.49434208026527204	0.6843055478373252			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_o	rate	L050			0.6434519930401611	0.5724713351116546	0.7126123669044356			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_o	rate	L075			0.5665704378618894	0.48990120307903884	0.6422109501489877			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_o	change	L050	L000	main	0.047257355575914484	-0.06823520891508898	0.1675491267798516			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_o	change	L075	L000	secondary	-0.029624199602357182	-0.15095735180075265	0.09398768657322785			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_o	retention	L050	L000	main	1.079264979264005	0.8981174692132159	1.3263407663927642			0	0.0	0.5961946374642466	0.4984845374221476	0.6867595081487031	NA	NA	NA
E7	walker-walk	D(pol)	G_o	retention	L075	L000	secondary	0.950311194128891	0.7716772130881	1.1842197951259303			0	0.0	0.5961946374642466	0.4984845374221476	0.6867595081487031	NA	NA	NA
E7	walker-walk	D(pol)	G_o	critic_change_difference	L050	L000	main	-0.2404344448341863	-0.30517582530316884	-0.17613704611769562			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_o	critic_change_difference	L075	L000	secondary	-0.2903795341198889	-0.3608703867939752	-0.22217954353499522			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_o	critic_retention_difference	L050	L000	main	-0.11984812686509638	-0.20534686290780146	0.010130234920004316			0	0.0	0.5961946374642466	0.4984845374221476	0.6867595081487031	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	D(pol)	G_o	critic_retention_difference	L075	L000	secondary	-0.23015903311257946	-0.32070834608819515	-0.1091964282790388			0	0.0	0.5961946374642466	0.4984845374221476	0.6867595081487031	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	D(pol)	G_f	rate	L000			0.5961946374642466	0.4984845374221476	0.6867595081487031			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_f	rate	L010			0.6642273242670171	0.5813711323469649	0.7373019846161754			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_f	rate	L025			0.5924087328023321	0.49341035426870317	0.6862369823598852			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_f	rate	L050			0.6447388970262413	0.5712231075835286	0.7165944244055465			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_f	rate	L075			0.5637375856725799	0.4793254726318711	0.6497298948288468			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_f	change	L050	L000	main	0.04854425956199471	-0.06922950528702952	0.17015345176005445			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_f	change	L075	L000	secondary	-0.03245705179166669	-0.15943849769003926	0.09895200743510017			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_f	retention	L050	L000	main	1.0814235092225328	0.8966886923976652	1.3302453558525031			0	0.0	0.5961946374642466	0.4984845374221476	0.6867595081487031	NA	NA	NA
E7	walker-walk	D(pol)	G_f	retention	L075	L000	secondary	0.9455596381582464	0.7591705026011748	1.192021792329107			0	0.0	0.5961946374642466	0.4984845374221476	0.6867595081487031	NA	NA	NA
E7	walker-walk	D(pol)	G_f	critic_change_difference	L050	L000	main	-0.24261265688294853	-0.31366505805028255	-0.17358277535401584			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_f	critic_change_difference	L075	L000	secondary	-0.28468427855155487	-0.3606585529480151	-0.21116703859902963			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G_f	critic_retention_difference	L050	L000	main	-0.12008782311882671	-0.2054178096113504	0.010245032811239807			0	0.0	0.5961946374642466	0.4984845374221476	0.6867595081487031	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	D(pol)	G_f	critic_retention_difference	L075	L000	secondary	-0.22900823794701675	-0.3153429520574493	-0.10952276658948089			0	0.0	0.5961946374642466	0.4984845374221476	0.6867595081487031	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	D(pol)	G-G_o	estimand_change_difference	L050	L000	main	-0.0017373491709483657	-0.004654380229387775	0.0014636165635544195			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.009530889440216517	-0.016295128546069033	-0.003109952452591533			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G-G_o	estimand_retention_difference	L050	L000	main	-0.002914063733175709	-0.007989553743041023	0.0024596452363729844			0	0.0	0.5961946374642468	0.4984845374221476	0.6867595081487032	0.5961946374642466	0.4984845374221476	0.6867595081487031
E7	walker-walk	D(pol)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.015986204573649965	-0.028369831513955425	-0.005193467813416165			0	0.0	0.5961946374642468	0.4984845374221476	0.6867595081487032	0.5961946374642466	0.4984845374221476	0.6867595081487031
E7	walker-walk	D(pol)	G-G_f	estimand_change_difference	L050	L000	main	-0.003024253157028589	-0.01379649475560287	0.007422853090745722			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G-G_f	estimand_change_difference	L075	L000	secondary	-0.006698037250907007	-0.026145384333877898	0.010414163314548728			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(pol)	G-G_f	estimand_retention_difference	L050	L000	main	-0.005072593691703542	-0.02365511567976642	0.01257675371386117			0	0.0	0.5961946374642468	0.4984845374221476	0.6867595081487032	0.5961946374642466	0.4984845374221476	0.6867595081487031
E7	walker-walk	D(pol)	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.011234648603005382	-0.04524221813149496	0.017481620512072794			0	0.0	0.5961946374642468	0.4984845374221476	0.6867595081487032	0.5961946374642466	0.4984845374221476	0.6867595081487031
E7	walker-walk	D(mix)	G_o	rate	L000			0.6114633311092759	0.5121620834838347	0.7046765314736968			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_o	rate	L010			0.7037651912262991	0.6214153069253019	0.7756768980520751			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_o	rate	L025			0.6812312025583834	0.5875876330174699	0.7707489443865352			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_o	rate	L050			0.7656798353997711	0.7035966927258444	0.8274539068271888			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_o	rate	L075			0.8174428222436086	0.7501286428372764	0.8848607934391993			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_o	change	L050	L000	main	0.15421650429049527	0.04165858687371344	0.2706838093657304			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_o	change	L075	L000	secondary	0.20597949113433278	0.08980782213577614	0.32798456662740183			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_o	retention	L050	L000	main	1.2522089166176589	1.0604866648383782	1.5160271541127976			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736968	NA	NA	NA
E7	walker-walk	D(mix)	G_o	retention	L075	L000	secondary	1.3368631946590461	1.1283989874536213	1.627196347042562			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736968	NA	NA	NA
E7	walker-walk	D(mix)	G_o	critic_change_difference	L050	L000	main	-0.1334752961196055	-0.20477137293693695	-0.06349071299004645			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_o	critic_change_difference	L075	L000	secondary	-0.05477584338319896	-0.12933580107143675	0.01879741782133207			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_o	critic_retention_difference	L050	L000	main	0.05309581048855749	-0.0458038845847497	0.2079875657686626			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736968	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	D(mix)	G_o	critic_retention_difference	L075	L000	secondary	0.1563929674175757	0.037500941548840525	0.33301461901816115			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736968	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	D(mix)	G_f	rate	L000			0.6114633311092759	0.5121620834838347	0.7046765314736968			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_f	rate	L010			0.7028854847372663	0.6209933193267649	0.7749882183517549			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_f	rate	L025			0.6811176640246237	0.5861193207806076	0.772857257643311			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_f	rate	L050			0.7672111950705707	0.7025760092445404	0.8328284393961252			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_f	rate	L075			0.8133556081323906	0.7361193784530395	0.8945104157889108			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_f	change	L050	L000	main	0.1557478639612948	0.04135415485630097	0.2748712042660722			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_f	change	L075	L000	secondary	0.20189227702311474	0.07966816063199865	0.3331404077117289			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_f	retention	L050	L000	main	1.254713334450894	1.05988849454921	1.5208389495420205			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736968	NA	NA	NA
E7	walker-walk	D(mix)	G_f	retention	L075	L000	secondary	1.330178878685751	1.117057394967721	1.6323407279093023			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736968	NA	NA	NA
E7	walker-walk	D(mix)	G_f	critic_change_difference	L050	L000	main	-0.13540905248364843	-0.2110457706765539	-0.06078716276476071			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_f	critic_change_difference	L075	L000	secondary	-0.05033494973677344	-0.13217088241339198	0.030741373823877958			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G_f	critic_retention_difference	L050	L000	main	0.05320200210953452	-0.045859437683711535	0.20852376536963754			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736968	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	D(mix)	G_f	critic_retention_difference	L075	L000	secondary	0.15561100258048777	0.03707702352458482	0.3327440712187326			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736968	1.4448662170111821	1.322599712551015	1.5546095453210511
E7	walker-walk	D(mix)	G-G_o	estimand_change_difference	L050	L000	main	-0.0014539913475805077	-0.004071243490362244	0.0014992872394723373			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.005524477606574596	-0.010835378886017296	-0.00010724161320749909			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G-G_o	estimand_retention_difference	L050	L000	main	-0.0023778880492193455	-0.006790782392485884	0.002451866590364398			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736969	0.6114633311092759	0.5121620834838347	0.7046765314736968
E7	walker-walk	D(mix)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.009034846940948027	-0.01832364378074256	-0.00018047392963150565			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736969	0.6114633311092759	0.5121620834838347	0.7046765314736968
E7	walker-walk	D(mix)	G-G_f	estimand_change_difference	L050	L000	main	-0.0029853510183800447	-0.01563429359733533	0.00947518331133592			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G-G_f	estimand_change_difference	L075	L000	secondary	-0.0014372634953565555	-0.02930432600870503	0.02386341431216629			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix)	G-G_f	estimand_retention_difference	L050	L000	main	-0.00488230588245453	-0.026019439218081857	0.015332424873638352			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736969	0.6114633311092759	0.5121620834838347	0.7046765314736968
E7	walker-walk	D(mix)	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.0023505309676528086	-0.04836074692999977	0.03969926163765688			0	0.0	0.6114633311092759	0.5121620834838347	0.7046765314736969	0.6114633311092759	0.5121620834838347	0.7046765314736968
E7	walker-walk	D(mix) minus D(pol)	G_o	arm_gap	L000		main	0.015268693645029252	-0.003370236232872684	0.032872203245516256			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix) minus D(pol)	G_o	arm_gap	L050		main	0.12222784235961004	0.10286633096906928	0.14168515288658756			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix) minus D(pol)	G_o	arm_gap_change	L050	L000	main	0.10695914871458079	0.0808511165900531	0.13333172732134585			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix) minus D(pol)	G_f	arm_gap	L000		main	0.015268693645029252	-0.003370236232872684	0.032872203245516256			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix) minus D(pol)	G_f	arm_gap	L050		main	0.12247229804432935	0.10311254663593777	0.14173338614895561			0	0.0	NA	NA	NA	NA	NA	NA
E7	walker-walk	D(mix) minus D(pol)	G_f	arm_gap_change	L050	L000	main	0.1072036043993001	0.08109981306739246	0.13341439409751787			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_o	rate	L000			1.6652484566075219	1.3727805273016667	1.9419317057102308			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_o	rate	L010			2.207875677531414	2.0466386229124236	2.362434146297936			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_o	rate	L025			2.052570354273217	1.888721800542664	2.19464963118463			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_o	rate	L050			2.271243076250611	2.196055069927537	2.340415090863866			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_o	rate	L075			2.1003712273458537	2.0256618435108686	2.1758270106996225			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_o	change	L050	L000	main	0.605994619643089	0.32139029219729204	0.9093739695321598			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_o	change	L075	L000	secondary	0.43512277073833183	0.14913321521852377	0.7348702194819049			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_o	retention	L050	L000	main	1.3639064292409755	1.1662355761496908	1.6585212651635217			0	0.0	1.6652484566075219	1.3727805273016667	1.9419317057102308	NA	NA	NA
E7	cheetah-run	ST	G_o	retention	L075	L000	secondary	1.261296006017488	1.0769741984633687	1.5345292842449434			0	0.0	1.6652484566075219	1.3727805273016667	1.9419317057102308	NA	NA	NA
E7	cheetah-run	ST	G_o	critic_change_difference	L050	L000	main	0.2403227838273969	-0.0025040031675501663	0.4990037023636025			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_o	critic_change_difference	L075	L000	secondary	0.06886247371185683	-0.1758818697710058	0.3283447453620928			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_o	critic_retention_difference	L050	L000	main	0.28031740695810026	0.09970144371676039	0.5526898247316581			0	0.0	1.6652484566075219	1.3727805273016667	1.9419317057102308	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	ST	G_o	critic_retention_difference	L075	L000	secondary	0.1775724672298047	0.0077385920908764035	0.42897663338421144			0	0.0	1.6652484566075219	1.3727805273016667	1.9419317057102308	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	ST	G_f	rate	L000			1.6652484566075219	1.3727805273016667	1.9419317057102308			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_f	rate	L010			2.207109054032271	2.0447941829107754	2.365550932884845			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_f	rate	L025			2.056162352393195	1.890513736223935	2.1981082477954743			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_f	rate	L050			2.2814636700937387	2.203102868151114	2.360798891329565			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_f	rate	L075			2.095120299277489	1.9957893535646294	2.199106039538493			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_f	change	L050	L000	main	0.6162152134862169	0.3272844362186116	0.9205187940466312			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_f	change	L075	L000	secondary	0.42987184266996725	0.13195717246968414	0.7351608258006855			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_f	retention	L050	L000	main	1.37004400817256	1.1697276786412847	1.6662461897123462			0	0.0	1.6652484566075219	1.3727805273016667	1.9419317057102308	NA	NA	NA
E7	cheetah-run	ST	G_f	retention	L075	L000	secondary	1.2581427660024445	1.0688901312215826	1.5315133219526325			0	0.0	1.6652484566075219	1.3727805273016667	1.9419317057102308	NA	NA	NA
E7	cheetah-run	ST	G_f	critic_change_difference	L050	L000	main	0.22921197681167205	-0.016104944881441572	0.49307040215211506			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_f	critic_change_difference	L075	L000	secondary	0.07546379505143741	-0.17681072047301077	0.34561046591184363			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G_f	critic_retention_difference	L050	L000	main	0.28157883528941197	0.09970548912323068	0.5543413478251659			0	0.0	1.6652484566075219	1.3727805273016667	1.9419317057102308	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	ST	G_f	critic_retention_difference	L075	L000	secondary	0.1771285360617303	0.007691161185694737	0.42842622599336927			0	0.0	1.6652484566075219	1.3727805273016667	1.9419317057102308	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	ST	G-G_o	estimand_change_difference	L050	L000	main	0.0007158345937758881	-0.0022814163200084335	0.004063969579213394			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.001296185402699379	-0.006858081111491032	0.004606357001857276			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G-G_o	estimand_retention_difference	L050	L000	main	0.0004298665408972724	-0.0013855031238207028	0.0024719551636884604			0	0.0	1.6652484566075214	1.3727805273016664	1.9419317057102305	1.6652484566075219	1.3727805273016667	1.9419317057102308
E7	cheetah-run	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0007783735799640201	-0.004181336563351035	0.0028347786365987603			0	0.0	1.6652484566075214	1.3727805273016664	1.9419317057102305	1.6652484566075219	1.3727805273016667	1.9419317057102308
E7	cheetah-run	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.009504759249352013	-0.045496355279872766	0.026079464562785197			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.003954742665665201	-0.061830648956496356	0.06833605156071172			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.005707712390687236	-0.02804895809680627	0.016022059691065495			0	0.0	1.6652484566075214	1.3727805273016664	1.9419317057102305	1.6652484566075219	1.3727805273016667	1.9419317057102308
E7	cheetah-run	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.002374866435079559	-0.03782444638440619	0.041764050285113284			0	0.0	1.6652484566075214	1.3727805273016664	1.9419317057102305	1.6652484566075219	1.3727805273016667	1.9419317057102308
E7	cheetah-run	mt30-317M	G_o	rate	L000			1.3710563203861934	1.223143425413254	1.5133455873527775			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	rate	L010			1.6688675450626684	1.5791289184096393	1.7586397996593177			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	rate	L025			1.6709976989429647	1.5532311966272767	1.7757521922119288			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	rate	L050			1.8852242700875232	1.830618977971276	1.9395935999124094			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	rate	L075			1.8237847112847068	1.7604841288343083	1.8874704130424558			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	change	L050	L000	main	0.5141679497013298	0.36007880879483317	0.672750682048286			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	change	L075	L000	secondary	0.45272839089851336	0.2982235781771515	0.6116820231955871			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	retention	L050	L000	main	1.3750159217066307	1.239736513696984	1.5468029881718282			0	0.0	1.3710563203861934	1.223143425413254	1.5133455873527775	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	retention	L075	L000	secondary	1.3302040799979615	1.1982982761651635	1.497644132994174			0	0.0	1.3710563203861934	1.223143425413254	1.5133455873527775	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	critic_change_difference	L050	L000	main	0.14849611388563777	0.0009803088647752376	0.29502769388038547			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	0.08646809387203835	-0.06615217647680798	0.23405428817649995			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_o	critic_retention_difference	L050	L000	main	0.29142689942375544	0.17236905137540817	0.4435609876635527			0	0.0	1.3710563203861934	1.223143425413254	1.5133455873527775	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	0.24648054121027818	0.128024682243881	0.3926969779384755			0	0.0	1.3710563203861934	1.223143425413254	1.5133455873527775	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	mt30-317M	G_f	rate	L000			1.3710563203861934	1.223143425413254	1.5133455873527775			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	rate	L010			1.6682880771650772	1.5770756222076978	1.7608464129738002			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	rate	L025			1.673921944916115	1.5565046570718368	1.778786417378952			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	rate	L050			1.8937077793029171	1.8332742525798724	1.9586842868255976			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	rate	L075			1.819225249506495	1.7429863494013766	1.899869077486508			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	change	L050	L000	main	0.5226514589167237	0.36565278707413	0.6843377295235595			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	change	L075	L000	secondary	0.4481689291203015	0.2874354057563575	0.6129398331999992			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	retention	L050	L000	main	1.3812034933543105	1.2437110283287853	1.5555118797567633			0	0.0	1.3710563203861934	1.223143425413254	1.5133455873527775	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	retention	L075	L000	secondary	1.3268785697979666	1.1914682165030681	1.4967271893554575			0	0.0	1.3710563203861934	1.223143425413254	1.5133455873527775	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	critic_change_difference	L050	L000	main	0.13564822224217887	-0.015362201401793224	0.28556483331996657			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	0.09376088150177164	-0.07840528649749423	0.2687032369872959			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G_f	critic_retention_difference	L050	L000	main	0.29273832047116244	0.17294925266122851	0.4463607677674408			0	0.0	1.3710563203861934	1.223143425413254	1.5133455873527775	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	0.24586433985725242	0.1278732968249082	0.3911961314835911			0	0.0	1.3710563203861934	1.223143425413254	1.5133455873527775	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	-0.00026506954934579774	-0.0028390649424155424	0.0023128457495199596			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.00241636477075291	-0.003451478107092948	0.00895478463978998			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	-0.0001933323565228573	-0.0020903574559936523	0.0017089771669351272			0	0.0	1.3710563203861934	1.2231434254132538	1.5133455873527775	1.3710563203861934	1.223143425413254	1.5133455873527775
E7	cheetah-run	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0017624110219427447	-0.0025691454893847555	0.006584314817809383			0	0.0	1.3710563203861934	1.2231434254132538	1.5133455873527775	1.3710563203861934	1.223143425413254	1.5133455873527775
E7	cheetah-run	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.008748578764739667	-0.03840028128762581	0.020234297846451383			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.006975826548964781	-0.050510855255251993	0.06335617044005484			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.006380904004202659	-0.02844145833154249	0.014989475019257355			0	0.0	1.3710563203861934	1.2231434254132538	1.5133455873527775	1.3710563203861934	1.223143425413254	1.5133455873527775
E7	cheetah-run	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.005087921221937686	-0.036965911069254544	0.0468585606706681			0	0.0	1.3710563203861934	1.2231434254132538	1.5133455873527775	1.3710563203861934	1.223143425413254	1.5133455873527775
E7	cheetah-run	CC(pool)	G_o	rate	L000			4.37463946615161	4.202498692342182	4.472420862582724			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_o	rate	L010			4.582542580119339	4.556068482199158	4.60730953507086			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_o	rate	L025			4.636594336726534	4.600378104109814	4.669441184286836			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_o	rate	L050			4.740311301967302	4.729073954201239	4.751203148321509			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_o	rate	L075			4.740899763178085	4.727409303701486	4.753694533013714			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_o	change	L050	L000	main	0.36567183581569207	0.2657629564729167	0.5390059352821942			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_o	change	L075	L000	secondary	0.366260297026475	0.26564435802586017	0.5404065343368682			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_o	retention	L050	L000	main	1.0835890222828752	1.0594173760288113	1.1281433926821984			0	0.0	4.37463946615161	4.202498692342182	4.472420862582724	NA	NA	NA
E7	cheetah-run	CC(pool)	G_o	retention	L075	L000	secondary	1.0837235387876833	1.0594047006660035	1.1285198504938576			0	0.0	4.37463946615161	4.202498692342182	4.472420862582724	NA	NA	NA
E7	cheetah-run	CC(pool)	G_f	rate	L000			4.37463946615161	4.202498692342182	4.472420862582724			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_f	rate	L010			4.580951419501242	4.548308355658091	4.611881905014162			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_f	rate	L025			4.644708376815806	4.592741783908068	4.693139731838477			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_f	rate	L050			4.761642702826155	4.6906911280763754	4.83347704622929			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_f	rate	L075			4.72904751377014	4.588075641909941	4.872867642986347			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_f	change	L050	L000	main	0.38700323667454484	0.2523711315113413	0.5849548160517735			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_f	change	L075	L000	secondary	0.35440804761852984	0.1650509559653554	0.5787570873943864			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G_f	retention	L050	L000	main	1.088465172883148	1.056590572017884	1.1392802725485893			0	0.0	4.37463946615161	4.202498692342182	4.472420862582724	NA	NA	NA
E7	cheetah-run	CC(pool)	G_f	retention	L075	L000	secondary	1.0810142299407142	1.03708789534765	1.1370291892700728			0	0.0	4.37463946615161	4.202498692342182	4.472420862582724	NA	NA	NA
E7	cheetah-run	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	0.00014603693626913383	-0.0003240907863354181	0.0006422521470697439			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0004486713244684637	-0.00120629494131943	0.0003636895039118791			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	3.338262213348209e-05	-7.411099688034439e-05	0.00014686751634557794			0	0.0	4.374639466151608	4.202498692342182	4.472420862582724	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.00010256189748658606	-0.0002751657136384589	8.23890566316487e-05			0	0.0	4.374639466151608	4.202498692342182	4.472420862582724	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.021185363922583633	-0.09300183262660863	0.050180076389169936			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.011403578083476695	-0.13043891748188646	0.15067348144658518			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.004842767978139317	-0.02137795367146726	0.011556070599985957			0	0.0	4.374639466151608	4.202498692342182	4.472420862582724	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0026067469494825968	-0.029734097641907386	0.034562370589460614			0	0.0	4.374639466151608	4.202498692342182	4.472420862582724	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	D(pol)	G_o	rate	L000			2.2477739626825115	2.0269370885042823	2.3898292836210735			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	rate	L010			2.4267425058813386	2.376670675376079	2.4734713007906346			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	rate	L025			2.3392184993051357	2.2420127862851236	2.4232693635515425			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	rate	L050			2.5275216631460644	2.4741112568934764	2.5766451023426633			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	rate	L075			2.465517278979647	2.3931385434280084	2.538882841977483			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	change	L050	L000	main	0.2797477004635529	0.12615750588687114	0.5080807684104514			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	change	L075	L000	secondary	0.21774331629713561	0.04937891803402555	0.4508208927717822			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	retention	L050	L000	main	1.1244554412978873	1.0530068212085295	1.2502272780293269			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	retention	L075	L000	secondary	1.0968706462091407	1.0207441029282942	1.221159017587952			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	critic_change_difference	L050	L000	main	-0.08592413535213916	-0.16436860212302498	-0.007388947009216382			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	critic_change_difference	L075	L000	secondary	-0.1485169807293394	-0.24457358215392014	-0.051011947767010374			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_o	critic_retention_difference	L050	L000	main	0.04086641901501209	-0.009906459123818273	0.12180120715868767			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	D(pol)	G_o	critic_retention_difference	L075	L000	secondary	0.013147107421457305	-0.04295108120362002	0.09552267835257969			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	D(pol)	G_f	rate	L000			2.2477739626825115	2.0269370885042823	2.3898292836210735			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	rate	L010			2.425899886955685	2.374031829178999	2.4758111051881064			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	rate	L025			2.3433121316789194	2.2399298504549647	2.431720651425941			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	rate	L050			2.538895510630222	2.4836732317405126	2.5938806087669195			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	rate	L075			2.4593534857821977	2.356842041559263	2.5631687011121085			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	change	L050	L000	main	0.2911215479477103	0.13506975242389596	0.5195345359664875			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	change	L075	L000	secondary	0.2115795230996862	0.02552122630639272	0.450277377003266			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	retention	L050	L000	main	1.129515490783728	1.0568000044579842	1.2556549972903737			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	retention	L075	L000	secondary	1.0941284695936175	1.0108650376454367	1.22090557602345			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	critic_change_difference	L050	L000	main	-0.09588168872683456	-0.1870320070803745	-0.0058300847310953285			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	critic_change_difference	L075	L000	secondary	-0.14282852451884365	-0.2608488105892158	-0.023635993737805103			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G_f	critic_retention_difference	L050	L000	main	0.04105031790057989	-0.009922575646514147	0.12215213988575666			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	D(pol)	G_f	critic_retention_difference	L075	L000	secondary	0.01311423965290337	-0.04274067065669296	0.09535870397694993			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	D(pol)	G-G_o	estimand_change_difference	L050	L000	main	0.0018239598735458884	8.19132855289562e-05	0.0037273139152734446			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G-G_o	estimand_change_difference	L075	L000	secondary	0.0003689076368567079	-0.005379869746103705	0.006537330236849281			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G-G_o	estimand_retention_difference	L050	L000	main	0.0008114516423034512	3.6699622530939086e-05	0.00167052065213939			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	2.2477739626825115	2.0269370885042823	2.3898292836210735
E7	cheetah-run	D(pol)	G-G_o	estimand_retention_difference	L075	L000	secondary	0.00016412132313181615	-0.002398886289842905	0.00294403564383805			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	2.2477739626825115	2.0269370885042823	2.3898292836210735
E7	cheetah-run	D(pol)	G-G_f	estimand_change_difference	L050	L000	main	-0.009549887610611485	-0.04766952402543604	0.028762203627970717			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G-G_f	estimand_change_difference	L075	L000	secondary	0.006532700834306127	-0.06736503900801474	0.07960593428603094			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(pol)	G-G_f	estimand_retention_difference	L050	L000	main	-0.00424859784353715	-0.02136171917035634	0.012847002162529639			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	2.2477739626825115	2.0269370885042823	2.3898292836210735
E7	cheetah-run	D(pol)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0029062979386549337	-0.030070590878446133	0.03555740674403294			0	0.0	2.2477739626825115	2.0269370885042823	2.3898292836210735	2.2477739626825115	2.0269370885042823	2.3898292836210735
E7	cheetah-run	D(mix)	G_o	rate	L000			2.012633178950317	1.7117996945406562	2.262822242869382			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	rate	L010			2.599231357619672	2.4887353842709015	2.6913853067746536			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	rate	L025			2.7878197832879876	2.659797722310447	2.899743499788224			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	rate	L050			3.2310040010702026	3.1759107503959516	3.2766752718934953			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	rate	L075			3.3931706407168702	3.3535871322178363	3.433337601684685			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	change	L050	L000	main	1.2183708221198857	0.9629999873506015	1.5252349346874852			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	change	L075	L000	secondary	1.3805374617665533	1.1269303222931002	1.6837794966994695			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	retention	L050	L000	main	1.6053615904092984	1.4253362707421178	1.8894066338682514			0	0.0	2.012633178950317	1.7117996945406562	2.262822242869382	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	retention	L075	L000	secondary	1.6859359550489814	1.4993008935534415	1.978621400624923			0	0.0	2.012633178950317	1.7117996945406562	2.262822242869382	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	critic_change_difference	L050	L000	main	0.8526989863041936	0.6675484696128159	1.0732292423144818			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	critic_change_difference	L075	L000	secondary	1.0142771647400783	0.8297652495504836	1.2362542661261506			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_o	critic_retention_difference	L050	L000	main	0.5217725681264231	0.36212472183418587	0.7711976044572522			0	0.0	2.012633178950317	1.7117996945406562	2.262822242869382	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	D(mix)	G_o	critic_retention_difference	L075	L000	secondary	0.6022124162612981	0.43446272512738254	0.8667856385298024			0	0.0	2.012633178950317	1.7117996945406562	2.262822242869382	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	D(mix)	G_f	rate	L000			2.012633178950317	1.7117996945406562	2.262822242869382			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	rate	L010			2.5983288467316097	2.4891267373894514	2.6905732284561856			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	rate	L025			2.7926984679087417	2.659507453837226	2.9065919005473795			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	rate	L050			3.2455435190750186	3.18646818441941	3.303391879661194			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	rate	L075			3.384687714115078	3.280238745593185	3.4902391351424344			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	change	L050	L000	main	1.2329103401247017	0.9734340886425802	1.538666112456327			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	change	L075	L000	secondary	1.3720545351647613	1.0975726407350024	1.6864978828654043			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	retention	L050	L000	main	1.6125857175661402	1.431393869725762	1.895283545928036			0	0.0	2.012633178950317	1.7117996945406562	2.262822242869382	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	retention	L075	L000	secondary	1.6817211151613591	1.4882810130751398	1.9798988182555217			0	0.0	2.012633178950317	1.7117996945406562	2.262822242869382	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	critic_change_difference	L050	L000	main	0.8459071034501568	0.6568089693935697	1.069444277548346			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	critic_change_difference	L075	L000	secondary	1.0176464875462314	0.8268646967755318	1.2438906093891118			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G_f	critic_retention_difference	L050	L000	main	0.5241205446829922	0.36298154776828645	0.7758229343324088			0	0.0	2.012633178950317	1.7117996945406562	2.262822242869382	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	D(mix)	G_f	critic_retention_difference	L075	L000	secondary	0.600706885220645	0.4322831791354594	0.8613436501914915			0	0.0	2.012633178950317	1.7117996945406562	2.262822242869382	4.37463946615161	4.202498692342182	4.472420862582724
E7	cheetah-run	D(mix)	G-G_o	estimand_change_difference	L050	L000	main	0.002006203647928473	4.908489765799163e-05	0.004245699910534516			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G-G_o	estimand_change_difference	L075	L000	secondary	0.0004818698050201853	-0.0029566281914245704	0.003571581598342377			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G-G_o	estimand_retention_difference	L050	L000	main	0.0009968054133810966	2.5544816462813622e-05	0.0021448563349807485			0	0.0	2.012633178950317	1.711799694540656	2.2628222428693823	2.012633178950317	1.7117996945406562	2.262822242869382
E7	cheetah-run	D(mix)	G-G_o	estimand_retention_difference	L075	L000	secondary	0.00023942256843434429	-0.0014853603059601706	0.001795546397157465			0	0.0	2.012633178950317	1.711799694540656	2.2628222428693823	2.012633178950317	1.7117996945406562	2.262822242869382
E7	cheetah-run	D(mix)	G-G_f	estimand_change_difference	L050	L000	main	-0.012533314356887537	-0.061316770424472165	0.03646470001942748			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G-G_f	estimand_change_difference	L075	L000	secondary	0.008964796406812248	-0.09198228327072777	0.10847940765062267			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix)	G-G_f	estimand_retention_difference	L050	L000	main	-0.006227321743460745	-0.030964439658007277	0.018514335221562785			0	0.0	2.012633178950317	1.711799694540656	2.2628222428693823	2.012633178950317	1.7117996945406562	2.262822242869382
E7	cheetah-run	D(mix)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0044542624560566235	-0.04586551970582326	0.054985404874473516			0	0.0	2.012633178950317	1.711799694540656	2.2628222428693823	2.012633178950317	1.7117996945406562	2.262822242869382
E7	cheetah-run	D(mix) minus D(pol)	G_o	arm_gap	L000		main	-0.2351407837321946	-0.4853463211983877	-0.026801052784668964			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix) minus D(pol)	G_o	arm_gap	L050		main	0.7034823379241382	0.6681760352688377	0.7368210903647934			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix) minus D(pol)	G_o	arm_gap_change	L050	L000	main	0.9386231216563328	0.7268810306916733	1.1908581102019948			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix) minus D(pol)	G_f	arm_gap	L000		main	-0.2351407837321946	-0.4853463211983877	-0.026801052784668964			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix) minus D(pol)	G_f	arm_gap	L050		main	0.7066480084447968	0.6709007707011817	0.7413916871933549			0	0.0	NA	NA	NA	NA	NA	NA
E7	cheetah-run	D(mix) minus D(pol)	G_f	arm_gap_change	L050	L000	main	0.9417887921769914	0.7306486838026295	1.1958557074759357			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_o	rate	L000			1.4150032247759472	1.1942160786687364	1.6343883823349086			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_o	rate	L010			0.7863248149259252	0.6325316410566162	0.9485317962101358			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_o	rate	L025			0.3039514756477038	0.25879915239380125	0.35474728557632074			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_o	rate	L050			0.219704108181651	0.16712113696765088	0.2698079406343337			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_o	rate	L075			0.22405787812548608	0.1612949174144429	0.28560566459342906			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_o	change	L050	L000	main	-1.195299116594296	-1.4221091631706149	-0.9719783116878313			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_o	change	L075	L000	secondary	-1.1909453466504611	-1.41762660332924	-0.9644217626337139			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_o	retention	L050	L000	main	0.1552675671226397	0.1136108534028432	0.20192169369797366			0	0.0	1.4150032247759472	1.1942160786687364	1.6343883823349086	NA	NA	NA
E6	acrobot-swingup	ST	G_o	retention	L075	L000	secondary	0.15834442932874843	0.11091917783112913	0.21281976794281493			0	0.0	1.4150032247759472	1.1942160786687364	1.6343883823349086	NA	NA	NA
E6	acrobot-swingup	ST	G_o	critic_change_difference	L050	L000	main	-0.5487909848265615	-0.6979783547361623	-0.3938125504290561			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_o	critic_change_difference	L075	L000	secondary	-0.7825178237234425	-0.9337686776876982	-0.6316750063420477			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_o	critic_retention_difference	L050	L000	main	-0.5833369098784775	-0.649864340129833	-0.5226200695719316			0	0.0	1.4150032247759472	1.1942160786687364	1.6343883823349086	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.676520561973478	-0.7415400456768292	-0.6155700545433429			0	0.0	1.4150032247759472	1.1942160786687364	1.6343883823349086	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	ST	G_f	rate	L000			1.4150032247759472	1.1942160786687364	1.6343883823349086			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_f	rate	L010			0.7871439032748064	0.6333606987560111	0.9508372481798563			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_f	rate	L025			0.30347021914459493	0.2589949416462903	0.35351617802303165			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_f	rate	L050			0.22387848623710238	0.17068484658321423	0.2743906286658919			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_f	rate	L075			0.2240018636559547	0.16112307894877725	0.2853141585339976			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_f	change	L050	L000	main	-1.1911247385388448	-1.4179047794415833	-0.9679717572421257			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_f	change	L075	L000	secondary	-1.1910013611199926	-1.4170229464726318	-0.9635935059014311			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_f	retention	L050	L000	main	0.15821765089796985	0.11612167529408754	0.20534526835688593			0	0.0	1.4150032247759472	1.1942160786687364	1.6343883823349086	NA	NA	NA
E6	acrobot-swingup	ST	G_f	retention	L075	L000	secondary	0.15830484322141622	0.11100486541457893	0.21287191057956287			0	0.0	1.4150032247759472	1.1942160786687364	1.6343883823349086	NA	NA	NA
E6	acrobot-swingup	ST	G_f	critic_change_difference	L050	L000	main	-0.5793255493964322	-0.7248405485072748	-0.4277176397953897			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_f	critic_change_difference	L075	L000	secondary	-0.7820576214272723	-0.9357683246190778	-0.6238309590694899			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G_f	critic_retention_difference	L050	L000	main	-0.5944203111661686	-0.6607882875088279	-0.5339931090522588			0	0.0	1.4150032247759472	1.1942160786687364	1.6343883823349086	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.6763514318329844	-0.7424053495127098	-0.6133272776223003			0	0.0	1.4150032247759472	1.1942160786687364	1.6343883823349086	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	ST	G-G_o	estimand_change_difference	L050	L000	main	0.0016126225123629379	-0.0003227541799250055	0.0036489977040256353			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G-G_o	estimand_change_difference	L075	L000	secondary	0.00031741230157278366	-0.0021467666728676223	0.003045963694612066			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G-G_o	estimand_retention_difference	L050	L000	main	0.0011396599556291187	-0.00023093627231929312	0.002583497150710478			0	0.0	1.4150032247759474	1.1942160786687364	1.6343883823349086	1.4150032247759472	1.1942160786687364	1.6343883823349086
E6	acrobot-swingup	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	0.00022431913653281343	-0.0015436884346163421	0.0021916786026217956			0	0.0	1.4150032247759474	1.1942160786687364	1.6343883823349086	1.4150032247759472	1.1942160786687364	1.6343883823349086
E6	acrobot-swingup	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.002561755543088351	-0.006371970681982209	0.0012418823804140825			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.00037342677110419054	-0.00441291587487827	0.004742178589639748			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.0018104238197010347	-0.004542945577692534	0.0008739639989323657			0	0.0	1.4150032247759474	1.1942160786687364	1.6343883823349086	1.4150032247759472	1.1942160786687364	1.6343883823349086
E6	acrobot-swingup	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.00026390524386502023	-0.003182492552348757	0.0034080869379972353			0	0.0	1.4150032247759474	1.1942160786687364	1.6343883823349086	1.4150032247759472	1.1942160786687364	1.6343883823349086
E6	acrobot-swingup	mt30-317M	G_o	rate	L000			0.788895376647383	0.6477125630698635	0.9328202449559012			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	rate	L010			0.3800298814461105	0.28021748795659573	0.4863007892093407			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	rate	L025			0.11113858351817768	0.0810341298298881	0.14440058791862115			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	rate	L050			0.050452982915053034	0.03122245538603851	0.06977502004134313			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	rate	L075			0.08828852761938166	0.044465724819678365	0.1376188537620915			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	change	L050	L000	main	-0.7384423937323299	-0.8830805216348775	-0.595984255763336			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	change	L075	L000	secondary	-0.7006068490280013	-0.8503840919029718	-0.5521648199870975			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	retention	L050	L000	main	0.06395395943308245	0.038845693464997735	0.09309517425888379			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	retention	L075	L000	secondary	0.11191411463784567	0.05555976590669185	0.18186477777710408			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.09193426196459531	-0.25396425572256337	0.07257643262491979			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.29217932610098263	-0.4458275903084106	-0.1379864777756426			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.6746505175680347	-0.7532040594771856	-0.6013809278934583			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.7229508766643806	-0.7833405564928588	-0.6641754147397264			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	mt30-317M	G_f	rate	L000			0.788895376647383	0.6477125630698635	0.9328202449559012			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	rate	L010			0.3804257459059502	0.28029365344363816	0.4868317781348415			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	rate	L025			0.1109626140942739	0.08119554747221587	0.14397356173105202			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	rate	L050			0.051411589590439045	0.03177872876634271	0.07087173419444398			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	rate	L075			0.08826645548747682	0.044501960071702054	0.1372157740098346			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	change	L050	L000	main	-0.737483787056944	-0.8820308407685877	-0.5948110503024918			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	change	L075	L000	secondary	-0.7006289211599062	-0.8504057600836875	-0.5521189867732522			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	retention	L050	L000	main	0.06516908466231103	0.03976205808519545	0.09446366601921895			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	retention	L075	L000	secondary	0.11188613610918621	0.05564792885466069	0.18123273195067324			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.12568459791453135	-0.28374009930758276	0.034123240758413984			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.2916851814671859	-0.44873773872117606	-0.13230389882499935			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.6874688774018274	-0.766135590039976	-0.6149990382872914			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.7227701389452145	-0.7840131232761722	-0.6622218693656925			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	0.00043851119879934064	-0.00026122672323700965	0.0011249171467391625			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.000543424730799269	-0.00128636981200681	0.0027300453624583883			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	0.0005558546947796728	-0.000336341254254457	0.001458375656643214			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	0.788895376647383	0.6477125630698635	0.9328202449559012
E6	acrobot-swingup	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0006888425853231045	-0.0016512941903006003	0.0035253579916927954			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	0.788895376647383	0.6477125630698635	0.9328202449559012
E6	acrobot-swingup	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.0005200954765866017	-0.0016405241921111924	0.0005620466110264675			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.000565496862704129	-0.001814125909812436	0.0030266631683710903			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.0006592705344489053	-0.002126421202363248	0.0007119041511090698			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	0.788895376647383	0.6477125630698635	0.9328202449559012
E6	acrobot-swingup	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0007168211139825659	-0.002342413044982035	0.003933721124250514			0	0.0	0.788895376647383	0.6477125630698635	0.9328202449559012	0.788895376647383	0.6477125630698635	0.9328202449559012
E6	acrobot-swingup	CC(pool)	G_o	rate	L000			2.473294585732051	2.285785928694151	2.6677718001648945			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_o	rate	L010			1.7423887114884409	1.6109793042720937	1.8847471626227235			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_o	rate	L025			1.5951511088338692	1.4590270217183903	1.7337154254367588			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_o	rate	L050			1.8267864539643164	1.6691828020500146	1.9778628192628553			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_o	rate	L075			2.0648670628050323	1.8885441372035026	2.2424639117969867			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_o	change	L050	L000	main	-0.6465081317677346	-0.8957978298506065	-0.39921425864679283			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_o	change	L075	L000	secondary	-0.40842752292701867	-0.6673156193619951	-0.15107370978593437			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_o	retention	L050	L000	main	0.7386044770011172	0.6583281687254753	0.8288155028285149			0	0.0	2.473294585732051	2.285785928694151	2.6677718001648945	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_o	retention	L075	L000	secondary	0.8348649913022264	0.7441530417743336	0.9356397387285866			0	0.0	2.473294585732051	2.285785928694151	2.6677718001648945	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_f	rate	L000			2.473294585732051	2.285785928694151	2.6677718001648945			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_f	rate	L010			1.7442036997295747	1.6098496958679618	1.8879462898491055			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_f	rate	L025			1.5926254529115489	1.4551513504123754	1.7332396608919567			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_f	rate	L050			1.8614953965896384	1.7083578076108472	2.0085413392827745			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_f	rate	L075			2.0643508460393307	1.8835542674822492	2.24418179327128			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_f	change	L050	L000	main	-0.6117991891424126	-0.8576129958049411	-0.36781303796457154			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_f	change	L075	L000	secondary	-0.40894373969272024	-0.6718242728750264	-0.14859963215402064			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_f	retention	L050	L000	main	0.7526379620641385	0.6730988599623433	0.8418004420076408			0	0.0	2.473294585732051	2.285785928694151	2.6677718001648945	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G_f	retention	L075	L000	secondary	0.8346562750544007	0.7429156240079521	0.9362632096177583			0	0.0	2.473294585732051	2.285785928694151	2.6677718001648945	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	0.007008631199532989	0.000727614093855239	0.013642063036044132			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	0.00013392127787970054	-0.007529439151749212	0.007832424985944643			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	0.00283372277607552	0.0002948760028311848	0.005543840610032399			0	0.0	2.4732945857320514	2.285785928694151	2.6677718001648945	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	5.414691749716649e-05	-0.0030685277675869343	0.003155602351177284			0	0.0	2.4732945857320514	2.285785928694151	2.6677718001648945	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.027700311425788993	-0.053507829937357435	-0.0006108544001294339			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.000650138043581272	-0.03446469850569058	0.03348600872157756			0	0.0	NA	NA	NA	NA	NA	NA
E6	acrobot-swingup	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.011199762286945747	-0.02172641247513989	-0.00024209694419476238			0	0.0	2.4732945857320514	2.285785928694151	2.6677718001648945	2.473294585732051	2.285785928694151	2.6677718001648945
E6	acrobot-swingup	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0002628631653228686	-0.01397376631697067	0.013575160634140718			0	0.0	2.4732945857320514	2.285785928694151	2.6677718001648945	2.473294585732051	2.285785928694151	2.6677718001648945
E6	pendulum-swingup	ST	G_o	rate	L000			2.1643774719773083	2.070405470960035	2.2596914730265163			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_o	rate	L010			1.7607045484200312	1.624644788567406	1.898146766602336			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_o	rate	L025			0.97127797375175	0.8966434691738627	1.0477951810581176			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_o	rate	L050			0.5331606834174053	0.4991123761524406	0.5691153447484142			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_o	rate	L075			0.4099103618369082	0.38507534227619394	0.43838965051923723			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_o	change	L050	L000	main	-1.631216788559903	-1.7328046206654508	-1.5307644389543051			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_o	change	L075	L000	secondary	-1.7544671101404001	-1.85230484010119	-1.6577149894365653			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_o	retention	L050	L000	main	0.24633442655930354	0.22755874981443522	0.26644605600883287			0	0.0	2.1643774719773083	2.070405470960035	2.2596914730265163	NA	NA	NA
E6	pendulum-swingup	ST	G_o	retention	L075	L000	secondary	0.1893894975086886	0.17537620877982943	0.2053417410982012			0	0.0	2.1643774719773083	2.070405470960035	2.2596914730265163	NA	NA	NA
E6	pendulum-swingup	ST	G_o	critic_change_difference	L050	L000	main	-0.5582546842198415	-0.6078717534882071	-0.5101752304414399			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_o	critic_change_difference	L075	L000	secondary	-0.6244998666917863	-0.6932936458585511	-0.5553179406285509			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_o	critic_retention_difference	L050	L000	main	-0.4802513511384245	-0.4964821014063491	-0.46384867020908366			0	0.0	2.1643774719773083	2.070405470960035	2.2596914730265163	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.5226701233811212	-0.5421037636183844	-0.5034157246092787			0	0.0	2.1643774719773083	2.070405470960035	2.2596914730265163	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	ST	G_f	rate	L000			2.1643774719773083	2.070405470960035	2.2596914730265163			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_f	rate	L010			1.7669403770290188	1.6275480583623836	1.9090021178275274			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_f	rate	L025			0.9686069593239326	0.8914414644490498	1.0457535280336117			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_f	rate	L050			0.5344269400405217	0.4983915366777915	0.5727695606826874			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_f	rate	L075			0.4068360341231314	0.3796880370026339	0.43875699863964934			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_f	change	L050	L000	main	-1.6299505319367866	-1.7325365442792187	-1.5275117373558333			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_f	change	L075	L000	secondary	-1.757541437854177	-1.8560865291981794	-1.659326536655011			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_f	retention	L050	L000	main	0.24691947082238191	0.22709809210858933	0.2681975858166476			0	0.0	2.1643774719773083	2.070405470960035	2.2596914730265163	NA	NA	NA
E6	pendulum-swingup	ST	G_f	retention	L075	L000	secondary	0.18796907627737347	0.17321320167188842	0.20476892034248456			0	0.0	2.1643774719773083	2.070405470960035	2.2596914730265163	NA	NA	NA
E6	pendulum-swingup	ST	G_f	critic_change_difference	L050	L000	main	-0.5637603783070309	-0.6167552622072877	-0.5098991612579656			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_f	critic_change_difference	L075	L000	secondary	-0.6066166254426488	-0.6946307015909294	-0.5167478278826085			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G_f	critic_retention_difference	L050	L000	main	-0.48139194809737823	-0.49759933370063625	-0.4650461360744834			0	0.0	2.1643774719773083	2.070405470960035	2.2596914730265163	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.5187500974557627	-0.5412788128799164	-0.49665785012132024			0	0.0	2.1643774719773083	2.070405470960035	2.2596914730265163	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.0010087187496896632	-0.0023143472756751993	0.00019451650637775618			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-1.2433053828697638e-05	-0.0022522403863225017	0.002023343584126269			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.0004660549108231049	-0.0010704099040161313	8.919336170327256e-05			0	0.0	2.164377471977308	2.0704054709600355	2.259691473026516	2.1643774719773083	2.070405470960035	2.2596914730265163
E6	pendulum-swingup	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-5.744401792212583e-06	-0.0010423363891637351	0.0009408095763825132			0	0.0	2.164377471977308	2.0704054709600355	2.259691473026516	2.1643774719773083	2.070405470960035	2.2596914730265163
E6	pendulum-swingup	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.002274975372805965	-0.008857180019921185	0.00442834852680296			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.0030618946599481056	-0.009893256785198595	0.016002760903400647			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.0010510991739014763	-0.00411358482227058	0.002033642173791152			0	0.0	2.164377471977308	2.0704054709600355	2.259691473026516	2.1643774719773083	2.070405470960035	2.2596914730265163
E6	pendulum-swingup	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0014146768295229262	-0.004561158771317473	0.00739776551476117			0	0.0	2.164377471977308	2.0704054709600355	2.259691473026516	2.1643774719773083	2.070405470960035	2.2596914730265163
E6	pendulum-swingup	mt30-317M	G_o	rate	L000			2.1504832067301543	2.0478815191377002	2.2549365855447117			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	rate	L010			1.621664813216254	1.4588545829065835	1.7868984388153062			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	rate	L025			0.5866906333948141	0.5443778583079341	0.6375049269991843			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	rate	L050			0.5624919058867224	0.5397276081261188	0.5847955812321923			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	rate	L075			0.6447707705932226	0.6180153838092755	0.6726450822059794			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	change	L050	L000	main	-1.5879913008434319	-1.69535005819401	-1.483994504359914			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	change	L075	L000	secondary	-1.5057124361369316	-1.6132648454917835	-1.4000514722551096			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	retention	L050	L000	main	0.2615653561610466	0.2455152265181529	0.2782089586453288			0	0.0	2.1504832067301543	2.0478815191377002	2.2549365855447117	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	retention	L075	L000	secondary	0.29982599658316206	0.28099973940037903	0.3200341388369034			0	0.0	2.1504832067301543	2.0478815191377002	2.2549365855447117	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.5150291965033704	-0.5702176633627809	-0.4599436497926063			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.37574519268831774	-0.44353671011966045	-0.3075459403056721			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.46502042153668144	-0.47969574659579384	-0.45052044771050276			0	0.0	2.1504832067301543	2.0478815191377002	2.2549365855447117	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.41223362430664773	-0.4286623731209951	-0.3961579993841181			0	0.0	2.1504832067301543	2.0478815191377002	2.2549365855447117	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	mt30-317M	G_f	rate	L000			2.1504832067301543	2.0478815191377002	2.2549365855447117			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	rate	L010			1.6274082094297284	1.4620948902092787	1.795415064629148			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	rate	L025			0.5850772341529784	0.5424309295892028	0.6360402133182836			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	rate	L050			0.5638278241632033	0.5412189364057423	0.5854987233476739			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	rate	L075			0.6399349898137734	0.612420673628312	0.667788323597524			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	change	L050	L000	main	-1.586655382566951	-1.6943356894071173	-1.4832885101238706			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	change	L075	L000	secondary	-1.5105482169163809	-1.6192032472374362	-1.4051420482406485			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	retention	L050	L000	main	0.26218657388192906	0.2461581505553328	0.27850235314928684			0	0.0	2.1504832067301543	2.0478815191377002	2.2549365855447117	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	retention	L075	L000	secondary	0.2975773016087883	0.27908150761881995	0.3173594903163099			0	0.0	2.1504832067301543	2.0478815191377002	2.2549365855447117	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.5204652289371952	-0.5851570147230811	-0.45489543262902393			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.35962340450485275	-0.44873203519922084	-0.2689556897973239			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.4661248450378311	-0.4832606111673234	-0.4494865682461473			0	0.0	2.1504832067301543	2.0478815191377002	2.2549365855447117	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.4091418721243479	-0.42997623685075476	-0.3885988873592042			0	0.0	2.1504832067301543	2.0478815191377002	2.2549365855447117	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	0.0005727629576866011	-0.00025570522901598446	0.0013528480303751967			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.002782240735828001	0.0004950447656899947	0.004866557386602954			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	0.0002663415161272553	-0.00011942552577179629	0.0006336205316843173			0	0.0	2.1504832067301543	2.0478815191377	2.254936585544711	2.1504832067301543	2.0478815191377002	2.2549365855447117
E6	pendulum-swingup	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0012937746861360067	0.00023241456217351075	0.0022654313436463137			0	0.0	2.1504832067301543	2.0478815191377	2.254936585544711	2.1504832067301543	2.0478815191377002	2.2549365855447117
E6	pendulum-swingup	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.0007631553187943396	-0.007853367007493995	0.006454855580349998			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.00761802151527724	-0.013504459140562374	0.028627752768733798			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.00035487620475521675	-0.003674513011921761	0.002989399990249339			0	0.0	2.1504832067301543	2.0478815191377	2.254936585544711	2.1504832067301543	2.0478815191377002	2.2549365855447117
E6	pendulum-swingup	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0035424696605097505	-0.006293839864664469	0.013371000113116049			0	0.0	2.1504832067301543	2.0478815191377	2.254936585544711	2.1504832067301543	2.0478815191377002	2.2549365855447117
E6	pendulum-swingup	CC(pool)	G_o	rate	L000			3.924309771837153	3.845374703372996	4.003897150110505			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_o	rate	L010			3.5340352833982873	3.4152853647876444	3.654399776082807			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_o	rate	L025			2.855489230358961	2.811787156340144	2.902588557499773			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_o	rate	L050			2.8513476674970915	2.811458644121839	2.8913033155531176			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_o	rate	L075			2.794342528388539	2.726260829246576	2.860553909822201			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_o	change	L050	L000	main	-1.0729621043400615	-1.1632374378014185	-0.9861707787059932			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_o	change	L075	L000	secondary	-1.1299672434486139	-1.2341907359544595	-1.0265913527051842			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_o	retention	L050	L000	main	0.726585777697728	0.7089334871452964	0.7443607123204691			0	0.0	3.924309771837153	3.845374703372996	4.003897150110505	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_o	retention	L075	L000	secondary	0.7120596208898098	0.6900650598737235	0.7341594823203823			0	0.0	3.924309771837153	3.845374703372996	4.003897150110505	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_f	rate	L000			3.924309771837153	3.845374703372996	4.003897150110505			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_f	rate	L010			3.546551658360323	3.4211351519998963	3.6734128871301484			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_f	rate	L025			2.847636634975474	2.794956627933287	2.902496335585059			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_f	rate	L050			2.858119618207397	2.8022169636677354	2.913665617449883			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_f	rate	L075			2.773384959425625	2.678416401964137	2.8667703686767747			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_f	change	L050	L000	main	-1.0661901536297558	-1.1648216111750824	-0.9700974777947263			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_f	change	L075	L000	secondary	-1.150924812411528	-1.2749304025063508	-1.0267573438310504			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_f	retention	L050	L000	main	0.7283114189197601	0.7079149994536382	0.7487109031459042			0	0.0	3.924309771837153	3.845374703372996	4.003897150110505	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G_f	retention	L075	L000	secondary	0.7067191737331362	0.6787665294648944	0.7348087770805473			0	0.0	3.924309771837153	3.845374703372996	4.003897150110505	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	-0.00016787756289415867	-0.0017492213126137912	0.0015760612654757808			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	0.004677019934724136	-0.00030305636657447185	0.00939364317345199			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	-4.2778876453430925e-05	-0.000446135212878751	0.00040016526667483983			0	0.0	3.9243097718371525	3.845374703372996	4.003897150110505	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0011918070199984365	-7.646616441432095e-05	0.002392959840699754			0	0.0	3.9243097718371525	3.845374703372996	4.003897150110505	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.006939828273199833	-0.042814288215487405	0.029697222862535955			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.025634588897638366	-0.06455891537874231	0.11460264327024844			0	0.0	NA	NA	NA	NA	NA	NA
E6	pendulum-swingup	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.0017684200984855458	-0.01095271914226476	0.007572145583441923			0	0.0	3.9243097718371525	3.845374703372996	4.003897150110505	3.924309771837153	3.845374703372996	4.003897150110505
E6	pendulum-swingup	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0065322541766720255	-0.01638936535340128	0.02921176311380656			0	0.0	3.9243097718371525	3.845374703372996	4.003897150110505	3.924309771837153	3.845374703372996	4.003897150110505
E6	cartpole-balance	ST	G_o	rate	L000			2.9317568353450083	2.9193587782002366	2.9442639885547917			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_o	rate	L010			2.77704684058588	2.754261701163714	2.7978904924101466			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_o	rate	L025			2.3940804979252115	2.3148187644241003	2.4584756750159062			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_o	rate	L050			0.28891258891602506	0.060645152510574535	0.5248490524782314			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_o	rate	L075			-0.44851345814832044	-0.48733127504482776	-0.40972482412509753			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_o	change	L050	L000	main	-2.642844246428983	-2.870579300279776	-2.4040468639361903			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_o	change	L075	L000	secondary	-3.3802702934933286	-3.4207192197047624	-3.3383323518725954			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_o	retention	L050	L000	main	0.09854589078907218	0.020622154819014714	0.17920895681665652			0	0.0	2.9317568353450083	2.9193587782002366	2.9442639885547917	NA	NA	NA
E6	cartpole-balance	ST	G_o	retention	L075	L000	secondary	-0.15298453566853865	-0.16628990947478553	-0.13978303406341683			0	0.0	2.9317568353450083	2.9193587782002366	2.9442639885547917	NA	NA	NA
E6	cartpole-balance	ST	G_o	critic_change_difference	L050	L000	main	-1.5869265875409195	-1.781867348721855	-1.3862315420440097			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_o	critic_change_difference	L075	L000	secondary	-2.159197291875045	-2.345635737837973	-1.9576365140561707			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_o	critic_retention_difference	L050	L000	main	-0.6763485299826123	-0.7343697845157645	-0.6184693979186415			0	0.0	2.9317568353450083	2.9193587782002366	2.9442639885547917	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.8926703501866948	-0.9334703372578951	-0.8489799137410732			0	0.0	2.9317568353450083	2.9193587782002366	2.9442639885547917	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	ST	G_f	rate	L000			2.9317568353450083	2.9193587782002366	2.9442639885547917			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_f	rate	L010			2.7620045035327063	2.7305621949195444	2.7901384809353584			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_f	rate	L025			2.394878524757853	2.3099193562783396	2.4679768603842605			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_f	rate	L050			0.2876124822659029	0.06017202290725334	0.5263259631478537			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_f	rate	L075			-0.45064389707452496	-0.489695280771888	-0.4118126846174099			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_f	change	L050	L000	main	-2.6441443530791053	-2.8711234579130887	-2.403256583921547			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_f	change	L075	L000	secondary	-3.382400732419533	-3.422817204432439	-3.3404856953456927			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_f	retention	L050	L000	main	0.09810243428052134	0.020421088600190603	0.1795928796942045			0	0.0	2.9317568353450083	2.9193587782002366	2.9442639885547917	NA	NA	NA
E6	cartpole-balance	ST	G_f	retention	L075	L000	secondary	-0.15371121221296422	-0.16714400721540845	-0.14044412671727927			0	0.0	2.9317568353450083	2.9193587782002366	2.9442639885547917	NA	NA	NA
E6	cartpole-balance	ST	G_f	critic_change_difference	L050	L000	main	-1.571869875427943	-1.771572416884904	-1.369264849169532			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_f	critic_change_difference	L075	L000	secondary	-2.177808773839885	-2.3411243588647057	-2.0068891981250006			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G_f	critic_retention_difference	L050	L000	main	-0.6733049615976906	-0.7301684650624897	-0.6182670986962612			0	0.0	2.9317568353450083	2.9193587782002366	2.9442639885547917	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.8969105343500816	-0.9321168910150572	-0.8592865357403062			0	0.0	2.9317568353450083	2.9193587782002366	2.9442639885547917	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.012132037615328883	-0.022766265223936342	-0.0007222186680751698			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0010206554846035054	-0.004002536023492498	0.0017604102053495373			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.004138145929793988	-0.007767574672842443	-0.00024588344245742597			0	0.0	2.9317568353450083	2.919358778200236	2.9442639885547917	2.9317568353450083	2.9193587782002366	2.9442639885547917
E6	cartpole-balance	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.00034813783745590854	-0.0013665592796017847	0.0006006736207312616			0	0.0	2.9317568353450083	2.919358778200236	2.9442639885547917	2.9317568353450083	2.9193587782002366	2.9442639885547917
E6	cartpole-balance	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.010831930965206737	-0.02391537862203865	0.001247060504149532			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.0011097834416009533	-0.010689084559456098	0.013356372546286232			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.0036946894212431525	-0.008146588885702102	0.0004261231072478247			0	0.0	2.9317568353450083	2.919358778200236	2.9442639885547917	2.9317568353450083	2.9193587782002366	2.9442639885547917
E6	cartpole-balance	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0003785387069696611	-0.0036496083199824064	0.0045617964786935795			0	0.0	2.9317568353450083	2.919358778200236	2.9442639885547917	2.9317568353450083	2.9193587782002366	2.9442639885547917
E6	cartpole-balance	mt30-317M	G_o	rate	L000			2.2960323676075087	2.28733070417645	2.3043676939416313			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	rate	L010			2.258059665177182	2.246573745503909	2.269633891063496			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	rate	L025			2.125850674098789	2.0814927003636137	2.158563601202292			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	rate	L050			0.7788677672921412	0.5425385563155338	1.0143328111731897			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	rate	L075			0.24527660895292125	0.14926649045541013	0.3383612996767284			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	change	L050	L000	main	-1.5171646003153674	-1.7524133098398433	-1.2815710396436326			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	change	L075	L000	secondary	-2.0507557586545877	-2.147485022388311	-1.9577145673286627			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	retention	L050	L000	main	0.33922333947919475	0.23639642023565682	0.44190173232618285			0	0.0	2.2960323676075087	2.28733070417645	2.3043676939416313	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	retention	L075	L000	secondary	0.10682628538399143	0.06503253651504229	0.14731634139026784			0	0.0	2.2960323676075087	2.28733070417645	2.3043676939416313	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.4612469414273037	-0.593743290832421	-0.33125029045271864			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.8296827570363039	-0.9555028845415164	-0.690958721958949			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.4356710812924897	-0.495690107999642	-0.3745177914350808			0	0.0	2.2960323676075087	2.28733070417645	2.3043676939416313	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.6328595291341648	-0.6601110687869033	-0.606475358113463			0	0.0	2.2960323676075087	2.28733070417645	2.3043676939416313	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	mt30-317M	G_f	rate	L000			2.2960323676075087	2.28733070417645	2.3043676939416313			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	rate	L010			2.2458285086574725	2.2301659336703374	2.260320948324639			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	rate	L025			2.1265592909901554	2.076595603996772	2.1676510739830706			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	rate	L050			0.7753628623393266	0.5373332544584728	1.016715850370503			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	rate	L075			0.2464416728454476	0.15177109545366824	0.3368602888315394			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	change	L050	L000	main	-1.5206695052681822	-1.7579656681842928	-1.2782967416426054			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	change	L075	L000	secondary	-2.049590694762061	-2.145083133211323	-1.9587115326840256			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	retention	L050	L000	main	0.33769683445153836	0.23406044256701844	0.4431669064914939			0	0.0	2.2960323676075087	2.28733070417645	2.3043676939416313	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	retention	L075	L000	secondary	0.10733371023956538	0.06609135491995961	0.14670104272304615			0	0.0	2.2960323676075087	2.28733070417645	2.3043676939416313	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.4483950276170199	-0.5869073399309586	-0.31092698050644646			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.8449987361824127	-0.9679339954498567	-0.7252360839090587			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.4337105614266736	-0.4916315914841583	-0.37448112553552515			0	0.0	2.2960323676075087	2.28733070417645	2.3043676939416313	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.635865611897552	-0.6657222042567866	-0.607846673018247			0	0.0	2.2960323676075087	2.28733070417645	2.3043676939416313	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	-0.01073068230135843	-0.021869654337509224	0.0007677548979113484			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.007392914346845192	0.0003047356575728911	0.014181199794676214			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	-0.00467357623208936	-0.00952429830499764	0.000334137757446133			0	0.0	2.2960323676075087	2.2873307041764503	2.304367693941631	2.2960323676075087	2.28733070417645	2.3043676939416313
E6	cartpole-balance	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0032198650381171923	0.00013294487900736878	0.006179615238264316			0	0.0	2.2960323676075087	2.2873307041764503	2.304367693941631	2.2960323676075087	2.28733070417645	2.3043676939416313
E6	cartpole-balance	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.007225777348543572	-0.024641485413608284	0.008987534461369495			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.0062278504543185065	-0.0007275572178668033	0.013347749326196777			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.003147071204432972	-0.010738924241949213	0.0039152575223447275			0	0.0	2.2960323676075087	2.2873307041764503	2.304367693941631	2.2960323676075087	2.28733070417645	2.3043676939416313
E6	cartpole-balance	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.002712440182543241	-0.00031585820052068835	0.005812277219306322			0	0.0	2.2960323676075087	2.2873307041764503	2.304367693941631	2.2960323676075087	2.28733070417645	2.3043676939416313
E6	cartpole-balance	CC(pool)	G_o	rate	L000			4.690766272910049	4.68786853071946	4.693746552173636			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_o	rate	L010			4.681296867768888	4.677299477079906	4.685356118686199			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_o	rate	L025			4.638661254137559	4.626891350650285	4.649090068361105			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_o	rate	L050			3.6348486140219856	3.364305132981757	3.884209813487348			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_o	rate	L075			3.4696932712917654	3.2693638867378776	3.6533528971358975			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_o	change	L050	L000	main	-1.0559176588880637	-1.3269717366753553	-0.8059656379631834			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_o	change	L075	L000	secondary	-1.2210730016182838	-1.4220181387958473	-1.0380347250859379			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_o	retention	L050	L000	main	0.7748944207716845	0.7171287480431545	0.8282189601002884			0	0.0	4.690766272910049	4.68786853071946	4.693746552173636	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_o	retention	L075	L000	secondary	0.7396858145181562	0.6968965063287413	0.7787289363664894			0	0.0	4.690766272910049	4.68786853071946	4.693746552173636	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_f	rate	L000			4.690766272910049	4.68786853071946	4.693746552173636			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_f	rate	L010			4.655939843068474	4.634509560284519	4.675333566164717			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_f	rate	L025			4.640207474555605	4.595616297326887	4.682492542683183			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_f	rate	L050			3.618491795258887	3.327700054888565	3.8893329513716406			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_f	rate	L075			3.486174314330401	3.313219467878614	3.6504154910453392			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_f	change	L050	L000	main	-1.0722744776511623	-1.3642056303085963	-0.8013858414198453			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_f	change	L075	L000	secondary	-1.2045919585796483	-1.3770638190643758	-1.0401852672851613			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_f	retention	L050	L000	main	0.7714073958782119	0.7092252704907896	0.8292037636779954			0	0.0	4.690766272910049	4.68786853071946	4.693746552173636	NA	NA	NA
E6	cartpole-balance	CC(pool)	G_f	retention	L075	L000	secondary	0.7431993221371174	0.7064323103990369	0.778250374523076			0	0.0	4.690766272910049	4.68786853071946	4.693746552173636	NA	NA	NA
E6	cartpole-balance	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	-0.010496146096009351	-0.024105802179401205	0.0025024064009900072			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	0.020262866007421998	0.0035250194873263753	0.036835380254970115			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	-0.0022376186502035544	-0.005137756301706609	0.0005335523144428833			0	0.0	4.690766272910049	4.68786853071946	4.693746552173636	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	0.004319734735973357	0.000751248353830833	0.007851525769101088			0	0.0	4.690766272910049	4.68786853071946	4.693746552173636	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	0.005860672667089339	-0.05442051342381173	0.06350095118761881			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.0037818229687864857	-0.0848441832674071	0.08696949302948992			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-balance	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	0.001249406243268969	-0.011604855820582089	0.01353544561774114			0	0.0	4.690766272910049	4.68786853071946	4.693746552173636	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-balance	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0008062271170121704	-0.018091780792246114	0.018556013426518348			0	0.0	4.690766272910049	4.68786853071946	4.693746552173636	4.690766272910049	4.68786853071946	4.693746552173636
E6	cartpole-swingup	ST	G_o	rate	L000			2.4545904466494695	2.307086288626363	2.534898459736032			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_o	rate	L010			1.7065120984200748	1.3776703668501353	2.0113662664787086			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_o	rate	L025			0.9720175522668763	0.681500816762625	1.2655731888969095			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_o	rate	L050			0.18052121815850086	-0.016337507656703425	0.4017981023027057			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_o	rate	L075			-0.32819779312398684	-0.35412484984211545	-0.30164972574013466			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_o	change	L050	L000	main	-2.2740692284909687	-2.501064956600246	-2.012673063379193			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_o	change	L075	L000	secondary	-2.7827882397734562	-2.875798662850359	-2.6258032265086695			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_o	retention	L050	L000	main	0.07354433339578641	-0.006564176885559415	0.16425629790579652			0	0.0	2.4545904466494695	2.307086288626363	2.534898459736032	NA	NA	NA
E6	cartpole-swingup	ST	G_o	retention	L075	L000	secondary	-0.1337077611346442	-0.14788901068420354	-0.12130107232524935			0	0.0	2.4545904466494695	2.307086288626363	2.534898459736032	NA	NA	NA
E6	cartpole-swingup	ST	G_o	critic_change_difference	L050	L000	main	-1.404732125280527	-1.5709048130163572	-1.2113472877175893			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_o	critic_change_difference	L075	L000	secondary	-1.6853416565118744	-1.7906894632746464	-1.5397975517928364			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_o	critic_retention_difference	L050	L000	main	-0.7298277498867536	-0.7939531097997109	-0.6571888100595086			0	0.0	2.4545904466494695	2.307086288626363	2.534898459736032	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.8854857140386247	-0.905948266541516	-0.8672651154912445			0	0.0	2.4545904466494695	2.307086288626363	2.534898459736032	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	ST	G_f	rate	L000			2.4545904466494695	2.307086288626363	2.534898459736032			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_f	rate	L010			1.7094747930353873	1.3802562653217754	2.0164233655456796			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_f	rate	L025			0.9668334586547862	0.6782206478343439	1.2580167078314908			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_f	rate	L050			0.18110791211751598	-0.016201907156286676	0.4064276736089136			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_f	rate	L075			-0.3375514302280205	-0.36323003869460374	-0.31153183145262464			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_f	change	L050	L000	main	-2.2734825345319534	-2.50088855508486	-2.009513257984562			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_f	change	L075	L000	secondary	-2.7921418768774897	-2.8853037670925006	-2.63520089143064			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_f	retention	L050	L000	main	0.07378335247932272	-0.006551406684836023	0.16617563462351312			0	0.0	2.4545904466494695	2.307086288626363	2.534898459736032	NA	NA	NA
E6	cartpole-swingup	ST	G_f	retention	L075	L000	secondary	-0.13751843232698155	-0.15183105217463397	-0.12510972480174076			0	0.0	2.4545904466494695	2.307086288626363	2.534898459736032	NA	NA	NA
E6	cartpole-swingup	ST	G_f	critic_change_difference	L050	L000	main	-1.4156890809052314	-1.578716649360507	-1.2240111275936967			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_f	critic_change_difference	L075	L000	secondary	-1.7894231005532233	-1.9250636784152346	-1.624628978513784			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G_f	critic_retention_difference	L050	L000	main	-0.7321996900738854	-0.7937446229254521	-0.6625744772272529			0	0.0	2.4545904466494695	2.307086288626363	2.534898459736032	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.9107220568887254	-0.9373106746696733	-0.8846087660030941			0	0.0	2.4545904466494695	2.307086288626363	2.534898459736032	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.010624259828304616	-0.018931411551425047	-0.002770390114771627			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0017385782867744837	-0.004058389852706078	0.0002885457272604471			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.004328322813611146	-0.007745735751545807	-0.0011149087994618075			0	0.0	2.4545904466494695	2.3070862886263623	2.534898459736032	2.4545904466494695	2.307086288626363	2.534898459736032
E6	cartpole-swingup	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0007082966892288378	-0.001658098211248022	0.00011890171973765041			0	0.0	2.4545904466494695	2.3070862886263623	2.534898459736032	2.4545904466494695	2.307086288626363	2.534898459736032
E6	cartpole-swingup	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.011210953787319955	-0.02147565285361277	-0.002967340508616222			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.007615058817258991	-0.001860098250734754	0.016395244533671735			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.004567341897147456	-0.008778039974346837	-0.0012186686882310735			0	0.0	2.4545904466494695	2.3070862886263623	2.534898459736032	2.4545904466494695	2.307086288626363	2.534898459736032
E6	cartpole-swingup	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.003102374503108518	-0.0007714115531620575	0.006707929592152688			0	0.0	2.4545904466494695	2.3070862886263623	2.534898459736032	2.4545904466494695	2.307086288626363	2.534898459736032
E6	cartpole-swingup	mt30-317M	G_o	rate	L000			2.0846093375623576	1.9674904898461572	2.1491967238999345			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	rate	L010			1.5684027855400817	1.337539997265268	1.7815879608689154			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	rate	L025			1.0618346054509273	0.8580549131450064	1.2631983039259218			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	rate	L050			0.5704574245991385	0.45606040880188886	0.7015374328656044			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	rate	L075			0.3751609958753792	0.3344363672061247	0.4146951631406698			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	change	L050	L000	main	-1.514151912963219	-1.6601107251552343	-1.3403706870572292			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	change	L075	L000	secondary	-1.7094483416869783	-1.7971099729959648	-1.5773207011346433			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	retention	L050	L000	main	0.27365195690152866	0.21783327050674076	0.33839790329745983			0	0.0	2.0846093375623576	1.9674904898461572	2.1491967238999345	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	retention	L075	L000	secondary	0.17996705143519817	0.15913641744288812	0.202199536723327			0	0.0	2.0846093375623576	1.9674904898461572	2.1491967238999345	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.6448148097527773	-0.735474855685295	-0.5283230861373432			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.6120017584253965	-0.7028509397291788	-0.4970765723930076			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.5297201263810113	-0.5690719109420694	-0.48419047178255264			0	0.0	2.0846093375623576	1.9674904898461572	2.1491967238999345	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.5718109014687823	-0.5930933487806559	-0.5507311235175082			0	0.0	2.0846093375623576	1.9674904898461572	2.1491967238999345	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	mt30-317M	G_f	rate	L000			2.0846093375623576	1.9674904898461572	2.1491967238999345			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	rate	L010			1.5711257070427553	1.3393186832926711	1.786005831057618			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	rate	L025			1.056171487555189	0.8542460015429372	1.2548854692804694			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	rate	L050			0.5723114112290857	0.4551550794979865	0.7081876724965166			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	rate	L075			0.3858530842578275	0.34379767932358396	0.4264992320370361			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	change	L050	L000	main	-1.5122979263332719	-1.6612764594523644	-1.3328966667481412			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	change	L075	L000	secondary	-1.6987562533045302	-1.7871740408939247	-1.5658653198340535			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	retention	L050	L000	main	0.2745413257614586	0.21691868876869533	0.34203006414961284			0	0.0	2.0846093375623576	1.9674904898461572	2.1491967238999345	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	retention	L075	L000	secondary	0.18509611240110133	0.1636280049478303	0.20828020094469826			0	0.0	2.0846093375623576	1.9674904898461572	2.1491967238999345	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.6545044727065499	-0.7525294406468819	-0.5325950558819207			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.6960374769802637	-0.8175362264410666	-0.5613430494798527			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.5314417167917496	-0.5689853629034809	-0.4884399764104949			0	0.0	2.0846093375623576	1.9674904898461572	2.1491967238999345	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.5881075121606425	-0.6156573446721646	-0.5620374480068949			0	0.0	2.0846093375623576	1.9674904898461572	2.1491967238999345	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	-0.006972415344384197	-0.012238097431984084	-0.0020625939492192715			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.0007676043600499671	-0.0020030352029126843	0.003559821372681132			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	-0.0033447107900499984	-0.005891062755777593	-0.0009912052515246423			0	0.0	2.084609337562358	1.9674904898461572	2.149196723899935	2.0846093375623576	1.9674904898461572	2.1491967238999345
E6	cartpole-swingup	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0003682245618970015	-0.0009597973650193471	0.0017065047724929955			0	0.0	2.084609337562358	1.9674904898461572	2.149196723899935	2.0846093375623576	1.9674904898461572	2.1491967238999345
E6	cartpole-swingup	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.008826401974331377	-0.01955475838458262	0.0003972053740479957			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	-0.009924484022398206	-0.019245421383682848	-0.00044287161164314294			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.0042340796499799604	-0.009354620370286846	0.00019091073932005749			0	0.0	2.084609337562358	1.9674904898461572	2.149196723899935	2.0846093375623576	1.9674904898461572	2.1491967238999345
E6	cartpole-swingup	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.004760836404006152	-0.00924362556525798	-0.000213096757750175			0	0.0	2.084609337562358	1.9674904898461572	2.149196723899935	2.0846093375623576	1.9674904898461572	2.1491967238999345
E6	cartpole-swingup	CC(pool)	G_o	rate	L000			4.421229282816516	4.393684886063515	4.440669550901912			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_o	rate	L010			4.1753868610252844	4.062059828911776	4.276167030080025			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_o	rate	L025			3.961223988651356	3.8593515557044067	4.057723812880935			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_o	rate	L050			3.5518921796060745	3.4597894419097224	3.650340089577183			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_o	rate	L075			3.3237826995549344	3.272330918662924	3.3757378220370198			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_o	change	L050	L000	main	-0.8693371032104418	-0.963638025301235	-0.7677478386861536			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_o	change	L075	L000	secondary	-1.0974465832615818	-1.1532415011822947	-1.0401434216557761			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_o	retention	L050	L000	main	0.80337208328254	0.7824802905856719	0.8259698220780199			0	0.0	4.421229282816516	4.393684886063515	4.440669550901912	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_o	retention	L075	L000	secondary	0.7517779529039805	0.7395866902647997	0.7641415365003783			0	0.0	4.421229282816516	4.393684886063515	4.440669550901912	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_f	rate	L000			4.421229282816516	4.393684886063515	4.440669550901912			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_f	rate	L010			4.182635796547897	4.065264455559728	4.288215319945952			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_f	rate	L025			3.9400974607118817	3.8426123852359115	4.033909289531574			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_f	rate	L050			3.5634358291897943	3.437629571337187	3.695437667727621			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_f	rate	L075			3.41851050649225	3.3215546386943826	3.510775317010514			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_f	change	L050	L000	main	-0.857793453626722	-0.9863542696241682	-0.7244103190445089			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_f	change	L075	L000	secondary	-1.0027187763242664	-1.1028645924724898	-0.9077493197004649			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_f	retention	L050	L000	main	0.8059830425532082	0.7771331628764582	0.8360132882250746			0	0.0	4.421229282816516	4.393684886063515	4.440669550901912	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G_f	retention	L075	L000	secondary	0.7732036245617439	0.7508356026787414	0.7944261645121402			0	0.0	4.421229282816516	4.393684886063515	4.440669550901912	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	-0.005892641497106776	-0.010463611475356993	-0.00176239077397522			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	0.0012097337868448577	-0.002929704721805637	0.0050386856207008			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	-0.0013328061315456274	-0.002367099045624371	-0.0003987200614261112			0	0.0	4.421229282816515	4.393684886063515	4.440669550901912	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0002736193283497945	-0.0006644240291251796	0.0011396576665745615			0	0.0	4.421229282816515	4.393684886063515	4.440669550901912	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.01743629108082656	-0.06839295363725001	0.031988226739811824			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	-0.09351807315047056	-0.17665350618053982	-0.007468598163482264			0	0.0	NA	NA	NA	NA	NA	NA
E6	cartpole-swingup	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.003943765402213861	-0.015448265583151452	0.007228841908344375			0	0.0	4.421229282816515	4.393684886063515	4.440669550901912	4.421229282816516	4.393684886063515	4.440669550901912
E6	cartpole-swingup	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.02115205232941353	-0.03999284043646034	-0.001691261657604752			0	0.0	4.421229282816515	4.393684886063515	4.440669550901912	4.421229282816516	4.393684886063515	4.440669550901912
E6	walker-walk	ST	G_o	rate	L000			0.5372716019659118	0.4617673901800603	0.6087931920968083			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_o	rate	L010			0.5065156531052369	0.4243339649867387	0.583854418717075			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_o	rate	L025			0.4637287591750666	0.4145428957611649	0.5106052213199491			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_o	rate	L050			0.4344814330255415	0.3801783613321046	0.4845722592892553			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_o	rate	L075			0.31560295057496346	0.23310287031970944	0.394008479435582			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_o	change	L050	L000	main	-0.10279016894037035	-0.19391524033149665	-0.012280443522245088			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_o	change	L075	L000	secondary	-0.22166865139094838	-0.3313689546942424	-0.11228483548260158			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_o	retention	L050	L000	main	0.808681179939058	0.6713621334504912	0.9744706348042227			0	0.0	0.5372716019659118	0.4617673901800603	0.6087931920968083	NA	NA	NA
E6	walker-walk	ST	G_o	retention	L075	L000	secondary	0.5874178896114213	0.4250694486718145	0.7701947040029931			0	0.0	0.5372716019659118	0.4617673901800603	0.6087931920968083	NA	NA	NA
E6	walker-walk	ST	G_o	critic_change_difference	L050	L000	main	-0.38316414412947714	-0.4860580462174859	-0.28023734852322313			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_o	critic_change_difference	L075	L000	secondary	-0.5504673374526546	-0.6396115332368765	-0.46580920726566244			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_o	critic_retention_difference	L050	L000	main	-0.3854318460594711	-0.4740938129419907	-0.2932874338502098			0	0.0	0.5372716019659118	0.4617673901800603	0.6087931920968083	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.6402213121109572	-0.7517362515091272	-0.5307717478278061			0	0.0	0.5372716019659118	0.4617673901800603	0.6087931920968083	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	ST	G_f	rate	L000			0.5372716019659118	0.4617673901800603	0.6087931920968083			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_f	rate	L010			0.5044051712172984	0.42289145040434245	0.5808215760996785			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_f	rate	L025			0.4629558779097748	0.4142676457987374	0.5101080251646312			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_f	rate	L050			0.4327978174725675	0.3772486168005658	0.4847280143473665			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_f	rate	L075			0.31615525573846964	0.23258745970896702	0.3960741950997085			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_f	change	L050	L000	main	-0.10447378449334432	-0.1969436214732379	-0.012753100212180337			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_f	change	L075	L000	secondary	-0.2211163462274422	-0.3316813375948244	-0.11141112475376287			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_f	retention	L050	L000	main	0.8055475403667941	0.6667053678021366	0.9734616812653776			0	0.0	0.5372716019659118	0.4617673901800603	0.6087931920968083	NA	NA	NA
E6	walker-walk	ST	G_f	retention	L075	L000	secondary	0.5884458709182412	0.42405429382202275	0.7704393673131902			0	0.0	0.5372716019659118	0.4617673901800603	0.6087931920968083	NA	NA	NA
E6	walker-walk	ST	G_f	critic_change_difference	L050	L000	main	-0.3781643180121508	-0.48124336366898435	-0.27621660036967327			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_f	critic_change_difference	L075	L000	secondary	-0.5530181040294402	-0.6471392531506166	-0.46075507680308386			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G_f	critic_retention_difference	L050	L000	main	-0.38393829765599075	-0.47085973320323354	-0.2929462595093248			0	0.0	0.5372716019659118	0.4617673901800603	0.6087931920968083	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.6413416994071515	-0.7531750540679288	-0.5317524289506815			0	0.0	0.5372716019659118	0.4617673901800603	0.6087931920968083	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.0009618274633705348	-0.0030113751374916606	0.0011970440073294784			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0014054555759743792	-0.006871586903186279	0.003880112698489711			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.0017902071500729422	-0.005697568254875956	0.002205525861694496			0	0.0	0.5372716019659118	0.46176739018006024	0.6087931920968082	0.5372716019659118	0.4617673901800603	0.6087931920968083
E6	walker-walk	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.002615912642380036	-0.01302746309519949	0.007403923886964459			0	0.0	0.5372716019659118	0.46176739018006024	0.6087931920968082	0.5372716019659118	0.4617673901800603	0.6087931920968083
E6	walker-walk	ST	G-G_f	estimand_change_difference	L050	L000	main	0.0007217880896034368	-0.00820676943522419	0.009358349043224046			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G-G_f	estimand_change_difference	L075	L000	secondary	-0.001957760739480563	-0.009423765762925857	0.005340253995203924			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	ST	G-G_f	estimand_retention_difference	L050	L000	main	0.0013434324221909266	-0.015471617176113686	0.01764824076847584			0	0.0	0.5372716019659118	0.46176739018006024	0.6087931920968082	0.5372716019659118	0.4617673901800603	0.6087931920968083
E6	walker-walk	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.00364389394919995	-0.017600173133332706	0.00997760154440198			0	0.0	0.5372716019659118	0.46176739018006024	0.6087931920968082	0.5372716019659118	0.4617673901800603	0.6087931920968083
E6	walker-walk	mt30-317M	G_o	rate	L000			1.037441872942575	0.9040328717936256	1.1679308501248429			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	rate	L010			0.9750211479235746	0.8385384916008776	1.0998817093117124			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	rate	L025			0.9950380952951879	0.9116616973294354	1.0710347158562474			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	rate	L050			1.0502361699976641	1.0080606070282983	1.0891667310233712			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	rate	L075			1.0777383212716052	1.0383489314007162	1.1170316041509962			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	change	L050	L000	main	0.012794297055089165	-0.12311514871484781	0.15132768339153477			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	change	L075	L000	secondary	0.04029644832903023	-0.09544211115280286	0.17895443400412386			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	retention	L050	L000	main	1.0123325435272819	0.89328880914065	1.1664358164618127			0	0.0	1.037441872942575	0.9040328717936256	1.1679308501248429	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	retention	L075	L000	secondary	1.0388421263687133	0.9179888944814891	1.1957722272719562			0	0.0	1.037441872942575	0.9040328717936256	1.1679308501248429	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.2675796781340176	-0.4012263848173366	-0.14115496959186366			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.288502237732676	-0.43781822767624284	-0.14822977921862393			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.18178048247124723	-0.28762823591606	-0.07153336284091272			0	0.0	1.037441872942575	0.9040328717936256	1.1679308501248429	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.1887970753536652	-0.3090747258766782	-0.06572312553672371			0	0.0	1.037441872942575	0.9040328717936256	1.1679308501248429	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	mt30-317M	G_f	rate	L000			1.037441872942575	0.9040328717936256	1.1679308501248429			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	rate	L010			0.9709585598072265	0.8360372549651758	1.0955657137531216			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	rate	L025			0.993379698469696	0.9099235052763758	1.0678244386121871			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	rate	L050			1.0461665048389233	1.0066427274983476	1.0877644068909993			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	rate	L075			1.0796243633338305	1.0268146957978626	1.1332613722740417			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	change	L050	L000	main	0.008724631896348312	-0.126959334124235	0.14883952659777316			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	change	L075	L000	secondary	0.042182490391255545	-0.09723808817962153	0.18720158637860418			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	retention	L050	L000	main	1.0084097549211137	0.8905868524550926	1.1634742559079747			0	0.0	1.037441872942575	0.9040328717936256	1.1679308501248429	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	retention	L075	L000	secondary	1.0406601000898588	0.9157913164347388	1.2035182488838143			0	0.0	1.037441872942575	0.9040328717936256	1.1679308501248429	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.26496590162245814	-0.3995800276884636	-0.13736041330260051			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.2897192674107425	-0.43877606860727797	-0.15092581531765395			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.18107608310167111	-0.28679843733219984	-0.07073343482416808			0	0.0	1.037441872942575	0.9040328717936256	1.1679308501248429	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.1891274702355339	-0.3093725396414976	-0.06583801918208537			0	0.0	1.037441872942575	0.9040328717936256	1.1679308501248429	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	0.0014344461689066446	-0.0018208202929949735	0.005485510122854863			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0031534856385670995	-0.005486782881682545	-0.0008903969498151789			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	0.001382676182944076	-0.0017474896874815709	0.005343040162321477			0	0.0	1.037441872942575	0.9040328717936255	1.1679308501248429	1.037441872942575	0.9040328717936256	1.1679308501248429
E6	walker-walk	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0030396745309908546	-0.005379437553481359	-0.0008540304682746203			0	0.0	1.037441872942575	0.9040328717936255	1.1679308501248429	1.037441872942575	0.9040328717936256	1.1679308501248429
E6	walker-walk	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	0.0055041113276474984	-0.015228177441096793	0.02593473152528285			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	-0.005039527700792412	-0.026832964062871906	0.016677026853342207			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	0.005305464789112202	-0.014871695068778631	0.02519553327794801			0	0.0	1.037441872942575	0.9040328717936255	1.1679308501248429	1.037441872942575	0.9040328717936256	1.1679308501248429
E6	walker-walk	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.004857648252136304	-0.026040443056041168	0.016160908595131737			0	0.0	1.037441872942575	0.9040328717936255	1.1679308501248429	1.037441872942575	0.9040328717936256	1.1679308501248429
E6	walker-walk	CC(pool)	G_o	rate	L000			1.444385165533565	1.334132257084738	1.5481073529441847			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_o	rate	L010			1.4803400926845338	1.3625817479831301	1.592521740919996			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_o	rate	L025			1.5577948788988933	1.4506084999056825	1.6683957040156014			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_o	rate	L050			1.724759140722672	1.612750440350214	1.8355912636188938			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_o	rate	L075			1.7731838515952714	1.6645664708669452	1.8811543683413097			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_o	change	L050	L000	main	0.2803739751891068	0.1259478170195126	0.43782786282911096			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_o	change	L075	L000	secondary	0.32879868606170626	0.17884117185932566	0.4826454304317883			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_o	retention	L050	L000	main	1.194113025998529	1.083419054824184	1.3202434724941399			0	0.0	1.444385165533565	1.334132257084738	1.5481073529441847	NA	NA	NA
E6	walker-walk	CC(pool)	G_o	retention	L075	L000	secondary	1.2276392017223785	1.117965111421907	1.3534697871969137			0	0.0	1.444385165533565	1.334132257084738	1.5481073529441847	NA	NA	NA
E6	walker-walk	CC(pool)	G_f	rate	L000			1.444385165533565	1.334132257084738	1.5481073529441847			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_f	rate	L010			1.474172008965015	1.359150601795908	1.5836996775238463			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_f	rate	L025			1.5551985541007285	1.4477656318580756	1.6660007618143293			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_f	rate	L050			1.7180756990523716	1.6021552219474422	1.8347343234759177			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_f	rate	L075			1.7762869233355632	1.6608301882688106	1.8963980771474656			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_f	change	L050	L000	main	0.27369053351880646	0.11829233533596298	0.43387017899015956			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_f	change	L075	L000	secondary	0.33190175780199804	0.1780613331053285	0.49278628271156916			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G_f	retention	L050	L000	main	1.1894858380227848	1.078346476584346	1.3198753221449335			0	0.0	1.444385165533565	1.334132257084738	1.5481073529441847	NA	NA	NA
E6	walker-walk	CC(pool)	G_f	retention	L075	L000	secondary	1.2297875703253927	1.117744826935915	1.3612091203417134			0	0.0	1.444385165533565	1.334132257084738	1.5481073529441847	NA	NA	NA
E6	walker-walk	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	-0.00010579852001479928	-0.006526151906808331	0.006885229396646023			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0017322054162198786	-0.008681569533116829	0.0048520455197842835			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	-7.32481352891945e-05	-0.004541879412013744	0.004827840975424838			0	0.0	1.4443851655335653	1.3341322570847378	1.5481073529441844	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0011992683513750713	-0.006056469076562637	0.003326417627393217			0	0.0	1.4443851655335653	1.3341322570847378	1.5481073529441844	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	0.006577643150285528	-0.02669889650037402	0.038735698492813914			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	-0.004835277156511664	-0.04050899238569684	0.030463107177510905			0	0.0	NA	NA	NA	NA	NA	NA
E6	walker-walk	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	0.004553939840455046	-0.01857596652126889	0.027046689068846917			0	0.0	1.4443851655335653	1.3341322570847378	1.5481073529441844	1.444385165533565	1.334132257084738	1.5481073529441847
E6	walker-walk	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.0033476369543892215	-0.028155431475482766	0.02116230858889664			0	0.0	1.4443851655335653	1.3341322570847378	1.5481073529441844	1.444385165533565	1.334132257084738	1.5481073529441847
E6	cheetah-run	ST	G_o	rate	L000			1.9472963801347365	1.6933905259118163	2.1775693443723996			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_o	rate	L010			1.9703120887873824	1.7705464625607028	2.1755958351523477			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_o	rate	L025			1.9616865406343953	1.7166617505997563	2.1668744646823397			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_o	rate	L050			2.243929692601649	2.1574439272875967	2.316997184494329			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_o	rate	L075			2.0819811067922407	2.0045922231166866	2.1611925128987073			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_o	change	L050	L000	main	0.2966333124669125	0.05006890701987279	0.5598261758454417			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_o	change	L075	L000	secondary	0.1346847266575042	-0.11050270232057659	0.3957729781013906			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_o	retention	L050	L000	main	1.1523308498351894	1.0233104430591322	1.3282145388347137			0	0.0	1.9472963801347365	1.6933905259118163	2.1775693443723996	NA	NA	NA
E6	cheetah-run	ST	G_o	retention	L075	L000	secondary	1.0691649858909433	0.9486366665158416	1.2317622412401825			0	0.0	1.9472963801347365	1.6933905259118163	2.1775693443723996	NA	NA	NA
E6	cheetah-run	ST	G_o	critic_change_difference	L050	L000	main	0.04388131625347458	-0.1755465776470237	0.28250072464766507			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_o	critic_change_difference	L075	L000	secondary	-0.13337442909473807	-0.3546787693846344	0.105882790952265			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_o	critic_retention_difference	L050	L000	main	0.09590280237821402	-0.027532153443517587	0.26688401405804657			0	0.0	1.9472963801347365	1.6933905259118163	2.1775693443723996	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	ST	G_o	critic_retention_difference	L075	L000	secondary	0.009319544554484027	-0.1056942189372184	0.16706691853608605			0	0.0	1.9472963801347365	1.6933905259118163	2.1775693443723996	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	ST	G_f	rate	L000			1.9472963801347365	1.6933905259118163	2.1775693443723996			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_f	rate	L010			1.9678491986763982	1.7689899541742058	2.1718650051871426			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_f	rate	L025			1.9579266414315128	1.7144421640345833	2.158787564433689			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_f	rate	L050			2.2299051320228886	2.128743844400923	2.3212525125263155			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_f	rate	L075			2.0637637721078086	1.9643881814551434	2.1650381793967184			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_f	change	L050	L000	main	0.28260875188815215	0.0297572515914515	0.5518006608837046			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_f	change	L075	L000	secondary	0.1164673919730721	-0.13559707790735434	0.3862525838440213			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_f	retention	L050	L000	main	1.1451287820237195	1.0137241531267254	1.3220270429517107			0	0.0	1.9472963801347365	1.6933905259118163	2.1775693443723996	NA	NA	NA
E6	cheetah-run	ST	G_f	retention	L075	L000	secondary	1.0598097922643976	0.9372941727008529	1.2247389553453494			0	0.0	1.9472963801347365	1.6933905259118163	2.1775693443723996	NA	NA	NA
E6	cheetah-run	ST	G_f	critic_change_difference	L050	L000	main	0.05943139872502967	-0.16493464886261752	0.30018164795508917			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_f	critic_change_difference	L075	L000	secondary	-0.11005332586276384	-0.34751414303792666	0.13994374081109096			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G_f	critic_retention_difference	L050	L000	main	0.09530340986335006	-0.027121912912763512	0.26501871336129723			0	0.0	1.9472963801347365	1.6933905259118163	2.1775693443723996	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	ST	G_f	critic_retention_difference	L075	L000	secondary	0.00923799853963203	-0.10415851845543521	0.16536339047233564			0	0.0	1.9472963801347365	1.6933905259118163	2.1775693443723996	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.001782792476618722	-0.005185915124012314	0.0015069965005133745			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.001250585198415477	-0.008311355409420268	0.00512578409795325			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.0009155218973371237	-0.0027056001673032236	0.0007679963158085556			0	0.0	1.9472963801347363	1.6933905259118163	2.1775693443723996	1.9472963801347365	1.6933905259118163	2.1775693443723996
E6	cheetah-run	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0006422161573209628	-0.004330708443929532	0.0026474880959828804			0	0.0	1.9472963801347363	1.6933905259118163	2.1775693443723996	1.9472963801347365	1.6933905259118163	2.1775693443723996
E6	cheetah-run	ST	G-G_f	estimand_change_difference	L050	L000	main	0.012241768102141615	-0.0321937643210995	0.05532661195460262			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.01696674948601662	-0.039531160141888094	0.07065601857664554			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	ST	G-G_f	estimand_retention_difference	L050	L000	main	0.006286545914132802	-0.016723613373609857	0.028983841273410915			0	0.0	1.9472963801347363	1.6933905259118163	2.1775693443723996	1.9472963801347365	1.6933905259118163	2.1775693443723996
E6	cheetah-run	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.008712977469224725	-0.020010768744663607	0.03676061550687909			0	0.0	1.9472963801347363	1.6933905259118163	2.1775693443723996	1.9472963801347365	1.6933905259118163	2.1775693443723996
E6	cheetah-run	mt30-317M	G_o	rate	L000			1.5180539586385744	1.3985548691285992	1.634097692159474			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	rate	L010			1.5192936433633082	1.380824845144541	1.664508603151263			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	rate	L025			1.6128293121893829	1.4715563819722777	1.7470599344420044			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	rate	L050			1.8784059965018882	1.8125745477255022	1.9425498957425498			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	rate	L075			1.8388305635081081	1.7711830028458972	1.9066417775876918			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	change	L050	L000	main	0.3603520378633138	0.22678649697104017	0.49531885451747776			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	change	L075	L000	secondary	0.32077660486953374	0.18416945550975755	0.4588576269696134			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	retention	L050	L000	main	1.237377621403185	1.1402898781904507	1.3515226583794804			0	0.0	1.5180539586385744	1.3985548691285992	1.634097692159474	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	retention	L075	L000	secondary	1.2113077753555042	1.1135343031871607	1.3242051252399847			0	0.0	1.5180539586385744	1.3985548691285992	1.634097692159474	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	critic_change_difference	L050	L000	main	0.10760004164987591	-0.007841561948255336	0.22549333602221341			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	0.05271744911729148	-0.06638826188781234	0.17432634017451434			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_o	critic_retention_difference	L050	L000	main	0.1809495739462097	0.08875958033119506	0.2902729893287046			0	0.0	1.5180539586385744	1.3985548691285992	1.634097692159474	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	0.15146233401904485	0.0587473395784445	0.26048078066251523			0	0.0	1.5180539586385744	1.3985548691285992	1.634097692159474	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	mt30-317M	G_f	rate	L000			1.5180539586385744	1.3985548691285992	1.634097692159474			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	rate	L010			1.5173945263091042	1.3799824809365353	1.6619740819483626			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	rate	L025			1.6097380560076866	1.4727456427514725	1.7405380384797056			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	rate	L050			1.8666659590237513	1.791704347803113	1.9445030741251064			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	rate	L075			1.8227407960774122	1.7353237516625035	1.9107204415265728			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	change	L050	L000	main	0.3486120003851769	0.21066476808436208	0.490998631165472			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	change	L075	L000	secondary	0.30468683743883784	0.15854286985237454	0.4523093955742367			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	retention	L050	L000	main	1.2296440112694151	1.12991033008537	1.3482805375435467			0	0.0	1.5180539586385744	1.3985548691285992	1.634097692159474	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	retention	L075	L000	secondary	1.2007088323211437	1.098150039043012	1.3182901669851212			0	0.0	1.5180539586385744	1.3985548691285992	1.634097692159474	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	critic_change_difference	L050	L000	main	0.12543464722205444	0.0007968608145127073	0.2522378777476496			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	0.0781661196030019	-0.06366333471773025	0.21997895072696547			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G_f	critic_retention_difference	L050	L000	main	0.17981863910904572	0.08842981225603344	0.2895574507067065			0	0.0	1.5180539586385744	1.3985548691285992	1.634097692159474	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	0.15013703859637806	0.05767569556390387	0.25780604929767453			0	0.0	1.5180539586385744	1.3985548691285992	1.634097692159474	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	-0.0009348887915396897	-0.00448946105371042	0.0025048630034641803			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0013610172614075822	-0.008060186297830079	0.0047591240516072185			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	-0.0006158468783139526	-0.002936289954216992	0.0016580159815110568			0	0.0	1.5180539586385744	1.398554869128599	1.634097692159474	1.5180539586385744	1.3985548691285992	1.634097692159474
E6	cheetah-run	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0008965539424092839	-0.005366320710857087	0.003133149788268569			0	0.0	1.5180539586385744	1.398554869128599	1.634097692159474	1.5180539586385744	1.3985548691285992	1.634097692159474
E6	cheetah-run	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	0.01080514868659721	-0.02597019268057655	0.046737483076894876			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.014728750169288318	-0.03585991407813947	0.06339038019956769			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	0.007117763255455989	-0.017085945078031562	0.03111967795817454			0	0.0	1.5180539586385744	1.398554869128599	1.634097692159474	1.5180539586385744	1.3985548691285992	1.634097692159474
E6	cheetah-run	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.009702389091951202	-0.023553996851084318	0.0416623008153514			0	0.0	1.5180539586385744	1.398554869128599	1.634097692159474	1.5180539586385744	1.3985548691285992	1.634097692159474
E6	cheetah-run	CC(pool)	G_o	rate	L000			4.47919089183713	4.44755322402428	4.511329368706391			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_o	rate	L010			4.547843732515164	4.5133168078914645	4.583031582040735			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_o	rate	L025			4.634830436184689	4.591328549043691	4.67264598389138			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_o	rate	L050			4.731942888050568	4.708203921182355	4.749309653588989			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_o	rate	L075			4.747250047589373	4.734054540459708	4.759492910889412			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_o	change	L050	L000	main	0.2527519962134379	0.2137922290424082	0.2889838375730245			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_o	change	L075	L000	secondary	0.26805915575224226	0.23361011651798785	0.30239030681570905			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_o	retention	L050	L000	main	1.0564280474569754	1.0474526323468722	1.0649317549951618			0	0.0	4.47919089183713	4.44755322402428	4.511329368706391	NA	NA	NA
E6	cheetah-run	CC(pool)	G_o	retention	L075	L000	secondary	1.0598454413364593	1.0518344003172508	1.0679668545815184			0	0.0	4.47919089183713	4.44755322402428	4.511329368706391	NA	NA	NA
E6	cheetah-run	CC(pool)	G_f	rate	L000			4.47919089183713	4.44755322402428	4.511329368706391			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_f	rate	L010			4.54215892784952	4.505034861939673	4.579090405143987			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_f	rate	L025			4.625947011182002	4.572316827792367	4.67351284612377			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_f	rate	L050			4.702368245000253	4.6100062329561196	4.796935913294327			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_f	rate	L075			4.705711609672966	4.576117052863821	4.837677525941344			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_f	change	L050	L000	main	0.22317735316312248	0.1243392975656159	0.3221223006790783			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_f	change	L075	L000	secondary	0.22652071783583594	0.0927297610169429	0.36204705796028525			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G_f	retention	L050	L000	main	1.0498253721603694	1.027686555652918	1.0719815866979436			0	0.0	4.47919089183713	4.44755322402428	4.511329368706391	NA	NA	NA
E6	cheetah-run	CC(pool)	G_f	retention	L075	L000	secondary	1.0505717937247656	1.0206353955217637	1.0809804075411003			0	0.0	4.47919089183713	4.44755322402428	4.511329368706391	NA	NA	NA
E6	cheetah-run	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	0.0004042865438886878	-0.0002714753592838681	0.0009311576558176154			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-4.82113008590801e-05	-0.0013346180879510116	0.0010522987362114205			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	9.025883326962969e-05	-6.0538186032510484e-05	0.0002080740584451346			0	0.0	4.47919089183713	4.44755322402428	4.511329368706392	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-1.0763395002166831e-05	-0.00029848983502714366	0.00023477603366287012			0	0.0	4.47919089183713	4.44755322402428	4.511329368706392	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	0.029978929594204118	-0.06505291007000422	0.12215126746457966			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.04149022661554724	-0.09138358877915337	0.16964285773932863			0	0.0	NA	NA	NA	NA	NA	NA
E6	cheetah-run	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	0.006692934129875594	-0.01455024135108316	0.027246861306680668			0	0.0	4.47919089183713	4.44755322402428	4.511329368706392	4.47919089183713	4.44755322402428	4.511329368706391
E6	cheetah-run	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.009262884216691525	-0.020364040924695462	0.037832997632671374			0	0.0	4.47919089183713	4.44755322402428	4.511329368706392	4.47919089183713	4.44755322402428	4.511329368706391


==> anc/u-003.tsv <==
source	task	scorer	estimand	kind	level	baseline_level	endpoint_role	point	lower	upper	point_NA_reason	interval_NA_reason	invalid_count	invalid_share	baseline_point	baseline_lower	baseline_upper	comparator_baseline_point	comparator_baseline_lower	comparator_baseline_upper
E7+E6	acrobot-swingup	ST	G	rate	L000			1.3486285574452253	1.1962260416569062	1.5016926088519322			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	rate	L010			0.7483688648301414	0.6269709423683736	0.8761574967196378			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	rate	L025			0.3042793370340452	0.2672362239758184	0.344989165574943			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	rate	L050			0.20176718139618624	0.1670904713404338	0.23511995086767282			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	rate	L075			0.22272428298918046	0.18232451672289013	0.26208681243534154			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	change	L050	L000	main	-1.146861376049039	-1.3031015572710705	-0.9904658373533793			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	change	L075	L000	secondary	-1.1259042744560448	-1.2833091212175303	-0.9691686781361138			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	retention	L050	L000	main	0.14960915685962037	0.12063589594693125	0.18194765280436662			0	0.0	1.3486285574452253	1.1962260416569062	1.5016926088519322	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	retention	L075	L000	secondary	0.1651487222034644	0.1322399047381309	0.20226991729954194			0	0.0	1.3486285574452253	1.1962260416569062	1.5016926088519322	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	critic_change_difference	L050	L000	main	-0.49292663887785704	-0.5933920437300909	-0.3904812914016125			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	critic_change_difference	L075	L000	secondary	-0.7425195634734463	-0.844829329716585	-0.6396560051750565			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G	critic_retention_difference	L050	L000	main	-0.5779368253914321	-0.6244593280455648	-0.5331535384764807			0	0.0	1.3486285574452253	1.1962260416569062	1.5016926088519322	2.4001655126031194	2.2665569622763444	2.536298729737947
E7+E6	acrobot-swingup	ST	G	critic_retention_difference	L075	L000	secondary	-0.6751186639540863	-0.7209626416987744	-0.6310271199079124			0	0.0	1.3486285574452253	1.1962260416569062	1.5016926088519322	2.4001655126031194	2.2665569622763444	2.536298729737947
E7+E6	acrobot-swingup	ST	G_o	rate	L000			1.3486285574452253	1.1962260416569062	1.501692608851932			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	rate	L010			0.7486168892663523	0.6273729069672751	0.8760196889746129			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	rate	L025			0.3034796092504434	0.26660804766171836	0.3441696792719026			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	rate	L050			0.20150788380827586	0.16690297231304743	0.23520800058013128			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	rate	L075			0.22403257960052914	0.18372561477189403	0.26307897938715874			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	change	L050	L000	main	-1.1471206736369495	-1.303730627092195	-0.9904473091849738			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	change	L075	L000	secondary	-1.1245959778446961	-1.2816040354962794	-0.9676058651897212			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	retention	L050	L000	main	0.14941688925081223	0.12039210860370418	0.18184670433749056			0	0.0	1.3486285574452253	1.1962260416569062	1.501692608851932	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	retention	L075	L000	secondary	0.16611881630693429	0.13328385664067566	0.2028848854950651			0	0.0	1.3486285574452253	1.1962260416569062	1.501692608851932	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	critic_change_difference	L050	L000	main	-0.4886226853211355	-0.5900790636406187	-0.38557166024438927			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	critic_change_difference	L075	L000	secondary	-0.7429381497669354	-0.8451117083046575	-0.6411746847594831			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_o	critic_retention_difference	L050	L000	main	-0.5762278694718334	-0.6229714041125842	-0.5312550831944743			0	0.0	1.3486285574452253	1.1962260416569062	1.501692608851932	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.6748680547760393	-0.7208412660630447	-0.6305682876424387			0	0.0	1.3486285574452253	1.1962260416569062	1.501692608851932	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	ST	G_f	rate	L000			1.3486285574452253	1.1962260416569062	1.501692608851932			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	rate	L010			0.7482529782785144	0.6268730768134637	0.8752031398127993			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	rate	L025			0.3033784493806933	0.2669965476275291	0.34382966958127226			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	rate	L050			0.20444234236623388	0.16939584292849302	0.2386524944834498			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	rate	L075			0.2236405225862282	0.18281774588403849	0.2634685642514866			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	change	L050	L000	main	-1.1441862150789914	-1.3008036912916943	-0.9873621072249751			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	change	L075	L000	secondary	-1.1249880348589971	-1.2820629807227941	-0.9682269457137789			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	retention	L050	L000	main	0.15159277270052718	0.12219766292233404	0.18429988347019322			0	0.0	1.3486285574452253	1.1962260416569062	1.501692608851932	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	retention	L075	L000	secondary	0.16582810837839715	0.13266378931530742	0.20336243284061192			0	0.0	1.3486285574452253	1.1962260416569062	1.501692608851932	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	critic_change_difference	L050	L000	main	-0.5110512600856114	-0.6120077173973127	-0.40844931433943465			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	critic_change_difference	L075	L000	secondary	-0.7397978183333169	-0.8456348053636376	-0.630745110612643			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G_f	critic_retention_difference	L050	L000	main	-0.584619187821017	-0.6309905290401484	-0.5398549320672292			0	0.0	1.3486285574452253	1.1962260416569062	1.501692608851932	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.6736870356801812	-0.7205625988423677	-0.6285277828216161			0	0.0	1.3486285574452253	1.1962260416569062	1.501692608851932	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	ST	G-G_o	estimand_change_difference	L050	L000	main	0.00025929758791054525	-0.001229801086621346	0.0017642397133171665			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0013082966113486805	-0.003552326323757904	0.0011030675399138433			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G-G_o	estimand_retention_difference	L050	L000	main	0.00019226760880813876	-0.0009103551728099089	0.0013030393427936541			0	0.0	1.3486285574452253	1.1962260416569062	1.5016926088519322	1.3486285574452253	1.1962260416569062	1.501692608851932
E7+E6	acrobot-swingup	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0009700941034698762	-0.002660064850617475	0.0008169156024057978			0	0.0	1.3486285574452253	1.1962260416569062	1.5016926088519322	1.3486285574452253	1.1962260416569062	1.501692608851932
E7+E6	acrobot-swingup	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.0026751609700474965	-0.005521798650534765	3.52348078498094e-05			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G-G_f	estimand_change_difference	L075	L000	secondary	-0.0009162395970476744	-0.004799480789827981	0.0028604399660456304			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.0019836158409068105	-0.004144052972188449	2.6578818506362685e-05			0	0.0	1.3486285574452253	1.1962260416569062	1.5016926088519322	1.3486285574452253	1.1962260416569062	1.501692608851932
E7+E6	acrobot-swingup	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.000679386174932739	-0.0035535608019507054	0.002100296006651776			0	0.0	1.3486285574452253	1.1962260416569062	1.5016926088519322	1.3486285574452253	1.1962260416569062	1.501692608851932
E7+E6	acrobot-swingup	mt30-317M	G	rate	L000			0.7410478610114426	0.6420401063605518	0.8412763245196714			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	rate	L010			0.35471492157584894	0.2776317990652364	0.43751455137275463			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	rate	L025			0.1094613897222109	0.08884301896634757	0.1326841434126705			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	rate	L050			0.06345777009813869	0.046516789352620366	0.08043821941917259			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	rate	L075			0.08229378916701344	0.054756521295608825	0.11230220656657676			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	change	L050	L000	main	-0.6775900909133039	-0.7782673016518289	-0.5769620005523961			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	change	L075	L000	secondary	-0.6587540718444291	-0.7623993803897323	-0.5552114032105915			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	retention	L050	L000	main	0.08563248534517912	0.0610719483033326	0.11327707103376596			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	retention	L075	L000	secondary	0.11105057243494659	0.07240179701181981	0.15678438171492723			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	critic_change_difference	L050	L000	main	-0.02365535374212202	-0.1356463647139972	0.0893545448657023			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.2753693608618306	-0.38152174758522306	-0.16854716148659268			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.6419134969058734	-0.6984410841791571	-0.5889453047272383			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	2.4001655126031194	2.2665569622763444	2.536298729737947
E7+E6	acrobot-swingup	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.729216813722604	-0.7750696856019007	-0.6847410421948189			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	2.4001655126031194	2.2665569622763444	2.536298729737947
E7+E6	acrobot-swingup	mt30-317M	G_o	rate	L000			0.7410478610114426	0.6420401063605518	0.8412763245196714			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	rate	L010			0.3547804490488197	0.2778388609957784	0.43728664796693506			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	rate	L025			0.10914982243288048	0.08862973809095272	0.13223727964683812			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	rate	L050			0.06304029403467175	0.046192478049885556	0.07995089429969857			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	rate	L075			0.08174155968405716	0.05438155757185036	0.1116339436758465			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	change	L050	L000	main	-0.6780075669767709	-0.7785787751454014	-0.5774281711625239			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	change	L075	L000	secondary	-0.6593063013273854	-0.7629426955693104	-0.5558122551729228			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	retention	L050	L000	main	0.08506912623515195	0.06067331134565848	0.11281683462408756			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	retention	L075	L000	secondary	0.11030537160243552	0.07179784819739612	0.15560236677864395			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.019509578660956928	-0.13252648227389105	0.09444073972416517			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.2776484732496247	-0.38344658667335163	-0.1714663861006833			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.6405756324874936	-0.6971210475269541	-0.5876200532469136			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.7306814994805381	-0.7764246786205161	-0.6863969491227497			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	mt30-317M	G_f	rate	L000			0.7410478610114426	0.6420401063605518	0.8412763245196714			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	rate	L010			0.3546079863305321	0.27749709816673185	0.4372458928995792			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	rate	L025			0.10911343915873618	0.08859710450682627	0.13209430828919702			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	rate	L050			0.06395831831655166	0.0469288152254905	0.08112953013030476			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	rate	L075			0.08159851195461006	0.054479354132229346	0.11110595371605862			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	change	L050	L000	main	-0.677089542694891	-0.7778161576657675	-0.5761113881460839			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	change	L075	L000	secondary	-0.6594493490568325	-0.7628031663194867	-0.5559684758982893			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	retention	L050	L000	main	0.08630794538595135	0.06156180401556052	0.11420800650148816			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	retention	L075	L000	secondary	0.11011233720213125	0.07186594524814904	0.1554792211114473			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.04395458770151095	-0.15545288229776955	0.06917048962349487			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.2742591325311523	-0.38737149478348454	-0.16121321586728674			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.6499040151355928	-0.7064235512596403	-0.5969352040508381			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.7294028068564471	-0.7781054510547493	-0.6819305450726045			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	0.00041747606346698163	-0.00029070364833689574	0.0011114846151772547			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.0005522294829563013	-0.0010184812244713598	0.002252847894140436			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	0.0005633591100271673	-0.000397942909166141	0.0015236598587441102			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	0.7410478610114426	0.6420401063605518	0.8412763245196714
E7+E6	acrobot-swingup	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0007452008325110754	-0.001385317138802898	0.003099894144721596			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	0.7410478610114426	0.6420401063605518	0.8412763245196714
E7+E6	acrobot-swingup	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.000500548218412944	-0.0014413535561563773	0.0003822516459120516			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.0006952772124033668	-0.0011052219762450882	0.0025903536456493874			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.0006754600407722355	-0.001986957576034987	0.0005188232031195904			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	0.7410478610114426	0.6420401063605518	0.8412763245196714
E7+E6	acrobot-swingup	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0009382352328153459	-0.0014832369082568874	0.0035581491411560895			0	0.0	0.7410478610114426	0.6420401063605518	0.8412763245196714	0.7410478610114426	0.6420401063605518	0.8412763245196714
E7+E6	acrobot-swingup	CC(pool)	G	rate	L000			2.4001655126031194	2.2665569622763444	2.536298729737947			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G	rate	L010			1.7644248498090935	1.6547817681457553	1.8810387375245685			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G	rate	L025			1.5994401451412268	1.506180534880816	1.6959923732590492			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G	rate	L050			1.7462307754319375	1.640205133393714	1.8499085284094272			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G	rate	L075			2.016780801620521	1.8978678261520654	2.1341926481080966			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G	change	L050	L000	main	-0.6539347371711819	-0.8262149123299102	-0.4837879347642559			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G	change	L075	L000	secondary	-0.3833847109825985	-0.5605581190969736	-0.20648553262479272			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G	retention	L050	L000	main	0.7275459822510525	0.6691225633026571	0.7893907786708991			0	0.0	2.4001655126031194	2.2665569622763444	2.536298729737947	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G	retention	L075	L000	secondary	0.8402673861575507	0.7750905012074065	0.9106763742149686			0	0.0	2.4001655126031194	2.2665569622763444	2.536298729737947	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_o	rate	L000			2.4001655126031194	2.266556962276344	2.536298729737947			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_o	rate	L010			1.7642662474737874	1.654860150400002	1.8802320385045002			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_o	rate	L025			1.5978009154894453	1.504854367079287	1.6936435236004548			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_o	rate	L050			1.7416675242873054	1.6347057120945483	1.8462968203152719			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_o	rate	L075			2.0185076845253587	1.8997575301893093	2.1365101995308633			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_o	change	L050	L000	main	-0.658497988315814	-0.8314128649576822	-0.4870409977820884			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_o	change	L075	L000	secondary	-0.3816578280777607	-0.5577211219380221	-0.20426316499346028			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_o	retention	L050	L000	main	0.7256447587226456	0.6666985176326081	0.7876864155210207			0	0.0	2.4001655126031194	2.266556962276344	2.536298729737947	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_o	retention	L075	L000	secondary	0.8409868710829735	0.7758187937399897	0.9112964662654698			0	0.0	2.4001655126031194	2.266556962276344	2.536298729737947	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_f	rate	L000			2.4001655126031194	2.266556962276344	2.536298729737947			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_f	rate	L010			1.763408618047932	1.6539239396112595	1.8790257479412373			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_f	rate	L025			1.5972683151842821	1.505280489489774	1.6924342996088912			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_f	rate	L050			1.7670305576097394	1.6621739295445104	1.8702204059339815			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_f	rate	L075			2.014975296077439	1.889670254593422	2.137153744131174			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_f	change	L050	L000	main	-0.63313495499338	-0.8074586405270615	-0.4629219192446664			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_f	change	L075	L000	secondary	-0.3851902165256802	-0.5663070934683723	-0.20258005724073783			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_f	retention	L050	L000	main	0.7362119605215441	0.6775619914556501	0.7984738432172958			0	0.0	2.4001655126031194	2.266556962276344	2.536298729737947	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G_f	retention	L075	L000	secondary	0.8395151440585783	0.7723611467312581	0.9124497060172237			0	0.0	2.4001655126031194	2.266556962276344	2.536298729737947	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	0.0045632511446320745	-0.001051263337003516	0.010559726585435233			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.001726882904837801	-0.008415749876036693	0.005230954656520425			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	0.0019012235284069368	-0.0004465211570669841	0.004404319178027218			0	0.0	2.4001655126031194	2.2665569622763444	2.536298729737947	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0007194849254228419	-0.0035205614601999387	0.0021717568998342513			0	0.0	2.4001655126031194	2.2665569622763444	2.536298729737947	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.020799782177801873	-0.04161420492296854	-0.00013383880172228673			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.0018055055430816758	-0.03148972215537825	0.033844707371551964			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	acrobot-swingup	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.008665978270491648	-0.017366045593222253	-5.6491720810928325e-05			0	0.0	2.4001655126031194	2.2665569622763444	2.536298729737947	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	acrobot-swingup	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0007522420989723999	-0.013070562924365195	0.014149600550257232			0	0.0	2.4001655126031194	2.2665569622763444	2.536298729737947	2.4001655126031194	2.266556962276344	2.536298729737947
E7+E6	pendulum-swingup	ST	G	rate	L000			2.194782827963106	2.1264431743162424	2.2629169010260943			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	rate	L010			1.7513530384345146	1.6542438825373458	1.8489589453122275			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	rate	L025			0.9532230379847184	0.9072589252114631	0.9999496656551464			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	rate	L050			0.5453764279388207	0.5188974405502562	0.5732060237739806			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	rate	L075			0.4115426916493049	0.3948031108847514	0.43008248214018485			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	change	L050	L000	main	-1.6494064000242854	-1.7225353933876446	-1.5766623367895494			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	change	L075	L000	secondary	-1.7832401363138013	-1.8538144336345723	-1.712865039743779			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	retention	L050	L000	main	0.24848765034532536	0.23403629306656373	0.2635512307813403			0	0.0	2.194782827963106	2.1264431743162424	2.2629169010260943	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	retention	L075	L000	secondary	0.18750952777922084	0.1781138458157886	0.19776304092231434			0	0.0	2.194782827963106	2.1264431743162424	2.2629169010260943	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	critic_change_difference	L050	L000	main	-0.549183800174309	-0.586981427746984	-0.5117218964556896			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	critic_change_difference	L075	L000	secondary	-0.6344300896507615	-0.6840668529744275	-0.5842310174520257			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G	critic_retention_difference	L050	L000	main	-0.47278283758958695	-0.48572154065607953	-0.4594772459125232			0	0.0	2.194782827963106	2.1264431743162424	2.2629169010260943	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	ST	G	critic_retention_difference	L075	L000	secondary	-0.5214518553031461	-0.5357842759964564	-0.5073220318348979			0	0.0	2.194782827963106	2.1264431743162424	2.2629169010260943	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	ST	G_o	rate	L000			2.194782827963106	2.1264431743162424	2.262916901026094			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	rate	L010			1.7524783918726174	1.6554077294132254	1.8501827769416461			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	rate	L025			0.9537671872332536	0.9077502101688758	1.0004340744805613			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	rate	L050			0.546944560377345	0.5203283729635785	0.5750900566209286			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	rate	L075			0.4121217652214716	0.3946624697133591	0.4314447365118769			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	change	L050	L000	main	-1.6478382675857612	-1.7211556321889194	-1.5752674943802296			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	change	L075	L000	secondary	-1.7826610627416346	-1.8533594101518174	-1.7123785527215394			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	retention	L050	L000	main	0.24920213216946993	0.23467925824665506	0.2642596983729074			0	0.0	2.194782827963106	2.1264431743162424	2.262916901026094	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	retention	L075	L000	secondary	0.18777336872274786	0.17812753677326193	0.19827376503302446			0	0.0	2.194782827963106	2.1264431743162424	2.262916901026094	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	critic_change_difference	L050	L000	main	-0.5475293545459055	-0.5853213573009924	-0.5099882350634908			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	critic_change_difference	L075	L000	secondary	-0.6337849029468803	-0.6829436633076601	-0.5846490285691383			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_o	critic_retention_difference	L050	L000	main	-0.4720464892510633	-0.48506937488237695	-0.45867380361034227			0	0.0	2.194782827963106	2.1264431743162424	2.262916901026094	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.5211712653117933	-0.535446857690091	-0.5071764865564447			0	0.0	2.194782827963106	2.1264431743162424	2.262916901026094	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	ST	G_f	rate	L000			2.194782827963106	2.1264431743162424	2.262916901026094			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	rate	L010			1.7538170906441868	1.6552932580398325	1.8532663771282316			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	rate	L025			0.9521775752545315	0.9052250745056039	1.0000142369378893			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	rate	L050			0.5505680680898448	0.5217019786984132	0.5808691132868189			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	rate	L075			0.4098550955127535	0.39007069990778204	0.4317192031329271			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	change	L050	L000	main	-1.6442147598732613	-1.718700684347387	-1.570257566029149			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	change	L075	L000	secondary	-1.7849277324503525	-1.855901037131641	-1.7138633726953663			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	retention	L050	L000	main	0.25085309629509267	0.23553100431125767	0.2668279808655285			0	0.0	2.194782827963106	2.1264431743162424	2.262916901026094	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	retention	L075	L000	secondary	0.18674061519477275	0.17632350925487386	0.19825520174994685			0	0.0	2.194782827963106	2.1264431743162424	2.262916901026094	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	critic_change_difference	L050	L000	main	-0.5627670105914466	-0.601471654286354	-0.524424512570392			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	critic_change_difference	L075	L000	secondary	-0.620660367883433	-0.6871933372274145	-0.551932866391322			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G_f	critic_retention_difference	L050	L000	main	-0.47517379724235165	-0.48764513873302606	-0.4622860387629019			0	0.0	2.194782827963106	2.1264431743162424	2.262916901026094	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.5183048233525784	-0.5354542974705997	-0.5012671757738889			0	0.0	2.194782827963106	2.1264431743162424	2.262916901026094	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.0015681324385241613	-0.0026663113868660103	-0.0005225653823708599			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0005790735721666884	-0.002125170346728389	0.0008754617981570728			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.000714481824144575	-0.0012174553935074578	-0.00023782070242645364			0	0.0	2.194782827963106	2.1264431743162424	2.2629169010260943	2.194782827963106	2.1264431743162424	2.262916901026094
E7+E6	pendulum-swingup	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0002638409435270217	-0.0009680378898750605	0.0003995817620798329			0	0.0	2.194782827963106	2.1264431743162424	2.2629169010260943	2.194782827963106	2.1264431743162424	2.262916901026094
E7+E6	pendulum-swingup	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.005191640151024135	-0.010528712093092741	5.536818211927454e-05			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.0016875961365512282	-0.006917277179905468	0.010154424568954894			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.002365445949767314	-0.004801522745764603	2.5312260686771243e-05			0	0.0	2.194782827963106	2.1264431743162424	2.2629169010260943	2.194782827963106	2.1264431743162424	2.262916901026094
E7+E6	pendulum-swingup	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0007689125844480837	-0.0031359373760531674	0.004686762157767313			0	0.0	2.194782827963106	2.1264431743162424	2.2629169010260943	2.194782827963106	2.1264431743162424	2.262916901026094
E7+E6	pendulum-swingup	mt30-317M	G	rate	L000			2.181627903122027	2.1059484054781388	2.25812133639919			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	rate	L010			1.6172376704459652	1.4981957884473647	1.7374057042555007			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	rate	L025			0.5587929990693263	0.5274252736983982	0.5935513126874076			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	rate	L050			0.5508925126914439	0.5326397618389508	0.5686749647157235			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	rate	L075			0.6496068876868202	0.6315980356016816	0.6676069805318701			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	change	L050	L000	main	-1.6307353904305832	-1.7080211396610177	-1.5533992491499433			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	change	L075	L000	secondary	-1.532021015435207	-1.6108067834740716	-1.4534483759483032			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	retention	L050	L000	main	0.2525144237030921	0.24069665560172204	0.26457972540149627			0	0.0	2.181627903122027	2.1059484054781388	2.25812133639919	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	retention	L075	L000	secondary	0.2977624583721164	0.28469883785045097	0.3113226311709675			0	0.0	2.181627903122027	2.1059484054781388	2.25812133639919	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	critic_change_difference	L050	L000	main	-0.5305127905806069	-0.56730344614828	-0.4940207795012261			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.3832109687721672	-0.43259549125881447	-0.33440549211107584			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.46875606423182026	-0.4785541922426943	-0.45893401776091636			0	0.0	2.181627903122027	2.1059484054781388	2.25812133639919	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.4111989247102505	-0.4231734367681409	-0.3993811079461402			0	0.0	2.181627903122027	2.1059484054781388	2.25812133639919	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	mt30-317M	G_o	rate	L000			2.1816279031220276	2.1059484054781388	2.25812133639919			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	rate	L010			1.6186410127697888	1.4992239707871948	1.7387873053431298			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	rate	L025			0.5589790653068679	0.5275585345451871	0.5937631767469715			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	rate	L050			0.5499596915503285	0.5315697152503935	0.5680588124749698			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	rate	L075			0.6474965659865621	0.6297972684722143	0.6654233459655494			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	change	L050	L000	main	-1.6316682115716992	-1.7090172662312058	-1.5542687819016365			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	change	L075	L000	secondary	-1.5341313371354655	-1.6128101791340204	-1.455519495940484			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	retention	L050	L000	main	0.25208684339034465	0.24019863752453827	0.2642049048300316			0	0.0	2.1816279031220276	2.1059484054781388	2.25812133639919	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	retention	L075	L000	secondary	0.29679514323224393	0.28374840960069087	0.310348533088651			0	0.0	2.1816279031220276	2.1059484054781388	2.25812133639919	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.5313592985318434	-0.5682745826143795	-0.49473941707423286			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.38525517734071113	-0.43480347385811985	-0.3362537865377347			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.4691617780301886	-0.47903432196978907	-0.45919734179723404			0	0.0	2.1816279031220276	2.1059484054781388	2.25812133639919	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.4121494908022972	-0.4241080880815862	-0.4001536145534423			0	0.0	2.1816279031220276	2.1059484054781388	2.25812133639919	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	mt30-317M	G_f	rate	L000			2.1816279031220276	2.1059484054781388	2.25812133639919			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	rate	L010			1.6198774746545435	1.4998927878618402	1.7412140914573824			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	rate	L025			0.5580474335313564	0.5264532678415899	0.5933228893808122			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	rate	L050			0.5536031745068495	0.5359656079997329	0.5713118585021082			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	rate	L075			0.6439353348736361	0.6259841299812963	0.6621028574734906			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	change	L050	L000	main	-1.628024728615178	-1.7061482166002564	-1.5509835798978944			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	change	L075	L000	secondary	-1.5376925682483915	-1.616462872505801	-1.4594899167019069			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	retention	L050	L000	main	0.2537569187278057	0.24218086220749546	0.2657683936506882			0	0.0	2.1816279031220276	2.1059484054781388	2.25812133639919	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	retention	L075	L000	secondary	0.2951627699444666	0.28203810617200165	0.30884527395440936			0	0.0	2.1816279031220276	2.1059484054781388	2.25812133639919	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.5465769793333635	-0.5921430934490413	-0.501589374891201			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.37342520368147203	-0.44354243995034937	-0.3033189539397739			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.4722699748096386	-0.4840578568703402	-0.4604475082547909			0	0.0	2.1816279031220276	2.1059484054781388	2.25812133639919	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.4098826686028845	-0.4261146102855666	-0.3939210366284525			0	0.0	2.1816279031220276	2.1059484054781388	2.25812133639919	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	0.0009328211411159248	0.00023033185270870393	0.0016180122094507031			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.0021103217002584884	0.0007794963088028517	0.0033979285225192225			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	0.00042758031274742203	0.00010534443333615613	0.0007445540501970478			0	0.0	2.181627903122027	2.1059484054781388	2.25812133639919	2.1816279031220276	2.1059484054781388	2.25812133639919
E7+E6	pendulum-swingup	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0009673151398724711	0.00035583837693373697	0.0015591725433879973			0	0.0	2.181627903122027	2.1059484054781388	2.25812133639919	2.1816279031220276	2.1059484054781388	2.25812133639919
E7+E6	pendulum-swingup	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.0027106618154051354	-0.007898027636413113	0.002510648267634982			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.005671552813184544	-0.007779961798826928	0.019000208298003276			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.0012424950247136302	-0.0035994327616010666	0.0011579705036048635			0	0.0	2.181627903122027	2.1059484054781388	2.25812133639919	2.1816279031220276	2.1059484054781388	2.25812133639919
E7+E6	pendulum-swingup	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0025996884276497934	-0.003572145311730958	0.00873721936312684			0	0.0	2.181627903122027	2.1059484054781388	2.25812133639919	2.1816279031220276	2.1059484054781388	2.25812133639919
E7+E6	pendulum-swingup	CC(pool)	G	rate	L000			3.947277027461152	3.890268334214254	4.004688166299329			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G	rate	L010			3.542630303546802	3.4613671358509914	3.626119793009342			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G	rate	L025			2.8169621944441134	2.789789205484908	2.845606391262287			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G	rate	L050			2.8470544276111758	2.8217642498033557	2.872419125938212			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G	rate	L075			2.7984669807981124	2.751965613645296	2.844347775172774			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G	change	L050	L000	main	-1.1002225998499764	-1.1632493451268717	-1.038338889463896			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G	change	L075	L000	secondary	-1.1488100466630398	-1.222906315860006	-1.075070390668854			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G	retention	L050	L000	main	0.7212704879349123	0.7091620243266972	0.7335013768816716			0	0.0	3.947277027461152	3.890268334214254	4.004688166299329	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G	retention	L075	L000	secondary	0.7089613830823669	0.6933470385362477	0.7248483970727023			0	0.0	3.947277027461152	3.890268334214254	4.004688166299329	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_o	rate	L000			3.947277027461152	3.890268334214254	4.004688166299329			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_o	rate	L010			3.5435110424007057	3.4622392358659986	3.6270060922715315			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_o	rate	L025			2.8169948629382424	2.7897417956833435	2.845248639430167			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_o	rate	L050			2.8469681144212964	2.8216363630449184	2.872444075232343			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_o	rate	L075			2.798400867666398	2.751985532647558	2.844122706474251			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_o	change	L050	L000	main	-1.1003089130398558	-1.1633957445545289	-1.0386264837927215			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_o	change	L075	L000	secondary	-1.1488761597947543	-1.2228106975541373	-1.0753733551172748			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_o	retention	L050	L000	main	0.7212486214205333	0.7091742092927639	0.7334229900684003			0	0.0	3.947277027461152	3.890268334214254	4.004688166299329	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_o	retention	L075	L000	secondary	0.7089446340345411	0.6934192607630124	0.7247768066159269			0	0.0	3.947277027461152	3.890268334214254	4.004688166299329	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_f	rate	L000			3.947277027461152	3.890268334214254	4.004688166299329			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_f	rate	L010			3.5462178911136504	3.4621635233783077	3.63332458296703			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_f	rate	L025			2.812299871500012	2.7777506365643303	2.846540271820227			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_f	rate	L050			2.8658292781793375	2.829250387161271	2.9027334740445454			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_f	rate	L075			2.7830096628942327	2.7096565968203823	2.856367662934345			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_f	change	L050	L000	main	-1.0814477492818146	-1.1493022475693149	-1.0148003478454763			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_f	change	L075	L000	secondary	-1.1642673645669195	-1.2580944472021318	-1.0713784481457855			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_f	retention	L050	L000	main	0.7260268935374443	0.7122780273760243	0.7398121777894983			0	0.0	3.947277027461152	3.890268334214254	4.004688166299329	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G_f	retention	L075	L000	secondary	0.7050454385473511	0.6839805403456412	0.7264084416588668			0	0.0	3.947277027461152	3.890268334214254	4.004688166299329	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	8.631318987939451e-05	-0.0010040544815118845	0.0012332334821434031			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	6.611313171456246e-05	-0.0031929369620641414	0.003309322308119944			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	2.1866514379076385e-05	-0.000254535652483448	0.00031220090296035503			0	0.0	3.947277027461152	3.890268334214254	4.004688166299329	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	1.674904782578146e-05	-0.0008102927055487124	0.0008378214247744041			0	0.0	3.947277027461152	3.890268334214254	4.004688166299329	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.01877485056816175	-0.04557787619388105	0.008084937354729921			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.01545731790387972	-0.042297833673858184	0.0721907164730455			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	pendulum-swingup	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.004756405602531988	-0.01151958093945384	0.0020468376993989933			0	0.0	3.947277027461152	3.890268334214254	4.004688166299329	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	pendulum-swingup	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0039159445350157585	-0.010708313792470198	0.018256871669033312			0	0.0	3.947277027461152	3.890268334214254	4.004688166299329	3.947277027461152	3.890268334214254	4.004688166299329
E7+E6	cartpole-balance	ST	G	rate	L000			2.933474993933279	2.922993813374894	2.9435596758066813			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G	rate	L010			2.778040022320633	2.757936033029095	2.796802739347951			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G	rate	L025			2.386978343235799	2.3368899516325405	2.432097061664445			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G	rate	L050			0.2208967212543939	0.06975320092017616	0.3814815306982571			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G	rate	L075			-0.4553213030794726	-0.48469793266846356	-0.4233686650881237			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G	change	L050	L000	main	-2.7125782726788854	-2.8637959211959876	-2.551097856434038			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G	change	L075	L000	secondary	-3.388796297012752	-3.4197925657913784	-3.3557981070637704			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G	retention	L050	L000	main	0.07530206383597286	0.023805769996188605	0.12993418026127984			0	0.0	2.933474993933279	2.922993813374894	2.9435596758066813	NA	NA	NA
E7+E6	cartpole-balance	ST	G	retention	L075	L000	secondary	-0.15521567561377642	-0.1652246510088058	-0.1443217055932293			0	0.0	2.933474993933279	2.922993813374894	2.9435596758066813	NA	NA	NA
E7+E6	cartpole-balance	ST	G	critic_change_difference	L050	L000	main	-1.5446146178237181	-1.6913222330614177	-1.398193260426272			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G	critic_change_difference	L075	L000	secondary	-2.2097739743954325	-2.3198865542135922	-2.0926417861226865			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G	critic_retention_difference	L050	L000	main	-0.6758395905671942	-0.7163569481208687	-0.6367277230040103			0	0.0	2.933474993933279	2.922993813374894	2.9435596758066813	4.693287066801232	4.690411819536751	4.69606855261287
E7+E6	cartpole-balance	ST	G	critic_retention_difference	L075	L000	secondary	-0.9040010565555612	-0.9285514221777965	-0.8781634239264606			0	0.0	2.933474993933279	2.922993813374894	2.9435596758066813	4.693287066801232	4.690411819536751	4.69606855261287
E7+E6	cartpole-balance	ST	G_o	rate	L000			2.9334749939332787	2.9229938133748936	2.9435596758066813			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	rate	L010			2.7785953920134117	2.7585985828001722	2.797184426465093			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	rate	L025			2.3879965180682925	2.3377486439910657	2.4330082881261097			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	rate	L050			0.23250492073765947	0.07873933138482048	0.39519277947420095			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	rate	L075			-0.4547938283642663	-0.4837522889791209	-0.4235004099931276			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	change	L050	L000	main	-2.700970073195619	-2.855743599438745	-2.5381991441626353			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	change	L075	L000	secondary	-3.388268822297545	-3.419025276172233	-3.3558717016621538			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	retention	L050	L000	main	0.07925921346474847	0.02679511068824774	0.13466972945138575			0	0.0	2.9334749939332787	2.9229938133748936	2.9435596758066813	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	retention	L075	L000	secondary	-0.15503586337188	-0.16494900437319018	-0.14433261417485455			0	0.0	2.9334749939332787	2.9229938133748936	2.9435596758066813	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	critic_change_difference	L050	L000	main	-1.5454845967385324	-1.690921631477162	-1.3998291999927688			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	critic_change_difference	L075	L000	secondary	-2.2007968215147073	-2.3141429346944897	-2.080247435360546			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_o	critic_retention_difference	L050	L000	main	-0.6745411699316538	-0.7149738168228755	-0.6352384235060949			0	0.0	2.9334749939332787	2.9229938133748936	2.9435596758066813	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.9020208690020228	-0.9271569056388169	-0.8757663575717417			0	0.0	2.9334749939332787	2.9229938133748936	2.9435596758066813	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	ST	G_f	rate	L000			2.9334749939332787	2.9229938133748936	2.9435596758066813			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	rate	L010			2.7784989130067443	2.7523209267245967	2.802855406628238			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	rate	L025			2.3926730112495096	2.3378688980170965	2.4436798648130282			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	rate	L050			0.2318074059754465	0.07793320911832445	0.3961209770133353			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	rate	L075			-0.4563287575349957	-0.4864260973727117	-0.42420034412677743			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	change	L050	L000	main	-2.7016675879578322	-2.856331308744464	-2.5368498075553485			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	change	L075	L000	secondary	-3.3898037514682744	-3.421537001951724	-3.3559734868015387			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	retention	L050	L000	main	0.07902143582435422	0.026629248707030814	0.13506111954162883			0	0.0	2.9334749939332787	2.9229938133748936	2.9435596758066813	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	retention	L075	L000	secondary	-0.1555591094107601	-0.16588177687640296	-0.14456236950417486			0	0.0	2.9334749939332787	2.9229938133748936	2.9435596758066813	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	critic_change_difference	L050	L000	main	-1.535568706729713	-1.6849802829841738	-1.3869492587508276			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	critic_change_difference	L075	L000	secondary	-2.2141638765332488	-2.333434308754714	-2.0935740317377673			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G_f	critic_retention_difference	L050	L000	main	-0.6725175464218589	-0.7123565720812841	-0.6341241290570956			0	0.0	2.9334749939332787	2.9229938133748936	2.9435596758066813	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.9050651894349045	-0.9316263507499212	-0.8781759150027718			0	0.0	2.9334749939332787	2.9229938133748936	2.9435596758066813	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.01160819948326619	-0.019026105224771696	-0.0038347275902417496			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.000527474715207088	-0.002426717844488524	0.0013403264876567173			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.003957149628775608	-0.006484849337388111	-0.0013085711090627583			0	0.0	2.933474993933279	2.922993813374894	2.9435596758066813	2.9334749939332787	2.9229938133748936	2.9435596758066813
E7+E6	cartpole-balance	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.00017981224189642098	-0.0008260141570604	0.00045714424252410175			0	0.0	2.933474993933279	2.922993813374894	2.9435596758066813	2.9334749939332787	2.9229938133748936	2.9435596758066813
E7+E6	cartpole-balance	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.010910684721053165	-0.0195758897337589	-0.002758881957328774			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.0010074544555225273	-0.007644658368829304	0.009788783501832031			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.003719371988381362	-0.006671945728205586	-0.0009405305599335703			0	0.0	2.933474993933279	2.922993813374894	2.9435596758066813	2.9334749939332787	2.9229938133748936	2.9435596758066813
E7+E6	cartpole-balance	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0003434337969836776	-0.0026029634756203615	0.0033404195200199497			0	0.0	2.933474993933279	2.922993813374894	2.9435596758066813	2.9334749939332787	2.9229938133748936	2.9435596758066813
E7+E6	cartpole-balance	mt30-317M	G	rate	L000			2.295896486872149	2.289956938086497	2.3017446533603776			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	rate	L010			2.2595842989411916	2.251293602245693	2.267781517971721			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	rate	L025			2.135265209257913	2.1115399185210766	2.154254554569953			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	rate	L050			0.6763619257665288	0.5157737539373781	0.8443557192743785			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	rate	L075			0.2581183724698682	0.19341893879761096	0.3208959497203106			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	change	L050	L000	main	-1.6195345611056204	-1.7804093100269063	-1.4511731470028078			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	change	L075	L000	secondary	-2.037778114402281	-2.1029859499888635	-1.9746069875005707			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	retention	L050	L000	main	0.2945960018815923	0.22482480114234732	0.367749136833424			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	retention	L075	L000	secondary	0.1124259625578851	0.08422605235546939	0.13980915796967483			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	critic_change_difference	L050	L000	main	-0.45157090625045315	-0.547362174138636	-0.35608626368557744			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.8587557917849615	-0.9318491855232707	-0.7815819590993796			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.45654565252157475	-0.49721595439642685	-0.4146469878697393			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	4.693287066801232	4.690411819536751	4.69606855261287
E7+E6	cartpole-balance	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.6363594183838998	-0.653915531031391	-0.6189854279419322			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	4.693287066801232	4.690411819536751	4.69606855261287
E7+E6	cartpole-balance	mt30-317M	G_o	rate	L000			2.295896486872149	2.289956938086497	2.3017446533603776			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	rate	L010			2.259667202548296	2.251368857162855	2.26785776559014			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	rate	L025			2.135512355044888	2.111884459586232	2.1544309342028702			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	rate	L050			0.6879685775063248	0.5250546182963157	0.8572670074903146			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	rate	L075			0.2553547796986585	0.19112712489154984	0.31846800761209476			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	change	L050	L000	main	-1.6079279093658245	-1.7709500697148304	-1.438609573395924			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	change	L075	L000	secondary	-2.0405417071734906	-2.1054612691996106	-1.9772467621071448			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	retention	L050	L000	main	0.29965139170694477	0.22876382530626255	0.3732316883491245			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	retention	L075	L000	secondary	0.1112222529015431	0.08318580030009054	0.13871526206492105			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.45244243290873776	-0.5474928212324257	-0.3575544328133489			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.8530697063906532	-0.9298652555448627	-0.7716363843462258			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.45414899168945755	-0.49563626255587273	-0.41169069889453336			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.6357627527285997	-0.6538174015148802	-0.6179283987414355			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	mt30-317M	G_f	rate	L000			2.295896486872149	2.289956938086497	2.3017446533603776			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	rate	L010			2.2595887418815406	2.247315405808097	2.2714162527390473			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	rate	L025			2.1396944000735174	2.1117414026662193	2.1643991325451237			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	rate	L050			0.6859046717738059	0.5216220813942862	0.8593468283495542			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	rate	L075			0.25621660208014146	0.19163706318618612	0.3184684768809273			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	change	L050	L000	main	-1.6099918150983434	-1.7745679623964723	-1.437243525606604			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	change	L075	L000	secondary	-2.0396798847920077	-2.1049289034586156	-1.9768561822342454			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	retention	L050	L000	main	0.29875243753182396	0.22721462396597653	0.37436241883623045			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	retention	L075	L000	secondary	0.1115976280050858	0.083490271741515	0.13870985860505824			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.4438929338702242	-0.5457794761890109	-0.3426121477520981			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.864040009856982	-0.9511382885081119	-0.7770722073305135			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.4527865447143891	-0.4927479871917058	-0.41146650334291424			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.6379084520190587	-0.6585495071353863	-0.6178665933597068			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	-0.011606651739795915	-0.01891312857410682	-0.003991561057545731			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.002763592771209744	-0.0018232598991588021	0.007186760024300875			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	-0.005055389825352474	-0.008238612981449145	-0.0017380004150103902			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	2.295896486872149	2.289956938086497	2.3017446533603776
E7+E6	cartpole-balance	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0012037096563420058	-0.0007950859190969043	0.0031273533062331567			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	2.295896486872149	2.289956938086497	2.3017446533603776
E7+E6	cartpole-balance	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.009542746007277003	-0.020899764765810312	0.001268498044250077			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.0019017703897268312	-0.004013762008913568	0.007472578352196866			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.00415643565023166	-0.009107556370302432	0.0005521083858480043			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	2.295896486872149	2.289956938086497	2.3017446533603776
E7+E6	cartpole-balance	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0008283345527993063	-0.0017467278263344624	0.003252893460265599			0	0.0	2.295896486872149	2.289956938086497	2.3017446533603776	2.295896486872149	2.289956938086497	2.3017446533603776
E7+E6	cartpole-balance	CC(pool)	G	rate	L000			4.693287066801232	4.690411819536751	4.69606855261287			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G	rate	L010			4.6815046462234395	4.677920073748713	4.685079300566528			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G	rate	L025			4.640962823105273	4.633883596507298	4.6474984797145025			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G	rate	L050			3.5253234119460646	3.329898408710874	3.713601816208099			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G	rate	L075			3.5142647441839125	3.3988985450514284	3.62277817160247			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G	change	L050	L000	main	-1.1679636548551673	-1.3630957157289063	-0.979699001374667			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G	change	L075	L000	secondary	-1.1790223226173193	-1.295009446311686	-1.0703826288596074			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G	retention	L050	L000	main	0.751141654403167	0.7096280116191224	0.7911896238602488			0	0.0	4.693287066801232	4.690411819536751	4.69606855261287	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G	retention	L075	L000	secondary	0.7487853809417848	0.7240793452747966	0.7719492192764604			0	0.0	4.693287066801232	4.690411819536751	4.69606855261287	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_o	rate	L000			4.693287066801232	4.690411819536751	4.6960685526128705			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_o	rate	L010			4.681550661278877	4.677940923825412	4.685139857461995			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_o	rate	L025			4.641087210774275	4.6339805748581036	4.647600369509262			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_o	rate	L050			3.537801590344145	3.342362856459972	3.726260933825344			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_o	rate	L075			3.5058150660183944	3.386694216418459	3.617272336021396			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_o	change	L050	L000	main	-1.1554854764570868	-1.3510437117591596	-0.9678615431728569			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_o	change	L075	L000	secondary	-1.1874720007828374	-1.30636558283853	-1.0751116539625145			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_o	retention	L050	L000	main	0.7538003833964023	0.7121296997900115	0.7938240747487952			0	0.0	4.693287066801232	4.690411819536751	4.6960685526128705	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_o	retention	L075	L000	secondary	0.7469850056301428	0.7216216752486097	0.7708479687188384			0	0.0	4.693287066801232	4.690411819536751	4.6960685526128705	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_f	rate	L000			4.693287066801232	4.690411819536751	4.6960685526128705			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_f	rate	L010			4.681388107436471	4.6646656485110425	4.697789957391692			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_f	rate	L025			4.650176006562042	4.618872147834329	4.681252187058744			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_f	rate	L050			3.5271881855731126	3.3178152426877148	3.733170259578211			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_f	rate	L075			3.5176471918662062	3.3991695390482812	3.632391691833521			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_f	change	L050	L000	main	-1.1660988812281192	-1.3758225492990819	-0.9596775476716745			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_f	change	L075	L000	secondary	-1.1756398749350256	-1.2940786425870705	-1.0606854412015494			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_f	retention	L050	L000	main	0.7515389822462131	0.7069036114288961	0.7955157124619295			0	0.0	4.693287066801232	4.690411819536751	4.6960685526128705	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G_f	retention	L075	L000	secondary	0.7495060800241444	0.7243028911227933	0.7739502514961799			0	0.0	4.693287066801232	4.690411819536751	4.6960685526128705	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	-0.01247817839808052	-0.021710248629071272	-0.003448879600523558			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	0.008449678165518115	-0.0004677713858477814	0.018251484622449476			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	-0.002658728993235271	-0.004627290750655414	-0.0007348555794585155			0	0.0	4.693287066801232	4.690411819536751	4.69606855261287	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0018003753116420107	-9.970730510920063e-05	0.003890402522714037			0	0.0	4.693287066801232	4.690411819536751	4.69606855261287	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.0018647736270480664	-0.04419121271490983	0.04072022926643154			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	-0.0033824476822936766	-0.06788794589083254	0.05884271920160448			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-balance	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.00039732784304602475	-0.00941802117149656	0.008674139753551555			0	0.0	4.693287066801232	4.690411819536751	4.69606855261287	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-balance	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.0007206990823596104	-0.01445901301845265	0.012537050890666927			0	0.0	4.693287066801232	4.690411819536751	4.69606855261287	4.693287066801232	4.690411819536751	4.6960685526128705
E7+E6	cartpole-swingup	ST	G	rate	L000			2.4502346481551425	2.3421976034366603	2.5246321390107203			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	rate	L010			1.7089077184444603	1.4771156664860623	1.9205568773098138			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	rate	L025			0.9783517884620151	0.7733572147929684	1.1781850585761626			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	rate	L050			0.1918813606346092	0.05182336208338609	0.3403098875960338			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	rate	L075			-0.33124800867487525	-0.3543613733924938	-0.3091391601352673			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	change	L050	L000	main	-2.258353287520533	-2.4245042883123444	-2.0793226075719904			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	change	L075	L000	secondary	-2.7814826568300175	-2.861659467380433	-2.670323664407883			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	retention	L050	L000	main	0.07831142245053249	0.02127348622558912	0.13885395700291564			0	0.0	2.4502346481551425	2.3421976034366603	2.5246321390107203	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	retention	L075	L000	secondary	-0.1351903210267156	-0.1466555438636171	-0.1250895958627694			0	0.0	2.4502346481551425	2.3421976034366603	2.5246321390107203	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	critic_change_difference	L050	L000	main	-1.4128131669989341	-1.5296309637683185	-1.2845455141591624			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	critic_change_difference	L075	L000	secondary	-1.6668721870150525	-1.748028591084334	-1.568624187719531			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G	critic_retention_difference	L050	L000	main	-0.7301415703657104	-0.776858293107959	-0.6817801498938616			0	0.0	2.4502346481551425	2.3421976034366603	2.5246321390107203	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	ST	G	critic_retention_difference	L075	L000	secondary	-0.8826886425291495	-0.8989744026991897	-0.8679761047301346			0	0.0	2.4502346481551425	2.3421976034366603	2.5246321390107203	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	ST	G_o	rate	L000			2.4502346481551425	2.3421976034366607	2.5246321390107207			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	rate	L010			1.7105415171605676	1.4790049990565253	1.9221780433200655			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	rate	L025			0.9759044634076455	0.7703787222756039	1.1761724267300613			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	rate	L050			0.2015781794219961	0.05868395063202675	0.3524626871132669			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	rate	L075			-0.3307266118856957	-0.35321033731229323	-0.3092992345911399			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	change	L050	L000	main	-2.2486564687331465	-2.417505025460555	-2.0668576168749206			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	change	L075	L000	secondary	-2.780961260040838	-2.861065717323268	-2.6701972058275616			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	retention	L050	L000	main	0.0822689286406796	0.023888937932067107	0.14392555564104684			0	0.0	2.4502346481551425	2.3421976034366607	2.5246321390107207	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	retention	L075	L000	secondary	-0.1349775263910785	-0.1463476157134837	-0.12503979815975996			0	0.0	2.4502346481551425	2.3421976034366607	2.5246321390107207	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	critic_change_difference	L050	L000	main	-1.4094846055616101	-1.527623856422607	-1.2796231295212779			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	critic_change_difference	L075	L000	secondary	-1.6664255876178946	-1.7478268030699395	-1.567599868662693			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_o	critic_retention_difference	L050	L000	main	-0.7276267167555828	-0.7754827839159715	-0.6782171715047659			0	0.0	2.4502346481551425	2.3421976034366607	2.5246321390107207	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.8824927923485881	-0.8987994760331561	-0.8677270489913962			0	0.0	2.4502346481551425	2.3421976034366607	2.5246321390107207	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	ST	G_f	rate	L000			2.4502346481551425	2.3421976034366607	2.5246321390107207			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	rate	L010			1.7124421188463015	1.4797254347090907	1.9254847641815684			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	rate	L025			0.9723261470418174	0.7681098296494819	1.170280078929423			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	rate	L050			0.2019309412359846	0.058535328282523454	0.35473103747498475			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	rate	L075			-0.33039588527381	-0.3534305416126159	-0.308321418376181			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	change	L050	L000	main	-2.248303706919158	-2.4177086934663716	-2.0660339996471127			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	change	L075	L000	secondary	-2.7806305334289525	-2.8612200768728617	-2.6694139445733662			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	retention	L050	L000	main	0.0824128992658008	0.023862596860389634	0.14498219986251262			0	0.0	2.4502346481551425	2.3421976034366607	2.5246321390107207	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	retention	L075	L000	secondary	-0.1348425488646874	-0.1463701180264992	-0.12462292378281727			0	0.0	2.4502346481551425	2.3421976034366607	2.5246321390107207	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	critic_change_difference	L050	L000	main	-1.4153882646933287	-1.5354888694067323	-1.2839543541558098			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	critic_change_difference	L075	L000	secondary	-1.6627951271319987	-1.7712341574393338	-1.5466027427543176			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G_f	critic_retention_difference	L050	L000	main	-0.728900063509905	-0.7751118248955233	-0.681598439548089			0	0.0	2.4502346481551425	2.3421976034366607	2.5246321390107207	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.8816102995562394	-0.9048975933568301	-0.8593676323077117			0	0.0	2.4502346481551425	2.3421976034366607	2.5246321390107207	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.009696818787386707	-0.016490062635329195	-0.003308470089669018			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0005213967891792848	-0.002663761258081854	0.001730796473687379			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.003957506190147106	-0.006734491300206762	-0.0013497018210532293			0	0.0	2.4502346481551425	2.3421976034366603	2.5246321390107203	2.4502346481551425	2.3421976034366607	2.5246321390107207
E7+E6	cartpole-swingup	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.00021279463563711465	-0.0010901938905487352	0.0007002880101039902			0	0.0	2.4502346481551425	2.3421976034366603	2.5246321390107203	2.4502346481551425	2.3421976034366607	2.5246321390107207
E7+E6	cartpole-swingup	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.010049580601375396	-0.0176334579254107	-0.0034083769310109167			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G-G_f	estimand_change_difference	L075	L000	secondary	-0.000852123401064997	-0.008184299785724169	0.006308529109447835			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.004101476815268304	-0.007229143390233731	-0.0013939883100003248			0	0.0	2.4502346481551425	2.3421976034366603	2.5246321390107203	2.4502346481551425	2.3421976034366607	2.5246321390107207
E7+E6	cartpole-swingup	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.0003477721620281926	-0.0033350166119006756	0.002560528220101272			0	0.0	2.4502346481551425	2.3421976034366603	2.5246321390107203	2.4502346481551425	2.3421976034366607	2.5246321390107207
E7+E6	cartpole-swingup	mt30-317M	G	rate	L000			2.091617649621852	2.010563479925575	2.147551592261005			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	rate	L010			1.5642893322218412	1.403229156625541	1.712593033276599			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	rate	L025			1.080907667326645	0.9436553621277805	1.2155128520260265			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	rate	L050			0.5819610841718234	0.5010145567608174	0.6683419614868311			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	rate	L075			0.3672618467767844	0.3297531564783236	0.4036686278327107			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	change	L050	L000	main	-1.5096565654500287	-1.611408229251873	-1.3941101985700497			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	change	L075	L000	secondary	-1.7243558028450678	-1.794924515593362	-1.635400060193303			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	retention	L050	L000	main	0.2782349270561172	0.23859262740078258	0.32081029705061326			0	0.0	2.091617649621852	2.010563479925575	2.147551592261005	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	retention	L075	L000	secondary	0.1755874678353295	0.15699181457826772	0.19426635462885206			0	0.0	2.091617649621852	2.010563479925575	2.147551592261005	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	critic_change_difference	L050	L000	main	-0.6641164449284296	-0.7247641730793273	-0.5922479598859994			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.6097453330301028	-0.6691091788285572	-0.5403194418704709			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.5302180657601256	-0.5581741787375368	-0.5009810638627469			0	0.0	2.091617649621852	2.010563479925575	2.147551592261005	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.5719108536671044	-0.5868334367208472	-0.5568983159740445			0	0.0	2.091617649621852	2.010563479925575	2.147551592261005	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	mt30-317M	G_o	rate	L000			2.0916176496218517	2.010563479925575	2.147551592261005			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	rate	L010			1.565740690383848	1.4044057178577258	1.713810222428642			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	rate	L025			1.079197596885102	0.9417673590411336	1.2139207307612219			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	rate	L050			0.5883809114418801	0.5059615312338261	0.6759921564989877			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	rate	L075			0.3639552081880091	0.3262373357338662	0.40071400791775147			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	change	L050	L000	main	-1.5032367381799716	-1.606451582738449	-1.3868194985947044			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	change	L075	L000	secondary	-1.7276624414338426	-1.7982878789835772	-1.6383358024824504			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	retention	L050	L000	main	0.28130423911284874	0.24102904739384753	0.3241063276792656			0	0.0	2.0916176496218517	2.010563479925575	2.147551592261005	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	retention	L075	L000	secondary	0.17400656771748382	0.15531061703122107	0.19277334698585413			0	0.0	2.0916176496218517	2.010563479925575	2.147551592261005	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.6640648750084353	-0.725107344662995	-0.592182665691108			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.613126769010899	-0.6728217004572753	-0.5428727096827612			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.5285914062834136	-0.5569401511693528	-0.4987883191219374			0	0.0	2.0916176496218517	2.010563479925575	2.147551592261005	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.5735086982400258	-0.5883784270661927	-0.5582724694215615			0	0.0	2.0916176496218517	2.010563479925575	2.147551592261005	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	mt30-317M	G_f	rate	L000			2.0916176496218517	2.010563479925575	2.147551592261005			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	rate	L010			1.5674804022620523	1.4053077178100823	1.7172155541325487			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	rate	L025			1.0752405390298567	0.9388898257241806	1.2081915207109672			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	rate	L050			0.5894105780369034	0.5043702868958115	0.6797655112199886			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	rate	L075			0.3635912529798211	0.3270565246487752	0.39819210904052327			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	change	L050	L000	main	-1.5022070715849483	-1.6072873899304057	-1.3840369507948396			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	change	L075	L000	secondary	-1.7280263966420306	-1.7971099261190768	-1.6383162951759997			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	retention	L050	L000	main	0.28179652153129625	0.24041888913041065	0.32660377213844255			0	0.0	2.0916176496218517	2.010563479925575	2.147551592261005	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	retention	L075	L000	secondary	0.17383256114976633	0.15567106499459057	0.19185810396554107			0	0.0	2.0916176496218517	2.010563479925575	2.147551592261005	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.6692916293591191	-0.7410297891100417	-0.5909193674928938			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.6101909903450768	-0.7030267709933614	-0.5143240165807061			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.5295164412444096	-0.5569734831079213	-0.5009804787042276			0	0.0	2.0916176496218517	2.010563479925575	2.147551592261005	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.5729351895417857	-0.5946463989842485	-0.5514879082919824			0	0.0	2.0916176496218517	2.010563479925575	2.147551592261005	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	-0.006419827270057077	-0.010640750370110913	-0.0024459303908973893			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.0033066385887747796	0.0002520455649877519	0.006377562576299012			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	-0.0030693120567315546	-0.0050723380762822705	-0.0011639289113389393			0	0.0	2.091617649621852	2.010563479925575	2.147551592261005	2.0916176496218517	2.010563479925575	2.147551592261005
E7+E6	cartpole-swingup	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0015809001178456739	0.00011865757584931386	0.003051645643480312			0	0.0	2.091617649621852	2.010563479925575	2.147551592261005	2.0916176496218517	2.010563479925575	2.147551592261005
E7+E6	cartpole-swingup	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	-0.0074494938650804254	-0.015565367570005272	0.00010539994831033023			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.0036705937969627733	-0.0038722050217405157	0.01130792337782796			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	-0.003561594475179064	-0.007451737208933024	5.2076305702470514e-05			0	0.0	2.091617649621852	2.010563479925575	2.147551592261005	2.0916176496218517	2.010563479925575	2.147551592261005
E7+E6	cartpole-swingup	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0017549066855631623	-0.001858213473445118	0.005410583843708774			0	0.0	2.091617649621852	2.010563479925575	2.147551592261005	2.0916176496218517	2.010563479925575	2.147551592261005
E7+E6	cartpole-swingup	CC(pool)	G	rate	L000			4.414269546432774	4.3877345371197585	4.433164210375233			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G	rate	L010			4.193056716235335	4.122302846894518	4.2579975475420575			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G	rate	L025			3.963433162560264	3.8951401676961805	4.027947332722508			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G	rate	L050			3.5687294259111746	3.5046187772383637	3.6339216923957283			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G	rate	L075			3.2996590766178087	3.250495845334196	3.3460082566771914			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G	change	L050	L000	main	-0.8455401205215991	-0.9130482595881868	-0.7760073209944774			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G	change	L075	L000	secondary	-1.114610469814965	-1.1674446622738175	-1.062441180946235			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G	retention	L050	L000	main	0.8084529928162428	0.7933234045882727	0.8239993484839959			0	0.0	4.414269546432774	4.3877345371197585	4.433164210375233	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G	retention	L075	L000	secondary	0.7474983215024339	0.7359440945833703	0.7587505652951596			0	0.0	4.414269546432774	4.3877345371197585	4.433164210375233	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_o	rate	L000			4.414269546432774	4.3877345371197585	4.433164210375233			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_o	rate	L010			4.193531186270492	4.122858440430117	4.258461678656677			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_o	rate	L025			3.9625949789696624	3.8941716066462915	4.027193623764033			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_o	rate	L050			3.5750976832612373	3.510120905821104	3.640619950168854			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_o	rate	L075			3.29973387400983	3.24979391069099	3.3460052575432178			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_o	change	L050	L000	main	-0.8391718631715364	-0.9076774816910054	-0.7692055309909615			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_o	change	L075	L000	secondary	-1.1145356724229436	-1.1682117443533129	-1.062224119616442			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_o	retention	L050	L000	main	0.8098956453962624	0.7946136953474318	0.825466916175226			0	0.0	4.414269546432774	4.3877345371197585	4.433164210375233	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_o	retention	L075	L000	secondary	0.7475152659575096	0.7358325796554809	0.7588011151193502			0	0.0	4.414269546432774	4.3877345371197585	4.433164210375233	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_f	rate	L000			4.414269546432774	4.3877345371197585	4.433164210375233			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_f	rate	L010			4.198190665366347	4.1249209975399435	4.266096690137807			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_f	rate	L025			3.9480654640467736	3.87956991840134	4.013662307264137			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_f	rate	L050			3.5813541042069446	3.486670905868825	3.6751455822949737			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_f	rate	L075			3.29643414013582	3.2153274574326685	3.376747716519219			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_f	change	L050	L000	main	-0.8329154422258291	-0.9293095172840448	-0.735757478042574			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_f	change	L075	L000	secondary	-1.1178354062969538	-1.2009842852655412	-1.034028334325004			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_f	retention	L050	L000	main	0.8113129627757057	0.7896373600418956	0.8331332383893809			0	0.0	4.414269546432774	4.3877345371197585	4.433164210375233	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G_f	retention	L075	L000	secondary	0.746767750691552	0.7281480464914858	0.7653019986073062			0	0.0	4.414269546432774	4.3877345371197585	4.433164210375233	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	-0.006368257350062745	-0.00963832172436141	-0.0032537476678016664			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-7.479739202143065e-05	-0.004772597435209303	0.004332998804690801			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	-0.0014426525800195211	-0.0021848469226712713	-0.0007354425452909014			0	0.0	4.414269546432774	4.3877345371197585	4.433164210375233	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-1.6944455075718068e-05	-0.001081115873698038	0.0009823945934624848			0	0.0	4.414269546432774	4.3877345371197585	4.433164210375233	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-0.012624678295769964	-0.054946745300816204	0.029748859471321637			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.0032249364819887383	-0.06246107295070712	0.06886948798466323			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cartpole-swingup	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-0.0028599699594629158	-0.012448714577189785	0.006735238486532581			0	0.0	4.414269546432774	4.3877345371197585	4.433164210375233	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	cartpole-swingup	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.0007305708108819031	-0.014147538707791169	0.015616709471537708			0	0.0	4.414269546432774	4.3877345371197585	4.433164210375233	4.414269546432774	4.3877345371197585	4.433164210375233
E7+E6	walker-walk	ST	G	rate	L000			0.5225360943465213	0.47007865459572457	0.5730523243561653			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G	rate	L010			0.5347709893864672	0.4831859190568815	0.5839017300815237			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G	rate	L025			0.4706614814552399	0.43324181498922243	0.5070005821889246			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G	rate	L050			0.4295866399303754	0.38293817376085154	0.47329612198704707			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G	rate	L075			0.2969865964475837	0.24352394356557805	0.34877527315656526			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G	change	L050	L000	main	-0.09294945441614588	-0.16108367856340985	-0.02452449307759631			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G	change	L075	L000	secondary	-0.22554949789893758	-0.29873163826536603	-0.15213772549048052			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G	retention	L050	L000	main	0.8221185954007874	0.7092427105745904	0.9494430710040758			0	0.0	0.5225360943465213	0.47007865459572457	0.5730523243561653	NA	NA	NA
E7+E6	walker-walk	ST	G	retention	L075	L000	secondary	0.5683561378070778	0.45731415448783347	0.6885089693013655			0	0.0	0.5225360943465213	0.47007865459572457	0.5730523243561653	NA	NA	NA
E7+E6	walker-walk	ST	G	critic_change_difference	L050	L000	main	-0.3752827114042804	-0.4425053276333478	-0.308682371427362			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G	critic_change_difference	L075	L000	secondary	-0.5152646086135744	-0.5782595052244963	-0.4530768060253333			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G	critic_retention_difference	L050	L000	main	-0.37331836705518684	-0.4423456358727617	-0.3007732523320395			0	0.0	0.5225360943465213	0.47007865459572457	0.5730523243561653	1.4446256912723736	1.3636278233051062	1.5205524191556286
E7+E6	walker-walk	ST	G	critic_retention_difference	L075	L000	secondary	-0.6321906975876785	-0.7074481922416811	-0.5592892370545977			0	0.0	0.5225360943465213	0.47007865459572457	0.5730523243561653	1.4446256912723736	1.3636278233051062	1.5205524191556286
E7+E6	walker-walk	ST	G_o	rate	L000			0.5225360943465212	0.4700786545957246	0.5730523243561652			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_o	rate	L010			0.5346338285553673	0.4830139004844901	0.5837709207180909			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_o	rate	L025			0.4708529918816316	0.43334611592460565	0.507253666240174			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_o	rate	L050			0.4309147078180049	0.3844795327701886	0.47434710891571685			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_o	rate	L075			0.3007834947451063	0.24737901131484547	0.3524258135546114			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_o	change	L050	L000	main	-0.09162138652851626	-0.15999809027671116	-0.022965225304318614			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_o	change	L075	L000	secondary	-0.22175259960141486	-0.29560553850406407	-0.1482504227836393			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_o	retention	L050	L000	main	0.8246601765508713	0.711981042250278	0.9516549551233439			0	0.0	0.5225360943465212	0.4700786545957246	0.5730523243561652	NA	NA	NA
E7+E6	walker-walk	ST	G_o	retention	L075	L000	secondary	0.5756224268512271	0.46309272519359596	0.6962687031699367			0	0.0	0.5225360943465212	0.4700786545957246	0.5730523243561652	NA	NA	NA
E7+E6	walker-walk	ST	G_o	critic_change_difference	L050	L000	main	-0.37566573967703576	-0.4438251033991061	-0.3080231023265624			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_o	critic_change_difference	L075	L000	secondary	-0.5166438068424424	-0.5797006480827394	-0.4538491952440466			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_o	critic_retention_difference	L050	L000	main	-0.371961242315315	-0.4401770591329968	-0.29963319033768276			0	0.0	0.5225360943465212	0.4700786545957246	0.5730523243561652	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	ST	G_o	critic_retention_difference	L075	L000	secondary	-0.6285074103949166	-0.7044193756727114	-0.5548065184326761			0	0.0	0.5225360943465212	0.4700786545957246	0.5730523243561652	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	ST	G_f	rate	L000			0.5225360943465212	0.4700786545957246	0.5730523243561652			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_f	rate	L010			0.5331858619363632	0.4817803337568751	0.5818349305189885			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_f	rate	L025			0.47042137663907346	0.432990596967573	0.5070402809761051			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_f	rate	L050			0.4305107252794255	0.3831835018177706	0.4750957415195928			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_f	rate	L075			0.3002947215661455	0.2451289518406189	0.3537945643624534			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_f	change	L050	L000	main	-0.09202536906709563	-0.16162762810689585	-0.022580150046898638			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_f	change	L075	L000	secondary	-0.22224137278037565	-0.2965054459107114	-0.14675197486750866			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_f	retention	L050	L000	main	0.8238870576353549	0.7102686931619273	0.9534014030839967			0	0.0	0.5225360943465212	0.4700786545957246	0.5730523243561652	NA	NA	NA
E7+E6	walker-walk	ST	G_f	retention	L075	L000	secondary	0.5746870404075939	0.46032083916319505	0.6985649936659587			0	0.0	0.5225360943465212	0.4700786545957246	0.5730523243561652	NA	NA	NA
E7+E6	walker-walk	ST	G_f	critic_change_difference	L050	L000	main	-0.3744490940489707	-0.44457527886721243	-0.30594158367020796			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_f	critic_change_difference	L075	L000	secondary	-0.5143058650613188	-0.5860190229819134	-0.4451284551491259			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G_f	critic_retention_difference	L050	L000	main	-0.37161252865064454	-0.43982338798078613	-0.29962851087154896			0	0.0	0.5225360943465212	0.4700786545957246	0.5730523243561652	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	ST	G_f	critic_retention_difference	L075	L000	secondary	-0.6274860858530249	-0.7022710759354825	-0.5547662086464861			0	0.0	0.5225360943465212	0.4700786545957246	0.5730523243561652	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.0013280678876296248	-0.003140296699315137	0.0005081667538808553			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0037968982975227217	-0.0077637516492968335	4.222151951828212e-05			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.0025415811500839602	-0.006008225669030848	0.0009711901987582064			0	0.0	0.5225360943465213	0.47007865459572457	0.5730523243561653	0.5225360943465212	0.4700786545957246	0.5730523243561652
E7+E6	walker-walk	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.007266289044149277	-0.014971682986050196	8.616419215050504e-05			0	0.0	0.5225360943465213	0.47007865459572457	0.5730523243561653	0.5225360943465212	0.4700786545957246	0.5730523243561652
E7+E6	walker-walk	ST	G-G_f	estimand_change_difference	L050	L000	main	-0.0009240853490502521	-0.006677631619038693	0.004730058083334576			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G-G_f	estimand_change_difference	L075	L000	secondary	-0.003308125118561933	-0.010149473627995693	0.003008760072978289			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	ST	G-G_f	estimand_retention_difference	L050	L000	main	-0.0017684622345675027	-0.012983952286470373	0.009081046133121112			0	0.0	0.5225360943465213	0.47007865459572457	0.5730523243561653	0.5225360943465212	0.4700786545957246	0.5730523243561652
E7+E6	walker-walk	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.006330902600516053	-0.019600798235203817	0.005757283537096028			0	0.0	0.5225360943465213	0.47007865459572457	0.5730523243561653	0.5225360943465212	0.4700786545957246	0.5730523243561652
E7+E6	walker-walk	mt30-317M	G	rate	L000			1.019333328752865	0.930536213640477	1.1056703030755066			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	rate	L010			1.0198756749543307	0.9385668002189288	1.096348523876351			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	rate	L025			0.982504385324531	0.9214439567537475	1.0402029564110609			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	rate	L050			1.047639099143288	1.0170798671689194	1.0783037560168458			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	rate	L075			1.072795693524922	1.0426496521949873	1.1032965957835468			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	change	L050	L000	main	0.028305770390423035	-0.06405399455570279	0.12396807441507318			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	change	L075	L000	secondary	0.053462364772057125	-0.038362602454840966	0.14831307602856356			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	retention	L050	L000	main	1.0277689050205536	0.9418043102151663	1.1324843238618894			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755066	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	retention	L075	L000	secondary	1.0524483633214146	0.965034890397453	1.1592520167693623			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755066	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	critic_change_difference	L050	L000	main	-0.25402748659771146	-0.3383386814879624	-0.17318613115139975			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	critic_change_difference	L075	L000	secondary	-0.2362527459425796	-0.33296741937521723	-0.14121471599351296			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G	critic_retention_difference	L050	L000	main	-0.16766805743542057	-0.2354247991501418	-0.09596427842991141			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755066	1.4446256912723736	1.3636278233051062	1.5205524191556286
E7+E6	walker-walk	mt30-317M	G	critic_retention_difference	L075	L000	secondary	-0.1480984720733418	-0.22748661576035564	-0.06366225780509824			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755066	1.4446256912723736	1.3636278233051062	1.5205524191556286
E7+E6	walker-walk	mt30-317M	G_o	rate	L000			1.019333328752865	0.930536213640477	1.1056703030755068			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	rate	L010			1.0197442822969538	0.9389069052532545	1.0965363433988207			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	rate	L025			0.9825281379462885	0.9218462071113915	1.0401871519866706			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	rate	L050			1.047600983546368	1.0160611473609735	1.079026917789944			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	rate	L075			1.0749054109461589	1.0447520065741034	1.1049798713114054			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	change	L050	L000	main	0.028267654793503016	-0.06397260789973183	0.12400981056137103			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	change	L075	L000	secondary	0.055572082193293904	-0.0360081804388947	0.15054884573385588			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	retention	L050	L000	main	1.0277315123484563	0.9417635353348713	1.132916157536472			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755068	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	retention	L075	L000	secondary	1.0545180664908556	0.9671422401218907	1.1619618253478543			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755068	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	critic_change_difference	L050	L000	main	-0.2557766983550165	-0.3398303565171197	-0.17442492507088772			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	-0.23931912504773356	-0.33630819256744804	-0.1434030170312674			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_o	critic_retention_difference	L050	L000	main	-0.16888990651773006	-0.2365225229491441	-0.09740174066433943			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755068	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	-0.1496117707552882	-0.2299181985519547	-0.06482482524199405			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755068	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	mt30-317M	G_f	rate	L000			1.019333328752865	0.930536213640477	1.1056703030755068			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	rate	L010			1.0169824748657328	0.9367345543589108	1.0937732059332852			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	rate	L025			0.981627487153171	0.9201218339307603	1.039818767932496			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	rate	L050			1.0466188576242932	1.013718445737137	1.0813876366825361			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	rate	L075			1.0731586896533714	1.034718777468446	1.1121172249807771			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	change	L050	L000	main	0.02728552887142821	-0.0666841702480657	0.12261534025415487			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	change	L075	L000	secondary	0.05382536090050638	-0.04214267189826174	0.15162661147897138			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	retention	L050	L000	main	1.0267680140556295	0.9392543722419444	1.131944069392622			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755068	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	retention	L075	L000	secondary	1.052804474632808	0.9618317115372335	1.1613192369126935			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755068	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	critic_change_difference	L050	L000	main	-0.25513819611044686	-0.34045260304890457	-0.17284142721459858			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	-0.23823913138043684	-0.33809685511633186	-0.1413545442871438			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G_f	critic_retention_difference	L050	L000	main	-0.16873157223036994	-0.23662073855400434	-0.09693173027772437			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755068	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	-0.14936865162781077	-0.22960961521644557	-0.06453727038910036			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755068	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	3.8115596920018646e-05	-0.0018865269073549155	0.0023372987709388607			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0021097174212367786	-0.004305428532219049	-5.4094448665238155e-05			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	3.73926720973472e-05	-0.001875054182719904	0.002302657966899168			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755066	1.019333328752865	0.930536213640477	1.1056703030755068
E7+E6	walker-walk	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.002069703169440995	-0.004243644095569132	-5.087381827311736e-05			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755066	1.019333328752865	0.930536213640477	1.1056703030755068
E7+E6	walker-walk	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	0.0010202415189948244	-0.012043653223395803	0.014045140380016356			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	-0.00036299612844925555	-0.01931820708030113	0.01807157031289867			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	0.0010008909649241726	-0.011853645203225488	0.01374042494325219			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755066	1.019333328752865	0.930536213640477	1.1056703030755068
E7+E6	walker-walk	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.00035611131139345886	-0.018904007800704625	0.01790008657386715			0	0.0	1.019333328752865	0.930536213640477	1.1056703030755066	1.019333328752865	0.930536213640477	1.1056703030755068
E7+E6	walker-walk	CC(pool)	G	rate	L000			1.4446256912723736	1.3636278233051062	1.5205524191556286			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G	rate	L010			1.5339745191545737	1.453572351385392	1.6091650709428338			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G	rate	L025			1.571315130360485	1.4934518312517395	1.6494204166490227			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G	rate	L050			1.726958948260508	1.6486668562453233	1.8036481406494724			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G	rate	L075			1.7343408019870103	1.6595360949225106	1.810600701410433			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G	change	L050	L000	main	0.2823332569881345	0.17321502140883502	0.39609777375374255			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G	change	L075	L000	secondary	0.28971511071463674	0.1840569327113094	0.40039647439098036			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G	retention	L050	L000	main	1.1954369624559742	1.115661314459942	1.2863646316500577			0	0.0	1.4446256912723736	1.3636278233051062	1.5205524191556286	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G	retention	L075	L000	secondary	1.2005468353947564	1.122345938370826	1.289054719530895			0	0.0	1.4446256912723736	1.3636278233051062	1.5205524191556286	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_o	rate	L000			1.4446256912723736	1.3636278233051062	1.5205524191556288			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_o	rate	L010			1.533372205101844	1.4527532352504473	1.6090503209136757			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_o	rate	L025			1.5722202798346292	1.4940414221948917	1.650274487995537			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_o	rate	L050			1.7286700444208931	1.64920821922221	1.806057596944147			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_o	rate	L075			1.739516898513401	1.6639048688759062	1.8155899807945732			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_o	change	L050	L000	main	0.2840443531485195	0.17418184398031256	0.39830203068291403			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_o	change	L075	L000	secondary	0.29489120724102746	0.18832940637016277	0.4053627512870932			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_o	retention	L050	L000	main	1.1966214188661863	1.11640227910523	1.2877724148054748			0	0.0	1.4446256912723736	1.3636278233051062	1.5205524191556288	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_o	retention	L075	L000	secondary	1.2041298372461438	1.125782855685311	1.293195947002863			0	0.0	1.4446256912723736	1.3636278233051062	1.5205524191556288	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_f	rate	L000			1.4446256912723736	1.3636278233051062	1.5205524191556288			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_f	rate	L010			1.5292193220463597	1.4491727991044936	1.6039249110684317			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_f	rate	L025			1.5707790779114474	1.4915087353629681	1.6510368631240493			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_f	rate	L050			1.7270494162542487	1.6440271288075758	1.8092397254643753			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_f	rate	L075			1.7366901835533168	1.649871654382124	1.8275895764406274			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_f	change	L050	L000	main	0.28242372498187507	0.16930732433891998	0.4000003776162755			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_f	change	L075	L000	secondary	0.2920644922809432	0.17612122560990076	0.41228619150082263			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_f	retention	L050	L000	main	1.1954995862859994	1.1134672640859125	1.2893373458639925			0	0.0	1.4446256912723736	1.3636278233051062	1.5205524191556288	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G_f	retention	L075	L000	secondary	1.2021731262606188	1.1179126051724797	1.2970793912232335			0	0.0	1.4446256912723736	1.3636278233051062	1.5205524191556288	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	-0.0017110961603850061	-0.005752878675382933	0.0026898562078704917			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.005176096526390728	-0.010581160088938363	5.868863017289763e-05			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	-0.0011844564102121424	-0.0039896686676455795	0.0018788829375357083			0	0.0	1.4446256912723736	1.3636278233051062	1.5205524191556286	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0035830018513873796	-0.007335511556418655	3.969489641757327e-05			0	0.0	1.4446256912723736	1.3636278233051062	1.5205524191556286	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	-9.04679937405728e-05	-0.02132332661502115	0.020859510450858612			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	-0.0023493815663064854	-0.03427649622952304	0.028076220917259788			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	walker-walk	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	-6.262383002519911e-05	-0.014785039225642721	0.014528531252032361			0	0.0	1.4446256912723736	1.3636278233051062	1.5205524191556286	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	walker-walk	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	-0.001626290865862412	-0.023637812851141117	0.01951938154877832			0	0.0	1.4446256912723736	1.3636278233051062	1.5205524191556286	1.4446256912723736	1.3636278233051062	1.5205524191556288
E7+E6	cheetah-run	ST	G	rate	L000			1.8062724183711287	1.614021299156448	1.989452762102079			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G	rate	L010			2.0891311835622615	1.9615718229316728	2.2156606026078722			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G	rate	L025			2.008129588415473	1.8622831338428603	2.1361825277199067			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G	rate	L050			2.2570529054847084	2.2010919034898624	2.3083384073320365			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G	rate	L075			2.0899027817684894	2.0367044367120357	2.1437885865777533			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G	change	L050	L000	main	0.45078048711357965	0.258812540451744	0.6471901642085048			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G	change	L075	L000	secondary	0.2836303633973607	0.0936744181632139	0.4802211573802306			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G	retention	L050	L000	main	1.2495639542124477	1.1315197471194485	1.4005871944752022			0	0.0	1.8062724183711287	1.614021299156448	1.989452762102079	NA	NA	NA
E7+E6	cheetah-run	ST	G	retention	L075	L000	secondary	1.1570252418808091	1.0474124344564142	1.2961602510990304			0	0.0	1.8062724183711287	1.614021299156448	1.989452762102079	NA	NA	NA
E7+E6	cheetah-run	ST	G	critic_change_difference	L050	L000	main	0.1412934093589353	-0.028216159658881163	0.3146290255309025			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G	critic_change_difference	L075	L000	secondary	-0.03328092167933505	-0.20158173639002955	0.14379907112235404			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G	critic_retention_difference	L050	L000	main	0.17965362947364194	0.06813614535955465	0.3208511568503914			0	0.0	1.8062724183711287	1.614021299156448	1.989452762102079	4.426915178994369	4.336641319232137	4.481102348274644
E7+E6	cheetah-run	ST	G	critic_retention_difference	L075	L000	secondary	0.08543785602339904	-0.018061967284934186	0.21707604649239037			0	0.0	1.8062724183711287	1.614021299156448	1.989452762102079	4.426915178994369	4.336641319232137	4.481102348274644
E7+E6	cheetah-run	ST	G_o	rate	L000			1.8062724183711292	1.6140212991564478	1.9894527621020788			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	rate	L010			2.0891475427947612	1.9619308607035058	2.2159398924355753			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	rate	L025			2.0072117645594005	1.8627309933197977	2.13470500896999			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	rate	L050			2.2576598534300647	2.2015550111272995	2.3091868307939			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	rate	L075			2.091205064178654	2.0375830346808903	2.145183447757841			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	change	L050	L000	main	0.4513874350589355	0.25995515012928777	0.6478555737824195			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	change	L075	L000	secondary	0.28493264580752475	0.09435461712731914	0.4813282761334852			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	retention	L050	L000	main	1.2498999765860292	1.1316233944886251	1.4008762177384182			0	0.0	1.8062724183711292	1.6140212991564478	1.9894527621020788	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	retention	L075	L000	secondary	1.1577462197338277	1.0478164417569549	1.2970343339696175			0	0.0	1.8062724183711292	1.6140212991564478	1.9894527621020788	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	critic_change_difference	L050	L000	main	0.1421530092358858	-0.02712673742274839	0.3151448260274347			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	critic_change_difference	L075	L000	secondary	-0.032217102133671016	-0.20074731074504806	0.14497864233323857			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_o	critic_retention_difference	L050	L000	main	0.1800467236277703	0.06808744899801221	0.3212510534389317			0	0.0	1.8062724183711292	1.6140212991564478	1.9894527621020788	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	ST	G_o	critic_retention_difference	L075	L000	secondary	0.08610496727747496	-0.01787863798618735	0.2177146484415695			0	0.0	1.8062724183711292	1.6140212991564478	1.9894527621020788	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	ST	G_f	rate	L000			1.8062724183711292	1.6140212991564478	1.9894527621020788			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	rate	L010			2.0874791263543346	1.9600515829768488	2.214476776894917			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	rate	L025			2.007044496912354	1.8630696518526675	2.1335520545352153			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	rate	L050			2.2556844010583137	2.1923558395955127	2.3165273558501416			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	rate	L075			2.079442035692649	2.0088050151965	2.1505020897187133			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	change	L050	L000	main	0.4494119826871845	0.25477237293897304	0.6495038794238666			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	change	L075	L000	secondary	0.2731696173215199	0.07754674448744689	0.47359653677148017			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	retention	L050	L000	main	1.2488063141065167	1.1290861441964393	1.400518504183913			0	0.0	1.8062724183711292	1.6140212991564478	1.9894527621020788	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	retention	L075	L000	secondary	1.151233897247825	1.039065142322634	1.2904553912095644			0	0.0	1.8062724183711292	1.6140212991564478	1.9894527621020788	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	critic_change_difference	L050	L000	main	0.14432168776835042	-0.025488429640477744	0.32005495796546923			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	critic_change_difference	L075	L000	secondary	-0.017294765405663437	-0.19443466279775765	0.16298983003396195			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G_f	critic_retention_difference	L050	L000	main	0.1798891827445963	0.06790591434177336	0.32051775459937576			0	0.0	1.8062724183711292	1.6140212991564478	1.9894527621020788	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	ST	G_f	critic_retention_difference	L075	L000	secondary	0.08562062683653937	-0.017811401344709384	0.21659988266518576			0	0.0	1.8062724183711292	1.6140212991564478	1.9894527621020788	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	ST	G-G_o	estimand_change_difference	L050	L000	main	-0.0006069479453558735	-0.0031223071687975666	0.0018405251701579246			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G-G_o	estimand_change_difference	L075	L000	secondary	-0.0013022824101640573	-0.005968798716837903	0.0031864278572429476			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G-G_o	estimand_retention_difference	L050	L000	main	-0.00033602237358154596	-0.0017212977649379345	0.001019298479620012			0	0.0	1.8062724183711287	1.614021299156448	1.989452762102079	1.8062724183711292	1.6140212991564478	1.9894527621020788
E7+E6	cheetah-run	ST	G-G_o	estimand_retention_difference	L075	L000	secondary	-0.0007209778530186117	-0.003323816716330907	0.0017520460892749153			0	0.0	1.8062724183711287	1.614021299156448	1.989452762102079	1.8062724183711292	1.6140212991564478	1.9894527621020788
E7+E6	cheetah-run	ST	G-G_f	estimand_change_difference	L050	L000	main	0.001368504426395134	-0.026598362306924233	0.029538203700744576			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G-G_f	estimand_change_difference	L075	L000	secondary	0.010460746075840799	-0.03268976857425041	0.05234887197213474			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	ST	G-G_f	estimand_retention_difference	L050	L000	main	0.0007576401059310456	-0.014931714995859774	0.016346107001014517			0	0.0	1.8062724183711287	1.614021299156448	1.989452762102079	1.8062724183711292	1.6140212991564478	1.9894527621020788
E7+E6	cheetah-run	ST	G-G_f	estimand_retention_difference	L075	L000	secondary	0.00579134463298403	-0.018232273596768628	0.02930657484597779			0	0.0	1.8062724183711287	1.614021299156448	1.989452762102079	1.8062724183711292	1.6140212991564478	1.9894527621020788
E7+E6	cheetah-run	mt30-317M	G	rate	L000			1.444555139512384	1.3511027630373693	1.5358062084348258			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	rate	L010			1.5942692681323622	1.5116373352543757	1.6793097659385243			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	rate	L025			1.6433306382831976	1.5528101570827513	1.7295392677027823			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	rate	L050			1.881215154124263	1.8399957989388607	1.9225291886272882			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	rate	L075			1.8318353111510801	1.7848857630960349	1.8806624851808262			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	change	L050	L000	main	0.4366600146118791	0.33592159146105943	0.5388823848397155			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	change	L075	L000	secondary	0.3872801716386962	0.2838352192918463	0.49172956587542155			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	retention	L050	L000	main	1.3022799218029681	1.2200680335414773	1.3968341772977824			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	retention	L075	L000	secondary	1.2680964963161077	1.1861478626793533	1.3615414570064783			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	critic_change_difference	L050	L000	main	0.12717293685723474	0.0318736482423427	0.2210881331211705			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	critic_change_difference	L075	L000	secondary	0.07036888656200047	-0.02809954950511302	0.16523905969556016			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G	critic_retention_difference	L050	L000	main	0.23236959706416238	0.1570364650727347	0.31908309129762147			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	4.426915178994369	4.336641319232137	4.481102348274644
E7+E6	cheetah-run	mt30-317M	G	critic_retention_difference	L075	L000	secondary	0.19650911045869757	0.11999077179002016	0.2833527628130225			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	4.426915178994369	4.336641319232137	4.481102348274644
E7+E6	cheetah-run	mt30-317M	G_o	rate	L000			1.444555139512384	1.3511027630373693	1.5358062084348258			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	rate	L010			1.594114379192696	1.511607615098863	1.679150830237009			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	rate	L025			1.6419668310311533	1.5516043139723603	1.7281200717596839			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	rate	L050			1.8818334734526052	1.8397300340907274	1.9241087767586005			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	rate	L075			1.831283995265321	1.7855363896614163	1.878900767623454			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	change	L050	L000	main	0.4372783339402213	0.3362046757963022	0.539393363184838			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	change	L075	L000	secondary	0.38672885575293714	0.28339971303436007	0.49048216604762895			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	retention	L050	L000	main	1.3027079562278436	1.2203445260551569	1.3976815106336389			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	retention	L075	L000	secondary	1.2677148453353462	1.1855858532550942	1.3607967232820244			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	critic_change_difference	L050	L000	main	0.1280439081171716	0.03281331232084425	0.2222114306549719			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	critic_change_difference	L075	L000	secondary	0.06957910781174137	-0.02805274047519422	0.1648497599286082			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_o	critic_retention_difference	L050	L000	main	0.23285470326958468	0.1572410414969277	0.31919411644999024			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	mt30-317M	G_o	critic_retention_difference	L075	L000	secondary	0.1960735928789934	0.12019740991606753	0.2828881042196953			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	mt30-317M	G_f	rate	L000			1.444555139512384	1.3511027630373693	1.5358062084348258			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	rate	L010			1.5928413017370908	1.510095720015769	1.678768060642039			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	rate	L025			1.6418300004619009	1.5527103000455609	1.7266481149660606			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	rate	L050			1.8801868691633343	1.8312154761818478	1.9310173447268577			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	rate	L075			1.8209830227919535	1.7616288073697688	1.8794132785554214			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	change	L050	L000	main	0.43563172965095043	0.331183732338246	0.5428577074087564			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	change	L075	L000	secondary	0.37642788327956955	0.2667989314069438	0.48637768253969516			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	retention	L050	L000	main	1.3015680867661443	1.2172488949500182	1.3987251507698049			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	retention	L075	L000	secondary	1.2605839493303346	1.1755166886907478	1.3568515843433546			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	critic_change_difference	L050	L000	main	0.13054143473211632	0.030462135493217007	0.229090319203481			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	critic_change_difference	L075	L000	secondary	0.08596350055238622	-0.028043882763593344	0.19827004064530324			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G_f	critic_retention_difference	L050	L000	main	0.23265095540422398	0.15674317318792189	0.31947218185136994			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	mt30-317M	G_f	critic_retention_difference	L075	L000	secondary	0.19497067891904885	0.11919795039607148	0.2813134399291708			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	mt30-317M	G-G_o	estimand_change_difference	L050	L000	main	-0.0006183193283422206	-0.0028790398527523352	0.001602829781778847			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G-G_o	estimand_change_difference	L075	L000	secondary	0.0005513158857590739	-0.003952467464587555	0.005046603458062658			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G-G_o	estimand_retention_difference	L050	L000	main	-0.0004280344248754897	-0.0019913626248686755	0.0011181515832241079			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	1.444555139512384	1.3511027630373693	1.5358062084348258
E7+E6	cheetah-run	mt30-317M	G-G_o	estimand_retention_difference	L075	L000	secondary	0.0003816509807614832	-0.002740403233039279	0.0034894484106611544			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	1.444555139512384	1.3511027630373693	1.5358062084348258
E7+E6	cheetah-run	mt30-317M	G-G_f	estimand_change_difference	L050	L000	main	0.0010282849609286604	-0.02218962282868032	0.0243440163569685			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G-G_f	estimand_change_difference	L075	L000	secondary	0.01085228835912666	-0.027327311934435328	0.048183540470810825			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	mt30-317M	G-G_f	estimand_retention_difference	L050	L000	main	0.0007118350368238158	-0.015382776261989044	0.016851231393799453			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	1.444555139512384	1.3511027630373693	1.5358062084348258
E7+E6	cheetah-run	mt30-317M	G-G_f	estimand_retention_difference	L075	L000	secondary	0.007512546985773083	-0.01903032307933229	0.033665515849505015			0	0.0	1.444555139512384	1.3511027630373693	1.5358062084348258	1.444555139512384	1.3511027630373693	1.5358062084348258
E7+E6	cheetah-run	CC(pool)	G	rate	L000			4.426915178994369	4.336641319232137	4.481102348274644			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G	rate	L010			4.565461571476879	4.543450724725402	4.5869436709536			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G	rate	L025			4.635896978137022	4.608186453303137	4.661456796247412			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G	rate	L050			4.736402256749013	4.7230755872458365	4.7469086451138045			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G	rate	L075			4.743826464071065	4.734393782492319	4.752913385728001			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G	change	L050	L000	main	0.30948707775464435	0.2524641534766092	0.4013773093651671			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G	change	L075	L000	secondary	0.31691128507669575	0.26042779235179575	0.40915785380818054			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G	retention	L050	L000	main	1.0699103247388058	1.0563703425641815	1.0924791652140766			0	0.0	4.426915178994369	4.336641319232137	4.481102348274644	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G	retention	L075	L000	secondary	1.07158738585741	1.0581434727041075	1.0943544207119653			0	0.0	4.426915178994369	4.336641319232137	4.481102348274644	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_o	rate	L000			4.42691517899437	4.336641319232136	4.481102348274644			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_o	rate	L010			4.565200993913576	4.5433572577389505	4.586557648668254			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_o	rate	L025			4.635714003499196	4.608024593946977	4.661208762598554			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_o	rate	L050			4.736149604817419	4.723071757454848	4.746632971577975			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_o	rate	L075			4.7440649269355655	4.73464069911851	4.753042673785795			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_o	change	L050	L000	main	0.3092344258230497	0.2523189059044053	0.40104576504627304			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_o	change	L075	L000	secondary	0.31714974794119577	0.26075533784514104	0.4093114785831799			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_o	retention	L050	L000	main	1.069853252958259	1.056329672295426	1.0924449604712008			0	0.0	4.42691517899437	4.336641319232136	4.481102348274644	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_o	retention	L075	L000	secondary	1.0716412524563528	1.0582120812361375	1.0943794738268486			0	0.0	4.42691517899437	4.336641319232136	4.481102348274644	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_f	rate	L000			4.42691517899437	4.336641319232136	4.481102348274644			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_f	rate	L010			4.561555173675382	4.536993358754977	4.585475486061171			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_f	rate	L025			4.635327693998904	4.598343000735888	4.669830830377748			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_f	rate	L050			4.732005473913204	4.672987480399618	4.790357237047839			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_f	rate	L075			4.717379561721553	4.621615231159241	4.815227438736802			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_f	change	L050	L000	main	0.3050902949188341	0.21827990739878675	0.4139009575329423			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_f	change	L075	L000	secondary	0.29046438272718333	0.17278993052096697	0.42020561636891623			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_f	retention	L050	L000	main	1.0689171313619203	1.0488315887386177	1.095171707613407			0	0.0	4.42691517899437	4.336641319232136	4.481102348274644	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G_f	retention	L075	L000	secondary	1.0656132704112857	1.0386521754365794	1.0962789715454915			0	0.0	4.42691517899437	4.336641319232136	4.481102348274644	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G-G_o	estimand_change_difference	L050	L000	main	0.0002526519315946274	-0.0001947620555978968	0.0006361650030702213			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G-G_o	estimand_change_difference	L075	L000	secondary	-0.00023846286450002196	-0.0009736670780329471	0.0004644118646747185			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G-G_o	estimand_retention_difference	L050	L000	main	5.70717805468135e-05	-4.392494268972702e-05	0.00014364944139570455			0	0.0	4.426915178994369	4.336641319232137	4.481102348274644	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	CC(pool)	G-G_o	estimand_retention_difference	L075	L000	secondary	-5.386659894268675e-05	-0.000219967266472465	0.000104708739809367			0	0.0	4.426915178994369	4.336641319232137	4.481102348274644	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	CC(pool)	G-G_f	estimand_change_difference	L050	L000	main	0.004396782835810242	-0.05367247430781295	0.06287584834073187			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G-G_f	estimand_change_difference	L075	L000	secondary	0.026446902349512413	-0.07101678321545997	0.12162523637271647			0	0.0	NA	NA	NA	NA	NA	NA
E7+E6	cheetah-run	CC(pool)	G-G_f	estimand_retention_difference	L050	L000	main	0.000993193376885415	-0.012083148008260769	0.014240698336131213			0	0.0	4.426915178994369	4.336641319232137	4.481102348274644	4.42691517899437	4.336641319232136	4.481102348274644
E7+E6	cheetah-run	CC(pool)	G-G_f	estimand_retention_difference	L075	L000	secondary	0.005974115446124362	-0.016024977665620593	0.027473826542358977			0	0.0	4.426915178994369	4.336641319232137	4.481102348274644	4.42691517899437	4.336641319232136	4.481102348274644


==> anc/u-004.tsv <==
forecast	probability	predicate	required_cases	status	qualifying_cases	inputs
1	0.8	All four pole-task ST G change intervals have upper endpoint < 0	4	held	"[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""]"	"{""acrobot-swingup"":{""point"":-1.1000362580161447,""lower"":-1.3161034745386389,""upper"":-0.8778293395192026,""interval_NA_reason"":""""},""pendulum-swingup"":{""point"":-1.6665872927389787,""lower"":-1.7712476962275887,""upper"":-1.5567973346925092,""interval_NA_reason"":""""},""cartpole-balance"":{""point"":-2.7701802613134587,""lower"":-2.9763844562598063,""upper"":-2.5438455438573593,""interval_NA_reason"":""""},""cartpole-swingup"":{""point"":-2.232013086721793,""lower"":-2.467899712456465,""upper"":-1.9721106365669034,""interval_NA_reason"":""""}}"
2	0.75	At least three pole-task ST minus CC(pool) G change intervals have upper endpoint < 0	3	held	"[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""]"	"{""acrobot-swingup"":{""point"":-0.4316662842419827,""lower"":-0.568718184852633,""upper"":-0.29534268662278307,""interval_NA_reason"":""""},""pendulum-swingup"":{""point"":-0.539272074941981,""lower"":-0.5947778799222836,""upper"":-0.4825180029383377,""interval_NA_reason"":""""},""cartpole-balance"":{""point"":-1.5006667565871972,""lower"":-1.7170576107563487,""upper"":-1.2905154302260722,""interval_NA_reason"":""""},""cartpole-swingup"":{""point"":-1.4161625903861434,""lower"":-1.5784796160472512,""upper"":-1.2322172194720646,""interval_NA_reason"":""""}}"
3	0.75	At least three pole-task mt30-317M G change intervals have upper endpoint < 0	3	held	"[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""]"	"{""acrobot-swingup"":{""point"":-0.6171762992930774,""lower"":-0.7594472558999062,""upper"":-0.47197781010423256,""interval_NA_reason"":""""},""pendulum-swingup"":{""point"":-1.6740522429754214,""lower"":-1.785452387440326,""upper"":-1.5565466173705431,""interval_NA_reason"":""""},""cartpole-balance"":{""point"":-1.711173839594515,""lower"":-1.942025972674875,""upper"":-1.474743888642107,""interval_NA_reason"":""""},""cartpole-swingup"":{""point"":-1.4981888025924543,""lower"":-1.6353391007082938,""upper"":-1.336852718087444,""interval_NA_reason"":""""}}"
4	0.7	At least three control intervals for ST or mt30-317M G retention contain 1 or have lower endpoint > 0.8	3	held	"[""walker-walk|ST"",""walker-walk|mt30-317M"",""cheetah-run|ST"",""cheetah-run|mt30-317M""]"	"{""walker-walk|ST"":{""point"":0.83822997732633,""lower"":0.6636677703601294,""upper"":1.0482036436006728,""interval_NA_reason"":""""},""walker-walk|mt30-317M"":{""point"":1.0423309512612018,""lower"":0.9252523919860065,""upper"":1.2022808595780325,""interval_NA_reason"":""""},""cheetah-run|ST"":{""point"":1.3643362957818728,""lower"":1.166569747651368,""upper"":1.6589836392067618,""interval_NA_reason"":""""},""cheetah-run|mt30-317M"":{""point"":1.3748225893501078,""lower"":1.2398785885694978,""upper"":1.5461669740954442,""interval_NA_reason"":""""}}"
5	0.7	In every pole task the span of ST point retention across G, G_o and G_f is < 0.1	4	held	"[""acrobot-swingup"",""pendulum-swingup"",""cartpole-balance"",""cartpole-swingup""]"	"{""acrobot-swingup"":{""G"":0.14210729521131463,""G_o"":0.14283582063387112,""G_f"":0.14428203331778908,""span"":0.0021747381064744498},""pendulum-swingup"":{""G"":0.25103534848841924,""G_o"":0.2519393815169752,""G_f"":0.2546792222909723,""span"":0.0036438738025530437},""cartpole-balance"":{""G"":0.05621875039682926,""G_o"":0.06005285533874774,""G_f"":0.05996277605573962,""span"":0.0038341049419184786},""cartpole-swingup"":{""G"":0.08743922985747248,""G_o"":0.09105041969326932,""G_f"":0.09107318229819264,""span"":0.0036339524407201645}}"


==> anc/u-005.tsv <==
source	task	scorer	estimand	level	point	lower	upper	interval_NA_reason
E7	acrobot-swingup	ST	G	L000	1.2822538901145029	1.06477759267365	1.4946487984973205	
E7	acrobot-swingup	ST	G	L010	0.7110656670600163	0.5355865102088504	0.9132363643142638	
E7	acrobot-swingup	ST	G	L025	0.30369743471738697	0.24550876123970988	0.36836281045937674	
E7	acrobot-swingup	ST	G	L050	0.18221763209835823	0.1364926812459915	0.22830717566415465	
E7	acrobot-swingup	ST	G	L075	0.2210732755513019	0.17249228076329962	0.27076216828906424	
E7	acrobot-swingup	mt30-317M	G	L000	0.6932003453755023	0.5509957723786967	0.8319257235384157	
E7	acrobot-swingup	mt30-317M	G	L010	0.3298535407419756	0.21904047898780593	0.4598384667787003	
E7	acrobot-swingup	mt30-317M	G	L025	0.10711686303432455	0.07987803796871142	0.14050055811677054	
E7	acrobot-swingup	mt30-317M	G	L050	0.07602404608242491	0.04796769820002614	0.10393274607841439	
E7	acrobot-swingup	mt30-317M	G	L075	0.07575562598384598	0.044235800457789035	0.11080442750175871	
E7	acrobot-swingup	CC(pool)	G	L000	2.3270364394741874	2.135930179098721	2.518132491660822	
E7	acrobot-swingup	CC(pool)	G	L010	1.7872031427777157	1.6204477028224473	1.9815886069105704	
E7	acrobot-swingup	CC(pool)	G	L025	1.603872528856795	1.4745925599554734	1.7384074186940464	
E7	acrobot-swingup	CC(pool)	G	L050	1.6586664657000254	1.5175526893963056	1.8009214217982243	
E7	acrobot-swingup	CC(pool)	G	L075	1.968560619158129	1.8211414192018631	2.1271771778241573	
E7	pendulum-swingup	ST	G	L000	2.2251881839489047	2.1252209193997538	2.321260431278405	
E7	pendulum-swingup	ST	G	L010	1.7437900578457355	1.6076763250658395	1.8797867492030969	
E7	pendulum-swingup	ST	G	L025	0.9360607195094014	0.8849301239047196	0.9925002713722584	
E7	pendulum-swingup	ST	G	L050	0.5586008912099261	0.5182097277513715	0.6024671262517017	
E7	pendulum-swingup	ST	G	L075	0.4131874545155308	0.39002576012423684	0.4384104060368177	
E7	pendulum-swingup	mt30-317M	G	L000	2.2127725995139	2.100499242021314	2.3215243291213996	
E7	pendulum-swingup	mt30-317M	G	L010	1.6148692891857483	1.4463277522775222	1.7841448442421315	
E7	pendulum-swingup	mt30-317M	G	L025	0.5308527558605098	0.4881956466716261	0.5800438555867055	
E7	pendulum-swingup	mt30-317M	G	L050	0.5387203565384786	0.5101474025425948	0.5667873644203187	
E7	pendulum-swingup	mt30-317M	G	L075	0.6516607640445897	0.6296215605292558	0.6742772165859134	
E7	pendulum-swingup	CC(pool)	G	L000	3.970244283085152	3.8871302951384	4.050717451728662	
E7	pendulum-swingup	CC(pool)	G	L010	3.5526428244856203	3.4392199318641756	3.666925374705635	
E7	pendulum-swingup	CC(pool)	G	L025	2.7782925633419615	2.745869537587244	2.810771345624712	
E7	pendulum-swingup	CC(pool)	G	L050	2.8429290652881543	2.8115711416158096	2.8734114949426512	
E7	pendulum-swingup	CC(pool)	G	L075	2.7979144132729625	2.732670460071574	2.8642849416233416	
E7	cartpole-balance	ST	G	L000	2.93519315252155	2.918803544815538	2.9512524661792	
E7	cartpole-balance	ST	G	L010	2.7794501155428857	2.7465290255932113	2.8102160727585295	
E7	cartpole-balance	ST	G	L025	2.381122668834167	2.31843860103602	2.440822769729639	
E7	cartpole-balance	ST	G	L050	0.16501289120809143	-0.040562814135067536	0.38892832294174323	
E7	cartpole-balance	ST	G	L075	-0.46110849252602126	-0.504218942343719	-0.4098217463911093	
E7	cartpole-balance	mt30-317M	G	L000	2.2957606061367897	2.287521152193038	2.3040976821194854	
E7	cartpole-balance	mt30-317M	G	L010	2.2611280699436174	2.2494030386605846	2.2727575149965418	
E7	cartpole-balance	mt30-317M	G	L025	2.1452159250195715	2.1262003106172593	2.1623892184745666	
E7	cartpole-balance	mt30-317M	G	L050	0.5845867665422746	0.35548934233897445	0.8213664782189883	
E7	cartpole-balance	mt30-317M	G	L075	0.26356722163997026	0.17983432898445928	0.3449546683326657	
E7	cartpole-balance	CC(pool)	G	L000	4.6958078606924145	4.690753247044963	4.7005565035139645	
E7	cartpole-balance	CC(pool)	G	L010	4.681728019493242	4.675894963411735	4.68767580042211	
E7	cartpole-balance	CC(pool)	G	L025	4.643455729904599	4.6352173306402396	4.651324120198077	
E7	cartpole-balance	CC(pool)	G	L050	3.426294355966153	3.1402097944490954	3.698968727393083	
E7	cartpole-balance	CC(pool)	G	L075	3.5385733510686372	3.411555304183705	3.658705189086272	
E7	cartpole-swingup	ST	G	L000	2.4458788496608155	2.297853239183289	2.526401135860067	
E7	cartpole-swingup	ST	G	L010	1.7122757770439399	1.3759994320866833	2.007376199974111	
E7	cartpole-swingup	ST	G	L025	0.9812464293239811	0.6993818374134478	1.2504461630579997	
E7	cartpole-swingup	ST	G	L050	0.2138657629390224	0.014258785901625659	0.4271387885742854	
E7	cartpole-swingup	ST	G	L075	-0.3325596459389891	-0.36895444430223867	-0.29643137578829903	
E7	cartpole-swingup	mt30-317M	G	L000	2.0986259616813463	1.9932525018921328	2.157332881815601	
E7	cartpole-swingup	mt30-317M	G	L010	1.5609240465883227	1.3234370123715875	1.7673378000383202	
E7	cartpole-swingup	mt30-317M	G	L025	1.0974796661628687	0.9079676148968359	1.2751439107488476	
E7	cartpole-swingup	mt30-317M	G	L050	0.600437159088892	0.4863035873493075	0.7205806569799902	
E7	cartpole-swingup	mt30-317M	G	L075	0.35859509331813927	0.293581685046947	0.420836203686574	
E7	cartpole-swingup	CC(pool)	G	L000	4.407309810049032	4.361269890080853	4.435534157355923	
E7	cartpole-swingup	CC(pool)	G	L010	4.211313489176735	4.120719704740058	4.290989432806604	
E7	cartpole-swingup	CC(pool)	G	L025	3.964245549458046	3.870510971723154	4.053404660397953	
E7	cartpole-swingup	CC(pool)	G	L050	3.5914593137133823	3.5011552593875708	3.6824328902876355	
E7	cartpole-swingup	CC(pool)	G	L075	3.274325719893839	3.1904526242417224	3.350263906972012	
E7	walker-walk	ST	G	L000	0.5078005867271307	0.4311823465307501	0.5795862950963865	
E7	walker-walk	ST	G	L010	0.5626399830334478	0.49861030527516403	0.6203103909213354	
E7	walker-walk	ST	G	L025	0.4774050448360899	0.42166708286355054	0.5312852668348702	
E7	walker-walk	ST	G	L050	0.4256536742985798	0.3510896708609446	0.4951362583157244	
E7	walker-walk	ST	G	L075	0.2797756978961783	0.2108152340078714	0.34625062803138695	
E7	walker-walk	mt30-317M	G	L000	1.001224784563155	0.8734467587063153	1.116254446761235	
E7	walker-walk	mt30-317M	G	L010	1.0643664419814618	0.9693457022649778	1.14780782093195	
E7	walker-walk	mt30-317M	G	L025	0.9695782098256809	0.87564452316214	1.0577795086101693	
E7	walker-walk	mt30-317M	G	L050	1.0436075821200053	0.9962495550025995	1.0915341095572912	
E7	walker-walk	mt30-317M	G	L075	1.0710065514168061	1.0252057182535823	1.1161994373153206	
E7	walker-walk	CC(pool)	G	L000	1.444866217011182	1.322599712551015	1.5546095453210511	
E7	walker-walk	CC(pool)	G	L010	1.5863970203937925	1.4775710663768966	1.6850122678086668	
E7	walker-walk	CC(pool)	G	L025	1.5844605467481723	1.4732209160252134	1.6935720791811442	
E7	walker-walk	CC(pool)	G	L050	1.7292645543183591	1.6224076170718345	1.831749088206278	
E7	walker-walk	CC(pool)	G	L075	1.697229957794969	1.5943448957115223	1.8030624475046984	
E7	cheetah-run	ST	G	L000	1.6652484566075214	1.3727805273016664	1.9419317057102305	
E7	cheetah-run	ST	G	L010	2.206953360605098	2.0468826669956233	2.3609717307087457	
E7	cheetah-run	ST	G	L025	2.052508096594672	1.887474284343751	2.1947641967106013	
E7	cheetah-run	ST	G	L050	2.2719589108443863	2.1984242062362127	2.340165626062224	
E7	cheetah-run	ST	G	L075	2.099075041943154	2.0259786637310926	2.172962658307242	
E7	cheetah-run	mt30-317M	G	L000	1.3710563203861934	1.2231434254132538	1.5133455873527775	
E7	cheetah-run	mt30-317M	G	L010	1.6681354191985953	1.578764171634656	1.7576581512803777	
E7	cheetah-run	mt30-317M	G	L025	1.6714652663331309	1.5534883320857276	1.7766089813225285	
E7	cheetah-run	mt30-317M	G	L050	1.8849592005381774	1.8317306703500396	1.9376634641238903	
E7	cheetah-run	mt30-317M	G	L075	1.8262010760554597	1.76180507059796	1.8920555835207675	
E7	cheetah-run	CC(pool)	G	L000	4.374639466151608	4.202498692342182	4.472420862582724	
E7	cheetah-run	CC(pool)	G	L010	4.582727441244854	4.5561639272037775	4.607576971855572	
E7	cheetah-run	CC(pool)	G	L025	4.636559643178478	4.5999002525217785	4.669587402598859	
E7	cheetah-run	CC(pool)	G	L050	4.740457338903569	4.729403685777478	4.751231562763628	
E7	cheetah-run	CC(pool)	G	L075	4.740451091853615	4.726812257491924	4.753328231555315	
E6	acrobot-swingup	ST	G	L000	1.4150032247759474	1.1942160786687364	1.6343883823349086	
E6	acrobot-swingup	ST	G	L010	0.7856720626002665	0.6323634812990537	0.948194619623175	
E6	acrobot-swingup	ST	G	L025	0.3048612393507035	0.25939982990238847	0.3560341060554268	
E6	acrobot-swingup	ST	G	L050	0.22131673069401425	0.16901217950830688	0.27065794932631354	
E6	acrobot-swingup	ST	G	L075	0.22437529042705903	0.16184295861392078	0.2858370514379264	
E6	acrobot-swingup	mt30-317M	G	L000	0.788895376647383	0.6477125630698635	0.9328202449559012	
E6	acrobot-swingup	mt30-317M	G	L010	0.3795763024097223	0.27978892592951415	0.4859548585741657	
E6	acrobot-swingup	mt30-317M	G	L025	0.11180591641009724	0.0816162738201037	0.14517249850905753	
E6	acrobot-swingup	mt30-317M	G	L050	0.05089149411385245	0.03174557364977134	0.07001381313431757	
E6	acrobot-swingup	mt30-317M	G	L075	0.08883195235018089	0.04470469744543488	0.13880414592045515	
E6	acrobot-swingup	CC(pool)	G	L000	2.4732945857320514	2.285785928694151	2.6677718001648945	
E6	acrobot-swingup	CC(pool)	G	L010	1.7416465568404713	1.6102545110722977	1.8843077741184866	
E6	acrobot-swingup	CC(pool)	G	L025	1.5950077614256586	1.4592898587140883	1.7334599581531978	
E6	acrobot-swingup	CC(pool)	G	L050	1.8337950851638498	1.6786063520296426	1.98408558481312	
E6	acrobot-swingup	CC(pool)	G	L075	2.0650009840829124	1.8868232812062824	2.246279229270794	
E6	pendulum-swingup	ST	G	L000	2.164377471977308	2.0704054709600355	2.259691473026516	
E6	pendulum-swingup	ST	G	L010	1.7589160190232938	1.6225560304988575	1.8959570935273147	
E6	pendulum-swingup	ST	G	L025	0.9703853564600355	0.8952932855863786	1.0474814631569949	
E6	pendulum-swingup	ST	G	L050	0.5321519646677153	0.4980341616367571	0.5680872320587704	
E6	pendulum-swingup	ST	G	L075	0.40989792878307907	0.3859305329458766	0.4373058413201308	
E6	pendulum-swingup	mt30-317M	G	L000	2.1504832067301543	2.0478815191377	2.254936585544711	
E6	pendulum-swingup	mt30-317M	G	L010	1.6196060517061823	1.4568395488430808	1.7843713625677056	
E6	pendulum-swingup	mt30-317M	G	L025	0.5867332422781429	0.5443744979927347	0.6377239977645716	
E6	pendulum-swingup	mt30-317M	G	L050	0.5630646688444091	0.5403851135356166	0.5851559226170375	
E6	pendulum-swingup	mt30-317M	G	L075	0.6475530113290506	0.6202803515356515	0.6752119985206566	
E6	pendulum-swingup	CC(pool)	G	L000	3.9243097718371525	3.845374703372996	4.003897150110505	
E6	pendulum-swingup	CC(pool)	G	L010	3.532617782607984	3.4141875453557398	3.6523832396443074	
E6	pendulum-swingup	CC(pool)	G	L025	2.8556318255462654	2.8119044494216747	2.902661622030995	
E6	pendulum-swingup	CC(pool)	G	L050	2.851179789934197	2.811565467789532	2.891585311221736	
E6	pendulum-swingup	CC(pool)	G	L075	2.7990195483232627	2.7304226510061884	2.8644622840605223	
E6	cartpole-balance	ST	G	L000	2.9317568353450083	2.919358778200236	2.9442639885547917	
E6	cartpole-balance	ST	G	L010	2.7766299290983802	2.753655776485214	2.7976245035606504	
E6	cartpole-balance	ST	G	L025	2.392834017637431	2.3132148835049358	2.457402619374944	
E6	cartpole-balance	ST	G	L050	0.2767805513006964	0.05365361121627571	0.510882498152352	
E6	cartpole-balance	ST	G	L075	-0.449534113632924	-0.48866203641845135	-0.41021522847649095	
E6	cartpole-balance	mt30-317M	G	L000	2.2960323676075087	2.2873307041764503	2.304367693941631	
E6	cartpole-balance	mt30-317M	G	L010	2.258040527938766	2.2465303747811145	2.26962805964112	
E6	cartpole-balance	mt30-317M	G	L025	2.125314493496255	2.080814797670274	2.1582067849026174	
E6	cartpole-balance	mt30-317M	G	L050	0.7681370849907829	0.5351372383562675	1.004810549925479	
E6	cartpole-balance	mt30-317M	G	L075	0.2526695232997661	0.15643240995310148	0.3441956564141209	
E6	cartpole-balance	CC(pool)	G	L000	4.690766272910049	4.68786853071946	4.693746552173636	
E6	cartpole-balance	CC(pool)	G	L010	4.681281272953637	4.677293234171213	4.68532352513558	
E6	cartpole-balance	CC(pool)	G	L025	4.6384699163059455	4.626713234828355	4.648869741567628	
E6	cartpole-balance	CC(pool)	G	L050	3.624352467925976	3.352900153605991	3.876923173973297	
E6	cartpole-balance	CC(pool)	G	L075	3.4899561372991874	3.2979230429603144	3.664895064200782	
E6	cartpole-swingup	ST	G	L000	2.4545904466494695	2.3070862886263623	2.534898459736032	
E6	cartpole-swingup	ST	G	L010	1.7055396598449806	1.3761190065790045	2.009855701123478	
E6	cartpole-swingup	ST	G	L025	0.9754571476000491	0.6837704712057124	1.2685251388166512	
E6	cartpole-swingup	ST	G	L050	0.16989695833019597	-0.020026009086151007	0.386519973223914	
E6	cartpole-swingup	ST	G	L075	-0.32993637141076143	-0.35615787729746246	-0.30305474236547497	
E6	cartpole-swingup	mt30-317M	G	L000	2.084609337562358	1.9674904898461572	2.149196723899935	
E6	cartpole-swingup	mt30-317M	G	L010	1.5676546178553599	1.336953754136462	1.7802325434148574	
E6	cartpole-swingup	mt30-317M	G	L025	1.064335668490421	0.8608388546229375	1.2654894191318982	
E6	cartpole-swingup	mt30-317M	G	L050	0.5634850092547548	0.4522534728789452	0.6904723735953179	
E6	cartpole-swingup	mt30-317M	G	L075	0.37592860023542957	0.3359585292027404	0.41520769557677295	
E6	cartpole-swingup	CC(pool)	G	L000	4.421229282816515	4.393684886063515	4.440669550901912	
E6	cartpole-swingup	CC(pool)	G	L010	4.1747999432939356	4.061333815027178	4.275709294256683	
E6	cartpole-swingup	CC(pool)	G	L025	3.962620775662482	3.8611626019605985	4.059176397275382	
E6	cartpole-swingup	CC(pool)	G	L050	3.545999538108967	3.4553532043666664	3.6433442681123345	
E6	cartpole-swingup	CC(pool)	G	L075	3.3249924333417784	3.2736639325327657	3.376766833452364	
E6	walker-walk	ST	G	L000	0.5372716019659118	0.46176739018006024	0.6087931920968082	
E6	walker-walk	ST	G	L010	0.5069019957394866	0.4248457214812321	0.583891643903736	
E6	walker-walk	ST	G	L025	0.4639179180743899	0.4147739197839622	0.5109011951575796	
E6	walker-walk	ST	G	L050	0.43351960556217095	0.37919876158163457	0.4840863095963496	
E6	walker-walk	ST	G	L075	0.3141974949989891	0.232588913599648	0.3922743677950712	
E6	walker-walk	mt30-317M	G	L000	1.037441872942575	0.9040328717936255	1.1679308501248429	
E6	walker-walk	mt30-317M	G	L010	0.9753849079271996	0.8398512332981244	1.0996315866886621	
E6	walker-walk	mt30-317M	G	L025	0.9954305608233811	0.9115530226899786	1.071679331847201	
E6	walker-walk	mt30-317M	G	L050	1.0516706161665708	1.0118367673676545	1.0892992398535954	
E6	walker-walk	mt30-317M	G	L075	1.074584835633038	1.0346286150739443	1.1147019659175672	
E6	walker-walk	CC(pool)	G	L000	1.4443851655335653	1.3341322570847378	1.5481073529441844	
E6	walker-walk	CC(pool)	G	L010	1.4815520179153547	1.3640833415670508	1.5929054038013348	
E6	walker-walk	CC(pool)	G	L025	1.558169713972798	1.4509124675271137	1.6691967147493794	
E6	walker-walk	CC(pool)	G	L050	1.7246533422026573	1.613790347035878	1.8344442266249796	
E6	walker-walk	CC(pool)	G	L075	1.7714516461790517	1.6639386503294693	1.8794155519589593	
E6	cheetah-run	ST	G	L000	1.9472963801347363	1.6933905259118163	2.1775693443723996	
E6	cheetah-run	ST	G	L010	1.9713090065194243	1.7709480776615134	2.1765405589420594	
E6	cheetah-run	ST	G	L025	1.9637510802362739	1.717071066081059	2.1692073872538136	
E6	cheetah-run	ST	G	L050	2.24214690012503	2.15486290969601	2.315993650145194	
E6	cheetah-run	ST	G	L075	2.080730521593825	2.00248428567212	2.1595719234921664	
E6	cheetah-run	mt30-317M	G	L000	1.5180539586385744	1.398554869128599	1.634097692159474	
E6	cheetah-run	mt30-317M	G	L010	1.5204031170661292	1.3806611324364009	1.6666896002406155	
E6	cheetah-run	mt30-317M	G	L025	1.6151960102332645	1.4745870444506026	1.7487499507454756	
E6	cheetah-run	mt30-317M	G	L050	1.8774711077103485	1.8122147084653477	1.9406914143841	
E6	cheetah-run	mt30-317M	G	L075	1.8374695462467006	1.7682099166997853	1.9070533949176456	
E6	cheetah-run	CC(pool)	G	L000	4.47919089183713	4.44755322402428	4.511329368706392	
E6	cheetah-run	CC(pool)	G	L010	4.548195701708904	4.5134621034678	4.583476451394338	
E6	cheetah-run	CC(pool)	G	L025	4.635234313095566	4.5912780960236494	4.6730075936882685	
E6	cheetah-run	CC(pool)	G	L050	4.732347174594457	4.708260293797074	4.749790879823301	
E6	cheetah-run	CC(pool)	G	L075	4.7472018362885136	4.733656886110239	4.759832850196621	

